Two-loop leading-color QCD corrections for Higgs plus two-jet production in the heavy-top limit

We present the leading-color two-loop QCD corrections for Higgs-boson production in association with two jets through gluon fusion in the heavy-top effective theory. We provide analytic expressions for the finite remainders of the helicity amplitudes, written in terms of one-mass pentagon functions with spinor-helicity coefficients. These expressions are obtained by reconstructing the amplitudes from numerical finite-field samples computed within the numerical unitarity framework. The reconstruction is made possible by several advances in exploiting the analytic structure of the amplitudes, which both reduce the number of required samples and lead to compact representations. In particular, we introduce a new algorithm for multivariate partial fraction decomposition, based on a generic bivariate slice and a simplified treatment of ideal intersections. Using the resulting analytic expressions, we provide an efficient and stable implementation of their numerical evaluation, ready for phenomenological applications. Finally, we study the singularity structure of the remainders and confirm the existence of a threshold at non-degenerate physical momentum configurations, usually associated with massive virtual particle exchanges.

==> anc/IR-operators.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
constSUNRules = {
	Cf->((Nc^2-1)/(2Nc)),
	Ca->Nc,
	Tf->(1/2)};

runningSUNRules = {beta[0] -> (11*Ca)/6 - (4*Nf*Tf)/6,
 beta[1] -> (17*Ca^2)/6 - Nf*((5*Ca*Tf)/3 + Cf*Tf),
 cuspad[0] -> 4,
 cuspad[1] -> (268/9-4 Pi^2/3)Ca-Nf(80/9 Tf),
 quarkad[0] -> -3*Cf,
 quarkad[1] -> Cf^2(-3/2+2Pi^2-24 Zeta[3])+Cf*Ca(-961/54-11 Pi^2/6+26*Zeta[3])+Nf*(Tf*Cf*(130/27+2 Pi^2/3)),
 gluonad[0] -> -11/3 Ca+Nf(4/3 Tf),
 gluonad[1] -> Ca^2(-692/27+11 Pi^2/18+2Zeta[3])+Nf(Ca Tf (256/27-2Pi^2/9)+4Cf Tf)};

NepsRule = Neps[ep_]:>Exp[ep gammaE]/Gamma[1-ep];
SepsRule = Seps[ep_]:>(4 Pi)^ep Exp[- ep EulerGamma];


(* Maps from Logs to Pentagons in the 12 -> 345 channel with 5 corresponding to the Higgs *)

toPentagonRules = {
	Pi -> -I im[1,1],
	Zeta[3] -> re[3,1],
	Polygamma[2,1]-> - 2 re[3,1],
	Log[-(mu^2/s12)]->-(F[1,6] - I Pi),
	Log[-(mu^2/s23)]->-(F[1,2]),
	Log[-(mu^2/s34)]->-(F[1,5] - I Pi),
	Log[-(mu^2/s14)]->-(F[1,7]),
	Log[-(mu^2/s24)]->-(F[1,8]),
	Log[-(mu^2/s13)]->-(F[1,9])
};


(* Amplitudes are expanded in alphas/2Pi:

A = A[0] + A[1] alphas/2Pi + A[2] (alphas/2Pi)^2

*)

(* UV renormalization -- renormalized Amplitudes A[loop] in terms of bare ones Ab[loop] *)

renormalizationUVRules = {A[0] -> Ab[0], A[1] -> Ab[1]/Seps[ep] - 2 beta[0]/ep Ab[0], A[2] -> Ab[2]/Seps[ep]^2 - 3 beta[0]/ep Ab[1]/Seps[ep] + 3(beta[0]^2/ep^2-beta[1]/(2ep))Ab[0]};

(* The Catani operators at LC are applied as

R[1] = A[1] + I1C A[0],
R[2] = A[2] + I2C A[0] + I1C A[1],

to the renormalized color stripped amplitude A of the color structures

	- "ggggH"  : tr( Ta1 Ta2 Ta3 Ta4 )
	- "uubggH" : (Ta3 Ta4)_12
	- "uubddbH": delta_14 delta_32

Similarly R stands for the corresponding color stripped finite remainder.

*)

IRcataniLC = {I1C["ggggH",ep_] :> -Neps[ep](-((Nc*((-(mu^2/s12))^ep + (-(mu^2/s14))^ep + (-(mu^2/s23))^ep +
     (-(mu^2/s34))^ep)*Neps[ep])/ep^2) - 
 ((11*Nc - 2*Nf)*((-(mu^2/s12))^ep + (-(mu^2/s14))^ep + (-(mu^2/s23))^ep + 
    (-(mu^2/s34))^ep))/(6*ep))/2,
    I1C["uubggH",ep_] :> -Neps[ep](((Nf*((-(mu^2/s13))^ep + (-(mu^2/s24))^ep + 2*(-(mu^2/s34))^ep) - 
    Nc*(10*(-(mu^2/s13))^ep + 10*(-(mu^2/s24))^ep + 11*(-(mu^2/s34))^ep)))/(6*ep) - (Nc*((-(mu^2/s13))^ep + (-(mu^2/s24))^ep + 
    (-(mu^2/s34))^ep))/ep^2)/2,
    I1C["uubddbH",ep_] :> -Neps[ep](-((Nc*((-(mu^2/s14))^ep + (-(mu^2/s23))^ep))/ep^2) - 
 (3*Nc*((-(mu^2/s14))^ep + (-(mu^2/s23))^ep))/(2*ep))/2,
 
 HOperator["ggggH",ep_] :> (80 Nf^2-2 Nc Nf (178+3 Pi^2)+3 Nc^2 (60+11 Pi^2+72 Zeta[3]))/(432 ep),
 HOperator["uubggH",ep_] :> (160 Nf^2+2 Nc Nf (-406+3 Pi^2)+Nc^2 (769-33 Pi^2+1944 Zeta[3]))/(1728 ep),
 HOperator["uubddbH",ep_] :> (Nc (2 Nf (-50+9 Pi^2)+Nc (409-99 Pi^2+1512 Zeta[3])))/(864 ep),
 
 I2C[proc_] :> -(HOperator[proc,ep]-1/2 I1C[proc,ep] (-(2 beta[0])/ep+I1C[proc,ep])-(beta[0]/ep+cuspad[1]/8) I1C[proc,2 ep] Neps[ep]/Neps[2 ep])};


==> anc/README.md <==
# Two-loop QCD amplitudes for Higgs + 2-jet production at leading color

The ancillaries provide Mathematica scripts for the evaluation of the generating set of partial remainders to the processes
- `ggggH`:    `g  g -> g g  H`
- `qqbggH`:   `ub u -> g g  H`
- `qqbqqbH`:  `ub u -> d db H`

The corresponding color-structures and helicity configurations, according to section 2.5 of the article, are
- `tr(Ta1 Ta2 Ta3 Ta4)`,        `{pppp, pppm, ppmm, pmpm}`
- `(Ta3 Ta4)_i1^i2`,            `{pmpp, pmpm, pmmp}`
- `delta_i1^i4 delta_i3^i4`,    `{pmpm, pmmp}`

with `Nc` and `Nf` factors
- `({1}, {Nc, Nf}, {Nc^2, Nc Nf, Nf^2})`

at tree-level, one- and two-loop, respectively.

## Finite remainder assembly

The finite remainders are constructed as

$R = r_j M_{ji} G_i$
 
where $r_j$ are rational functions in spinor-helicity variables, $G_i$ monomials of pentagon functions and roots of gram determinants and $M$ rational matrices.

## Files structure

The ancillary files contain assembly scripts for use in Mathematica and a folder for each process with files to assemble the remainders from:

- `README.md`
- `assembly.m`
- `functions.m`
- `IR-operators.m`
- `momenta.m`
- `ggggH/`
- `uubggH/`
- `uubddbH/`

### Data Files

For each process, the corresponding directory `{Process}/` contains the files
- `basis_transcendental.txt`: list of the occuring pentagon monomials $G_i$.
- `basis_rational_{helicities}.m`: the rational coefficient bases ${r_i}$ for each helicity configuration of the process
- `targets_{helicities}_rational_basis.m`: numerical evaluations for the rational bases
- `matrix_{helicities}_{l}L_Nc{nc}_Nf{nf}`: rational matrices $M_{ij}$ for each helicity configuration, loop order, `Nc` and `Nf` power.

The matrices are given in coordinate format (row, column, rational number).

Note that the finite remainders are provided for the generating set (see sections 2.5 and 2.6) with a fixed assignment of particle momenta.
To derive finite remainders in other channels, crossing of pentagon functions are required using their permutation orbits as explained in [arXiv:2110.10111](https://arxiv.org/abs/2110.10111).

### Mathematica Scripts

In the script `assembly.m`, the assembly and evaluation of the finite remainders is shown.
It contains additional checks against the generated target values for the phase space point given in `momenta.m` (also corresponding to the point in appendix A).

The assembly script loads `functions.m`, where the necessary objects to evaluate the objects appearing the rational coefficients `r_j` are defined.
`S` represent Mandelstam invariants, `Spaa` angle brackets, `Spbb` square brackets, `Spab` and `Spba` spinor chains, and `Delta` and `tr` are further functions as defined in the paper (see subsection 2.3 *Kinematics*).

The script requires further the installation of [PentagonFunctions++](https://gitlab.com/pentagon-functions/PentagonFunctions-cpp) to evaluate the pentagon functions.

`IR-operators.m` contains UV renormalization and expressions of the IR operators for the individual channels in Catani's scheme [arXiv:9802439](https://arxiv.org/abs/hep-ph/9802439).



==> anc/assembly.m <==
(* ::Package:: *)

Quiet[SetDirectory[NotebookDirectory[]]];


<<PentagonFunctions`


(** Evaluation of spinors **)
Get["functions.m"];

(** Cached phase space point **)
(* rotate coordinate axes to avoid momenta with (E + Pz = 0) *)
{p[1],p[2],p[3],p[4],p[5]} = Permute[#,{1,4,2,3}]&/@Get["momenta.m"]//N;

(** Function to evaluate basis **)
evalBasis[basis_, basePermutation_ : {1,2,3,4,5}, digits_ : 16] := Module[
{numericalBasis, localPermutation, localResult, lastBasisElement},
     numericalBasis = {};

     For[i = 1, i <= Length[basis], i++, ProgressIndicator[i, {1, Length[basis]}];
	     If[ListQ[basis[[i]]],
	         localPermutation = IntegerDigits[basis[[i]][[1]]];
	         localResult = lastBasisElement  /. ( Sp[#] -> Sp[ InversePermutation[localPermutation][[#]] ] & /@ Range[5]) 
	                                         /. ( Sp[#] -> Sp[ basePermutation[[#]] ] & /@ Range[5]) /. Sp[i_] :> i //. repln ;
	         AppendTo[numericalBasis, localResult];,

	         lastBasisElement = basis[[i]];
	         AppendTo[numericalBasis, basis[[i]] /. (Sp[#] -> Sp[ basePermutation[[#]] ] & /@ Range[5]) /. Sp[i_] :> i //. repln ];
	     ]
	];
	Return[numericalBasis];
];


targetValues = <|
 "ggggH_pppp_0L_Nc0_Nf0" -> 0.879312391976198 - 1.2540730840191772*I, 
 "ggggH_pppp_1L_Nc0_Nf1" -> 5.180115138021015 - 9.965572611448811*I, 
 "ggggH_pppp_1L_Nc1_Nf0" -> -17.204177791373613 + 43.59833657242585*I, 
 "ggggH_pppp_2L_Nc0_Nf2" -> 18.231159612151476 - 50.53966584668912*I, 
 "ggggH_pppp_2L_Nc1_Nf1" -> -90.15542876882715 + 423.7343730001797*I, 
 "ggggH_pppp_2L_Nc2_Nf0" -> 89.5936007335199 - 921.2159198048034*I, 
 "ggggH_pppm_0L_Nc0_Nf0" -> -5.211446639409387 + 8.20118905609391*I, 
 "ggggH_pppm_1L_Nc0_Nf1" -> -25.026850588053655 + 51.70130036024244*I, 
 "ggggH_pppm_1L_Nc1_Nf0" -> 116.02306299779454 - 254.42372717518847*I, 
 "ggggH_pppm_2L_Nc0_Nf2" -> -69.06666000172676 + 210.76769943036663*I, 
 "ggggH_pppm_2L_Nc1_Nf1" -> 590.708562734132 - 2066.018658294464*I, 
 "ggggH_pppm_2L_Nc2_Nf0" -> -1324.7226926381154 + 5121.970129673547*I, 
 "ggggH_ppmm_0L_Nc0_Nf0" -> 9.68667733397357 + 13.850666660250429*I, 
 "ggggH_ppmm_1L_Nc0_Nf1" -> 70.39089052551047 + 68.70969006944459*I, 
 "ggggH_ppmm_1L_Nc1_Nf0" -> -368.46928250452845 - 307.1096825819147*I, 
 "ggggH_ppmm_2L_Nc0_Nf2" -> 319.59145973971755 + 198.00711742825987*I, 
 "ggggH_ppmm_2L_Nc1_Nf1" -> -3201.8050475769214 - 1725.4305280303122*I, 
 "ggggH_ppmm_2L_Nc2_Nf0" -> 8328.41801343872 + 3547.43358511138*I, 
 "ggggH_pmpm_0L_Nc0_Nf0" -> -0.00833841962729868 - 0.13910223026456114*I, 
 "ggggH_pmpm_1L_Nc0_Nf1" -> 0.19269493897751636 - 1.0698756280053567*I, 
 "ggggH_pmpm_1L_Nc1_Nf0" -> 1.014694593618959 + 4.062355109385085*I, 
 "ggggH_pmpm_2L_Nc0_Nf2" -> 1.511099711757031 - 5.507866656881309*I, 
 "ggggH_pmpm_2L_Nc1_Nf1" -> 2.8226504116209754 + 41.3700773107658*I, 
 "ggggH_pmpm_2L_Nc2_Nf0" -> -37.04012439711659 - 74.17026138595972*I,
 
 "uubggH_pmpp_0L_Nc0_Nf0" -> -10.134958446154847 - 1.7366412437041279*I, 
 "uubggH_pmpp_1L_Nc0_Nf1" -> -56.443847301047384 + 6.915386603128239*I, 
 "uubggH_pmpp_1L_Nc1_Nf0" -> 314.24504004210115 + 50.90000581734082*I, 
 "uubggH_pmpp_2L_Nc0_Nf2" -> -200.7479474885142 + 95.55450607297836*I, 
 "uubggH_pmpp_2L_Nc1_Nf1" -> 2293.9855503296208 - 403.37438427389554*I, 
 "uubggH_pmpp_2L_Nc2_Nf0" -> -6475.503091858052 - 947.4755683355799*I, 
 "uubggH_pmpm_0L_Nc0_Nf0" -> -1.7150574791018496 + 0.21957709962944716*I, 
 "uubggH_pmpm_1L_Nc0_Nf1" -> -8.768818640916784 + 3.8466549545587534*I, 
 "uubggH_pmpm_1L_Nc1_Nf0" -> 50.673383986946845 - 5.8842724738997445*I, 
 "uubggH_pmpm_2L_Nc0_Nf2" -> -27.943193164690637 + 24.996937428670872*I, 
 "uubggH_pmpm_2L_Nc1_Nf1" -> 339.5391050536427 - 164.10607644926841*I, 
 "uubggH_pmpm_2L_Nc2_Nf0" -> -1010.7100470324549 + 111.94056096023502*I, 
 "uubggH_pmmp_0L_Nc0_Nf0" -> 9.006803289761105 - 4.082137741066094*I, 
 "uubggH_pmmp_1L_Nc0_Nf1" -> 41.53674579154803 - 35.66764572715769*I, 
 "uubggH_pmmp_1L_Nc1_Nf0" -> -273.67268675136313 + 118.96074479285222*I, 
 "uubggH_pmmp_2L_Nc0_Nf2" -> 111.52088821238044 - 182.97466139815916*I, 
 "uubggH_pmmp_2L_Nc1_Nf1" -> -1617.6321905394536 + 1472.4533712667155*I, 
 "uubggH_pmmp_2L_Nc2_Nf0" -> 5513.801740383935 - 2308.8526481776607*I, 
 
 "uubddbH_pmpm_0L_Nc0_Nf0" -> -0.18169204962098098 + 0.1976023281692953*I, 
 "uubddbH_pmpm_1L_Nc0_Nf1" -> -0.4638025449366883 + 1.3350491215979516*I, 
 "uubddbH_pmpm_1L_Nc1_Nf0" -> 4.073016224092764 - 5.476082701069922*I, 
 "uubddbH_pmpm_2L_Nc0_Nf2" -> 0.3755978692471252 + 5.6100442060413185*I, 
 "uubddbH_pmpm_2L_Nc1_Nf1" -> 9.352740342483813 - 48.439181811217814*I, 
 "uubddbH_pmpm_2L_Nc2_Nf0" -> -62.52361045599182 + 95.24868729182975*I, 
 "uubddbH_pmmp_0L_Nc0_Nf0" -> 2.467732972506454 + 0.9821947225646793*I, 
 "uubddbH_pmmp_1L_Nc0_Nf1" -> 13.97743969144953 - 0.42393544802040906*I, 
 "uubddbH_pmmp_1L_Nc1_Nf0" -> -72.46709413282252 - 21.400383222166123*I, 
 "uubddbH_pmmp_2L_Nc0_Nf2" -> 50.53197947672295 - 23.268847077590063*I, 
 "uubddbH_pmmp_2L_Nc1_Nf1" -> -539.9672298349765 + 77.30033241118701*I, 
 "uubddbH_pmmp_2L_Nc2_Nf0" -> 1379.9336915575827 + 300.1321162206432*I|>;


(** Define the lists and ranges **)
processes = {"ggggH","uubggH","uubddbH"};
processesAndHelicities = {{"ggggH","pppp"}, {"ggggH","pppm"}, {"ggggH","ppmm"}, {"ggggH","pmpm"},
	{"uubggH","pmpp"}, {"uubggH","pmpm"}, {"uubggH","pmmp"},
	{"uubddbH","pmpm"}, {"uubddbH","pmmp"}};

helicityBasis = <|"ggggH"->{"pppp","pppm","ppmm"}, "uubggH"->{"pmpp","pmpm"}, "uubddbH"->{"pmpm"}|>;
helicityBasisMaps = <|"ggggH"->{"pmpm"->"ppmm"}, "uubggH"->{"pmmp"->"pmpm"}, "uubddbH"->{"pmmp"->"pmpm"}|>;


(** Load pentagon evaluation rules **)
Do[
	(* Load transcendental basis *)
	pentagonMonomials = Quiet[
	Check[
	      Import[process <> "/basis_transcendental.txt", "List"],
	      $Failed
	    ],
	    {Import::nffil}
	  ];

  	If[pentagonMonomials === $Failed,
  	  Throw[Print["Error: Unable to import transcendental basis data."]]
  	];

  	transcendentalBasis[process] = ToExpression /@ pentagonMonomials;
,{process, processes}]

fs = Cases[Table[transcendentalBasis[process],{process,processes}], _F, Infinity]//DeleteDuplicates;
monomsRepls = EvaluateFunctions["m1", fs, N[evalBasis[{S[5],S[4,5],S[3,4],S[2,3],S[1,2],S[5,1]}]], "Precision" -> "double"];


tr5Val = 4*I*Det[{p[1],p[2],p[3],p[4]}];
srepl = {p1s -> S[5], s12 -> S[4,5], s23 -> S[3,4], s34 -> S[2,3], s45 -> S[1,2], s15 -> S[5,1], tr5 -> tr5Val} /.repln;
fConstants = {im[1,1] -> I*Pi, re[3,1] -> Zeta[3]};
fRoots = {
	sqrtG3[1] -> Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)],
	sqrtG3[2] -> Sqrt[p1s^2 + (s12 - s15 + s23 - s45)^2 - 2*p1s*(s12 + s15 - s23 - 2*s34 - s45)],
	sqrtG3[3] -> Sqrt[s12^2 + 2*s12*s15 + s15^2 - 4*p1s*s34],
	sqrtSigma5[1] -> Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))],
	sqrtSigma5[2] -> Sqrt[s12^2*(s15 - s23)^2 + p1s^2*(s12 - s45)^2 + (s23*s34 + (s15 - s34)*s45)^2 - 2*p1s*(s12^2*(s15 - s23) + s23*s34*s45 + s12*(-2*s15 + s34)*s45 + (s15 - s34)*s45^2 + s12*s23*(s34 + s45)) + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))], 
	sqrtSigma5[3] -> Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45 - p1s*(s34 + s45))^2 - 2*s12*(s23*s34*(s23 - s45) + s15^2*s45 + p1s*(-(s23*s34) + s15*(s34 - s45) + s23*s45 + 2*s34*s45) - s15*(s34*s45 + s23*(s34 + s45)))], 
	sqrtSigma5[4] -> Sqrt[p1s^2*(s15 - s23)^2 + s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45)) - 2*p1s*(s12*(s15 - s23)^2 - s15^2*s45 + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))], 
	sqrtSigma5[5] -> Sqrt[p1s^4 - 2*p1s^3*(s12 + s15) + s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 - 2*p1s*(s12 + s15)*(s12*(s15 - s23) + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45) + p1s^2*(s12^2 + 4*s12*s15 + s15^2 - 2*s12*s23 + 2*s23*s34 - 2*s15*s45 + 4*s23*s45 + 2*s34*s45) + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))], sqrtSigma5[6] -> Sqrt[s12^2*(s15 - s23)^2 + p1s^2*(s23 + s34)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(p1s*s15*(s23 - s34) - p1s*s23*(s23 + s34) - s15^2*s45 + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45)) + 2*p1s*(s34*(s23 + s34)*(s23 - s45) + s15*s34*s45 - s15*s23*(2*s34 + s45))],
	str5 -> RealSign[Im[tr5Val]]
} /. srepl;


resultsRemainder = <||>;

(* Evaluate Remainder *)
For[processindex = 1, processindex <= Length[processesAndHelicities], processindex++,
  For[loopnumber = 0, loopnumber <= 2, loopnumber++,
    For[nfpower = 0, nfpower <= loopnumber, nfpower++,
      (* Iterate over all processes, loops and (Nc, Nf) powers *)
      process = processesAndHelicities[[processindex, 1]];
      helicities = processesAndHelicities[[processindex, 2]];

      (* To evaluate only one specific channel & loop order & Nc\[Cross]Nf power, 
         set the variables (process, helicities, loopnumber, nfpower) manually
         and run the code from here on: *)
      ncpower = loopnumber-nfpower;
      partialRemainder = helicities <> "_" <> ToString[loopnumber] <> "L_Nc" <> ToString[ncpower] <> "_Nf" <> ToString[nfpower];
      processAndPartialRemainder = process <> "_" <> partialRemainder;
      Print["Process: ", processAndPartialRemainder];

      ampInfo = Quiet[Check[
        Import[process <> "/amp_info","String"],
        $Failed],
      {Import::nffil}];
      If[ampInfo === $Failed,
	    Throw[Print["Error: Unable to import basis permutation."]]
	  ];

	  ampInfo = StringSplit/@StringSplit[ampInfo,"\n"];
      selectedSublist = Select[ampInfo, #[[1]] == partialRemainder &];
      basePermutation = IntegerDigits[ToExpression[selectedSublist[[1]][[2]]]];

      (* Load rational basis *)
      basisHelicity = helicities /. helicityBasisMaps[process];
      rationalBasis = Quiet[
	  Check[
	    Get[process <> "/basis_rational_" <> basisHelicity <> ".m"], 
	    $Failed],
	  {Import::nffil}
	  ];
	  If[rationalBasis === $Failed,
	    Throw[Print["Error: Unable to import rational basis."]]
	  ];

	  (* Evaluate rational basis *)
	  numericalRationalBasis = evalBasis[rationalBasis, basePermutation];

	  (* Load rational matrix *)
	  data = Quiet[
	    Check[
	      Import[process <> "/" <> "matrix_" <> partialRemainder, "Table"],
	      $Failed
	    ],
	    {Import::nffil}
	  ];

	  If[data === $Failed,
	    Throw[Print["Error: Unable to import rational matrix data."]]
	  ];

	  rationalMatrix = Map[ToExpression, data, {2}];
	  rationalMatrix = ({#1+1,#2+1}->#3)& @@@ rationalMatrix//SparseArray;

  	(* Evaluated transcendental basis *)
  	numericalTranscendetalBasis = transcendentalBasis[process] /. monomsRepls /. fRoots /. fConstants;

  	result = numericalRationalBasis . ((rationalMatrix // N) . numericalTranscendetalBasis);
  	Print["    Remainder "<> processAndPartialRemainder <>" :", result];
  	resultsRemainder[processAndPartialRemainder] = result;

  	error = Abs[1 - result/targetValues[processAndPartialRemainder]];
      Print["    Error: ", If[error > 0.00001, Style[error, Red], Style[error,Green]]];
      Print[];
    ]
  ]
]


==> anc/functions.m <==
(* ::Package:: *)

(* Minkowski metric tensor *)
g = DiagonalMatrix[{1, -1, -1, -1}];

(* Spinor matric tensor *)
eps = {{0, 1}, {-1, 0}};

(* Angle bracket spinors with lower indices *) 
a[k_] := Block[{kk}, kk = p[k]; EE = kk[[1]]; Px = kk[[2]]; 
   Py = kk[[3]]; Pz = kk[[4]];
    If[Abs[EE+Pz]>10^-10,
    {{Sqrt[EE + Pz]}, {(Px + I Py)/Sqrt[EE + Pz]}},
    Abort[](*{{0},{Sqrt[EE - Pz]}}*)]];
(* Square bracket spinors with lower indices *) 
b[k_] := Block[{kk}, kk = p[k]; EE = kk[[1]]; Px = kk[[2]]; 
   Py = kk[[3]]; Pz = kk[[4]];
   If[Abs[EE+Pz]>10^-10,
    {{Sqrt[EE + Pz], (Px - I Py)/Sqrt[EE + Pz]}},
   Abort[](*{{0, Sqrt[EE - Pz]}}*)]];

massiveMomIndex = 5;

(* Definitions of spinor contrations and scalar products. *) 
repln = {Spaa[i_, j_] :> (Transpose[eps . a[i]] . a[j])[[1, 1]], 
        Spbb[i_, j_] :> (b[i] . eps . Transpose[b[j]])[[1, 1]], 
        Spaa[i_,{j_/;j!=massiveMomIndex},{k_/;k!=massiveMomIndex},l_]:> Spaa[i,j]Spbb[j,k]Spaa[k,l],
        Spbb[i_,{j_/;j!=massiveMomIndex},{k_/;k!=massiveMomIndex},l_]:> Spbb[i,j]Spaa[j,k]Spbb[k,l],
        Spaa[i_,{j_/;j!=massiveMomIndex},{massiveMomIndex},k_]:> Spaa[i,j]Spba[j,massiveMomIndex,k],
        Spbb[i_,{j_/;j!=massiveMomIndex},{massiveMomIndex},k_]:> Spbb[i,j]Spab[j,massiveMomIndex,k],
        Spaa[i_,{massiveMomIndex},{j_/;j!=massiveMomIndex},k_]:> Spab[i,massiveMomIndex,j]Spaa[j,k],
        Spbb[i_,{massiveMomIndex},{j_/;j!=massiveMomIndex},k_]:> Spba[i,massiveMomIndex,j]Spbb[j,k],
        Spab[i_, k_List, j_] :> Sum[Spab[i, k[[ii]], j], {ii, 1, Length[k]}], 
        Spba[i_, k_List, j_] :> Sum[Spba[i, k[[ii]], j], {ii, 1, Length[k]}], 
        Spab[i_, {k_/;k!=massiveMomIndex}, l_List, {m_/;m!=massiveMomIndex}, j_] :> 
   Sum[Spaa[i, k]Spba[k, l[[ii]], m]Spbb[m, j], {ii, 1, Length[l]}],
   Spaa[i_, k_List, l_List, j_] :> Sum[Spaa[i, {k[[ii]]}, {l[[jj]]}, j], {ii, 1, Length[k]}, {jj, 1, Length[l]}],
   Spbb[i_, k_List, l_List, j_] :> Sum[Spbb[i, {k[[ii]]}, {l[[jj]]}, j], {ii, 1, Length[k]}, {jj, 1, Length[l]}],
   Spab[i_, k_/;k!=massiveMomIndex, j_] :> Spaa[i, k]*Spbb[k, j], 
   Spba[i_, k_/;k!=massiveMomIndex, j_] :> Spbb[i, k]*Spaa[k, j],
   SP[i_, j_] :> p[i] . g . p[j],
   Spab[i_, massiveMomIndex, j_] :> (Transpose[eps . a[i]] . (Sum[p[massiveMomIndex][[cc+1]]PauliMatrix[cc],{cc,0,3}] . eps . Transpose[b[j]]))[[1, 1]],
   Spba[i_, massiveMomIndex, j_] :> (b[i] . (Sum[p[massiveMomIndex][[cc+1]]PauliMatrix[cc]g[[cc+1,cc+1]],{cc,0,3}] . a[j]))[[1, 1]],
   S[i_] :> (p[i] . g . p[i]),
   S[i_, j_] :> (p[i] + p[j]) . g . (p[i] + p[j]),
   S[i_, j_, k_] :> (p[i] + p[j] + p[k]) . g . (p[i] + p[j] + p[k]),
   Delta[i_List,j_List,k_List]:> (Total[Map[p, i]] . g . Total[Map[p, j]])^2 - (Total[Map[p, i]] . g . Total[Map[p, i]])(Total[Map[p, j]] . g . Total[Map[p, j]]),
   tr[{i_,j_},{k_,l_}]:> (S[i,k]+S[i,l]+S[j,k]+S[j,l])};


==> anc/ggggH/amp_info <==
pppp_0L_Nc0_Nf0 12345 
pppm_0L_Nc0_Nf0 12345 
ppmm_0L_Nc0_Nf0 12345 
pmpm_0L_Nc0_Nf0 13245 
pppp_1L_Nc1_Nf0 12345 
pppp_1L_Nc0_Nf1 12345 
pppm_1L_Nc1_Nf0 12345 
pppm_1L_Nc0_Nf1 12345 
ppmm_1L_Nc1_Nf0 12345 
ppmm_1L_Nc0_Nf1 12345 
pmpm_1L_Nc1_Nf0 13245 
pmpm_1L_Nc0_Nf1 13245 
pppp_2L_Nc2_Nf0 12345 
pppp_2L_Nc1_Nf1 12345 
pppp_2L_Nc0_Nf2 12345 
pppm_2L_Nc2_Nf0 12345 
pppm_2L_Nc1_Nf1 12345 
pppm_2L_Nc0_Nf2 12345 
ppmm_2L_Nc2_Nf0 12345 
ppmm_2L_Nc1_Nf1 12345 
ppmm_2L_Nc0_Nf2 12345 
pmpm_2L_Nc2_Nf0 13245 
pmpm_2L_Nc1_Nf1 13245 
pmpm_2L_Nc0_Nf2 13245 


==> anc/ggggH/basis_transcendental.txt <==
1
F[1,1]
F[1,2]
F[1,3]
F[1,4]
F[1,5]
F[1,6]
F[1,7]
F[1,10]
F[1,11]
im[1,1]
F[1,1]^2
F[1,1]*F[1,2]
F[1,1]*F[1,3]
F[1,1]*F[1,4]
F[1,1]*F[1,5]
F[1,1]*F[1,6]
F[1,1]*F[1,7]
F[1,1]*F[1,10]
F[1,1]*F[1,11]
F[1,1]*im[1,1]
F[1,2]^2
F[1,2]*F[1,3]
F[1,2]*F[1,4]
F[1,2]*F[1,5]
F[1,2]*F[1,6]
F[1,2]*F[1,7]
F[1,2]*F[1,10]
F[1,2]*F[1,11]
F[1,2]*im[1,1]
F[1,3]^2
F[1,3]*F[1,5]
F[1,3]*F[1,6]
F[1,3]*F[1,7]
F[1,3]*im[1,1]
F[1,4]^2
F[1,4]*F[1,5]
F[1,4]*F[1,6]
F[1,4]*F[1,7]
F[1,4]*im[1,1]
F[1,5]^2
F[1,5]*F[1,6]
F[1,5]*F[1,7]
F[1,5]*F[1,10]
F[1,5]*F[1,11]
F[1,5]*im[1,1]
F[1,6]^2
F[1,6]*F[1,7]
F[1,6]*F[1,10]
F[1,6]*F[1,11]
F[1,6]*im[1,1]
F[1,7]^2
F[1,7]*F[1,10]
F[1,7]*F[1,11]
F[1,7]*im[1,1]
F[1,10]^2
F[1,10]*im[1,1]
F[1,11]^2
F[1,11]*im[1,1]
F[2,1]
F[2,2]
F[2,3]
F[2,4]
F[2,5]
F[2,6]
F[2,7]
F[2,8]
F[2,10]
F[2,12]
F[2,14]
F[2,16]
F[2,17]
F[2,20]
F[2,21]
F[2,22]
F[2,23]/sqrtG3[1]
F[2,24]/sqrtG3[3]
F[2,31]*sqrtSigma5[2]
F[2,33]*sqrtSigma5[4]
im[1,1]^2
F[1,1]^3
F[1,1]^2*F[1,2]
F[1,1]^2*F[1,3]
F[1,1]^2*F[1,4]
F[1,1]^2*F[1,5]
F[1,1]^2*F[1,6]
F[1,1]^2*F[1,7]
F[1,1]^2*F[1,8]
F[1,1]^2*F[1,9]
F[1,1]^2*F[1,10]
F[1,1]^2*F[1,11]
F[1,1]^2*im[1,1]
F[1,1]*F[1,2]^2
F[1,1]*F[1,2]*F[1,3]
F[1,1]*F[1,2]*F[1,4]
F[1,1]*F[1,2]*F[1,5]
F[1,1]*F[1,2]*F[1,6]
F[1,1]*F[1,2]*F[1,7]
F[1,1]*F[1,2]*F[1,8]
F[1,1]*F[1,2]*F[1,9]
F[1,1]*F[1,2]*F[1,10]
F[1,1]*F[1,2]*F[1,11]
F[1,1]*F[1,2]*im[1,1]
F[1,1]*F[1,3]^2
F[1,1]*F[1,3]*F[1,5]
F[1,1]*F[1,3]*F[1,6]
F[1,1]*F[1,3]*F[1,7]
F[1,1]*F[1,3]*F[1,8]
F[1,1]*F[1,3]*F[1,9]
F[1,1]*F[1,3]*im[1,1]
F[1,1]*F[1,4]^2
F[1,1]*F[1,4]*F[1,5]
F[1,1]*F[1,4]*F[1,6]
F[1,1]*F[1,4]*F[1,7]
F[1,1]*F[1,4]*F[1,8]
F[1,1]*F[1,4]*F[1,9]
F[1,1]*F[1,4]*im[1,1]
F[1,1]*F[1,5]^2
F[1,1]*F[1,5]*F[1,6]
F[1,1]*F[1,5]*F[1,7]
F[1,1]*F[1,5]*F[1,8]
F[1,1]*F[1,5]*F[1,9]
F[1,1]*F[1,5]*F[1,10]
F[1,1]*F[1,5]*F[1,11]
F[1,1]*F[1,5]*im[1,1]
F[1,1]*F[1,6]^2
F[1,1]*F[1,6]*F[1,7]
F[1,1]*F[1,6]*F[1,8]
F[1,1]*F[1,6]*F[1,9]
F[1,1]*F[1,6]*F[1,10]
F[1,1]*F[1,6]*F[1,11]
F[1,1]*F[1,6]*im[1,1]
F[1,1]*F[1,7]^2
F[1,1]*F[1,7]*F[1,9]
F[1,1]*F[1,7]*F[1,10]
F[1,1]*F[1,7]*F[1,11]
F[1,1]*F[1,7]*im[1,1]
F[1,1]*F[1,8]^2
F[1,1]*F[1,8]*F[1,9]
F[1,1]*F[1,8]*F[1,10]
F[1,1]*F[1,8]*F[1,11]
F[1,1]*F[1,8]*im[1,1]
F[1,1]*F[1,9]^2
F[1,1]*F[1,9]*F[1,10]
F[1,1]*F[1,9]*F[1,11]
F[1,1]*F[1,9]*im[1,1]
F[1,1]*F[1,10]^2
F[1,1]*F[1,10]*im[1,1]
F[1,1]*F[1,11]^2
F[1,1]*F[1,11]*im[1,1]
F[1,1]*F[2,1]
F[1,1]*F[2,2]
F[1,1]*F[2,3]
F[1,1]*F[2,4]
F[1,1]*F[2,5]
F[1,1]*F[2,6]
F[1,1]*F[2,7]
F[1,1]*F[2,8]
F[1,1]*F[2,9]
F[1,1]*F[2,10]
F[1,1]*F[2,11]
F[1,1]*F[2,12]
F[1,1]*F[2,14]
F[1,1]*F[2,16]
F[1,1]*F[2,17]
F[1,1]*F[2,20]
F[1,1]*F[2,21]
F[1,1]*F[2,22]
(F[1,1]*F[2,23])/sqrtG3[1]
(F[1,1]*F[2,24])/sqrtG3[3]
F[1,1]*im[1,1]^2
F[1,2]^3
F[1,2]^2*F[1,3]
F[1,2]^2*F[1,4]
F[1,2]^2*F[1,5]
F[1,2]^2*F[1,6]
F[1,2]^2*F[1,7]
F[1,2]^2*F[1,8]
F[1,2]^2*F[1,9]
F[1,2]^2*F[1,10]
F[1,2]^2*F[1,11]
F[1,2]^2*im[1,1]
F[1,2]*F[1,3]^2
F[1,2]*F[1,3]*F[1,5]
F[1,2]*F[1,3]*F[1,6]
F[1,2]*F[1,3]*F[1,7]
F[1,2]*F[1,3]*F[1,8]
F[1,2]*F[1,3]*F[1,9]
F[1,2]*F[1,3]*im[1,1]
F[1,2]*F[1,4]^2
F[1,2]*F[1,4]*F[1,5]
F[1,2]*F[1,4]*F[1,6]
F[1,2]*F[1,4]*F[1,7]
F[1,2]*F[1,4]*F[1,8]
F[1,2]*F[1,4]*im[1,1]
F[1,2]*F[1,5]^2
F[1,2]*F[1,5]*F[1,6]
F[1,2]*F[1,5]*F[1,7]
F[1,2]*F[1,5]*F[1,10]
F[1,2]*F[1,5]*F[1,11]
F[1,2]*F[1,5]*im[1,1]
F[1,2]*F[1,6]^2
F[1,2]*F[1,6]*F[1,7]
F[1,2]*F[1,6]*F[1,9]
F[1,2]*F[1,6]*F[1,10]
F[1,2]*F[1,6]*F[1,11]
F[1,2]*F[1,6]*im[1,1]
F[1,2]*F[1,7]^2
F[1,2]*F[1,7]*F[1,9]
F[1,2]*F[1,7]*F[1,10]
F[1,2]*F[1,7]*F[1,11]
F[1,2]*F[1,7]*im[1,1]
F[1,2]*F[1,8]^2
F[1,2]*F[1,8]*F[1,9]
F[1,2]*F[1,8]*im[1,1]
F[1,2]*F[1,9]^2
F[1,2]*F[1,9]*im[1,1]
F[1,2]*F[1,10]^2
F[1,2]*F[1,10]*im[1,1]
F[1,2]*F[1,11]^2
F[1,2]*F[1,11]*im[1,1]
F[1,2]*F[2,1]
F[1,2]*F[2,2]
F[1,2]*F[2,3]
F[1,2]*F[2,4]
F[1,2]*F[2,5]
F[1,2]*F[2,6]
F[1,2]*F[2,7]
F[1,2]*F[2,8]
F[1,2]*F[2,9]
F[1,2]*F[2,10]
F[1,2]*F[2,12]
F[1,2]*F[2,14]
F[1,2]*F[2,16]
F[1,2]*F[2,17]
F[1,2]*F[2,18]
F[1,2]*F[2,20]
F[1,2]*F[2,21]
F[1,2]*F[2,22]
(F[1,2]*F[2,23])/sqrtG3[1]
(F[1,2]*F[2,24])/sqrtG3[3]
F[1,2]*im[1,1]^2
F[1,3]^3
F[1,3]^2*F[1,5]
F[1,3]^2*F[1,6]
F[1,3]^2*F[1,7]
F[1,3]^2*F[1,8]
F[1,3]^2*F[1,9]
F[1,3]^2*im[1,1]
F[1,3]*F[1,5]^2
F[1,3]*F[1,5]*F[1,6]
F[1,3]*F[1,5]*F[1,7]
F[1,3]*F[1,5]*F[1,9]
F[1,3]*F[1,5]*im[1,1]
F[1,3]*F[1,6]^2
F[1,3]*F[1,6]*F[1,7]
F[1,3]*F[1,6]*F[1,9]
F[1,3]*F[1,6]*im[1,1]
F[1,3]*F[1,7]^2
F[1,3]*F[1,7]*F[1,9]
F[1,3]*F[1,7]*im[1,1]
F[1,3]*F[1,8]^2
F[1,3]*F[1,8]*F[1,9]
F[1,3]*F[1,8]*im[1,1]
F[1,3]*F[1,9]^2
F[1,3]*F[1,9]*im[1,1]
F[1,3]*F[2,3]
F[1,3]*F[2,5]
F[1,3]*F[2,6]
F[1,3]*F[2,9]
F[1,3]*F[2,17]
F[1,3]*F[2,18]
F[1,3]*F[2,21]
F[1,3]*im[1,1]^2
F[1,4]^3
F[1,4]^2*F[1,5]
F[1,4]^2*F[1,6]
F[1,4]^2*F[1,7]
F[1,4]^2*F[1,8]
F[1,4]^2*F[1,9]
F[1,4]^2*im[1,1]
F[1,4]*F[1,5]^2
F[1,4]*F[1,5]*F[1,6]
F[1,4]*F[1,5]*F[1,7]
F[1,4]*F[1,5]*im[1,1]
F[1,4]*F[1,6]^2
F[1,4]*F[1,6]*F[1,7]
F[1,4]*F[1,6]*im[1,1]
F[1,4]*F[1,7]^2
F[1,4]*F[1,7]*im[1,1]
F[1,4]*F[1,8]^2
F[1,4]*F[1,8]*F[1,9]
F[1,4]*F[1,8]*im[1,1]
F[1,4]*F[1,9]^2
F[1,4]*F[1,9]*im[1,1]
F[1,4]*F[2,4]
F[1,4]*F[2,7]
F[1,4]*F[2,16]
F[1,4]*F[2,17]
F[1,4]*F[2,22]
F[1,4]*im[1,1]^2
F[1,5]^3
F[1,5]^2*F[1,6]
F[1,5]^2*F[1,7]
F[1,5]^2*F[1,8]
F[1,5]^2*F[1,9]
F[1,5]^2*F[1,10]
F[1,5]^2*F[1,11]
F[1,5]^2*im[1,1]
F[1,5]*F[1,6]^2
F[1,5]*F[1,6]*F[1,7]
F[1,5]*F[1,6]*F[1,9]
F[1,5]*F[1,6]*F[1,10]
F[1,5]*F[1,6]*F[1,11]
F[1,5]*F[1,6]*im[1,1]
F[1,5]*F[1,7]^2
F[1,5]*F[1,7]*F[1,9]
F[1,5]*F[1,7]*F[1,10]
F[1,5]*F[1,7]*F[1,11]
F[1,5]*F[1,7]*im[1,1]
F[1,5]*F[1,8]^2
F[1,5]*F[1,8]*F[1,9]
F[1,5]*F[1,8]*im[1,1]
F[1,5]*F[1,9]^2
F[1,5]*F[1,9]*F[1,11]
F[1,5]*F[1,9]*im[1,1]
F[1,5]*F[1,10]^2
F[1,5]*F[1,10]*im[1,1]
F[1,5]*F[1,11]^2
F[1,5]*F[1,11]*im[1,1]
F[1,5]*F[2,1]
F[1,5]*F[2,2]
F[1,5]*F[2,3]
F[1,5]*F[2,4]
F[1,5]*F[2,5]
F[1,5]*F[2,6]
F[1,5]*F[2,7]
F[1,5]*F[2,8]
F[1,5]*F[2,9]
F[1,5]*F[2,10]
F[1,5]*F[2,12]
F[1,5]*F[2,14]
F[1,5]*F[2,16]
F[1,5]*F[2,17]
F[1,5]*F[2,18]
F[1,5]*F[2,20]
F[1,5]*F[2,21]
F[1,5]*F[2,22]
(F[1,5]*F[2,23])/sqrtG3[1]
(F[1,5]*F[2,24])/sqrtG3[3]
F[1,5]*im[1,1]^2
F[1,6]^3
F[1,6]^2*F[1,7]
F[1,6]^2*F[1,8]
F[1,6]^2*F[1,9]
F[1,6]^2*F[1,10]
F[1,6]^2*F[1,11]
F[1,6]^2*im[1,1]
F[1,6]*F[1,7]^2
F[1,6]*F[1,7]*F[1,10]
F[1,6]*F[1,7]*F[1,11]
F[1,6]*F[1,7]*im[1,1]
F[1,6]*F[1,8]^2
F[1,6]*F[1,8]*F[1,9]
F[1,6]*F[1,8]*F[1,10]
F[1,6]*F[1,8]*im[1,1]
F[1,6]*F[1,9]^2
F[1,6]*F[1,9]*im[1,1]
F[1,6]*F[1,10]^2
F[1,6]*F[1,10]*im[1,1]
F[1,6]*F[1,11]^2
F[1,6]*F[1,11]*im[1,1]
F[1,6]*F[2,1]
F[1,6]*F[2,2]
F[1,6]*F[2,3]
F[1,6]*F[2,4]
F[1,6]*F[2,5]
F[1,6]*F[2,6]
F[1,6]*F[2,7]
F[1,6]*F[2,8]
F[1,6]*F[2,9]
F[1,6]*F[2,10]
F[1,6]*F[2,12]
F[1,6]*F[2,14]
F[1,6]*F[2,16]
F[1,6]*F[2,17]
F[1,6]*F[2,18]
F[1,6]*F[2,20]
F[1,6]*F[2,21]
F[1,6]*F[2,22]
(F[1,6]*F[2,23])/sqrtG3[1]
F[1,6]*im[1,1]^2
F[1,7]^3
F[1,7]^2*F[1,9]
F[1,7]^2*F[1,10]
F[1,7]^2*F[1,11]
F[1,7]^2*im[1,1]
F[1,7]*F[1,9]^2
F[1,7]*F[1,9]*F[1,11]
F[1,7]*F[1,9]*im[1,1]
F[1,7]*F[1,10]^2
F[1,7]*F[1,10]*im[1,1]
F[1,7]*F[1,11]^2
F[1,7]*F[1,11]*im[1,1]
F[1,7]*F[2,1]
F[1,7]*F[2,2]
F[1,7]*F[2,3]
F[1,7]*F[2,4]
F[1,7]*F[2,5]
F[1,7]*F[2,6]
F[1,7]*F[2,7]
F[1,7]*F[2,8]
F[1,7]*F[2,9]
F[1,7]*F[2,10]
F[1,7]*F[2,12]
F[1,7]*F[2,14]
F[1,7]*F[2,16]
F[1,7]*F[2,17]
F[1,7]*F[2,18]
F[1,7]*F[2,20]
F[1,7]*F[2,21]
F[1,7]*F[2,22]
(F[1,7]*F[2,23])/sqrtG3[1]
(F[1,7]*F[2,24])/sqrtG3[3]
F[1,7]*im[1,1]^2
F[1,8]^3
F[1,8]^2*F[1,9]
F[1,8]^2*F[1,10]
F[1,8]^2*F[1,11]
F[1,8]^2*im[1,1]
F[1,8]*F[1,9]^2
F[1,8]*F[1,9]*F[1,10]
F[1,8]*F[1,9]*F[1,11]
F[1,8]*F[1,9]*im[1,1]
F[1,8]*F[1,10]^2
F[1,8]*F[1,10]*im[1,1]
F[1,8]*F[1,11]^2
F[1,8]*F[1,11]*im[1,1]
F[1,8]*F[2,1]
F[1,8]*F[2,4]
F[1,8]*F[2,5]
F[1,8]*F[2,6]
F[1,8]*F[2,9]
F[1,8]*F[2,11]
F[1,8]*F[2,12]
F[1,8]*F[2,17]
F[1,8]*F[2,21]
F[1,8]*F[2,22]
(F[1,8]*F[2,23])/sqrtG3[1]
(F[1,8]*F[2,24])/sqrtG3[3]
F[1,8]*im[1,1]^2
F[1,9]^3
F[1,9]^2*F[1,10]
F[1,9]^2*F[1,11]
F[1,9]^2*im[1,1]
F[1,9]*F[1,10]^2
F[1,9]*F[1,10]*im[1,1]
F[1,9]*F[1,11]^2
F[1,9]*F[1,11]*im[1,1]
F[1,9]*F[2,1]
F[1,9]*F[2,2]
F[1,9]*F[2,4]
F[1,9]*F[2,5]
F[1,9]*F[2,6]
F[1,9]*F[2,9]
F[1,9]*F[2,11]
F[1,9]*F[2,12]
F[1,9]*F[2,17]
F[1,9]*F[2,18]
F[1,9]*F[2,21]
F[1,9]*F[2,22]
(F[1,9]*F[2,23])/sqrtG3[1]
(F[1,9]*F[2,24])/sqrtG3[3]
F[1,9]*im[1,1]^2
F[1,10]^3
F[1,10]^2*im[1,1]
F[1,10]*F[2,1]
F[1,10]*F[2,8]
F[1,10]*F[2,10]
F[1,10]*F[2,11]
F[1,10]*F[2,20]
F[1,10]*F[2,21]
F[1,10]*im[1,1]^2
F[1,11]^3
F[1,11]^2*im[1,1]
F[1,11]*F[2,2]
F[1,11]*F[2,12]
F[1,11]*F[2,14]
F[1,11]*F[2,18]
F[1,11]*F[2,20]
F[1,11]*F[2,22]
F[1,11]*im[1,1]^2
F[2,1]*im[1,1]
F[2,2]*im[1,1]
F[2,3]*im[1,1]
F[2,4]*im[1,1]
F[2,5]*im[1,1]
F[2,6]*im[1,1]
F[2,7]*im[1,1]
F[2,8]*im[1,1]
F[2,9]*im[1,1]
F[2,10]*im[1,1]
F[2,11]*im[1,1]
F[2,12]*im[1,1]
F[2,14]*im[1,1]
F[2,16]*im[1,1]
F[2,17]*im[1,1]
F[2,18]*im[1,1]
F[2,20]*im[1,1]
F[2,21]*im[1,1]
F[2,22]*im[1,1]
(F[2,23]*im[1,1])/sqrtG3[1]
(F[2,24]*im[1,1])/sqrtG3[3]
F[3,1]/sqrtG3[1]
F[3,2]
F[3,3]/sqrtG3[1]
str5*F[3,4]
F[3,5]
F[3,6]
F[3,7]
F[3,8]
F[3,9]
F[3,10]
F[3,11]
F[3,12]
F[3,13]
F[3,14]
F[3,15]
F[3,16]
F[3,17]
F[3,18]
F[3,19]
F[3,20]
F[3,21]
F[3,22]
F[3,23]
F[3,24]
F[3,25]
F[3,26]
F[3,27]
F[3,28]
F[3,29]/sqrtG3[1]
F[3,30]
F[3,31]
F[3,33]
F[3,34]
F[3,35]
F[3,36]
F[3,37]
F[3,38]
F[3,39]
F[3,40]
F[3,41]
F[3,42]
F[3,43]
F[3,44]
F[3,45]
F[3,46]
F[3,47]
F[3,48]
F[3,49]
F[3,51]
F[3,52]
F[3,53]
F[3,54]
F[3,55]
F[3,56]
F[3,59]
F[3,60]
F[3,62]
F[3,63]
F[3,64]
F[3,65]
F[3,66]
F[3,67]
F[3,68]
F[3,69]
F[3,70]
F[3,71]
F[3,72]
F[3,73]
F[3,74]
F[3,75]
F[3,77]
F[3,78]
F[3,79]
F[3,80]
F[3,81]
F[3,82]
F[3,83]
F[3,84]/sqrtG3[3]
F[3,85]
F[3,86]
str5*F[3,87]
F[3,88]
F[3,89]
F[3,90]
str5*F[3,98]
F[3,99]
F[3,100]
F[3,101]
F[3,102]
F[3,103]
F[3,104]
F[3,108]
F[3,109]
F[3,110]
F[3,111]
F[3,112]
F[3,113]
str5*F[3,114]
F[3,118]
F[3,120]
F[3,122]
F[3,123]
F[3,129]/sqrtG3[1]
F[3,132]/sqrtG3[3]
F[3,133]/sqrtG3[3]
F[3,134]/sqrtG3[1]
F[3,136]/sqrtG3[3]
F[3,137]
F[3,141]
F[3,145]/sqrtG3[3]
F[3,179]
F[3,180]
F[3,182]
F[3,189]
F[3,191]
F[3,192]
F[3,194]
F[3,197]
str5*F[3,202]
str5*F[3,206]
im[1,1]^3
re[3,1]
F[1,1]^4
F[1,1]^3*F[1,2]
F[1,1]^3*F[1,3]
F[1,1]^3*F[1,4]
F[1,1]^3*F[1,5]
F[1,1]^3*F[1,6]
F[1,1]^3*F[1,7]
F[1,1]^3*F[1,8]
F[1,1]^3*F[1,9]
F[1,1]^3*F[1,10]
F[1,1]^3*F[1,11]
F[1,1]^3*im[1,1]
F[1,1]^2*F[1,2]^2
F[1,1]^2*F[1,2]*F[1,3]
F[1,1]^2*F[1,2]*F[1,4]
F[1,1]^2*F[1,2]*F[1,5]
F[1,1]^2*F[1,2]*F[1,6]
F[1,1]^2*F[1,2]*F[1,7]
F[1,1]^2*F[1,2]*F[1,8]
F[1,1]^2*F[1,2]*F[1,9]
F[1,1]^2*F[1,2]*F[1,10]
F[1,1]^2*F[1,2]*F[1,11]
F[1,1]^2*F[1,2]*im[1,1]
F[1,1]^2*F[1,3]^2
F[1,1]^2*F[1,3]*F[1,4]
F[1,1]^2*F[1,3]*F[1,5]
F[1,1]^2*F[1,3]*F[1,6]
F[1,1]^2*F[1,3]*F[1,7]
F[1,1]^2*F[1,3]*F[1,8]
F[1,1]^2*F[1,3]*F[1,9]
F[1,1]^2*F[1,3]*F[1,10]
F[1,1]^2*F[1,3]*F[1,11]
F[1,1]^2*F[1,3]*im[1,1]
F[1,1]^2*F[1,4]^2
F[1,1]^2*F[1,4]*F[1,5]
F[1,1]^2*F[1,4]*F[1,6]
F[1,1]^2*F[1,4]*F[1,7]
F[1,1]^2*F[1,4]*F[1,8]
F[1,1]^2*F[1,4]*F[1,9]
F[1,1]^2*F[1,4]*F[1,10]
F[1,1]^2*F[1,4]*F[1,11]
F[1,1]^2*F[1,4]*im[1,1]
F[1,1]^2*F[1,5]^2
F[1,1]^2*F[1,5]*F[1,6]
F[1,1]^2*F[1,5]*F[1,7]
F[1,1]^2*F[1,5]*F[1,8]
F[1,1]^2*F[1,5]*F[1,9]
F[1,1]^2*F[1,5]*F[1,10]
F[1,1]^2*F[1,5]*F[1,11]
F[1,1]^2*F[1,5]*im[1,1]
F[1,1]^2*F[1,6]^2
F[1,1]^2*F[1,6]*F[1,7]
F[1,1]^2*F[1,6]*F[1,8]
F[1,1]^2*F[1,6]*F[1,9]
F[1,1]^2*F[1,6]*F[1,10]
F[1,1]^2*F[1,6]*F[1,11]
F[1,1]^2*F[1,6]*im[1,1]
F[1,1]^2*F[1,7]^2
F[1,1]^2*F[1,7]*F[1,8]
F[1,1]^2*F[1,7]*F[1,9]
F[1,1]^2*F[1,7]*F[1,10]
F[1,1]^2*F[1,7]*F[1,11]
F[1,1]^2*F[1,7]*im[1,1]
F[1,1]^2*F[1,8]^2
F[1,1]^2*F[1,8]*F[1,9]
F[1,1]^2*F[1,8]*F[1,10]
F[1,1]^2*F[1,8]*F[1,11]
F[1,1]^2*F[1,8]*im[1,1]
F[1,1]^2*F[1,9]^2
F[1,1]^2*F[1,9]*F[1,10]
F[1,1]^2*F[1,9]*F[1,11]
F[1,1]^2*F[1,9]*im[1,1]
F[1,1]^2*F[1,10]^2
F[1,1]^2*F[1,10]*F[1,11]
F[1,1]^2*F[1,10]*im[1,1]
F[1,1]^2*F[1,11]^2
F[1,1]^2*F[1,11]*im[1,1]
F[1,1]^2*F[2,1]
F[1,1]^2*F[2,2]
F[1,1]^2*F[2,3]
F[1,1]^2*F[2,4]
F[1,1]^2*F[2,5]
F[1,1]^2*F[2,6]
F[1,1]^2*F[2,7]
F[1,1]^2*F[2,8]
F[1,1]^2*F[2,9]
F[1,1]^2*F[2,10]
F[1,1]^2*F[2,11]
F[1,1]^2*F[2,12]
F[1,1]^2*F[2,13]
F[1,1]^2*F[2,14]
F[1,1]^2*F[2,15]
F[1,1]^2*F[2,16]
F[1,1]^2*F[2,17]
F[1,1]^2*F[2,18]
F[1,1]^2*F[2,19]
F[1,1]^2*F[2,20]
F[1,1]^2*F[2,21]
F[1,1]^2*F[2,22]
(F[1,1]^2*F[2,23])/sqrtG3[1]
(F[1,1]^2*F[2,24])/sqrtG3[3]
F[1,1]^2*im[1,1]^2
F[1,1]*F[1,2]^3
F[1,1]*F[1,2]^2*F[1,3]
F[1,1]*F[1,2]^2*F[1,4]
F[1,1]*F[1,2]^2*F[1,5]
F[1,1]*F[1,2]^2*F[1,6]
F[1,1]*F[1,2]^2*F[1,7]
F[1,1]*F[1,2]^2*F[1,8]
F[1,1]*F[1,2]^2*F[1,9]
F[1,1]*F[1,2]^2*F[1,10]
F[1,1]*F[1,2]^2*F[1,11]
F[1,1]*F[1,2]^2*im[1,1]
F[1,1]*F[1,2]*F[1,3]^2
F[1,1]*F[1,2]*F[1,3]*F[1,4]
F[1,1]*F[1,2]*F[1,3]*F[1,5]
F[1,1]*F[1,2]*F[1,3]*F[1,6]
F[1,1]*F[1,2]*F[1,3]*F[1,7]
F[1,1]*F[1,2]*F[1,3]*F[1,8]
F[1,1]*F[1,2]*F[1,3]*F[1,9]
F[1,1]*F[1,2]*F[1,3]*F[1,10]
F[1,1]*F[1,2]*F[1,3]*F[1,11]
F[1,1]*F[1,2]*F[1,3]*im[1,1]
F[1,1]*F[1,2]*F[1,4]^2
F[1,1]*F[1,2]*F[1,4]*F[1,5]
F[1,1]*F[1,2]*F[1,4]*F[1,6]
F[1,1]*F[1,2]*F[1,4]*F[1,7]
F[1,1]*F[1,2]*F[1,4]*F[1,8]
F[1,1]*F[1,2]*F[1,4]*F[1,9]
F[1,1]*F[1,2]*F[1,4]*F[1,10]
F[1,1]*F[1,2]*F[1,4]*F[1,11]
F[1,1]*F[1,2]*F[1,4]*im[1,1]
F[1,1]*F[1,2]*F[1,5]^2
F[1,1]*F[1,2]*F[1,5]*F[1,6]
F[1,1]*F[1,2]*F[1,5]*F[1,7]
F[1,1]*F[1,2]*F[1,5]*F[1,8]
F[1,1]*F[1,2]*F[1,5]*F[1,9]
F[1,1]*F[1,2]*F[1,5]*F[1,10]
F[1,1]*F[1,2]*F[1,5]*F[1,11]
F[1,1]*F[1,2]*F[1,5]*im[1,1]
F[1,1]*F[1,2]*F[1,6]^2
F[1,1]*F[1,2]*F[1,6]*F[1,7]
F[1,1]*F[1,2]*F[1,6]*F[1,8]
F[1,1]*F[1,2]*F[1,6]*F[1,9]
F[1,1]*F[1,2]*F[1,6]*F[1,10]
F[1,1]*F[1,2]*F[1,6]*F[1,11]
F[1,1]*F[1,2]*F[1,6]*im[1,1]
F[1,1]*F[1,2]*F[1,7]^2
F[1,1]*F[1,2]*F[1,7]*F[1,8]
F[1,1]*F[1,2]*F[1,7]*F[1,9]
F[1,1]*F[1,2]*F[1,7]*F[1,10]
F[1,1]*F[1,2]*F[1,7]*F[1,11]
F[1,1]*F[1,2]*F[1,7]*im[1,1]
F[1,1]*F[1,2]*F[1,8]^2
F[1,1]*F[1,2]*F[1,8]*F[1,9]
F[1,1]*F[1,2]*F[1,8]*F[1,10]
F[1,1]*F[1,2]*F[1,8]*F[1,11]
F[1,1]*F[1,2]*F[1,8]*im[1,1]
F[1,1]*F[1,2]*F[1,9]^2
F[1,1]*F[1,2]*F[1,9]*F[1,10]
F[1,1]*F[1,2]*F[1,9]*F[1,11]
F[1,1]*F[1,2]*F[1,9]*im[1,1]
F[1,1]*F[1,2]*F[1,10]^2
F[1,1]*F[1,2]*F[1,10]*F[1,11]
F[1,1]*F[1,2]*F[1,10]*im[1,1]
F[1,1]*F[1,2]*F[1,11]^2
F[1,1]*F[1,2]*F[1,11]*im[1,1]
F[1,1]*F[1,2]*F[2,1]
F[1,1]*F[1,2]*F[2,2]
F[1,1]*F[1,2]*F[2,3]
F[1,1]*F[1,2]*F[2,4]
F[1,1]*F[1,2]*F[2,5]
F[1,1]*F[1,2]*F[2,6]
F[1,1]*F[1,2]*F[2,7]
F[1,1]*F[1,2]*F[2,8]
F[1,1]*F[1,2]*F[2,9]
F[1,1]*F[1,2]*F[2,10]
F[1,1]*F[1,2]*F[2,11]
F[1,1]*F[1,2]*F[2,12]
F[1,1]*F[1,2]*F[2,13]
F[1,1]*F[1,2]*F[2,14]
F[1,1]*F[1,2]*F[2,15]
F[1,1]*F[1,2]*F[2,16]
F[1,1]*F[1,2]*F[2,17]
F[1,1]*F[1,2]*F[2,18]
F[1,1]*F[1,2]*F[2,19]
F[1,1]*F[1,2]*F[2,20]
F[1,1]*F[1,2]*F[2,21]
F[1,1]*F[1,2]*F[2,22]
(F[1,1]*F[1,2]*F[2,24])/sqrtG3[3]
F[1,1]*F[1,2]*im[1,1]^2
F[1,1]*F[1,3]^3
F[1,1]*F[1,3]^2*F[1,4]
F[1,1]*F[1,3]^2*F[1,5]
F[1,1]*F[1,3]^2*F[1,6]
F[1,1]*F[1,3]^2*F[1,7]
F[1,1]*F[1,3]^2*F[1,8]
F[1,1]*F[1,3]^2*F[1,9]
F[1,1]*F[1,3]^2*F[1,10]
F[1,1]*F[1,3]^2*F[1,11]
F[1,1]*F[1,3]^2*im[1,1]
F[1,1]*F[1,3]*F[1,4]^2
F[1,1]*F[1,3]*F[1,4]*F[1,5]
F[1,1]*F[1,3]*F[1,4]*F[1,6]
F[1,1]*F[1,3]*F[1,4]*F[1,7]
F[1,1]*F[1,3]*F[1,4]*F[1,8]
F[1,1]*F[1,3]*F[1,4]*F[1,9]
F[1,1]*F[1,3]*F[1,4]*im[1,1]
F[1,1]*F[1,3]*F[1,5]^2
F[1,1]*F[1,3]*F[1,5]*F[1,6]
F[1,1]*F[1,3]*F[1,5]*F[1,7]
F[1,1]*F[1,3]*F[1,5]*F[1,8]
F[1,1]*F[1,3]*F[1,5]*F[1,9]
F[1,1]*F[1,3]*F[1,5]*F[1,10]
F[1,1]*F[1,3]*F[1,5]*F[1,11]
F[1,1]*F[1,3]*F[1,5]*im[1,1]
F[1,1]*F[1,3]*F[1,6]^2
F[1,1]*F[1,3]*F[1,6]*F[1,7]
F[1,1]*F[1,3]*F[1,6]*F[1,8]
F[1,1]*F[1,3]*F[1,6]*F[1,9]
F[1,1]*F[1,3]*F[1,6]*F[1,10]
F[1,1]*F[1,3]*F[1,6]*F[1,11]
F[1,1]*F[1,3]*F[1,6]*im[1,1]
F[1,1]*F[1,3]*F[1,7]^2
F[1,1]*F[1,3]*F[1,7]*F[1,8]
F[1,1]*F[1,3]*F[1,7]*F[1,9]
F[1,1]*F[1,3]*F[1,7]*F[1,10]
F[1,1]*F[1,3]*F[1,7]*F[1,11]
F[1,1]*F[1,3]*F[1,7]*im[1,1]
F[1,1]*F[1,3]*F[1,8]^2
F[1,1]*F[1,3]*F[1,8]*F[1,9]
F[1,1]*F[1,3]*F[1,8]*F[1,10]
F[1,1]*F[1,3]*F[1,8]*F[1,11]
F[1,1]*F[1,3]*F[1,8]*im[1,1]
F[1,1]*F[1,3]*F[1,9]^2
F[1,1]*F[1,3]*F[1,9]*F[1,10]
F[1,1]*F[1,3]*F[1,9]*F[1,11]
F[1,1]*F[1,3]*F[1,9]*im[1,1]
F[1,1]*F[1,3]*F[1,10]^2
F[1,1]*F[1,3]*F[1,10]*im[1,1]
F[1,1]*F[1,3]*F[1,11]^2
F[1,1]*F[1,3]*F[1,11]*im[1,1]
F[1,1]*F[1,3]*F[2,1]
F[1,1]*F[1,3]*F[2,2]
F[1,1]*F[1,3]*F[2,3]
F[1,1]*F[1,3]*F[2,4]
F[1,1]*F[1,3]*F[2,5]
F[1,1]*F[1,3]*F[2,6]
F[1,1]*F[1,3]*F[2,7]
F[1,1]*F[1,3]*F[2,8]
F[1,1]*F[1,3]*F[2,9]
F[1,1]*F[1,3]*F[2,10]
F[1,1]*F[1,3]*F[2,11]
F[1,1]*F[1,3]*F[2,12]
F[1,1]*F[1,3]*F[2,14]
F[1,1]*F[1,3]*F[2,15]
F[1,1]*F[1,3]*F[2,16]
F[1,1]*F[1,3]*F[2,17]
F[1,1]*F[1,3]*F[2,18]
F[1,1]*F[1,3]*F[2,20]
F[1,1]*F[1,3]*F[2,21]
F[1,1]*F[1,3]*F[2,22]
F[1,1]*F[1,3]*im[1,1]^2
F[1,1]*F[1,4]^3
F[1,1]*F[1,4]^2*F[1,5]
F[1,1]*F[1,4]^2*F[1,6]
F[1,1]*F[1,4]^2*F[1,7]
F[1,1]*F[1,4]^2*F[1,8]
F[1,1]*F[1,4]^2*F[1,9]
F[1,1]*F[1,4]^2*F[1,10]
F[1,1]*F[1,4]^2*F[1,11]
F[1,1]*F[1,4]^2*im[1,1]
F[1,1]*F[1,4]*F[1,5]^2
F[1,1]*F[1,4]*F[1,5]*F[1,6]
F[1,1]*F[1,4]*F[1,5]*F[1,7]
F[1,1]*F[1,4]*F[1,5]*F[1,8]
F[1,1]*F[1,4]*F[1,5]*F[1,9]
F[1,1]*F[1,4]*F[1,5]*F[1,10]
F[1,1]*F[1,4]*F[1,5]*F[1,11]
F[1,1]*F[1,4]*F[1,5]*im[1,1]
F[1,1]*F[1,4]*F[1,6]^2
F[1,1]*F[1,4]*F[1,6]*F[1,7]
F[1,1]*F[1,4]*F[1,6]*F[1,8]
F[1,1]*F[1,4]*F[1,6]*F[1,9]
F[1,1]*F[1,4]*F[1,6]*F[1,10]
F[1,1]*F[1,4]*F[1,6]*F[1,11]
F[1,1]*F[1,4]*F[1,6]*im[1,1]
F[1,1]*F[1,4]*F[1,7]^2
F[1,1]*F[1,4]*F[1,7]*F[1,8]
F[1,1]*F[1,4]*F[1,7]*F[1,9]
F[1,1]*F[1,4]*F[1,7]*F[1,10]
F[1,1]*F[1,4]*F[1,7]*F[1,11]
F[1,1]*F[1,4]*F[1,7]*im[1,1]
F[1,1]*F[1,4]*F[1,8]^2
F[1,1]*F[1,4]*F[1,8]*F[1,9]
F[1,1]*F[1,4]*F[1,8]*F[1,10]
F[1,1]*F[1,4]*F[1,8]*F[1,11]
F[1,1]*F[1,4]*F[1,8]*im[1,1]
F[1,1]*F[1,4]*F[1,9]^2
F[1,1]*F[1,4]*F[1,9]*F[1,10]
F[1,1]*F[1,4]*F[1,9]*F[1,11]
F[1,1]*F[1,4]*F[1,9]*im[1,1]
F[1,1]*F[1,4]*F[1,10]^2
F[1,1]*F[1,4]*F[1,10]*im[1,1]
F[1,1]*F[1,4]*F[1,11]^2
F[1,1]*F[1,4]*F[1,11]*im[1,1]
F[1,1]*F[1,4]*F[2,1]
F[1,1]*F[1,4]*F[2,2]
F[1,1]*F[1,4]*F[2,3]
F[1,1]*F[1,4]*F[2,4]
F[1,1]*F[1,4]*F[2,5]
F[1,1]*F[1,4]*F[2,6]
F[1,1]*F[1,4]*F[2,7]
F[1,1]*F[1,4]*F[2,8]
F[1,1]*F[1,4]*F[2,9]
F[1,1]*F[1,4]*F[2,10]
F[1,1]*F[1,4]*F[2,11]
F[1,1]*F[1,4]*F[2,12]
F[1,1]*F[1,4]*F[2,13]
F[1,1]*F[1,4]*F[2,14]
F[1,1]*F[1,4]*F[2,16]
F[1,1]*F[1,4]*F[2,17]
F[1,1]*F[1,4]*F[2,19]
F[1,1]*F[1,4]*F[2,20]
F[1,1]*F[1,4]*F[2,21]
F[1,1]*F[1,4]*F[2,22]
F[1,1]*F[1,4]*im[1,1]^2
F[1,1]*F[1,5]^3
F[1,1]*F[1,5]^2*F[1,6]
F[1,1]*F[1,5]^2*F[1,7]
F[1,1]*F[1,5]^2*F[1,8]
F[1,1]*F[1,5]^2*F[1,9]
F[1,1]*F[1,5]^2*F[1,10]
F[1,1]*F[1,5]^2*F[1,11]
F[1,1]*F[1,5]^2*im[1,1]
F[1,1]*F[1,5]*F[1,6]^2
F[1,1]*F[1,5]*F[1,6]*F[1,7]
F[1,1]*F[1,5]*F[1,6]*F[1,8]
F[1,1]*F[1,5]*F[1,6]*F[1,9]
F[1,1]*F[1,5]*F[1,6]*F[1,10]
F[1,1]*F[1,5]*F[1,6]*F[1,11]
F[1,1]*F[1,5]*F[1,6]*im[1,1]
F[1,1]*F[1,5]*F[1,7]^2
F[1,1]*F[1,5]*F[1,7]*F[1,8]
F[1,1]*F[1,5]*F[1,7]*F[1,9]
F[1,1]*F[1,5]*F[1,7]*F[1,10]
F[1,1]*F[1,5]*F[1,7]*F[1,11]
F[1,1]*F[1,5]*F[1,7]*im[1,1]
F[1,1]*F[1,5]*F[1,8]^2
F[1,1]*F[1,5]*F[1,8]*F[1,9]
F[1,1]*F[1,5]*F[1,8]*F[1,10]
F[1,1]*F[1,5]*F[1,8]*F[1,11]
F[1,1]*F[1,5]*F[1,8]*im[1,1]
F[1,1]*F[1,5]*F[1,9]^2
F[1,1]*F[1,5]*F[1,9]*F[1,10]
F[1,1]*F[1,5]*F[1,9]*F[1,11]
F[1,1]*F[1,5]*F[1,9]*im[1,1]
F[1,1]*F[1,5]*F[1,10]^2
F[1,1]*F[1,5]*F[1,10]*F[1,11]
F[1,1]*F[1,5]*F[1,10]*im[1,1]
F[1,1]*F[1,5]*F[1,11]^2
F[1,1]*F[1,5]*F[1,11]*im[1,1]
F[1,1]*F[1,5]*F[2,1]
F[1,1]*F[1,5]*F[2,2]
F[1,1]*F[1,5]*F[2,3]
F[1,1]*F[1,5]*F[2,4]
F[1,1]*F[1,5]*F[2,5]
F[1,1]*F[1,5]*F[2,6]
F[1,1]*F[1,5]*F[2,7]
F[1,1]*F[1,5]*F[2,8]
F[1,1]*F[1,5]*F[2,9]
F[1,1]*F[1,5]*F[2,10]
F[1,1]*F[1,5]*F[2,11]
F[1,1]*F[1,5]*F[2,12]
F[1,1]*F[1,5]*F[2,13]
F[1,1]*F[1,5]*F[2,14]
F[1,1]*F[1,5]*F[2,15]
F[1,1]*F[1,5]*F[2,16]
F[1,1]*F[1,5]*F[2,17]
F[1,1]*F[1,5]*F[2,18]
F[1,1]*F[1,5]*F[2,19]
F[1,1]*F[1,5]*F[2,20]
F[1,1]*F[1,5]*F[2,21]
F[1,1]*F[1,5]*F[2,22]
(F[1,1]*F[1,5]*F[2,23])/sqrtG3[1]
F[1,1]*F[1,5]*im[1,1]^2
F[1,1]*F[1,6]^3
F[1,1]*F[1,6]^2*F[1,7]
F[1,1]*F[1,6]^2*F[1,8]
F[1,1]*F[1,6]^2*F[1,9]
F[1,1]*F[1,6]^2*F[1,10]
F[1,1]*F[1,6]^2*F[1,11]
F[1,1]*F[1,6]^2*im[1,1]
F[1,1]*F[1,6]*F[1,7]^2
F[1,1]*F[1,6]*F[1,7]*F[1,8]
F[1,1]*F[1,6]*F[1,7]*F[1,9]
F[1,1]*F[1,6]*F[1,7]*F[1,10]
F[1,1]*F[1,6]*F[1,7]*F[1,11]
F[1,1]*F[1,6]*F[1,7]*im[1,1]
F[1,1]*F[1,6]*F[1,8]^2
F[1,1]*F[1,6]*F[1,8]*F[1,9]
F[1,1]*F[1,6]*F[1,8]*F[1,10]
F[1,1]*F[1,6]*F[1,8]*F[1,11]
F[1,1]*F[1,6]*F[1,8]*im[1,1]
F[1,1]*F[1,6]*F[1,9]^2
F[1,1]*F[1,6]*F[1,9]*F[1,10]
F[1,1]*F[1,6]*F[1,9]*F[1,11]
F[1,1]*F[1,6]*F[1,9]*im[1,1]
F[1,1]*F[1,6]*F[1,10]^2
F[1,1]*F[1,6]*F[1,10]*F[1,11]
F[1,1]*F[1,6]*F[1,10]*im[1,1]
F[1,1]*F[1,6]*F[1,11]^2
F[1,1]*F[1,6]*F[1,11]*im[1,1]
F[1,1]*F[1,6]*F[2,1]
F[1,1]*F[1,6]*F[2,2]
F[1,1]*F[1,6]*F[2,3]
F[1,1]*F[1,6]*F[2,4]
F[1,1]*F[1,6]*F[2,5]
F[1,1]*F[1,6]*F[2,6]
F[1,1]*F[1,6]*F[2,7]
F[1,1]*F[1,6]*F[2,8]
F[1,1]*F[1,6]*F[2,9]
F[1,1]*F[1,6]*F[2,10]
F[1,1]*F[1,6]*F[2,11]
F[1,1]*F[1,6]*F[2,12]
F[1,1]*F[1,6]*F[2,13]
F[1,1]*F[1,6]*F[2,14]
F[1,1]*F[1,6]*F[2,15]
F[1,1]*F[1,6]*F[2,16]
F[1,1]*F[1,6]*F[2,17]
F[1,1]*F[1,6]*F[2,18]
F[1,1]*F[1,6]*F[2,19]
F[1,1]*F[1,6]*F[2,20]
F[1,1]*F[1,6]*F[2,21]
F[1,1]*F[1,6]*F[2,22]
(F[1,1]*F[1,6]*F[2,23])/sqrtG3[1]
F[1,1]*F[1,6]*im[1,1]^2
F[1,1]*F[1,7]^3
F[1,1]*F[1,7]^2*F[1,8]
F[1,1]*F[1,7]^2*F[1,9]
F[1,1]*F[1,7]^2*F[1,10]
F[1,1]*F[1,7]^2*F[1,11]
F[1,1]*F[1,7]^2*im[1,1]
F[1,1]*F[1,7]*F[1,8]^2
F[1,1]*F[1,7]*F[1,8]*F[1,9]
F[1,1]*F[1,7]*F[1,8]*F[1,10]
F[1,1]*F[1,7]*F[1,8]*F[1,11]
F[1,1]*F[1,7]*F[1,8]*im[1,1]
F[1,1]*F[1,7]*F[1,9]^2
F[1,1]*F[1,7]*F[1,9]*F[1,10]
F[1,1]*F[1,7]*F[1,9]*F[1,11]
F[1,1]*F[1,7]*F[1,9]*im[1,1]
F[1,1]*F[1,7]*F[1,10]^2
F[1,1]*F[1,7]*F[1,10]*F[1,11]
F[1,1]*F[1,7]*F[1,10]*im[1,1]
F[1,1]*F[1,7]*F[1,11]^2
F[1,1]*F[1,7]*F[1,11]*im[1,1]
F[1,1]*F[1,7]*F[2,1]
F[1,1]*F[1,7]*F[2,2]
F[1,1]*F[1,7]*F[2,3]
F[1,1]*F[1,7]*F[2,4]
F[1,1]*F[1,7]*F[2,5]
F[1,1]*F[1,7]*F[2,6]
F[1,1]*F[1,7]*F[2,7]
F[1,1]*F[1,7]*F[2,8]
F[1,1]*F[1,7]*F[2,9]
F[1,1]*F[1,7]*F[2,10]
F[1,1]*F[1,7]*F[2,11]
F[1,1]*F[1,7]*F[2,12]
F[1,1]*F[1,7]*F[2,13]
F[1,1]*F[1,7]*F[2,14]
F[1,1]*F[1,7]*F[2,15]
F[1,1]*F[1,7]*F[2,16]
F[1,1]*F[1,7]*F[2,17]
F[1,1]*F[1,7]*F[2,18]
F[1,1]*F[1,7]*F[2,19]
F[1,1]*F[1,7]*F[2,20]
F[1,1]*F[1,7]*F[2,21]
F[1,1]*F[1,7]*F[2,22]
(F[1,1]*F[1,7]*F[2,24])/sqrtG3[3]
F[1,1]*F[1,7]*im[1,1]^2
F[1,1]*F[1,8]^3
F[1,1]*F[1,8]^2*F[1,9]
F[1,1]*F[1,8]^2*F[1,10]
F[1,1]*F[1,8]^2*F[1,11]
F[1,1]*F[1,8]^2*im[1,1]
F[1,1]*F[1,8]*F[1,9]^2
F[1,1]*F[1,8]*F[1,9]*F[1,10]
F[1,1]*F[1,8]*F[1,9]*F[1,11]
F[1,1]*F[1,8]*F[1,9]*im[1,1]
F[1,1]*F[1,8]*F[1,10]^2
F[1,1]*F[1,8]*F[1,10]*F[1,11]
F[1,1]*F[1,8]*F[1,10]*im[1,1]
F[1,1]*F[1,8]*F[1,11]^2
F[1,1]*F[1,8]*F[1,11]*im[1,1]
F[1,1]*F[1,8]*F[2,1]
F[1,1]*F[1,8]*F[2,2]
F[1,1]*F[1,8]*F[2,3]
F[1,1]*F[1,8]*F[2,4]
F[1,1]*F[1,8]*F[2,5]
F[1,1]*F[1,8]*F[2,6]
F[1,1]*F[1,8]*F[2,7]
F[1,1]*F[1,8]*F[2,8]
F[1,1]*F[1,8]*F[2,9]
F[1,1]*F[1,8]*F[2,10]
F[1,1]*F[1,8]*F[2,11]
F[1,1]*F[1,8]*F[2,12]
F[1,1]*F[1,8]*F[2,13]
F[1,1]*F[1,8]*F[2,15]
F[1,1]*F[1,8]*F[2,16]
F[1,1]*F[1,8]*F[2,17]
F[1,1]*F[1,8]*F[2,18]
F[1,1]*F[1,8]*F[2,19]
F[1,1]*F[1,8]*F[2,20]
F[1,1]*F[1,8]*F[2,21]
F[1,1]*F[1,8]*F[2,22]
F[1,1]*F[1,8]*im[1,1]^2
F[1,1]*F[1,9]^3
F[1,1]*F[1,9]^2*F[1,10]
F[1,1]*F[1,9]^2*F[1,11]
F[1,1]*F[1,9]^2*im[1,1]
F[1,1]*F[1,9]*F[1,10]^2
F[1,1]*F[1,9]*F[1,10]*F[1,11]
F[1,1]*F[1,9]*F[1,10]*im[1,1]
F[1,1]*F[1,9]*F[1,11]^2
F[1,1]*F[1,9]*F[1,11]*im[1,1]
F[1,1]*F[1,9]*F[2,1]
F[1,1]*F[1,9]*F[2,2]
F[1,1]*F[1,9]*F[2,3]
F[1,1]*F[1,9]*F[2,4]
F[1,1]*F[1,9]*F[2,5]
F[1,1]*F[1,9]*F[2,6]
F[1,1]*F[1,9]*F[2,7]
F[1,1]*F[1,9]*F[2,8]
F[1,1]*F[1,9]*F[2,9]
F[1,1]*F[1,9]*F[2,10]
F[1,1]*F[1,9]*F[2,11]
F[1,1]*F[1,9]*F[2,12]
F[1,1]*F[1,9]*F[2,13]
F[1,1]*F[1,9]*F[2,15]
F[1,1]*F[1,9]*F[2,17]
F[1,1]*F[1,9]*F[2,18]
F[1,1]*F[1,9]*F[2,19]
F[1,1]*F[1,9]*F[2,20]
F[1,1]*F[1,9]*F[2,21]
F[1,1]*F[1,9]*F[2,22]
F[1,1]*F[1,9]*im[1,1]^2
F[1,1]*F[1,10]^3
F[1,1]*F[1,10]^2*F[1,11]
F[1,1]*F[1,10]^2*im[1,1]
F[1,1]*F[1,10]*F[1,11]^2
F[1,1]*F[1,10]*F[1,11]*im[1,1]
F[1,1]*F[1,10]*F[2,1]
F[1,1]*F[1,10]*F[2,2]
F[1,1]*F[1,10]*F[2,3]
F[1,1]*F[1,10]*F[2,4]
F[1,1]*F[1,10]*F[2,5]
F[1,1]*F[1,10]*F[2,6]
F[1,1]*F[1,10]*F[2,7]
F[1,1]*F[1,10]*F[2,8]
F[1,1]*F[1,10]*F[2,9]
F[1,1]*F[1,10]*F[2,10]
F[1,1]*F[1,10]*F[2,11]
F[1,1]*F[1,10]*F[2,12]
F[1,1]*F[1,10]*F[2,14]
F[1,1]*F[1,10]*F[2,16]
F[1,1]*F[1,10]*F[2,17]
F[1,1]*F[1,10]*F[2,19]
F[1,1]*F[1,10]*F[2,20]
F[1,1]*F[1,10]*F[2,21]
F[1,1]*F[1,10]*F[2,22]
F[1,1]*F[1,10]*im[1,1]^2
F[1,1]*F[1,11]^3
F[1,1]*F[1,11]^2*im[1,1]
F[1,1]*F[1,11]*F[2,1]
F[1,1]*F[1,11]*F[2,2]
F[1,1]*F[1,11]*F[2,3]
F[1,1]*F[1,11]*F[2,4]
F[1,1]*F[1,11]*F[2,5]
F[1,1]*F[1,11]*F[2,6]
F[1,1]*F[1,11]*F[2,7]
F[1,1]*F[1,11]*F[2,8]
F[1,1]*F[1,11]*F[2,9]
F[1,1]*F[1,11]*F[2,10]
F[1,1]*F[1,11]*F[2,11]
F[1,1]*F[1,11]*F[2,12]
F[1,1]*F[1,11]*F[2,14]
F[1,1]*F[1,11]*F[2,15]
F[1,1]*F[1,11]*F[2,16]
F[1,1]*F[1,11]*F[2,17]
F[1,1]*F[1,11]*F[2,18]
F[1,1]*F[1,11]*F[2,20]
F[1,1]*F[1,11]*F[2,21]
F[1,1]*F[1,11]*F[2,22]
F[1,1]*F[1,11]*im[1,1]^2
F[1,1]*F[2,1]*im[1,1]
F[1,1]*F[2,2]*im[1,1]
F[1,1]*F[2,3]*im[1,1]
F[1,1]*F[2,4]*im[1,1]
F[1,1]*F[2,5]*im[1,1]
F[1,1]*F[2,6]*im[1,1]
F[1,1]*F[2,7]*im[1,1]
F[1,1]*F[2,8]*im[1,1]
F[1,1]*F[2,9]*im[1,1]
F[1,1]*F[2,10]*im[1,1]
F[1,1]*F[2,11]*im[1,1]
F[1,1]*F[2,12]*im[1,1]
F[1,1]*F[2,13]*im[1,1]
F[1,1]*F[2,14]*im[1,1]
F[1,1]*F[2,15]*im[1,1]
F[1,1]*F[2,16]*im[1,1]
F[1,1]*F[2,17]*im[1,1]
F[1,1]*F[2,18]*im[1,1]
F[1,1]*F[2,19]*im[1,1]
F[1,1]*F[2,20]*im[1,1]
F[1,1]*F[2,21]*im[1,1]
F[1,1]*F[2,22]*im[1,1]
(F[1,1]*F[2,24]*im[1,1])/sqrtG3[3]
str5*F[1,1]*F[3,4]
F[1,1]*F[3,5]
F[1,1]*F[3,6]
F[1,1]*F[3,7]
F[1,1]*F[3,8]
F[1,1]*F[3,9]
F[1,1]*F[3,10]
F[1,1]*F[3,11]
F[1,1]*F[3,12]
F[1,1]*F[3,13]
F[1,1]*F[3,14]
F[1,1]*F[3,15]
F[1,1]*F[3,16]
F[1,1]*F[3,17]
F[1,1]*F[3,18]
F[1,1]*F[3,19]
F[1,1]*F[3,20]
F[1,1]*F[3,21]
F[1,1]*F[3,22]
F[1,1]*F[3,23]
F[1,1]*F[3,24]
F[1,1]*F[3,25]
F[1,1]*F[3,26]
F[1,1]*F[3,27]
F[1,1]*F[3,28]
(F[1,1]*F[3,29])/sqrtG3[1]
F[1,1]*F[3,30]
F[1,1]*F[3,31]
F[1,1]*F[3,33]
F[1,1]*F[3,34]
F[1,1]*F[3,35]
F[1,1]*F[3,36]
F[1,1]*F[3,37]
F[1,1]*F[3,38]
F[1,1]*F[3,39]
F[1,1]*F[3,40]
F[1,1]*F[3,41]
F[1,1]*F[3,42]
F[1,1]*F[3,43]
F[1,1]*F[3,44]
F[1,1]*F[3,45]
F[1,1]*F[3,46]
F[1,1]*F[3,47]
F[1,1]*F[3,48]
F[1,1]*F[3,49]
F[1,1]*F[3,51]
F[1,1]*F[3,52]
F[1,1]*F[3,53]
F[1,1]*F[3,54]
F[1,1]*F[3,55]
F[1,1]*F[3,56]
F[1,1]*F[3,57]
F[1,1]*F[3,59]
F[1,1]*F[3,60]
F[1,1]*F[3,62]
F[1,1]*F[3,63]
F[1,1]*F[3,64]
F[1,1]*F[3,65]
F[1,1]*F[3,66]
F[1,1]*F[3,67]
F[1,1]*F[3,68]
F[1,1]*F[3,69]
F[1,1]*F[3,70]
F[1,1]*F[3,71]
F[1,1]*F[3,72]
F[1,1]*F[3,73]
F[1,1]*F[3,74]
F[1,1]*F[3,75]
F[1,1]*F[3,77]
F[1,1]*F[3,78]
F[1,1]*F[3,79]
F[1,1]*F[3,80]
F[1,1]*F[3,81]
F[1,1]*F[3,82]
F[1,1]*F[3,83]
(F[1,1]*F[3,84])/sqrtG3[3]
F[1,1]*F[3,85]
F[1,1]*F[3,86]
str5*F[1,1]*F[3,87]
F[1,1]*F[3,88]
F[1,1]*F[3,89]
F[1,1]*F[3,90]
F[1,1]*F[3,92]
F[1,1]*F[3,93]
F[1,1]*F[3,94]
F[1,1]*F[3,95]
F[1,1]*F[3,96]
F[1,1]*F[3,97]
str5*F[1,1]*F[3,98]
F[1,1]*F[3,99]
F[1,1]*F[3,100]
F[1,1]*F[3,101]
F[1,1]*F[3,102]
F[1,1]*F[3,103]
F[1,1]*F[3,104]
F[1,1]*F[3,108]
F[1,1]*F[3,109]
F[1,1]*F[3,110]
F[1,1]*F[3,111]
F[1,1]*F[3,112]
F[1,1]*F[3,113]
str5*F[1,1]*F[3,114]
F[1,1]*F[3,115]
F[1,1]*F[3,116]
F[1,1]*F[3,117]
F[1,1]*F[3,118]
F[1,1]*F[3,119]
F[1,1]*F[3,120]
F[1,1]*im[1,1]^3
F[1,1]*re[3,1]
F[1,2]^4
F[1,2]^3*F[1,3]
F[1,2]^3*F[1,4]
F[1,2]^3*F[1,5]
F[1,2]^3*F[1,6]
F[1,2]^3*F[1,7]
F[1,2]^3*F[1,8]
F[1,2]^3*F[1,9]
F[1,2]^3*F[1,10]
F[1,2]^3*F[1,11]
F[1,2]^3*im[1,1]
F[1,2]^2*F[1,3]^2
F[1,2]^2*F[1,3]*F[1,4]
F[1,2]^2*F[1,3]*F[1,5]
F[1,2]^2*F[1,3]*F[1,6]
F[1,2]^2*F[1,3]*F[1,7]
F[1,2]^2*F[1,3]*F[1,8]
F[1,2]^2*F[1,3]*F[1,9]
F[1,2]^2*F[1,3]*F[1,10]
F[1,2]^2*F[1,3]*F[1,11]
F[1,2]^2*F[1,3]*im[1,1]
F[1,2]^2*F[1,4]^2
F[1,2]^2*F[1,4]*F[1,5]
F[1,2]^2*F[1,4]*F[1,6]
F[1,2]^2*F[1,4]*F[1,7]
F[1,2]^2*F[1,4]*F[1,8]
F[1,2]^2*F[1,4]*F[1,9]
F[1,2]^2*F[1,4]*F[1,10]
F[1,2]^2*F[1,4]*F[1,11]
F[1,2]^2*F[1,4]*im[1,1]
F[1,2]^2*F[1,5]^2
F[1,2]^2*F[1,5]*F[1,6]
F[1,2]^2*F[1,5]*F[1,7]
F[1,2]^2*F[1,5]*F[1,8]
F[1,2]^2*F[1,5]*F[1,9]
F[1,2]^2*F[1,5]*F[1,10]
F[1,2]^2*F[1,5]*F[1,11]
F[1,2]^2*F[1,5]*im[1,1]
F[1,2]^2*F[1,6]^2
F[1,2]^2*F[1,6]*F[1,7]
F[1,2]^2*F[1,6]*F[1,8]
F[1,2]^2*F[1,6]*F[1,9]
F[1,2]^2*F[1,6]*F[1,10]
F[1,2]^2*F[1,6]*F[1,11]
F[1,2]^2*F[1,6]*im[1,1]
F[1,2]^2*F[1,7]^2
F[1,2]^2*F[1,7]*F[1,8]
F[1,2]^2*F[1,7]*F[1,9]
F[1,2]^2*F[1,7]*F[1,10]
F[1,2]^2*F[1,7]*F[1,11]
F[1,2]^2*F[1,7]*im[1,1]
F[1,2]^2*F[1,8]^2
F[1,2]^2*F[1,8]*F[1,9]
F[1,2]^2*F[1,8]*F[1,10]
F[1,2]^2*F[1,8]*F[1,11]
F[1,2]^2*F[1,8]*im[1,1]
F[1,2]^2*F[1,9]^2
F[1,2]^2*F[1,9]*F[1,10]
F[1,2]^2*F[1,9]*F[1,11]
F[1,2]^2*F[1,9]*im[1,1]
F[1,2]^2*F[1,10]^2
F[1,2]^2*F[1,10]*F[1,11]
F[1,2]^2*F[1,10]*im[1,1]
F[1,2]^2*F[1,11]^2
F[1,2]^2*F[1,11]*im[1,1]
F[1,2]^2*F[2,1]
F[1,2]^2*F[2,2]
F[1,2]^2*F[2,3]
F[1,2]^2*F[2,4]
F[1,2]^2*F[2,5]
F[1,2]^2*F[2,6]
F[1,2]^2*F[2,7]
F[1,2]^2*F[2,8]
F[1,2]^2*F[2,9]
F[1,2]^2*F[2,10]
F[1,2]^2*F[2,11]
F[1,2]^2*F[2,12]
F[1,2]^2*F[2,13]
F[1,2]^2*F[2,14]
F[1,2]^2*F[2,15]
F[1,2]^2*F[2,16]
F[1,2]^2*F[2,17]
F[1,2]^2*F[2,18]
F[1,2]^2*F[2,19]
F[1,2]^2*F[2,20]
F[1,2]^2*F[2,21]
F[1,2]^2*F[2,22]
(F[1,2]^2*F[2,23])/sqrtG3[1]
F[1,2]^2*im[1,1]^2
F[1,2]*F[1,3]^3
F[1,2]*F[1,3]^2*F[1,4]
F[1,2]*F[1,3]^2*F[1,5]
F[1,2]*F[1,3]^2*F[1,6]
F[1,2]*F[1,3]^2*F[1,7]
F[1,2]*F[1,3]^2*F[1,8]
F[1,2]*F[1,3]^2*F[1,9]
F[1,2]*F[1,3]^2*F[1,10]
F[1,2]*F[1,3]^2*F[1,11]
F[1,2]*F[1,3]^2*im[1,1]
F[1,2]*F[1,3]*F[1,4]^2
F[1,2]*F[1,3]*F[1,4]*F[1,5]
F[1,2]*F[1,3]*F[1,4]*F[1,6]
F[1,2]*F[1,3]*F[1,4]*F[1,7]
F[1,2]*F[1,3]*F[1,4]*F[1,8]
F[1,2]*F[1,3]*F[1,4]*F[1,9]
F[1,2]*F[1,3]*F[1,4]*im[1,1]
F[1,2]*F[1,3]*F[1,5]^2
F[1,2]*F[1,3]*F[1,5]*F[1,6]
F[1,2]*F[1,3]*F[1,5]*F[1,7]
F[1,2]*F[1,3]*F[1,5]*F[1,8]
F[1,2]*F[1,3]*F[1,5]*F[1,9]
F[1,2]*F[1,3]*F[1,5]*F[1,10]
F[1,2]*F[1,3]*F[1,5]*F[1,11]
F[1,2]*F[1,3]*F[1,5]*im[1,1]
F[1,2]*F[1,3]*F[1,6]^2
F[1,2]*F[1,3]*F[1,6]*F[1,7]
F[1,2]*F[1,3]*F[1,6]*F[1,8]
F[1,2]*F[1,3]*F[1,6]*F[1,9]
F[1,2]*F[1,3]*F[1,6]*F[1,10]
F[1,2]*F[1,3]*F[1,6]*F[1,11]
F[1,2]*F[1,3]*F[1,6]*im[1,1]
F[1,2]*F[1,3]*F[1,7]^2
F[1,2]*F[1,3]*F[1,7]*F[1,8]
F[1,2]*F[1,3]*F[1,7]*F[1,9]
F[1,2]*F[1,3]*F[1,7]*F[1,10]
F[1,2]*F[1,3]*F[1,7]*F[1,11]
F[1,2]*F[1,3]*F[1,7]*im[1,1]
F[1,2]*F[1,3]*F[1,8]^2
F[1,2]*F[1,3]*F[1,8]*F[1,9]
F[1,2]*F[1,3]*F[1,8]*F[1,10]
F[1,2]*F[1,3]*F[1,8]*F[1,11]
F[1,2]*F[1,3]*F[1,8]*im[1,1]
F[1,2]*F[1,3]*F[1,9]^2
F[1,2]*F[1,3]*F[1,9]*F[1,10]
F[1,2]*F[1,3]*F[1,9]*F[1,11]
F[1,2]*F[1,3]*F[1,9]*im[1,1]
F[1,2]*F[1,3]*F[1,10]^2
F[1,2]*F[1,3]*F[1,10]*im[1,1]
F[1,2]*F[1,3]*F[1,11]^2
F[1,2]*F[1,3]*F[1,11]*im[1,1]
F[1,2]*F[1,3]*F[2,1]
F[1,2]*F[1,3]*F[2,2]
F[1,2]*F[1,3]*F[2,3]
F[1,2]*F[1,3]*F[2,4]
F[1,2]*F[1,3]*F[2,5]
F[1,2]*F[1,3]*F[2,6]
F[1,2]*F[1,3]*F[2,9]
F[1,2]*F[1,3]*F[2,10]
F[1,2]*F[1,3]*F[2,12]
F[1,2]*F[1,3]*F[2,16]
F[1,2]*F[1,3]*F[2,17]
F[1,2]*F[1,3]*F[2,18]
F[1,2]*F[1,3]*F[2,20]
F[1,2]*F[1,3]*F[2,21]
F[1,2]*F[1,3]*im[1,1]^2
F[1,2]*F[1,4]^3
F[1,2]*F[1,4]^2*F[1,5]
F[1,2]*F[1,4]^2*F[1,6]
F[1,2]*F[1,4]^2*F[1,7]
F[1,2]*F[1,4]^2*F[1,8]
F[1,2]*F[1,4]^2*F[1,9]
F[1,2]*F[1,4]^2*F[1,10]
F[1,2]*F[1,4]^2*F[1,11]
F[1,2]*F[1,4]^2*im[1,1]
F[1,2]*F[1,4]*F[1,5]^2
F[1,2]*F[1,4]*F[1,5]*F[1,6]
F[1,2]*F[1,4]*F[1,5]*F[1,7]
F[1,2]*F[1,4]*F[1,5]*F[1,8]
F[1,2]*F[1,4]*F[1,5]*F[1,9]
F[1,2]*F[1,4]*F[1,5]*F[1,10]
F[1,2]*F[1,4]*F[1,5]*F[1,11]
F[1,2]*F[1,4]*F[1,5]*im[1,1]
F[1,2]*F[1,4]*F[1,6]^2
F[1,2]*F[1,4]*F[1,6]*F[1,7]
F[1,2]*F[1,4]*F[1,6]*F[1,8]
F[1,2]*F[1,4]*F[1,6]*F[1,9]
F[1,2]*F[1,4]*F[1,6]*F[1,10]
F[1,2]*F[1,4]*F[1,6]*im[1,1]
F[1,2]*F[1,4]*F[1,7]^2
F[1,2]*F[1,4]*F[1,7]*F[1,8]
F[1,2]*F[1,4]*F[1,7]*F[1,9]
F[1,2]*F[1,4]*F[1,7]*F[1,10]
F[1,2]*F[1,4]*F[1,7]*F[1,11]
F[1,2]*F[1,4]*F[1,7]*im[1,1]
F[1,2]*F[1,4]*F[1,8]^2
F[1,2]*F[1,4]*F[1,8]*F[1,9]
F[1,2]*F[1,4]*F[1,8]*F[1,10]
F[1,2]*F[1,4]*F[1,8]*F[1,11]
F[1,2]*F[1,4]*F[1,8]*im[1,1]
F[1,2]*F[1,4]*F[1,9]^2
F[1,2]*F[1,4]*F[1,9]*im[1,1]
F[1,2]*F[1,4]*F[1,10]^2
F[1,2]*F[1,4]*F[1,10]*im[1,1]
F[1,2]*F[1,4]*F[1,11]^2
F[1,2]*F[1,4]*F[1,11]*im[1,1]
F[1,2]*F[1,4]*F[2,1]
F[1,2]*F[1,4]*F[2,2]
F[1,2]*F[1,4]*F[2,3]
F[1,2]*F[1,4]*F[2,4]
F[1,2]*F[1,4]*F[2,5]
F[1,2]*F[1,4]*F[2,6]
F[1,2]*F[1,4]*F[2,7]
F[1,2]*F[1,4]*F[2,8]
F[1,2]*F[1,4]*F[2,9]
F[1,2]*F[1,4]*F[2,10]
F[1,2]*F[1,4]*F[2,13]
F[1,2]*F[1,4]*F[2,14]
F[1,2]*F[1,4]*F[2,16]
F[1,2]*F[1,4]*F[2,17]
F[1,2]*F[1,4]*F[2,18]
F[1,2]*F[1,4]*F[2,19]
F[1,2]*F[1,4]*F[2,20]
F[1,2]*F[1,4]*F[2,21]
F[1,2]*F[1,4]*F[2,22]
F[1,2]*F[1,4]*im[1,1]^2
F[1,2]*F[1,5]^3
F[1,2]*F[1,5]^2*F[1,6]
F[1,2]*F[1,5]^2*F[1,7]
F[1,2]*F[1,5]^2*F[1,8]
F[1,2]*F[1,5]^2*F[1,9]
F[1,2]*F[1,5]^2*F[1,10]
F[1,2]*F[1,5]^2*F[1,11]
F[1,2]*F[1,5]^2*im[1,1]
F[1,2]*F[1,5]*F[1,6]^2
F[1,2]*F[1,5]*F[1,6]*F[1,7]
F[1,2]*F[1,5]*F[1,6]*F[1,8]
F[1,2]*F[1,5]*F[1,6]*F[1,9]
F[1,2]*F[1,5]*F[1,6]*F[1,10]
F[1,2]*F[1,5]*F[1,6]*F[1,11]
F[1,2]*F[1,5]*F[1,6]*im[1,1]
F[1,2]*F[1,5]*F[1,7]^2
F[1,2]*F[1,5]*F[1,7]*F[1,9]
F[1,2]*F[1,5]*F[1,7]*F[1,10]
F[1,2]*F[1,5]*F[1,7]*F[1,11]
F[1,2]*F[1,5]*F[1,7]*im[1,1]
F[1,2]*F[1,5]*F[1,8]^2
F[1,2]*F[1,5]*F[1,8]*F[1,9]
F[1,2]*F[1,5]*F[1,8]*F[1,10]
F[1,2]*F[1,5]*F[1,8]*im[1,1]
F[1,2]*F[1,5]*F[1,9]^2
F[1,2]*F[1,5]*F[1,9]*F[1,11]
F[1,2]*F[1,5]*F[1,9]*im[1,1]
F[1,2]*F[1,5]*F[1,10]^2
F[1,2]*F[1,5]*F[1,10]*im[1,1]
F[1,2]*F[1,5]*F[1,11]^2
F[1,2]*F[1,5]*F[1,11]*im[1,1]
F[1,2]*F[1,5]*F[2,1]
F[1,2]*F[1,5]*F[2,2]
F[1,2]*F[1,5]*F[2,3]
F[1,2]*F[1,5]*F[2,4]
F[1,2]*F[1,5]*F[2,5]
F[1,2]*F[1,5]*F[2,6]
F[1,2]*F[1,5]*F[2,7]
F[1,2]*F[1,5]*F[2,8]
F[1,2]*F[1,5]*F[2,9]
F[1,2]*F[1,5]*F[2,10]
F[1,2]*F[1,5]*F[2,11]
F[1,2]*F[1,5]*F[2,12]
F[1,2]*F[1,5]*F[2,13]
F[1,2]*F[1,5]*F[2,14]
F[1,2]*F[1,5]*F[2,16]
F[1,2]*F[1,5]*F[2,17]
F[1,2]*F[1,5]*F[2,18]
F[1,2]*F[1,5]*F[2,19]
F[1,2]*F[1,5]*F[2,20]
F[1,2]*F[1,5]*F[2,21]
F[1,2]*F[1,5]*F[2,22]
(F[1,2]*F[1,5]*F[2,23])/sqrtG3[1]
F[1,2]*F[1,5]*im[1,1]^2
F[1,2]*F[1,6]^3
F[1,2]*F[1,6]^2*F[1,7]
F[1,2]*F[1,6]^2*F[1,8]
F[1,2]*F[1,6]^2*F[1,9]
F[1,2]*F[1,6]^2*F[1,10]
F[1,2]*F[1,6]^2*F[1,11]
F[1,2]*F[1,6]^2*im[1,1]
F[1,2]*F[1,6]*F[1,7]^2
F[1,2]*F[1,6]*F[1,7]*F[1,8]
F[1,2]*F[1,6]*F[1,7]*F[1,9]
F[1,2]*F[1,6]*F[1,7]*F[1,10]
F[1,2]*F[1,6]*F[1,7]*F[1,11]
F[1,2]*F[1,6]*F[1,7]*im[1,1]
F[1,2]*F[1,6]*F[1,8]^2
F[1,2]*F[1,6]*F[1,8]*F[1,9]
F[1,2]*F[1,6]*F[1,8]*F[1,10]
F[1,2]*F[1,6]*F[1,8]*im[1,1]
F[1,2]*F[1,6]*F[1,9]^2
F[1,2]*F[1,6]*F[1,9]*F[1,10]
F[1,2]*F[1,6]*F[1,9]*F[1,11]
F[1,2]*F[1,6]*F[1,9]*im[1,1]
F[1,2]*F[1,6]*F[1,10]^2
F[1,2]*F[1,6]*F[1,10]*im[1,1]
F[1,2]*F[1,6]*F[1,11]^2
F[1,2]*F[1,6]*F[1,11]*im[1,1]
F[1,2]*F[1,6]*F[2,1]
F[1,2]*F[1,6]*F[2,2]
F[1,2]*F[1,6]*F[2,3]
F[1,2]*F[1,6]*F[2,4]
F[1,2]*F[1,6]*F[2,5]
F[1,2]*F[1,6]*F[2,6]
F[1,2]*F[1,6]*F[2,7]
F[1,2]*F[1,6]*F[2,8]
F[1,2]*F[1,6]*F[2,9]
F[1,2]*F[1,6]*F[2,10]
F[1,2]*F[1,6]*F[2,11]
F[1,2]*F[1,6]*F[2,12]
F[1,2]*F[1,6]*F[2,16]
F[1,2]*F[1,6]*F[2,17]
F[1,2]*F[1,6]*F[2,18]
F[1,2]*F[1,6]*F[2,19]
F[1,2]*F[1,6]*F[2,20]
F[1,2]*F[1,6]*F[2,21]
F[1,2]*F[1,6]*F[2,22]
(F[1,2]*F[1,6]*F[2,23])/sqrtG3[1]
F[1,2]*F[1,6]*im[1,1]^2
F[1,2]*F[1,7]^3
F[1,2]*F[1,7]^2*F[1,8]
F[1,2]*F[1,7]^2*F[1,9]
F[1,2]*F[1,7]^2*F[1,10]
F[1,2]*F[1,7]^2*F[1,11]
F[1,2]*F[1,7]^2*im[1,1]
F[1,2]*F[1,7]*F[1,8]^2
F[1,2]*F[1,7]*F[1,8]*F[1,9]
F[1,2]*F[1,7]*F[1,8]*F[1,10]
F[1,2]*F[1,7]*F[1,8]*F[1,11]
F[1,2]*F[1,7]*F[1,8]*im[1,1]
F[1,2]*F[1,7]*F[1,9]^2
F[1,2]*F[1,7]*F[1,9]*F[1,10]
F[1,2]*F[1,7]*F[1,9]*F[1,11]
F[1,2]*F[1,7]*F[1,9]*im[1,1]
F[1,2]*F[1,7]*F[1,10]^2
F[1,2]*F[1,7]*F[1,10]*F[1,11]
F[1,2]*F[1,7]*F[1,10]*im[1,1]
F[1,2]*F[1,7]*F[1,11]^2
F[1,2]*F[1,7]*F[1,11]*im[1,1]
F[1,2]*F[1,7]*F[2,1]
F[1,2]*F[1,7]*F[2,2]
F[1,2]*F[1,7]*F[2,3]
F[1,2]*F[1,7]*F[2,4]
F[1,2]*F[1,7]*F[2,5]
F[1,2]*F[1,7]*F[2,6]
F[1,2]*F[1,7]*F[2,7]
F[1,2]*F[1,7]*F[2,8]
F[1,2]*F[1,7]*F[2,9]
F[1,2]*F[1,7]*F[2,10]
F[1,2]*F[1,7]*F[2,11]
F[1,2]*F[1,7]*F[2,12]
F[1,2]*F[1,7]*F[2,13]
F[1,2]*F[1,7]*F[2,14]
F[1,2]*F[1,7]*F[2,15]
F[1,2]*F[1,7]*F[2,16]
F[1,2]*F[1,7]*F[2,17]
F[1,2]*F[1,7]*F[2,18]
F[1,2]*F[1,7]*F[2,19]
F[1,2]*F[1,7]*F[2,20]
F[1,2]*F[1,7]*F[2,21]
F[1,2]*F[1,7]*F[2,22]
(F[1,2]*F[1,7]*F[2,24])/sqrtG3[3]
F[1,2]*F[1,7]*im[1,1]^2
F[1,2]*F[1,8]^3
F[1,2]*F[1,8]^2*F[1,9]
F[1,2]*F[1,8]^2*F[1,10]
F[1,2]*F[1,8]^2*F[1,11]
F[1,2]*F[1,8]^2*im[1,1]
F[1,2]*F[1,8]*F[1,9]^2
F[1,2]*F[1,8]*F[1,9]*F[1,10]
F[1,2]*F[1,8]*F[1,9]*F[1,11]
F[1,2]*F[1,8]*F[1,9]*im[1,1]
F[1,2]*F[1,8]*F[1,10]^2
F[1,2]*F[1,8]*F[1,10]*im[1,1]
F[1,2]*F[1,8]*F[1,11]^2
F[1,2]*F[1,8]*F[1,11]*im[1,1]
F[1,2]*F[1,8]*F[2,1]
F[1,2]*F[1,8]*F[2,2]
F[1,2]*F[1,8]*F[2,4]
F[1,2]*F[1,8]*F[2,5]
F[1,2]*F[1,8]*F[2,6]
F[1,2]*F[1,8]*F[2,7]
F[1,2]*F[1,8]*F[2,9]
F[1,2]*F[1,8]*F[2,10]
F[1,2]*F[1,8]*F[2,11]
F[1,2]*F[1,8]*F[2,12]
F[1,2]*F[1,8]*F[2,13]
F[1,2]*F[1,8]*F[2,16]
F[1,2]*F[1,8]*F[2,17]
F[1,2]*F[1,8]*F[2,18]
F[1,2]*F[1,8]*F[2,19]
F[1,2]*F[1,8]*F[2,20]
F[1,2]*F[1,8]*F[2,21]
F[1,2]*F[1,8]*F[2,22]
F[1,2]*F[1,8]*im[1,1]^2
F[1,2]*F[1,9]^3
F[1,2]*F[1,9]^2*F[1,10]
F[1,2]*F[1,9]^2*F[1,11]
F[1,2]*F[1,9]^2*im[1,1]
F[1,2]*F[1,9]*F[1,10]^2
F[1,2]*F[1,9]*F[1,10]*im[1,1]
F[1,2]*F[1,9]*F[1,11]^2
F[1,2]*F[1,9]*F[1,11]*im[1,1]
F[1,2]*F[1,9]*F[2,1]
F[1,2]*F[1,9]*F[2,2]
F[1,2]*F[1,9]*F[2,3]
F[1,2]*F[1,9]*F[2,4]
F[1,2]*F[1,9]*F[2,5]
F[1,2]*F[1,9]*F[2,6]
F[1,2]*F[1,9]*F[2,9]
F[1,2]*F[1,9]*F[2,10]
F[1,2]*F[1,9]*F[2,11]
F[1,2]*F[1,9]*F[2,12]
F[1,2]*F[1,9]*F[2,15]
F[1,2]*F[1,9]*F[2,17]
F[1,2]*F[1,9]*F[2,18]
F[1,2]*F[1,9]*F[2,19]
F[1,2]*F[1,9]*F[2,20]
F[1,2]*F[1,9]*F[2,21]
F[1,2]*F[1,9]*F[2,22]
F[1,2]*F[1,9]*im[1,1]^2
F[1,2]*F[1,10]^3
F[1,2]*F[1,10]^2*F[1,11]
F[1,2]*F[1,10]^2*im[1,1]
F[1,2]*F[1,10]*F[1,11]^2
F[1,2]*F[1,10]*F[1,11]*im[1,1]
F[1,2]*F[1,10]*F[2,1]
F[1,2]*F[1,10]*F[2,2]
F[1,2]*F[1,10]*F[2,4]
F[1,2]*F[1,10]*F[2,5]
F[1,2]*F[1,10]*F[2,6]
F[1,2]*F[1,10]*F[2,7]
F[1,2]*F[1,10]*F[2,8]
F[1,2]*F[1,10]*F[2,9]
F[1,2]*F[1,10]*F[2,10]
F[1,2]*F[1,10]*F[2,11]
F[1,2]*F[1,10]*F[2,14]
F[1,2]*F[1,10]*F[2,16]
F[1,2]*F[1,10]*F[2,17]
F[1,2]*F[1,10]*F[2,18]
F[1,2]*F[1,10]*F[2,19]
F[1,2]*F[1,10]*F[2,20]
F[1,2]*F[1,10]*F[2,21]
F[1,2]*F[1,10]*im[1,1]^2
F[1,2]*F[1,11]^3
F[1,2]*F[1,11]^2*im[1,1]
F[1,2]*F[1,11]*F[2,1]
F[1,2]*F[1,11]*F[2,2]
F[1,2]*F[1,11]*F[2,3]
F[1,2]*F[1,11]*F[2,4]
F[1,2]*F[1,11]*F[2,5]
F[1,2]*F[1,11]*F[2,6]
F[1,2]*F[1,11]*F[2,9]
F[1,2]*F[1,11]*F[2,10]
F[1,2]*F[1,11]*F[2,12]
F[1,2]*F[1,11]*F[2,14]
F[1,2]*F[1,11]*F[2,15]
F[1,2]*F[1,11]*F[2,16]
F[1,2]*F[1,11]*F[2,17]
F[1,2]*F[1,11]*F[2,18]
F[1,2]*F[1,11]*F[2,20]
F[1,2]*F[1,11]*F[2,21]
F[1,2]*F[1,11]*F[2,22]
F[1,2]*F[1,11]*im[1,1]^2
F[1,2]*F[2,1]*im[1,1]
F[1,2]*F[2,2]*im[1,1]
F[1,2]*F[2,3]*im[1,1]
F[1,2]*F[2,4]*im[1,1]
F[1,2]*F[2,5]*im[1,1]
F[1,2]*F[2,6]*im[1,1]
F[1,2]*F[2,7]*im[1,1]
F[1,2]*F[2,8]*im[1,1]
F[1,2]*F[2,9]*im[1,1]
F[1,2]*F[2,10]*im[1,1]
F[1,2]*F[2,11]*im[1,1]
F[1,2]*F[2,12]*im[1,1]
F[1,2]*F[2,13]*im[1,1]
F[1,2]*F[2,14]*im[1,1]
F[1,2]*F[2,15]*im[1,1]
F[1,2]*F[2,16]*im[1,1]
F[1,2]*F[2,17]*im[1,1]
F[1,2]*F[2,18]*im[1,1]
F[1,2]*F[2,19]*im[1,1]
F[1,2]*F[2,20]*im[1,1]
F[1,2]*F[2,21]*im[1,1]
F[1,2]*F[2,22]*im[1,1]
(F[1,2]*F[2,23]*im[1,1])/sqrtG3[1]
(F[1,2]*F[2,24]*im[1,1])/sqrtG3[3]
str5*F[1,2]*F[3,4]
F[1,2]*F[3,5]
F[1,2]*F[3,6]
F[1,2]*F[3,7]
F[1,2]*F[3,8]
F[1,2]*F[3,9]
F[1,2]*F[3,10]
F[1,2]*F[3,11]
F[1,2]*F[3,12]
F[1,2]*F[3,13]
F[1,2]*F[3,14]
F[1,2]*F[3,15]
F[1,2]*F[3,16]
F[1,2]*F[3,17]
F[1,2]*F[3,18]
F[1,2]*F[3,19]
F[1,2]*F[3,20]
F[1,2]*F[3,21]
F[1,2]*F[3,22]
F[1,2]*F[3,23]
F[1,2]*F[3,24]
F[1,2]*F[3,25]
F[1,2]*F[3,26]
F[1,2]*F[3,27]
F[1,2]*F[3,28]
(F[1,2]*F[3,29])/sqrtG3[1]
F[1,2]*F[3,30]
F[1,2]*F[3,31]
str5*F[1,2]*F[3,32]
F[1,2]*F[3,33]
F[1,2]*F[3,34]
F[1,2]*F[3,35]
F[1,2]*F[3,36]
F[1,2]*F[3,37]
F[1,2]*F[3,38]
F[1,2]*F[3,39]
F[1,2]*F[3,40]
F[1,2]*F[3,41]
F[1,2]*F[3,42]
F[1,2]*F[3,43]
F[1,2]*F[3,44]
F[1,2]*F[3,45]
F[1,2]*F[3,46]
F[1,2]*F[3,47]
F[1,2]*F[3,48]
F[1,2]*F[3,49]
str5*F[1,2]*F[3,50]
F[1,2]*F[3,51]
F[1,2]*F[3,52]
F[1,2]*F[3,53]
F[1,2]*F[3,54]
F[1,2]*F[3,55]
F[1,2]*F[3,56]
F[1,2]*F[3,57]
F[1,2]*F[3,59]
F[1,2]*F[3,60]
F[1,2]*F[3,62]
F[1,2]*F[3,63]
F[1,2]*F[3,64]
F[1,2]*F[3,65]
F[1,2]*F[3,66]
F[1,2]*F[3,67]
F[1,2]*F[3,68]
F[1,2]*F[3,69]
F[1,2]*F[3,70]
F[1,2]*F[3,71]
F[1,2]*F[3,72]
F[1,2]*F[3,73]
F[1,2]*F[3,74]
F[1,2]*F[3,75]
F[1,2]*F[3,77]
F[1,2]*F[3,78]
F[1,2]*F[3,79]
F[1,2]*F[3,80]
F[1,2]*F[3,81]
F[1,2]*F[3,82]
F[1,2]*F[3,83]
(F[1,2]*F[3,84])/sqrtG3[3]
F[1,2]*F[3,85]
F[1,2]*F[3,86]
str5*F[1,2]*F[3,87]
F[1,2]*F[3,88]
F[1,2]*F[3,89]
F[1,2]*F[3,90]
F[1,2]*F[3,92]
F[1,2]*F[3,93]
F[1,2]*F[3,94]
F[1,2]*F[3,95]
F[1,2]*F[3,96]
F[1,2]*F[3,97]
str5*F[1,2]*F[3,98]
F[1,2]*F[3,99]
F[1,2]*F[3,100]
F[1,2]*F[3,101]
F[1,2]*F[3,102]
F[1,2]*F[3,103]
F[1,2]*F[3,104]
str5*F[1,2]*F[3,107]
F[1,2]*F[3,108]
F[1,2]*F[3,109]
F[1,2]*F[3,110]
F[1,2]*F[3,111]
F[1,2]*F[3,112]
F[1,2]*F[3,113]
str5*F[1,2]*F[3,114]
F[1,2]*F[3,115]
F[1,2]*F[3,116]
F[1,2]*F[3,117]
F[1,2]*F[3,118]
F[1,2]*F[3,119]
F[1,2]*F[3,120]
F[1,2]*F[3,180]
F[1,2]*F[3,182]
F[1,2]*F[3,192]
F[1,2]*F[3,194]
F[1,2]*im[1,1]^3
F[1,2]*re[3,1]
F[1,3]^4
F[1,3]^3*F[1,4]
F[1,3]^3*F[1,5]
F[1,3]^3*F[1,6]
F[1,3]^3*F[1,7]
F[1,3]^3*F[1,8]
F[1,3]^3*F[1,9]
F[1,3]^3*F[1,10]
F[1,3]^3*F[1,11]
F[1,3]^3*im[1,1]
F[1,3]^2*F[1,4]*F[1,5]
F[1,3]^2*F[1,4]*F[1,6]
F[1,3]^2*F[1,4]*F[1,7]
F[1,3]^2*F[1,4]*F[1,8]
F[1,3]^2*F[1,4]*F[1,9]
F[1,3]^2*F[1,4]*im[1,1]
F[1,3]^2*F[1,5]^2
F[1,3]^2*F[1,5]*F[1,6]
F[1,3]^2*F[1,5]*F[1,7]
F[1,3]^2*F[1,5]*F[1,8]
F[1,3]^2*F[1,5]*F[1,9]
F[1,3]^2*F[1,5]*F[1,10]
F[1,3]^2*F[1,5]*F[1,11]
F[1,3]^2*F[1,5]*im[1,1]
F[1,3]^2*F[1,6]^2
F[1,3]^2*F[1,6]*F[1,7]
F[1,3]^2*F[1,6]*F[1,8]
F[1,3]^2*F[1,6]*F[1,9]
F[1,3]^2*F[1,6]*F[1,10]
F[1,3]^2*F[1,6]*F[1,11]
F[1,3]^2*F[1,6]*im[1,1]
F[1,3]^2*F[1,7]^2
F[1,3]^2*F[1,7]*F[1,8]
F[1,3]^2*F[1,7]*F[1,9]
F[1,3]^2*F[1,7]*F[1,10]
F[1,3]^2*F[1,7]*F[1,11]
F[1,3]^2*F[1,7]*im[1,1]
F[1,3]^2*F[1,8]^2
F[1,3]^2*F[1,8]*F[1,9]
F[1,3]^2*F[1,8]*F[1,10]
F[1,3]^2*F[1,8]*F[1,11]
F[1,3]^2*F[1,8]*im[1,1]
F[1,3]^2*F[1,9]^2
F[1,3]^2*F[1,9]*F[1,10]
F[1,3]^2*F[1,9]*F[1,11]
F[1,3]^2*F[1,9]*im[1,1]
F[1,3]^2*F[1,10]*im[1,1]
F[1,3]^2*F[1,11]*im[1,1]
F[1,3]^2*F[2,2]
F[1,3]^2*F[2,3]
F[1,3]^2*F[2,4]
F[1,3]^2*F[2,5]
F[1,3]^2*F[2,6]
F[1,3]^2*F[2,9]
F[1,3]^2*F[2,17]
F[1,3]^2*F[2,18]
F[1,3]^2*F[2,21]
F[1,3]^2*im[1,1]^2
F[1,3]*F[1,4]^3
F[1,3]*F[1,4]^2*F[1,5]
F[1,3]*F[1,4]^2*F[1,6]
F[1,3]*F[1,4]^2*F[1,7]
F[1,3]*F[1,4]^2*F[1,8]
F[1,3]*F[1,4]^2*F[1,9]
F[1,3]*F[1,4]^2*im[1,1]
F[1,3]*F[1,4]*F[1,5]^2
F[1,3]*F[1,4]*F[1,5]*F[1,6]
F[1,3]*F[1,4]*F[1,5]*F[1,9]
F[1,3]*F[1,4]*F[1,5]*im[1,1]
F[1,3]*F[1,4]*F[1,6]^2
F[1,3]*F[1,4]*F[1,6]*F[1,9]
F[1,3]*F[1,4]*F[1,6]*im[1,1]
F[1,3]*F[1,4]*F[1,7]^2
F[1,3]*F[1,4]*F[1,7]*F[1,9]
F[1,3]*F[1,4]*F[1,7]*im[1,1]
F[1,3]*F[1,4]*F[1,8]^2
F[1,3]*F[1,4]*F[1,8]*F[1,9]
F[1,3]*F[1,4]*F[1,8]*im[1,1]
F[1,3]*F[1,4]*F[1,9]^2
F[1,3]*F[1,4]*F[1,9]*im[1,1]
F[1,3]*F[1,4]*F[2,3]
F[1,3]*F[1,4]*F[2,4]
F[1,3]*F[1,4]*F[2,5]
F[1,3]*F[1,4]*F[2,6]
F[1,3]*F[1,4]*F[2,7]
F[1,3]*F[1,4]*F[2,9]
F[1,3]*F[1,4]*F[2,16]
F[1,3]*F[1,4]*F[2,17]
F[1,3]*F[1,4]*F[2,18]
F[1,3]*F[1,4]*F[2,21]
F[1,3]*F[1,4]*F[2,22]
F[1,3]*F[1,4]*im[1,1]^2
F[1,3]*F[1,5]^3
F[1,3]*F[1,5]^2*F[1,6]
F[1,3]*F[1,5]^2*F[1,7]
F[1,3]*F[1,5]^2*F[1,8]
F[1,3]*F[1,5]^2*F[1,9]
F[1,3]*F[1,5]^2*F[1,10]
F[1,3]*F[1,5]^2*F[1,11]
F[1,3]*F[1,5]^2*im[1,1]
F[1,3]*F[1,5]*F[1,6]^2
F[1,3]*F[1,5]*F[1,6]*F[1,7]
F[1,3]*F[1,5]*F[1,6]*F[1,8]
F[1,3]*F[1,5]*F[1,6]*F[1,9]
F[1,3]*F[1,5]*F[1,6]*F[1,10]
F[1,3]*F[1,5]*F[1,6]*F[1,11]
F[1,3]*F[1,5]*F[1,6]*im[1,1]
F[1,3]*F[1,5]*F[1,7]^2
F[1,3]*F[1,5]*F[1,7]*F[1,9]
F[1,3]*F[1,5]*F[1,7]*F[1,10]
F[1,3]*F[1,5]*F[1,7]*F[1,11]
F[1,3]*F[1,5]*F[1,7]*im[1,1]
F[1,3]*F[1,5]*F[1,8]^2
F[1,3]*F[1,5]*F[1,8]*F[1,9]
F[1,3]*F[1,5]*F[1,8]*im[1,1]
F[1,3]*F[1,5]*F[1,9]^2
F[1,3]*F[1,5]*F[1,9]*F[1,10]
F[1,3]*F[1,5]*F[1,9]*F[1,11]
F[1,3]*F[1,5]*F[1,9]*im[1,1]
F[1,3]*F[1,5]*F[1,10]^2
F[1,3]*F[1,5]*F[1,10]*im[1,1]
F[1,3]*F[1,5]*F[1,11]^2
F[1,3]*F[1,5]*F[1,11]*im[1,1]
F[1,3]*F[1,5]*F[2,2]
F[1,3]*F[1,5]*F[2,3]
F[1,3]*F[1,5]*F[2,4]
F[1,3]*F[1,5]*F[2,5]
F[1,3]*F[1,5]*F[2,6]
F[1,3]*F[1,5]*F[2,7]
F[1,3]*F[1,5]*F[2,8]
F[1,3]*F[1,5]*F[2,9]
F[1,3]*F[1,5]*F[2,10]
F[1,3]*F[1,5]*F[2,12]
F[1,3]*F[1,5]*F[2,14]
F[1,3]*F[1,5]*F[2,17]
F[1,3]*F[1,5]*F[2,18]
F[1,3]*F[1,5]*F[2,21]
F[1,3]*F[1,5]*F[2,22]
F[1,3]*F[1,5]*im[1,1]^2
F[1,3]*F[1,6]^3
F[1,3]*F[1,6]^2*F[1,7]
F[1,3]*F[1,6]^2*F[1,8]
F[1,3]*F[1,6]^2*F[1,9]
F[1,3]*F[1,6]^2*F[1,10]
F[1,3]*F[1,6]^2*F[1,11]
F[1,3]*F[1,6]^2*im[1,1]
F[1,3]*F[1,6]*F[1,7]^2
F[1,3]*F[1,6]*F[1,7]*F[1,9]
F[1,3]*F[1,6]*F[1,7]*F[1,10]
F[1,3]*F[1,6]*F[1,7]*F[1,11]
F[1,3]*F[1,6]*F[1,7]*im[1,1]
F[1,3]*F[1,6]*F[1,8]^2
F[1,3]*F[1,6]*F[1,8]*F[1,9]
F[1,3]*F[1,6]*F[1,8]*F[1,10]
F[1,3]*F[1,6]*F[1,8]*im[1,1]
F[1,3]*F[1,6]*F[1,9]^2
F[1,3]*F[1,6]*F[1,9]*F[1,10]
F[1,3]*F[1,6]*F[1,9]*F[1,11]
F[1,3]*F[1,6]*F[1,9]*im[1,1]
F[1,3]*F[1,6]*F[1,10]^2
F[1,3]*F[1,6]*F[1,10]*im[1,1]
F[1,3]*F[1,6]*F[1,11]^2
F[1,3]*F[1,6]*F[1,11]*im[1,1]
F[1,3]*F[1,6]*F[2,1]
F[1,3]*F[1,6]*F[2,2]
F[1,3]*F[1,6]*F[2,3]
F[1,3]*F[1,6]*F[2,4]
F[1,3]*F[1,6]*F[2,5]
F[1,3]*F[1,6]*F[2,6]
F[1,3]*F[1,6]*F[2,7]
F[1,3]*F[1,6]*F[2,8]
F[1,3]*F[1,6]*F[2,9]
F[1,3]*F[1,6]*F[2,10]
F[1,3]*F[1,6]*F[2,12]
F[1,3]*F[1,6]*F[2,14]
F[1,3]*F[1,6]*F[2,17]
F[1,3]*F[1,6]*F[2,18]
F[1,3]*F[1,6]*F[2,21]
F[1,3]*F[1,6]*F[2,22]
F[1,3]*F[1,6]*im[1,1]^2
F[1,3]*F[1,7]^3
F[1,3]*F[1,7]^2*F[1,8]
F[1,3]*F[1,7]^2*F[1,9]
F[1,3]*F[1,7]^2*F[1,10]
F[1,3]*F[1,7]^2*F[1,11]
F[1,3]*F[1,7]^2*im[1,1]
F[1,3]*F[1,7]*F[1,8]^2
F[1,3]*F[1,7]*F[1,8]*F[1,9]
F[1,3]*F[1,7]*F[1,8]*im[1,1]
F[1,3]*F[1,7]*F[1,9]^2
F[1,3]*F[1,7]*F[1,9]*F[1,10]
F[1,3]*F[1,7]*F[1,9]*F[1,11]
F[1,3]*F[1,7]*F[1,9]*im[1,1]
F[1,3]*F[1,7]*F[1,10]^2
F[1,3]*F[1,7]*F[1,10]*im[1,1]
F[1,3]*F[1,7]*F[1,11]^2
F[1,3]*F[1,7]*F[1,11]*im[1,1]
F[1,3]*F[1,7]*F[2,1]
F[1,3]*F[1,7]*F[2,2]
F[1,3]*F[1,7]*F[2,3]
F[1,3]*F[1,7]*F[2,5]
F[1,3]*F[1,7]*F[2,6]
F[1,3]*F[1,7]*F[2,9]
F[1,3]*F[1,7]*F[2,10]
F[1,3]*F[1,7]*F[2,12]
F[1,3]*F[1,7]*F[2,14]
F[1,3]*F[1,7]*F[2,16]
F[1,3]*F[1,7]*F[2,17]
F[1,3]*F[1,7]*F[2,18]
F[1,3]*F[1,7]*F[2,20]
F[1,3]*F[1,7]*F[2,21]
F[1,3]*F[1,7]*im[1,1]^2
F[1,3]*F[1,8]^3
F[1,3]*F[1,8]^2*F[1,9]
F[1,3]*F[1,8]^2*F[1,10]
F[1,3]*F[1,8]^2*F[1,11]
F[1,3]*F[1,8]^2*im[1,1]
F[1,3]*F[1,8]*F[1,9]^2
F[1,3]*F[1,8]*F[1,9]*F[1,10]
F[1,3]*F[1,8]*F[1,9]*F[1,11]
F[1,3]*F[1,8]*F[1,9]*im[1,1]
F[1,3]*F[1,8]*F[1,10]^2
F[1,3]*F[1,8]*F[1,10]*im[1,1]
F[1,3]*F[1,8]*F[1,11]^2
F[1,3]*F[1,8]*F[1,11]*im[1,1]
F[1,3]*F[1,8]*F[2,1]
F[1,3]*F[1,8]*F[2,3]
F[1,3]*F[1,8]*F[2,4]
F[1,3]*F[1,8]*F[2,5]
F[1,3]*F[1,8]*F[2,6]
F[1,3]*F[1,8]*F[2,9]
F[1,3]*F[1,8]*F[2,11]
F[1,3]*F[1,8]*F[2,12]
F[1,3]*F[1,8]*F[2,17]
F[1,3]*F[1,8]*F[2,18]
F[1,3]*F[1,8]*F[2,21]
F[1,3]*F[1,8]*F[2,22]
F[1,3]*F[1,8]*im[1,1]^2
F[1,3]*F[1,9]^3
F[1,3]*F[1,9]^2*F[1,10]
F[1,3]*F[1,9]^2*F[1,11]
F[1,3]*F[1,9]^2*im[1,1]
F[1,3]*F[1,9]*F[1,10]^2
F[1,3]*F[1,9]*F[1,10]*im[1,1]
F[1,3]*F[1,9]*F[1,11]^2
F[1,3]*F[1,9]*F[1,11]*im[1,1]
F[1,3]*F[1,9]*F[2,1]
F[1,3]*F[1,9]*F[2,2]
F[1,3]*F[1,9]*F[2,3]
F[1,3]*F[1,9]*F[2,4]
F[1,3]*F[1,9]*F[2,5]
F[1,3]*F[1,9]*F[2,6]
F[1,3]*F[1,9]*F[2,9]
F[1,3]*F[1,9]*F[2,11]
F[1,3]*F[1,9]*F[2,12]
F[1,3]*F[1,9]*F[2,15]
F[1,3]*F[1,9]*F[2,17]
F[1,3]*F[1,9]*F[2,18]
F[1,3]*F[1,9]*F[2,21]
F[1,3]*F[1,9]*F[2,22]
F[1,3]*F[1,9]*im[1,1]^2
F[1,3]*F[1,10]^3
F[1,3]*F[1,10]^2*im[1,1]
F[1,3]*F[1,10]*F[2,1]
F[1,3]*F[1,10]*F[2,3]
F[1,3]*F[1,10]*F[2,5]
F[1,3]*F[1,10]*F[2,6]
F[1,3]*F[1,10]*F[2,8]
F[1,3]*F[1,10]*F[2,9]
F[1,3]*F[1,10]*F[2,10]
F[1,3]*F[1,10]*F[2,11]
F[1,3]*F[1,10]*F[2,17]
F[1,3]*F[1,10]*F[2,18]
F[1,3]*F[1,10]*F[2,21]
F[1,3]*F[1,10]*im[1,1]^2
F[1,3]*F[1,11]^3
F[1,3]*F[1,11]^2*im[1,1]
F[1,3]*F[1,11]*F[2,2]
F[1,3]*F[1,11]*F[2,3]
F[1,3]*F[1,11]*F[2,5]
F[1,3]*F[1,11]*F[2,6]
F[1,3]*F[1,11]*F[2,9]
F[1,3]*F[1,11]*F[2,12]
F[1,3]*F[1,11]*F[2,14]
F[1,3]*F[1,11]*F[2,15]
F[1,3]*F[1,11]*F[2,17]
F[1,3]*F[1,11]*F[2,18]
F[1,3]*F[1,11]*F[2,21]
F[1,3]*F[1,11]*F[2,22]
F[1,3]*F[1,11]*im[1,1]^2
F[1,3]*F[2,1]*im[1,1]
F[1,3]*F[2,2]*im[1,1]
F[1,3]*F[2,3]*im[1,1]
F[1,3]*F[2,4]*im[1,1]
F[1,3]*F[2,5]*im[1,1]
F[1,3]*F[2,6]*im[1,1]
F[1,3]*F[2,7]*im[1,1]
F[1,3]*F[2,8]*im[1,1]
F[1,3]*F[2,9]*im[1,1]
F[1,3]*F[2,10]*im[1,1]
F[1,3]*F[2,11]*im[1,1]
F[1,3]*F[2,12]*im[1,1]
F[1,3]*F[2,14]*im[1,1]
F[1,3]*F[2,15]*im[1,1]
F[1,3]*F[2,16]*im[1,1]
F[1,3]*F[2,17]*im[1,1]
F[1,3]*F[2,18]*im[1,1]
F[1,3]*F[2,20]*im[1,1]
F[1,3]*F[2,21]*im[1,1]
F[1,3]*F[2,22]*im[1,1]
F[1,3]*F[3,5]
F[1,3]*F[3,6]
F[1,3]*F[3,7]
F[1,3]*F[3,8]
F[1,3]*F[3,9]
F[1,3]*F[3,10]
F[1,3]*F[3,11]
F[1,3]*F[3,12]
F[1,3]*F[3,13]
F[1,3]*F[3,14]
F[1,3]*F[3,15]
F[1,3]*F[3,16]
F[1,3]*F[3,17]
F[1,3]*F[3,18]
F[1,3]*F[3,19]
F[1,3]*F[3,20]
F[1,3]*F[3,21]
F[1,3]*F[3,22]
F[1,3]*F[3,23]
F[1,3]*F[3,24]
F[1,3]*F[3,25]
F[1,3]*F[3,26]
F[1,3]*F[3,27]
F[1,3]*F[3,28]
F[1,3]*F[3,30]
F[1,3]*F[3,31]
F[1,3]*F[3,33]
F[1,3]*F[3,34]
F[1,3]*F[3,35]
F[1,3]*F[3,36]
F[1,3]*F[3,37]
F[1,3]*F[3,38]
F[1,3]*F[3,39]
F[1,3]*F[3,40]
F[1,3]*F[3,41]
F[1,3]*F[3,42]
F[1,3]*F[3,43]
F[1,3]*F[3,44]
F[1,3]*F[3,45]
F[1,3]*F[3,46]
F[1,3]*F[3,47]
F[1,3]*F[3,48]
F[1,3]*F[3,49]
F[1,3]*F[3,51]
F[1,3]*F[3,52]
F[1,3]*F[3,53]
F[1,3]*F[3,54]
F[1,3]*F[3,55]
F[1,3]*F[3,56]
F[1,3]*F[3,59]
F[1,3]*F[3,60]
F[1,3]*F[3,62]
F[1,3]*F[3,63]
F[1,3]*F[3,64]
F[1,3]*F[3,65]
F[1,3]*F[3,66]
F[1,3]*F[3,67]
F[1,3]*F[3,68]
F[1,3]*F[3,69]
F[1,3]*F[3,70]
F[1,3]*F[3,71]
F[1,3]*F[3,72]
F[1,3]*F[3,73]
F[1,3]*F[3,74]
F[1,3]*F[3,75]
F[1,3]*F[3,77]
F[1,3]*F[3,78]
F[1,3]*F[3,79]
F[1,3]*F[3,80]
F[1,3]*F[3,81]
F[1,3]*F[3,82]
F[1,3]*F[3,83]
F[1,3]*F[3,85]
F[1,3]*F[3,86]
F[1,3]*F[3,88]
F[1,3]*F[3,89]
F[1,3]*F[3,90]
F[1,3]*F[3,99]
F[1,3]*F[3,100]
F[1,3]*F[3,101]
F[1,3]*F[3,102]
F[1,3]*F[3,103]
F[1,3]*F[3,104]
F[1,3]*F[3,108]
F[1,3]*F[3,109]
F[1,3]*F[3,110]
F[1,3]*F[3,111]
F[1,3]*F[3,112]
F[1,3]*F[3,113]
F[1,3]*F[3,115]
F[1,3]*F[3,116]
F[1,3]*F[3,118]
F[1,3]*F[3,120]
F[1,3]*F[3,179]
F[1,3]*F[3,182]
F[1,3]*F[3,189]
F[1,3]*F[3,194]
F[1,3]*im[1,1]^3
F[1,3]*re[3,1]
F[1,4]^4
F[1,4]^3*F[1,5]
F[1,4]^3*F[1,6]
F[1,4]^3*F[1,7]
F[1,4]^3*F[1,8]
F[1,4]^3*F[1,9]
F[1,4]^3*F[1,10]
F[1,4]^3*F[1,11]
F[1,4]^3*im[1,1]
F[1,4]^2*F[1,5]^2
F[1,4]^2*F[1,5]*F[1,6]
F[1,4]^2*F[1,5]*F[1,7]
F[1,4]^2*F[1,5]*F[1,8]
F[1,4]^2*F[1,5]*F[1,9]
F[1,4]^2*F[1,5]*F[1,10]
F[1,4]^2*F[1,5]*F[1,11]
F[1,4]^2*F[1,5]*im[1,1]
F[1,4]^2*F[1,6]^2
F[1,4]^2*F[1,6]*F[1,7]
F[1,4]^2*F[1,6]*F[1,8]
F[1,4]^2*F[1,6]*F[1,9]
F[1,4]^2*F[1,6]*F[1,10]
F[1,4]^2*F[1,6]*F[1,11]
F[1,4]^2*F[1,6]*im[1,1]
F[1,4]^2*F[1,7]^2
F[1,4]^2*F[1,7]*F[1,8]
F[1,4]^2*F[1,7]*F[1,9]
F[1,4]^2*F[1,7]*F[1,10]
F[1,4]^2*F[1,7]*F[1,11]
F[1,4]^2*F[1,7]*im[1,1]
F[1,4]^2*F[1,8]^2
F[1,4]^2*F[1,8]*F[1,9]
F[1,4]^2*F[1,8]*F[1,10]
F[1,4]^2*F[1,8]*F[1,11]
F[1,4]^2*F[1,8]*im[1,1]
F[1,4]^2*F[1,9]^2
F[1,4]^2*F[1,9]*F[1,10]
F[1,4]^2*F[1,9]*F[1,11]
F[1,4]^2*F[1,9]*im[1,1]
F[1,4]^2*F[1,10]*im[1,1]
F[1,4]^2*F[1,11]*im[1,1]
F[1,4]^2*F[2,1]
F[1,4]^2*F[2,3]
F[1,4]^2*F[2,4]
F[1,4]^2*F[2,7]
F[1,4]^2*F[2,13]
F[1,4]^2*F[2,16]
F[1,4]^2*F[2,17]
F[1,4]^2*F[2,19]
F[1,4]^2*F[2,22]
F[1,4]^2*im[1,1]^2
F[1,4]*F[1,5]^3
F[1,4]*F[1,5]^2*F[1,6]
F[1,4]*F[1,5]^2*F[1,7]
F[1,4]*F[1,5]^2*F[1,8]
F[1,4]*F[1,5]^2*F[1,9]
F[1,4]*F[1,5]^2*F[1,10]
F[1,4]*F[1,5]^2*F[1,11]
F[1,4]*F[1,5]^2*im[1,1]
F[1,4]*F[1,5]*F[1,6]^2
F[1,4]*F[1,5]*F[1,6]*F[1,7]
F[1,4]*F[1,5]*F[1,6]*F[1,8]
F[1,4]*F[1,5]*F[1,6]*F[1,9]
F[1,4]*F[1,5]*F[1,6]*F[1,10]
F[1,4]*F[1,5]*F[1,6]*F[1,11]
F[1,4]*F[1,5]*F[1,6]*im[1,1]
F[1,4]*F[1,5]*F[1,7]^2
F[1,4]*F[1,5]*F[1,7]*F[1,8]
F[1,4]*F[1,5]*F[1,7]*F[1,9]
F[1,4]*F[1,5]*F[1,7]*F[1,10]
F[1,4]*F[1,5]*F[1,7]*F[1,11]
F[1,4]*F[1,5]*F[1,7]*im[1,1]
F[1,4]*F[1,5]*F[1,8]^2
F[1,4]*F[1,5]*F[1,8]*F[1,9]
F[1,4]*F[1,5]*F[1,8]*F[1,10]
F[1,4]*F[1,5]*F[1,8]*im[1,1]
F[1,4]*F[1,5]*F[1,9]^2
F[1,4]*F[1,5]*F[1,9]*F[1,11]
F[1,4]*F[1,5]*F[1,9]*im[1,1]
F[1,4]*F[1,5]*F[1,10]^2
F[1,4]*F[1,5]*F[1,10]*im[1,1]
F[1,4]*F[1,5]*F[1,11]^2
F[1,4]*F[1,5]*F[1,11]*im[1,1]
F[1,4]*F[1,5]*F[2,1]
F[1,4]*F[1,5]*F[2,2]
F[1,4]*F[1,5]*F[2,4]
F[1,4]*F[1,5]*F[2,5]
F[1,4]*F[1,5]*F[2,6]
F[1,4]*F[1,5]*F[2,7]
F[1,4]*F[1,5]*F[2,8]
F[1,4]*F[1,5]*F[2,9]
F[1,4]*F[1,5]*F[2,10]
F[1,4]*F[1,5]*F[2,11]
F[1,4]*F[1,5]*F[2,12]
F[1,4]*F[1,5]*F[2,13]
F[1,4]*F[1,5]*F[2,16]
F[1,4]*F[1,5]*F[2,17]
F[1,4]*F[1,5]*F[2,18]
F[1,4]*F[1,5]*F[2,19]
F[1,4]*F[1,5]*F[2,20]
F[1,4]*F[1,5]*F[2,21]
F[1,4]*F[1,5]*F[2,22]
F[1,4]*F[1,5]*im[1,1]^2
F[1,4]*F[1,6]^3
F[1,4]*F[1,6]^2*F[1,7]
F[1,4]*F[1,6]^2*F[1,8]
F[1,4]*F[1,6]^2*F[1,9]
F[1,4]*F[1,6]^2*F[1,10]
F[1,4]*F[1,6]^2*F[1,11]
F[1,4]*F[1,6]^2*im[1,1]
F[1,4]*F[1,6]*F[1,7]^2
F[1,4]*F[1,6]*F[1,7]*F[1,8]
F[1,4]*F[1,6]*F[1,7]*F[1,10]
F[1,4]*F[1,6]*F[1,7]*im[1,1]
F[1,4]*F[1,6]*F[1,8]^2
F[1,4]*F[1,6]*F[1,8]*F[1,9]
F[1,4]*F[1,6]*F[1,8]*F[1,10]
F[1,4]*F[1,6]*F[1,8]*im[1,1]
F[1,4]*F[1,6]*F[1,9]^2
F[1,4]*F[1,6]*F[1,9]*im[1,1]
F[1,4]*F[1,6]*F[1,10]^2
F[1,4]*F[1,6]*F[1,10]*im[1,1]
F[1,4]*F[1,6]*F[1,11]^2
F[1,4]*F[1,6]*F[1,11]*im[1,1]
F[1,4]*F[1,6]*F[2,1]
F[1,4]*F[1,6]*F[2,2]
F[1,4]*F[1,6]*F[2,4]
F[1,4]*F[1,6]*F[2,5]
F[1,4]*F[1,6]*F[2,6]
F[1,4]*F[1,6]*F[2,7]
F[1,4]*F[1,6]*F[2,8]
F[1,4]*F[1,6]*F[2,9]
F[1,4]*F[1,6]*F[2,10]
F[1,4]*F[1,6]*F[2,11]
F[1,4]*F[1,6]*F[2,12]
F[1,4]*F[1,6]*F[2,13]
F[1,4]*F[1,6]*F[2,16]
F[1,4]*F[1,6]*F[2,17]
F[1,4]*F[1,6]*F[2,18]
F[1,4]*F[1,6]*F[2,19]
F[1,4]*F[1,6]*F[2,20]
F[1,4]*F[1,6]*F[2,21]
F[1,4]*F[1,6]*F[2,22]
F[1,4]*F[1,6]*im[1,1]^2
F[1,4]*F[1,7]^3
F[1,4]*F[1,7]^2*F[1,8]
F[1,4]*F[1,7]^2*F[1,9]
F[1,4]*F[1,7]^2*F[1,10]
F[1,4]*F[1,7]^2*F[1,11]
F[1,4]*F[1,7]^2*im[1,1]
F[1,4]*F[1,7]*F[1,8]^2
F[1,4]*F[1,7]*F[1,8]*F[1,9]
F[1,4]*F[1,7]*F[1,8]*im[1,1]
F[1,4]*F[1,7]*F[1,9]^2
F[1,4]*F[1,7]*F[1,9]*F[1,11]
F[1,4]*F[1,7]*F[1,9]*im[1,1]
F[1,4]*F[1,7]*F[1,10]^2
F[1,4]*F[1,7]*F[1,10]*im[1,1]
F[1,4]*F[1,7]*F[1,11]^2
F[1,4]*F[1,7]*F[1,11]*im[1,1]
F[1,4]*F[1,7]*F[2,1]
F[1,4]*F[1,7]*F[2,2]
F[1,4]*F[1,7]*F[2,4]
F[1,4]*F[1,7]*F[2,5]
F[1,4]*F[1,7]*F[2,6]
F[1,4]*F[1,7]*F[2,7]
F[1,4]*F[1,7]*F[2,8]
F[1,4]*F[1,7]*F[2,9]
F[1,4]*F[1,7]*F[2,10]
F[1,4]*F[1,7]*F[2,13]
F[1,4]*F[1,7]*F[2,14]
F[1,4]*F[1,7]*F[2,16]
F[1,4]*F[1,7]*F[2,17]
F[1,4]*F[1,7]*F[2,18]
F[1,4]*F[1,7]*F[2,19]
F[1,4]*F[1,7]*F[2,20]
F[1,4]*F[1,7]*F[2,21]
F[1,4]*F[1,7]*F[2,22]
F[1,4]*F[1,7]*im[1,1]^2
F[1,4]*F[1,8]^3
F[1,4]*F[1,8]^2*F[1,9]
F[1,4]*F[1,8]^2*F[1,10]
F[1,4]*F[1,8]^2*F[1,11]
F[1,4]*F[1,8]^2*im[1,1]
F[1,4]*F[1,8]*F[1,9]^2
F[1,4]*F[1,8]*F[1,9]*F[1,10]
F[1,4]*F[1,8]*F[1,9]*F[1,11]
F[1,4]*F[1,8]*F[1,9]*im[1,1]
F[1,4]*F[1,8]*F[1,10]^2
F[1,4]*F[1,8]*F[1,10]*im[1,1]
F[1,4]*F[1,8]*F[1,11]^2
F[1,4]*F[1,8]*F[1,11]*im[1,1]
F[1,4]*F[1,8]*F[2,1]
F[1,4]*F[1,8]*F[2,4]
F[1,4]*F[1,8]*F[2,5]
F[1,4]*F[1,8]*F[2,6]
F[1,4]*F[1,8]*F[2,7]
F[1,4]*F[1,8]*F[2,9]
F[1,4]*F[1,8]*F[2,11]
F[1,4]*F[1,8]*F[2,12]
F[1,4]*F[1,8]*F[2,13]
F[1,4]*F[1,8]*F[2,16]
F[1,4]*F[1,8]*F[2,17]
F[1,4]*F[1,8]*F[2,19]
F[1,4]*F[1,8]*F[2,21]
F[1,4]*F[1,8]*F[2,22]
F[1,4]*F[1,8]*im[1,1]^2
F[1,4]*F[1,9]^3
F[1,4]*F[1,9]^2*F[1,10]
F[1,4]*F[1,9]^2*F[1,11]
F[1,4]*F[1,9]^2*im[1,1]
F[1,4]*F[1,9]*F[1,10]^2
F[1,4]*F[1,9]*F[1,10]*im[1,1]
F[1,4]*F[1,9]*F[1,11]^2
F[1,4]*F[1,9]*F[1,11]*im[1,1]
F[1,4]*F[1,9]*F[2,1]
F[1,4]*F[1,9]*F[2,2]
F[1,4]*F[1,9]*F[2,4]
F[1,4]*F[1,9]*F[2,5]
F[1,4]*F[1,9]*F[2,6]
F[1,4]*F[1,9]*F[2,7]
F[1,4]*F[1,9]*F[2,9]
F[1,4]*F[1,9]*F[2,11]
F[1,4]*F[1,9]*F[2,12]
F[1,4]*F[1,9]*F[2,13]
F[1,4]*F[1,9]*F[2,17]
F[1,4]*F[1,9]*F[2,18]
F[1,4]*F[1,9]*F[2,19]
F[1,4]*F[1,9]*F[2,21]
F[1,4]*F[1,9]*F[2,22]
F[1,4]*F[1,9]*im[1,1]^2
F[1,4]*F[1,10]^3
F[1,4]*F[1,10]^2*im[1,1]
F[1,4]*F[1,10]*F[2,1]
F[1,4]*F[1,10]*F[2,4]
F[1,4]*F[1,10]*F[2,7]
F[1,4]*F[1,10]*F[2,8]
F[1,4]*F[1,10]*F[2,10]
F[1,4]*F[1,10]*F[2,11]
F[1,4]*F[1,10]*F[2,13]
F[1,4]*F[1,10]*F[2,16]
F[1,4]*F[1,10]*F[2,17]
F[1,4]*F[1,10]*F[2,19]
F[1,4]*F[1,10]*F[2,20]
F[1,4]*F[1,10]*F[2,21]
F[1,4]*F[1,10]*F[2,22]
F[1,4]*F[1,10]*im[1,1]^2
F[1,4]*F[1,11]^3
F[1,4]*F[1,11]^2*im[1,1]
F[1,4]*F[1,11]*F[2,2]
F[1,4]*F[1,11]*F[2,4]
F[1,4]*F[1,11]*F[2,7]
F[1,4]*F[1,11]*F[2,12]
F[1,4]*F[1,11]*F[2,14]
F[1,4]*F[1,11]*F[2,16]
F[1,4]*F[1,11]*F[2,17]
F[1,4]*F[1,11]*F[2,18]
F[1,4]*F[1,11]*F[2,20]
F[1,4]*F[1,11]*F[2,22]
F[1,4]*F[1,11]*im[1,1]^2
F[1,4]*F[2,1]*im[1,1]
F[1,4]*F[2,2]*im[1,1]
F[1,4]*F[2,3]*im[1,1]
F[1,4]*F[2,4]*im[1,1]
F[1,4]*F[2,5]*im[1,1]
F[1,4]*F[2,6]*im[1,1]
F[1,4]*F[2,7]*im[1,1]
F[1,4]*F[2,8]*im[1,1]
F[1,4]*F[2,9]*im[1,1]
F[1,4]*F[2,10]*im[1,1]
F[1,4]*F[2,11]*im[1,1]
F[1,4]*F[2,12]*im[1,1]
F[1,4]*F[2,13]*im[1,1]
F[1,4]*F[2,14]*im[1,1]
F[1,4]*F[2,16]*im[1,1]
F[1,4]*F[2,17]*im[1,1]
F[1,4]*F[2,18]*im[1,1]
F[1,4]*F[2,19]*im[1,1]
F[1,4]*F[2,20]*im[1,1]
F[1,4]*F[2,21]*im[1,1]
F[1,4]*F[2,22]*im[1,1]
F[1,4]*F[3,5]
F[1,4]*F[3,6]
F[1,4]*F[3,7]
F[1,4]*F[3,8]
F[1,4]*F[3,9]
F[1,4]*F[3,10]
F[1,4]*F[3,11]
F[1,4]*F[3,12]
F[1,4]*F[3,13]
F[1,4]*F[3,14]
F[1,4]*F[3,15]
F[1,4]*F[3,16]
F[1,4]*F[3,17]
F[1,4]*F[3,18]
F[1,4]*F[3,19]
F[1,4]*F[3,20]
F[1,4]*F[3,21]
F[1,4]*F[3,22]
F[1,4]*F[3,23]
F[1,4]*F[3,24]
F[1,4]*F[3,25]
F[1,4]*F[3,26]
F[1,4]*F[3,27]
F[1,4]*F[3,28]
F[1,4]*F[3,30]
F[1,4]*F[3,31]
F[1,4]*F[3,33]
F[1,4]*F[3,34]
F[1,4]*F[3,35]
F[1,4]*F[3,36]
F[1,4]*F[3,37]
F[1,4]*F[3,38]
F[1,4]*F[3,39]
F[1,4]*F[3,40]
F[1,4]*F[3,41]
F[1,4]*F[3,42]
F[1,4]*F[3,43]
F[1,4]*F[3,44]
F[1,4]*F[3,45]
F[1,4]*F[3,46]
F[1,4]*F[3,47]
F[1,4]*F[3,48]
F[1,4]*F[3,49]
F[1,4]*F[3,51]
F[1,4]*F[3,52]
F[1,4]*F[3,53]
F[1,4]*F[3,54]
F[1,4]*F[3,55]
F[1,4]*F[3,56]
F[1,4]*F[3,57]
F[1,4]*F[3,59]
F[1,4]*F[3,60]
F[1,4]*F[3,62]
F[1,4]*F[3,63]
F[1,4]*F[3,64]
F[1,4]*F[3,65]
F[1,4]*F[3,66]
F[1,4]*F[3,67]
F[1,4]*F[3,68]
F[1,4]*F[3,69]
F[1,4]*F[3,70]
F[1,4]*F[3,71]
F[1,4]*F[3,72]
F[1,4]*F[3,73]
F[1,4]*F[3,74]
F[1,4]*F[3,75]
F[1,4]*F[3,77]
F[1,4]*F[3,78]
F[1,4]*F[3,79]
F[1,4]*F[3,80]
F[1,4]*F[3,81]
F[1,4]*F[3,82]
F[1,4]*F[3,83]
F[1,4]*F[3,85]
F[1,4]*F[3,86]
F[1,4]*F[3,88]
F[1,4]*F[3,89]
F[1,4]*F[3,90]
F[1,4]*F[3,92]
F[1,4]*F[3,93]
F[1,4]*F[3,94]
F[1,4]*F[3,95]
F[1,4]*F[3,96]
F[1,4]*F[3,97]
F[1,4]*F[3,99]
F[1,4]*F[3,100]
F[1,4]*F[3,101]
F[1,4]*F[3,102]
F[1,4]*F[3,103]
F[1,4]*F[3,104]
F[1,4]*F[3,108]
F[1,4]*F[3,109]
F[1,4]*F[3,110]
F[1,4]*F[3,111]
F[1,4]*F[3,112]
F[1,4]*F[3,113]
F[1,4]*F[3,117]
F[1,4]*F[3,118]
F[1,4]*F[3,119]
F[1,4]*F[3,180]
F[1,4]*F[3,191]
F[1,4]*F[3,192]
F[1,4]*F[3,197]
F[1,4]*im[1,1]^3
F[1,4]*re[3,1]
F[1,5]^4
F[1,5]^3*F[1,6]
F[1,5]^3*F[1,7]
F[1,5]^3*F[1,8]
F[1,5]^3*F[1,9]
F[1,5]^3*F[1,10]
F[1,5]^3*F[1,11]
F[1,5]^3*im[1,1]
F[1,5]^2*F[1,6]^2
F[1,5]^2*F[1,6]*F[1,7]
F[1,5]^2*F[1,6]*F[1,8]
F[1,5]^2*F[1,6]*F[1,9]
F[1,5]^2*F[1,6]*F[1,10]
F[1,5]^2*F[1,6]*F[1,11]
F[1,5]^2*F[1,6]*im[1,1]
F[1,5]^2*F[1,7]^2
F[1,5]^2*F[1,7]*F[1,8]
F[1,5]^2*F[1,7]*F[1,9]
F[1,5]^2*F[1,7]*F[1,10]
F[1,5]^2*F[1,7]*F[1,11]
F[1,5]^2*F[1,7]*im[1,1]
F[1,5]^2*F[1,8]^2
F[1,5]^2*F[1,8]*F[1,9]
F[1,5]^2*F[1,8]*F[1,10]
F[1,5]^2*F[1,8]*F[1,11]
F[1,5]^2*F[1,8]*im[1,1]
F[1,5]^2*F[1,9]^2
F[1,5]^2*F[1,9]*F[1,10]
F[1,5]^2*F[1,9]*F[1,11]
F[1,5]^2*F[1,9]*im[1,1]
F[1,5]^2*F[1,10]^2
F[1,5]^2*F[1,10]*F[1,11]
F[1,5]^2*F[1,10]*im[1,1]
F[1,5]^2*F[1,11]^2
F[1,5]^2*F[1,11]*im[1,1]
F[1,5]^2*F[2,1]
F[1,5]^2*F[2,2]
F[1,5]^2*F[2,3]
F[1,5]^2*F[2,4]
F[1,5]^2*F[2,5]
F[1,5]^2*F[2,6]
F[1,5]^2*F[2,7]
F[1,5]^2*F[2,8]
F[1,5]^2*F[2,9]
F[1,5]^2*F[2,10]
F[1,5]^2*F[2,11]
F[1,5]^2*F[2,12]
F[1,5]^2*F[2,13]
F[1,5]^2*F[2,14]
F[1,5]^2*F[2,15]
F[1,5]^2*F[2,16]
F[1,5]^2*F[2,17]
F[1,5]^2*F[2,18]
F[1,5]^2*F[2,19]
F[1,5]^2*F[2,20]
F[1,5]^2*F[2,21]
F[1,5]^2*F[2,22]
(F[1,5]^2*F[2,24])/sqrtG3[3]
F[1,5]^2*im[1,1]^2
(F[1,2]*F[1,5]*F[2,24])/sqrtG3[3]
F[1,5]*F[1,6]^3
F[1,5]*F[1,6]^2*F[1,7]
F[1,5]*F[1,6]^2*F[1,8]
F[1,5]*F[1,6]^2*F[1,9]
F[1,5]*F[1,6]^2*F[1,10]
F[1,5]*F[1,6]^2*F[1,11]
F[1,5]*F[1,6]^2*im[1,1]
F[1,5]*F[1,6]*F[1,7]^2
F[1,5]*F[1,6]*F[1,7]*F[1,8]
F[1,5]*F[1,6]*F[1,7]*F[1,9]
F[1,5]*F[1,6]*F[1,7]*F[1,10]
F[1,5]*F[1,6]*F[1,7]*F[1,11]
F[1,5]*F[1,6]*F[1,7]*im[1,1]
F[1,5]*F[1,6]*F[1,8]^2
F[1,5]*F[1,6]*F[1,8]*F[1,9]
F[1,5]*F[1,6]*F[1,8]*F[1,10]
F[1,5]*F[1,6]*F[1,8]*F[1,11]
F[1,5]*F[1,6]*F[1,8]*im[1,1]
F[1,5]*F[1,6]*F[1,9]^2
F[1,5]*F[1,6]*F[1,9]*F[1,10]
F[1,5]*F[1,6]*F[1,9]*F[1,11]
F[1,5]*F[1,6]*F[1,9]*im[1,1]
F[1,5]*F[1,6]*F[1,10]^2
F[1,5]*F[1,6]*F[1,10]*F[1,11]
F[1,5]*F[1,6]*F[1,10]*im[1,1]
F[1,5]*F[1,6]*F[1,11]^2
F[1,5]*F[1,6]*F[1,11]*im[1,1]
F[1,5]*F[1,6]*F[2,1]
F[1,5]*F[1,6]*F[2,2]
F[1,5]*F[1,6]*F[2,3]
F[1,5]*F[1,6]*F[2,4]
F[1,5]*F[1,6]*F[2,5]
F[1,5]*F[1,6]*F[2,6]
F[1,5]*F[1,6]*F[2,7]
F[1,5]*F[1,6]*F[2,8]
F[1,5]*F[1,6]*F[2,9]
F[1,5]*F[1,6]*F[2,10]
F[1,5]*F[1,6]*F[2,11]
F[1,5]*F[1,6]*F[2,12]
F[1,5]*F[1,6]*F[2,13]
F[1,5]*F[1,6]*F[2,14]
F[1,5]*F[1,6]*F[2,15]
F[1,5]*F[1,6]*F[2,16]
F[1,5]*F[1,6]*F[2,17]
F[1,5]*F[1,6]*F[2,18]
F[1,5]*F[1,6]*F[2,19]
F[1,5]*F[1,6]*F[2,20]
F[1,5]*F[1,6]*F[2,21]
F[1,5]*F[1,6]*F[2,22]
(F[1,5]*F[1,6]*F[2,23])/sqrtG3[1]
F[1,5]*F[1,6]*im[1,1]^2
F[1,5]*F[1,7]^3
F[1,5]*F[1,7]^2*F[1,8]
F[1,5]*F[1,7]^2*F[1,9]
F[1,5]*F[1,7]^2*F[1,10]
F[1,5]*F[1,7]^2*F[1,11]
F[1,5]*F[1,7]^2*im[1,1]
F[1,5]*F[1,7]*F[1,8]^2
F[1,5]*F[1,7]*F[1,8]*F[1,9]
F[1,5]*F[1,7]*F[1,8]*F[1,10]
F[1,5]*F[1,7]*F[1,8]*F[1,11]
F[1,5]*F[1,7]*F[1,8]*im[1,1]
F[1,5]*F[1,7]*F[1,9]^2
F[1,5]*F[1,7]*F[1,9]*F[1,10]
F[1,5]*F[1,7]*F[1,9]*F[1,11]
F[1,5]*F[1,7]*F[1,9]*im[1,1]
F[1,5]*F[1,7]*F[1,10]^2
F[1,5]*F[1,7]*F[1,10]*F[1,11]
F[1,5]*F[1,7]*F[1,10]*im[1,1]
F[1,5]*F[1,7]*F[1,11]^2
F[1,5]*F[1,7]*F[1,11]*im[1,1]
F[1,5]*F[1,7]*F[2,1]
F[1,5]*F[1,7]*F[2,2]
F[1,5]*F[1,7]*F[2,3]
F[1,5]*F[1,7]*F[2,4]
F[1,5]*F[1,7]*F[2,5]
F[1,5]*F[1,7]*F[2,6]
F[1,5]*F[1,7]*F[2,7]
F[1,5]*F[1,7]*F[2,8]
F[1,5]*F[1,7]*F[2,9]
F[1,5]*F[1,7]*F[2,10]
F[1,5]*F[1,7]*F[2,11]
F[1,5]*F[1,7]*F[2,12]
F[1,5]*F[1,7]*F[2,14]
F[1,5]*F[1,7]*F[2,15]
F[1,5]*F[1,7]*F[2,16]
F[1,5]*F[1,7]*F[2,17]
F[1,5]*F[1,7]*F[2,18]
F[1,5]*F[1,7]*F[2,19]
F[1,5]*F[1,7]*F[2,20]
F[1,5]*F[1,7]*F[2,21]
F[1,5]*F[1,7]*F[2,22]
(F[1,5]*F[1,7]*F[2,24])/sqrtG3[3]
F[1,5]*F[1,7]*im[1,1]^2
F[1,5]*F[1,8]^3
F[1,5]*F[1,8]^2*F[1,9]
F[1,5]*F[1,8]^2*F[1,10]
F[1,5]*F[1,8]^2*F[1,11]
F[1,5]*F[1,8]^2*im[1,1]
F[1,5]*F[1,8]*F[1,9]^2
F[1,5]*F[1,8]*F[1,9]*F[1,10]
F[1,5]*F[1,8]*F[1,9]*F[1,11]
F[1,5]*F[1,8]*F[1,9]*im[1,1]
F[1,5]*F[1,8]*F[1,10]^2
F[1,5]*F[1,8]*F[1,10]*im[1,1]
F[1,5]*F[1,8]*F[1,11]^2
F[1,5]*F[1,8]*F[1,11]*im[1,1]
F[1,5]*F[1,8]*F[2,1]
F[1,5]*F[1,8]*F[2,2]
F[1,5]*F[1,8]*F[2,4]
F[1,5]*F[1,8]*F[2,5]
F[1,5]*F[1,8]*F[2,6]
F[1,5]*F[1,8]*F[2,7]
F[1,5]*F[1,8]*F[2,8]
F[1,5]*F[1,8]*F[2,9]
F[1,5]*F[1,8]*F[2,10]
F[1,5]*F[1,8]*F[2,11]
F[1,5]*F[1,8]*F[2,12]
F[1,5]*F[1,8]*F[2,13]
F[1,5]*F[1,8]*F[2,16]
F[1,5]*F[1,8]*F[2,17]
F[1,5]*F[1,8]*F[2,18]
F[1,5]*F[1,8]*F[2,19]
F[1,5]*F[1,8]*F[2,20]
F[1,5]*F[1,8]*F[2,21]
F[1,5]*F[1,8]*F[2,22]
F[1,5]*F[1,8]*im[1,1]^2
F[1,5]*F[1,9]^3
F[1,5]*F[1,9]^2*F[1,10]
F[1,5]*F[1,9]^2*F[1,11]
F[1,5]*F[1,9]^2*im[1,1]
F[1,5]*F[1,9]*F[1,10]^2
F[1,5]*F[1,9]*F[1,10]*F[1,11]
F[1,5]*F[1,9]*F[1,10]*im[1,1]
F[1,5]*F[1,9]*F[1,11]^2
F[1,5]*F[1,9]*F[1,11]*im[1,1]
F[1,5]*F[1,9]*F[2,1]
F[1,5]*F[1,9]*F[2,2]
F[1,5]*F[1,9]*F[2,3]
F[1,5]*F[1,9]*F[2,4]
F[1,5]*F[1,9]*F[2,5]
F[1,5]*F[1,9]*F[2,6]
F[1,5]*F[1,9]*F[2,7]
F[1,5]*F[1,9]*F[2,8]
F[1,5]*F[1,9]*F[2,9]
F[1,5]*F[1,9]*F[2,10]
F[1,5]*F[1,9]*F[2,11]
F[1,5]*F[1,9]*F[2,12]
F[1,5]*F[1,9]*F[2,14]
F[1,5]*F[1,9]*F[2,15]
F[1,5]*F[1,9]*F[2,17]
F[1,5]*F[1,9]*F[2,18]
F[1,5]*F[1,9]*F[2,19]
F[1,5]*F[1,9]*F[2,20]
F[1,5]*F[1,9]*F[2,21]
F[1,5]*F[1,9]*F[2,22]
F[1,5]*F[1,9]*im[1,1]^2
F[1,5]*F[1,10]^3
F[1,5]*F[1,10]^2*F[1,11]
F[1,5]*F[1,10]^2*im[1,1]
F[1,5]*F[1,10]*F[1,11]^2
F[1,5]*F[1,10]*F[1,11]*im[1,1]
F[1,5]*F[1,10]*F[2,1]
F[1,5]*F[1,10]*F[2,2]
F[1,5]*F[1,10]*F[2,4]
F[1,5]*F[1,10]*F[2,5]
F[1,5]*F[1,10]*F[2,6]
F[1,5]*F[1,10]*F[2,7]
F[1,5]*F[1,10]*F[2,8]
F[1,5]*F[1,10]*F[2,9]
F[1,5]*F[1,10]*F[2,10]
F[1,5]*F[1,10]*F[2,11]
F[1,5]*F[1,10]*F[2,12]
F[1,5]*F[1,10]*F[2,16]
F[1,5]*F[1,10]*F[2,17]
F[1,5]*F[1,10]*F[2,18]
F[1,5]*F[1,10]*F[2,19]
F[1,5]*F[1,10]*F[2,20]
F[1,5]*F[1,10]*F[2,21]
F[1,5]*F[1,10]*F[2,22]
F[1,5]*F[1,10]*im[1,1]^2
F[1,5]*F[1,11]^3
F[1,5]*F[1,11]^2*im[1,1]
F[1,5]*F[1,11]*F[2,2]
F[1,5]*F[1,11]*F[2,3]
F[1,5]*F[1,11]*F[2,4]
F[1,5]*F[1,11]*F[2,5]
F[1,5]*F[1,11]*F[2,6]
F[1,5]*F[1,11]*F[2,7]
F[1,5]*F[1,11]*F[2,8]
F[1,5]*F[1,11]*F[2,9]
F[1,5]*F[1,11]*F[2,10]
F[1,5]*F[1,11]*F[2,12]
F[1,5]*F[1,11]*F[2,14]
F[1,5]*F[1,11]*F[2,15]
F[1,5]*F[1,11]*F[2,17]
F[1,5]*F[1,11]*F[2,18]
F[1,5]*F[1,11]*F[2,20]
F[1,5]*F[1,11]*F[2,21]
F[1,5]*F[1,11]*F[2,22]
F[1,5]*F[1,11]*im[1,1]^2
F[1,5]*F[2,1]*im[1,1]
F[1,5]*F[2,2]*im[1,1]
F[1,5]*F[2,3]*im[1,1]
F[1,5]*F[2,4]*im[1,1]
F[1,5]*F[2,5]*im[1,1]
F[1,5]*F[2,6]*im[1,1]
F[1,5]*F[2,7]*im[1,1]
F[1,5]*F[2,8]*im[1,1]
F[1,5]*F[2,9]*im[1,1]
F[1,5]*F[2,10]*im[1,1]
F[1,5]*F[2,11]*im[1,1]
F[1,5]*F[2,12]*im[1,1]
F[1,5]*F[2,13]*im[1,1]
F[1,5]*F[2,14]*im[1,1]
F[1,5]*F[2,15]*im[1,1]
F[1,5]*F[2,16]*im[1,1]
F[1,5]*F[2,17]*im[1,1]
F[1,5]*F[2,18]*im[1,1]
F[1,5]*F[2,19]*im[1,1]
F[1,5]*F[2,20]*im[1,1]
F[1,5]*F[2,21]*im[1,1]
F[1,5]*F[2,22]*im[1,1]
(F[1,5]*F[2,23]*im[1,1])/sqrtG3[1]
str5*F[1,5]*F[3,4]
F[1,5]*F[3,5]
F[1,5]*F[3,6]
F[1,5]*F[3,7]
F[1,5]*F[3,8]
F[1,5]*F[3,9]
F[1,5]*F[3,10]
F[1,5]*F[3,11]
F[1,5]*F[3,12]
F[1,5]*F[3,13]
F[1,5]*F[3,14]
F[1,5]*F[3,15]
F[1,5]*F[3,16]
F[1,5]*F[3,17]
F[1,5]*F[3,18]
F[1,5]*F[3,19]
F[1,5]*F[3,20]
F[1,5]*F[3,21]
F[1,5]*F[3,22]
F[1,5]*F[3,23]
F[1,5]*F[3,24]
F[1,5]*F[3,25]
F[1,5]*F[3,26]
F[1,5]*F[3,27]
F[1,5]*F[3,28]
(F[1,5]*F[3,29])/sqrtG3[1]
F[1,5]*F[3,30]
F[1,5]*F[3,31]
F[1,5]*F[3,33]
F[1,5]*F[3,34]
F[1,5]*F[3,35]
F[1,5]*F[3,36]
F[1,5]*F[3,37]
F[1,5]*F[3,38]
F[1,5]*F[3,39]
F[1,5]*F[3,40]
F[1,5]*F[3,41]
F[1,5]*F[3,42]
F[1,5]*F[3,43]
F[1,5]*F[3,44]
F[1,5]*F[3,45]
F[1,5]*F[3,46]
F[1,5]*F[3,47]
F[1,5]*F[3,48]
F[1,5]*F[3,49]
str5*F[1,5]*F[3,50]
F[1,5]*F[3,51]
F[1,5]*F[3,52]
F[1,5]*F[3,53]
F[1,5]*F[3,54]
F[1,5]*F[3,55]
F[1,5]*F[3,56]
F[1,5]*F[3,57]
F[1,5]*F[3,59]
F[1,5]*F[3,60]
F[1,5]*F[3,62]
F[1,5]*F[3,63]
F[1,5]*F[3,64]
F[1,5]*F[3,65]
F[1,5]*F[3,66]
F[1,5]*F[3,67]
F[1,5]*F[3,68]
F[1,5]*F[3,69]
F[1,5]*F[3,70]
F[1,5]*F[3,71]
F[1,5]*F[3,72]
F[1,5]*F[3,73]
F[1,5]*F[3,74]
F[1,5]*F[3,75]
str5*F[1,5]*F[3,76]
F[1,5]*F[3,77]
F[1,5]*F[3,78]
F[1,5]*F[3,79]
F[1,5]*F[3,80]
F[1,5]*F[3,81]
F[1,5]*F[3,82]
F[1,5]*F[3,83]
(F[1,5]*F[3,84])/sqrtG3[3]
F[1,5]*F[3,85]
F[1,5]*F[3,86]
str5*F[1,5]*F[3,87]
F[1,5]*F[3,88]
F[1,5]*F[3,89]
F[1,5]*F[3,90]
F[1,5]*F[3,92]
F[1,5]*F[3,93]
F[1,5]*F[3,94]
F[1,5]*F[3,95]
F[1,5]*F[3,96]
F[1,5]*F[3,97]
str5*F[1,5]*F[3,98]
F[1,5]*F[3,99]
F[1,5]*F[3,100]
F[1,5]*F[3,101]
F[1,5]*F[3,102]
F[1,5]*F[3,103]
F[1,5]*F[3,104]
str5*F[1,5]*F[3,107]
F[1,5]*F[3,108]
F[1,5]*F[3,109]
F[1,5]*F[3,110]
F[1,5]*F[3,111]
F[1,5]*F[3,112]
F[1,5]*F[3,113]
str5*F[1,5]*F[3,114]
F[1,5]*F[3,115]
F[1,5]*F[3,116]
F[1,5]*F[3,117]
F[1,5]*F[3,118]
F[1,5]*F[3,119]
F[1,5]*F[3,120]
F[1,5]*F[3,182]
F[1,5]*F[3,191]
F[1,5]*F[3,194]
F[1,5]*F[3,197]
F[1,5]*im[1,1]^3
(F[1,5]*F[2,24]*im[1,1])/sqrtG3[3]
F[1,5]*re[3,1]
F[1,6]^4
F[1,6]^3*F[1,7]
F[1,6]^3*F[1,8]
F[1,6]^3*F[1,9]
F[1,6]^3*F[1,10]
F[1,6]^3*F[1,11]
F[1,6]^3*im[1,1]
F[1,6]^2*F[1,7]^2
F[1,6]^2*F[1,7]*F[1,8]
F[1,6]^2*F[1,7]*F[1,9]
F[1,6]^2*F[1,7]*F[1,10]
F[1,6]^2*F[1,7]*F[1,11]
F[1,6]^2*F[1,7]*im[1,1]
F[1,6]^2*F[1,8]^2
F[1,6]^2*F[1,8]*F[1,9]
F[1,6]^2*F[1,8]*F[1,10]
F[1,6]^2*F[1,8]*F[1,11]
F[1,6]^2*F[1,8]*im[1,1]
F[1,6]^2*F[1,9]^2
F[1,6]^2*F[1,9]*F[1,10]
F[1,6]^2*F[1,9]*F[1,11]
F[1,6]^2*F[1,9]*im[1,1]
F[1,6]^2*F[1,10]^2
F[1,6]^2*F[1,10]*F[1,11]
F[1,6]^2*F[1,10]*im[1,1]
F[1,6]^2*F[1,11]^2
F[1,6]^2*F[1,11]*im[1,1]
F[1,6]^2*F[2,1]
F[1,6]^2*F[2,2]
F[1,6]^2*F[2,3]
F[1,6]^2*F[2,4]
F[1,6]^2*F[2,5]
F[1,6]^2*F[2,6]
F[1,6]^2*F[2,7]
F[1,6]^2*F[2,8]
F[1,6]^2*F[2,9]
F[1,6]^2*F[2,10]
F[1,6]^2*F[2,11]
F[1,6]^2*F[2,12]
F[1,6]^2*F[2,13]
F[1,6]^2*F[2,14]
F[1,6]^2*F[2,15]
F[1,6]^2*F[2,16]
F[1,6]^2*F[2,17]
F[1,6]^2*F[2,18]
F[1,6]^2*F[2,19]
F[1,6]^2*F[2,20]
F[1,6]^2*F[2,21]
F[1,6]^2*F[2,22]
(F[1,6]^2*F[2,24])/sqrtG3[3]
F[1,6]^2*im[1,1]^2
(F[1,2]*F[1,6]*F[2,24])/sqrtG3[3]
F[1,6]*F[1,7]^3
F[1,6]*F[1,7]^2*F[1,8]
F[1,6]*F[1,7]^2*F[1,9]
F[1,6]*F[1,7]^2*F[1,10]
F[1,6]*F[1,7]^2*F[1,11]
F[1,6]*F[1,7]^2*im[1,1]
F[1,6]*F[1,7]*F[1,8]^2
F[1,6]*F[1,7]*F[1,8]*F[1,9]
F[1,6]*F[1,7]*F[1,8]*F[1,10]
F[1,6]*F[1,7]*F[1,8]*im[1,1]
F[1,6]*F[1,7]*F[1,9]^2
F[1,6]*F[1,7]*F[1,9]*F[1,10]
F[1,6]*F[1,7]*F[1,9]*F[1,11]
F[1,6]*F[1,7]*F[1,9]*im[1,1]
F[1,6]*F[1,7]*F[1,10]^2
F[1,6]*F[1,7]*F[1,10]*F[1,11]
F[1,6]*F[1,7]*F[1,10]*im[1,1]
F[1,6]*F[1,7]*F[1,11]^2
F[1,6]*F[1,7]*F[1,11]*im[1,1]
F[1,6]*F[1,7]*F[2,1]
F[1,6]*F[1,7]*F[2,2]
F[1,6]*F[1,7]*F[2,3]
F[1,6]*F[1,7]*F[2,4]
F[1,6]*F[1,7]*F[2,5]
F[1,6]*F[1,7]*F[2,6]
F[1,6]*F[1,7]*F[2,7]
F[1,6]*F[1,7]*F[2,8]
F[1,6]*F[1,7]*F[2,9]
F[1,6]*F[1,7]*F[2,10]
F[1,6]*F[1,7]*F[2,11]
F[1,6]*F[1,7]*F[2,12]
F[1,6]*F[1,7]*F[2,14]
F[1,6]*F[1,7]*F[2,17]
F[1,6]*F[1,7]*F[2,18]
F[1,6]*F[1,7]*F[2,19]
F[1,6]*F[1,7]*F[2,20]
F[1,6]*F[1,7]*F[2,21]
F[1,6]*F[1,7]*F[2,22]
(F[1,6]*F[1,7]*F[2,24])/sqrtG3[3]
F[1,6]*F[1,7]*im[1,1]^2
F[1,6]*F[1,8]^3
F[1,6]*F[1,8]^2*F[1,9]
F[1,6]*F[1,8]^2*F[1,10]
F[1,6]*F[1,8]^2*F[1,11]
F[1,6]*F[1,8]^2*im[1,1]
F[1,6]*F[1,8]*F[1,9]^2
F[1,6]*F[1,8]*F[1,9]*F[1,10]
F[1,6]*F[1,8]*F[1,9]*F[1,11]
F[1,6]*F[1,8]*F[1,9]*im[1,1]
F[1,6]*F[1,8]*F[1,10]^2
F[1,6]*F[1,8]*F[1,10]*F[1,11]
F[1,6]*F[1,8]*F[1,10]*im[1,1]
F[1,6]*F[1,8]*F[1,11]^2
F[1,6]*F[1,8]*F[1,11]*im[1,1]
F[1,6]*F[1,8]*F[2,1]
F[1,6]*F[1,8]*F[2,2]
F[1,6]*F[1,8]*F[2,4]
F[1,6]*F[1,8]*F[2,5]
F[1,6]*F[1,8]*F[2,6]
F[1,6]*F[1,8]*F[2,7]
F[1,6]*F[1,8]*F[2,8]
F[1,6]*F[1,8]*F[2,9]
F[1,6]*F[1,8]*F[2,10]
F[1,6]*F[1,8]*F[2,11]
F[1,6]*F[1,8]*F[2,12]
F[1,6]*F[1,8]*F[2,13]
F[1,6]*F[1,8]*F[2,17]
F[1,6]*F[1,8]*F[2,18]
F[1,6]*F[1,8]*F[2,19]
F[1,6]*F[1,8]*F[2,20]
F[1,6]*F[1,8]*F[2,21]
F[1,6]*F[1,8]*F[2,22]
F[1,6]*F[1,8]*im[1,1]^2
F[1,6]*F[1,9]^3
F[1,6]*F[1,9]^2*F[1,10]
F[1,6]*F[1,9]^2*F[1,11]
F[1,6]*F[1,9]^2*im[1,1]
F[1,6]*F[1,9]*F[1,10]^2
F[1,6]*F[1,9]*F[1,10]*im[1,1]
F[1,6]*F[1,9]*F[1,11]^2
F[1,6]*F[1,9]*F[1,11]*im[1,1]
F[1,6]*F[1,9]*F[2,1]
F[1,6]*F[1,9]*F[2,2]
F[1,6]*F[1,9]*F[2,3]
F[1,6]*F[1,9]*F[2,4]
F[1,6]*F[1,9]*F[2,5]
F[1,6]*F[1,9]*F[2,6]
F[1,6]*F[1,9]*F[2,7]
F[1,6]*F[1,9]*F[2,8]
F[1,6]*F[1,9]*F[2,9]
F[1,6]*F[1,9]*F[2,10]
F[1,6]*F[1,9]*F[2,11]
F[1,6]*F[1,9]*F[2,12]
F[1,6]*F[1,9]*F[2,15]
F[1,6]*F[1,9]*F[2,17]
F[1,6]*F[1,9]*F[2,18]
F[1,6]*F[1,9]*F[2,19]
F[1,6]*F[1,9]*F[2,20]
F[1,6]*F[1,9]*F[2,21]
F[1,6]*F[1,9]*F[2,22]
F[1,6]*F[1,9]*im[1,1]^2
F[1,6]*F[1,10]^3
F[1,6]*F[1,10]^2*F[1,11]
F[1,6]*F[1,10]^2*im[1,1]
F[1,6]*F[1,10]*F[1,11]^2
F[1,6]*F[1,10]*F[1,11]*im[1,1]
F[1,6]*F[1,10]*F[2,1]
F[1,6]*F[1,10]*F[2,2]
F[1,6]*F[1,10]*F[2,4]
F[1,6]*F[1,10]*F[2,5]
F[1,6]*F[1,10]*F[2,6]
F[1,6]*F[1,10]*F[2,7]
F[1,6]*F[1,10]*F[2,8]
F[1,6]*F[1,10]*F[2,9]
F[1,6]*F[1,10]*F[2,10]
F[1,6]*F[1,10]*F[2,11]
F[1,6]*F[1,10]*F[2,12]
F[1,6]*F[1,10]*F[2,16]
F[1,6]*F[1,10]*F[2,17]
F[1,6]*F[1,10]*F[2,18]
F[1,6]*F[1,10]*F[2,19]
F[1,6]*F[1,10]*F[2,20]
F[1,6]*F[1,10]*F[2,21]
F[1,6]*F[1,10]*F[2,22]
F[1,6]*F[1,10]*im[1,1]^2
F[1,6]*F[1,11]^3
F[1,6]*F[1,11]^2*im[1,1]
F[1,6]*F[1,11]*F[2,1]
F[1,6]*F[1,11]*F[2,2]
F[1,6]*F[1,11]*F[2,3]
F[1,6]*F[1,11]*F[2,4]
F[1,6]*F[1,11]*F[2,5]
F[1,6]*F[1,11]*F[2,6]
F[1,6]*F[1,11]*F[2,7]
F[1,6]*F[1,11]*F[2,8]
F[1,6]*F[1,11]*F[2,9]
F[1,6]*F[1,11]*F[2,10]
F[1,6]*F[1,11]*F[2,12]
F[1,6]*F[1,11]*F[2,14]
F[1,6]*F[1,11]*F[2,15]
F[1,6]*F[1,11]*F[2,17]
F[1,6]*F[1,11]*F[2,18]
F[1,6]*F[1,11]*F[2,20]
F[1,6]*F[1,11]*F[2,21]
F[1,6]*F[1,11]*F[2,22]
F[1,6]*F[1,11]*im[1,1]^2
F[1,6]*F[2,1]*im[1,1]
F[1,6]*F[2,2]*im[1,1]
F[1,6]*F[2,3]*im[1,1]
F[1,6]*F[2,4]*im[1,1]
F[1,6]*F[2,5]*im[1,1]
F[1,6]*F[2,6]*im[1,1]
F[1,6]*F[2,7]*im[1,1]
F[1,6]*F[2,8]*im[1,1]
F[1,6]*F[2,9]*im[1,1]
F[1,6]*F[2,10]*im[1,1]
F[1,6]*F[2,11]*im[1,1]
F[1,6]*F[2,12]*im[1,1]
F[1,6]*F[2,13]*im[1,1]
F[1,6]*F[2,14]*im[1,1]
F[1,6]*F[2,15]*im[1,1]
F[1,6]*F[2,16]*im[1,1]
F[1,6]*F[2,17]*im[1,1]
F[1,6]*F[2,18]*im[1,1]
F[1,6]*F[2,19]*im[1,1]
F[1,6]*F[2,20]*im[1,1]
F[1,6]*F[2,21]*im[1,1]
F[1,6]*F[2,22]*im[1,1]
(F[1,6]*F[2,23]*im[1,1])/sqrtG3[1]
str5*F[1,6]*F[3,4]
F[1,6]*F[3,5]
F[1,6]*F[3,6]
F[1,6]*F[3,7]
F[1,6]*F[3,8]
F[1,6]*F[3,9]
F[1,6]*F[3,10]
F[1,6]*F[3,11]
F[1,6]*F[3,12]
F[1,6]*F[3,13]
F[1,6]*F[3,14]
F[1,6]*F[3,15]
F[1,6]*F[3,16]
F[1,6]*F[3,17]
F[1,6]*F[3,18]
F[1,6]*F[3,19]
F[1,6]*F[3,20]
F[1,6]*F[3,21]
F[1,6]*F[3,22]
F[1,6]*F[3,23]
F[1,6]*F[3,24]
F[1,6]*F[3,25]
F[1,6]*F[3,26]
F[1,6]*F[3,27]
F[1,6]*F[3,28]
(F[1,6]*F[3,29])/sqrtG3[1]
F[1,6]*F[3,30]
F[1,6]*F[3,31]
F[1,6]*F[3,33]
F[1,6]*F[3,34]
F[1,6]*F[3,35]
F[1,6]*F[3,36]
F[1,6]*F[3,37]
F[1,6]*F[3,38]
F[1,6]*F[3,39]
F[1,6]*F[3,40]
F[1,6]*F[3,41]
F[1,6]*F[3,42]
F[1,6]*F[3,43]
F[1,6]*F[3,44]
F[1,6]*F[3,45]
F[1,6]*F[3,46]
F[1,6]*F[3,47]
F[1,6]*F[3,48]
F[1,6]*F[3,49]
str5*F[1,6]*F[3,50]
F[1,6]*F[3,51]
F[1,6]*F[3,52]
F[1,6]*F[3,53]
F[1,6]*F[3,54]
F[1,6]*F[3,55]
F[1,6]*F[3,56]
F[1,6]*F[3,57]
F[1,6]*F[3,59]
F[1,6]*F[3,60]
F[1,6]*F[3,62]
F[1,6]*F[3,63]
F[1,6]*F[3,64]
F[1,6]*F[3,65]
F[1,6]*F[3,66]
F[1,6]*F[3,67]
F[1,6]*F[3,68]
F[1,6]*F[3,69]
F[1,6]*F[3,70]
F[1,6]*F[3,71]
F[1,6]*F[3,72]
F[1,6]*F[3,73]
F[1,6]*F[3,74]
F[1,6]*F[3,75]
str5*F[1,6]*F[3,76]
F[1,6]*F[3,77]
F[1,6]*F[3,78]
F[1,6]*F[3,79]
F[1,6]*F[3,80]
F[1,6]*F[3,81]
F[1,6]*F[3,82]
F[1,6]*F[3,83]
(F[1,6]*F[3,84])/sqrtG3[3]
F[1,6]*F[3,85]
F[1,6]*F[3,86]
str5*F[1,6]*F[3,87]
F[1,6]*F[3,88]
F[1,6]*F[3,89]
F[1,6]*F[3,90]
F[1,6]*F[3,92]
F[1,6]*F[3,93]
F[1,6]*F[3,94]
F[1,6]*F[3,95]
F[1,6]*F[3,96]
F[1,6]*F[3,97]
str5*F[1,6]*F[3,98]
F[1,6]*F[3,99]
F[1,6]*F[3,100]
F[1,6]*F[3,101]
F[1,6]*F[3,102]
F[1,6]*F[3,103]
F[1,6]*F[3,104]
str5*F[1,6]*F[3,107]
F[1,6]*F[3,108]
F[1,6]*F[3,109]
F[1,6]*F[3,110]
F[1,6]*F[3,111]
F[1,6]*F[3,112]
F[1,6]*F[3,113]
str5*F[1,6]*F[3,114]
F[1,6]*F[3,115]
F[1,6]*F[3,116]
F[1,6]*F[3,117]
F[1,6]*F[3,118]
F[1,6]*F[3,119]
F[1,6]*F[3,120]
F[1,6]*F[3,179]
F[1,6]*F[3,180]
F[1,6]*F[3,189]
F[1,6]*F[3,192]
F[1,6]*im[1,1]^3
(F[1,6]*F[2,24]*im[1,1])/sqrtG3[3]
F[1,6]*re[3,1]
F[1,7]^4
F[1,7]^3*F[1,8]
F[1,7]^3*F[1,9]
F[1,7]^3*F[1,10]
F[1,7]^3*F[1,11]
F[1,7]^3*im[1,1]
F[1,7]^2*F[1,8]^2
F[1,7]^2*F[1,8]*F[1,9]
F[1,7]^2*F[1,8]*F[1,10]
F[1,7]^2*F[1,8]*F[1,11]
F[1,7]^2*F[1,8]*im[1,1]
F[1,7]^2*F[1,9]^2
F[1,7]^2*F[1,9]*F[1,10]
F[1,7]^2*F[1,9]*F[1,11]
F[1,7]^2*F[1,9]*im[1,1]
F[1,7]^2*F[1,10]^2
F[1,7]^2*F[1,10]*F[1,11]
F[1,7]^2*F[1,10]*im[1,1]
F[1,7]^2*F[1,11]^2
F[1,7]^2*F[1,11]*im[1,1]
F[1,7]^2*F[2,1]
F[1,7]^2*F[2,2]
F[1,7]^2*F[2,3]
F[1,7]^2*F[2,4]
F[1,7]^2*F[2,5]
F[1,7]^2*F[2,6]
F[1,7]^2*F[2,7]
F[1,7]^2*F[2,8]
F[1,7]^2*F[2,9]
F[1,7]^2*F[2,10]
F[1,7]^2*F[2,11]
F[1,7]^2*F[2,12]
F[1,7]^2*F[2,13]
F[1,7]^2*F[2,14]
F[1,7]^2*F[2,15]
F[1,7]^2*F[2,16]
F[1,7]^2*F[2,17]
F[1,7]^2*F[2,18]
F[1,7]^2*F[2,19]
F[1,7]^2*F[2,20]
F[1,7]^2*F[2,21]
F[1,7]^2*F[2,22]
(F[1,7]^2*F[2,23])/sqrtG3[1]
F[1,7]^2*im[1,1]^2
(F[1,5]*F[1,7]*F[2,23])/sqrtG3[1]
(F[1,6]*F[1,7]*F[2,23])/sqrtG3[1]
F[1,7]*F[1,8]^3
F[1,7]*F[1,8]^2*F[1,9]
F[1,7]*F[1,8]^2*F[1,10]
F[1,7]*F[1,8]^2*F[1,11]
F[1,7]*F[1,8]^2*im[1,1]
F[1,7]*F[1,8]*F[1,9]^2
F[1,7]*F[1,8]*F[1,9]*F[1,10]
F[1,7]*F[1,8]*F[1,9]*F[1,11]
F[1,7]*F[1,8]*F[1,9]*im[1,1]
F[1,7]*F[1,8]*F[1,10]^2
F[1,7]*F[1,8]*F[1,10]*im[1,1]
F[1,7]*F[1,8]*F[1,11]^2
F[1,7]*F[1,8]*F[1,11]*im[1,1]
F[1,7]*F[1,8]*F[2,1]
F[1,7]*F[1,8]*F[2,2]
F[1,7]*F[1,8]*F[2,4]
F[1,7]*F[1,8]*F[2,5]
F[1,7]*F[1,8]*F[2,6]
F[1,7]*F[1,8]*F[2,9]
F[1,7]*F[1,8]*F[2,10]
F[1,7]*F[1,8]*F[2,11]
F[1,7]*F[1,8]*F[2,12]
F[1,7]*F[1,8]*F[2,13]
F[1,7]*F[1,8]*F[2,17]
F[1,7]*F[1,8]*F[2,18]
F[1,7]*F[1,8]*F[2,19]
F[1,7]*F[1,8]*F[2,20]
F[1,7]*F[1,8]*F[2,21]
F[1,7]*F[1,8]*F[2,22]
F[1,7]*F[1,8]*im[1,1]^2
F[1,7]*F[1,9]^3
F[1,7]*F[1,9]^2*F[1,10]
F[1,7]*F[1,9]^2*F[1,11]
F[1,7]*F[1,9]^2*im[1,1]
F[1,7]*F[1,9]*F[1,10]^2
F[1,7]*F[1,9]*F[1,10]*F[1,11]
F[1,7]*F[1,9]*F[1,10]*im[1,1]
F[1,7]*F[1,9]*F[1,11]^2
F[1,7]*F[1,9]*F[1,11]*im[1,1]
F[1,7]*F[1,9]*F[2,1]
F[1,7]*F[1,9]*F[2,2]
F[1,7]*F[1,9]*F[2,3]
F[1,7]*F[1,9]*F[2,4]
F[1,7]*F[1,9]*F[2,5]
F[1,7]*F[1,9]*F[2,6]
F[1,7]*F[1,9]*F[2,9]
F[1,7]*F[1,9]*F[2,10]
F[1,7]*F[1,9]*F[2,11]
F[1,7]*F[1,9]*F[2,12]
F[1,7]*F[1,9]*F[2,14]
F[1,7]*F[1,9]*F[2,15]
F[1,7]*F[1,9]*F[2,17]
F[1,7]*F[1,9]*F[2,18]
F[1,7]*F[1,9]*F[2,19]
F[1,7]*F[1,9]*F[2,20]
F[1,7]*F[1,9]*F[2,21]
F[1,7]*F[1,9]*F[2,22]
F[1,7]*F[1,9]*im[1,1]^2
F[1,7]*F[1,10]^3
F[1,7]*F[1,10]^2*F[1,11]
F[1,7]*F[1,10]^2*im[1,1]
F[1,7]*F[1,10]*F[1,11]^2
F[1,7]*F[1,10]*F[1,11]*im[1,1]
F[1,7]*F[1,10]*F[2,1]
F[1,7]*F[1,10]*F[2,2]
F[1,7]*F[1,10]*F[2,4]
F[1,7]*F[1,10]*F[2,5]
F[1,7]*F[1,10]*F[2,6]
F[1,7]*F[1,10]*F[2,7]
F[1,7]*F[1,10]*F[2,8]
F[1,7]*F[1,10]*F[2,9]
F[1,7]*F[1,10]*F[2,10]
F[1,7]*F[1,10]*F[2,11]
F[1,7]*F[1,10]*F[2,14]
F[1,7]*F[1,10]*F[2,17]
F[1,7]*F[1,10]*F[2,18]
F[1,7]*F[1,10]*F[2,19]
F[1,7]*F[1,10]*F[2,20]
F[1,7]*F[1,10]*F[2,21]
F[1,7]*F[1,10]*im[1,1]^2
F[1,7]*F[1,11]^3
F[1,7]*F[1,11]^2*im[1,1]
F[1,7]*F[1,11]*F[2,1]
F[1,7]*F[1,11]*F[2,2]
F[1,7]*F[1,11]*F[2,3]
F[1,7]*F[1,11]*F[2,5]
F[1,7]*F[1,11]*F[2,6]
F[1,7]*F[1,11]*F[2,9]
F[1,7]*F[1,11]*F[2,10]
F[1,7]*F[1,11]*F[2,12]
F[1,7]*F[1,11]*F[2,14]
F[1,7]*F[1,11]*F[2,15]
F[1,7]*F[1,11]*F[2,16]
F[1,7]*F[1,11]*F[2,18]
F[1,7]*F[1,11]*F[2,20]
F[1,7]*F[1,11]*F[2,21]
F[1,7]*F[1,11]*F[2,22]
F[1,7]*F[1,11]*im[1,1]^2
F[1,7]*F[2,1]*im[1,1]
F[1,7]*F[2,2]*im[1,1]
F[1,7]*F[2,3]*im[1,1]
F[1,7]*F[2,4]*im[1,1]
F[1,7]*F[2,5]*im[1,1]
F[1,7]*F[2,6]*im[1,1]
F[1,7]*F[2,7]*im[1,1]
F[1,7]*F[2,8]*im[1,1]
F[1,7]*F[2,9]*im[1,1]
F[1,7]*F[2,10]*im[1,1]
F[1,7]*F[2,11]*im[1,1]
F[1,7]*F[2,12]*im[1,1]
F[1,7]*F[2,13]*im[1,1]
F[1,7]*F[2,14]*im[1,1]
F[1,7]*F[2,15]*im[1,1]
F[1,7]*F[2,16]*im[1,1]
F[1,7]*F[2,17]*im[1,1]
F[1,7]*F[2,18]*im[1,1]
F[1,7]*F[2,19]*im[1,1]
F[1,7]*F[2,20]*im[1,1]
F[1,7]*F[2,21]*im[1,1]
F[1,7]*F[2,22]*im[1,1]
(F[1,7]*F[2,23]*im[1,1])/sqrtG3[1]
(F[1,7]*F[2,24]*im[1,1])/sqrtG3[3]
str5*F[1,7]*F[3,4]
F[1,7]*F[3,5]
F[1,7]*F[3,6]
F[1,7]*F[3,7]
F[1,7]*F[3,8]
F[1,7]*F[3,9]
F[1,7]*F[3,10]
F[1,7]*F[3,11]
F[1,7]*F[3,12]
F[1,7]*F[3,13]
F[1,7]*F[3,14]
F[1,7]*F[3,15]
F[1,7]*F[3,16]
F[1,7]*F[3,17]
F[1,7]*F[3,18]
F[1,7]*F[3,19]
F[1,7]*F[3,20]
F[1,7]*F[3,21]
F[1,7]*F[3,22]
F[1,7]*F[3,23]
F[1,7]*F[3,24]
F[1,7]*F[3,25]
F[1,7]*F[3,26]
F[1,7]*F[3,27]
F[1,7]*F[3,28]
(F[1,7]*F[3,29])/sqrtG3[1]
F[1,7]*F[3,30]
F[1,7]*F[3,31]
str5*F[1,7]*F[3,32]
F[1,7]*F[3,33]
F[1,7]*F[3,34]
F[1,7]*F[3,35]
F[1,7]*F[3,36]
F[1,7]*F[3,37]
F[1,7]*F[3,38]
F[1,7]*F[3,39]
F[1,7]*F[3,40]
F[1,7]*F[3,41]
F[1,7]*F[3,42]
F[1,7]*F[3,43]
F[1,7]*F[3,44]
F[1,7]*F[3,45]
F[1,7]*F[3,46]
F[1,7]*F[3,47]
F[1,7]*F[3,48]
F[1,7]*F[3,49]
str5*F[1,7]*F[3,50]
F[1,7]*F[3,51]
F[1,7]*F[3,52]
F[1,7]*F[3,53]
F[1,7]*F[3,54]
F[1,7]*F[3,55]
F[1,7]*F[3,56]
F[1,7]*F[3,57]
F[1,7]*F[3,59]
F[1,7]*F[3,60]
F[1,7]*F[3,62]
F[1,7]*F[3,63]
F[1,7]*F[3,64]
F[1,7]*F[3,65]
F[1,7]*F[3,66]
F[1,7]*F[3,67]
F[1,7]*F[3,68]
F[1,7]*F[3,69]
F[1,7]*F[3,70]
F[1,7]*F[3,71]
F[1,7]*F[3,72]
F[1,7]*F[3,73]
F[1,7]*F[3,74]
F[1,7]*F[3,75]
F[1,7]*F[3,77]
F[1,7]*F[3,78]
F[1,7]*F[3,79]
F[1,7]*F[3,80]
F[1,7]*F[3,81]
F[1,7]*F[3,82]
F[1,7]*F[3,83]
(F[1,7]*F[3,84])/sqrtG3[3]
F[1,7]*F[3,85]
F[1,7]*F[3,86]
str5*F[1,7]*F[3,87]
F[1,7]*F[3,88]
F[1,7]*F[3,89]
F[1,7]*F[3,90]
F[1,7]*F[3,92]
F[1,7]*F[3,93]
F[1,7]*F[3,94]
F[1,7]*F[3,95]
F[1,7]*F[3,96]
F[1,7]*F[3,97]
str5*F[1,7]*F[3,98]
F[1,7]*F[3,99]
F[1,7]*F[3,100]
F[1,7]*F[3,101]
F[1,7]*F[3,102]
F[1,7]*F[3,103]
F[1,7]*F[3,104]
str5*F[1,7]*F[3,107]
F[1,7]*F[3,108]
F[1,7]*F[3,109]
F[1,7]*F[3,110]
F[1,7]*F[3,111]
F[1,7]*F[3,112]
F[1,7]*F[3,113]
str5*F[1,7]*F[3,114]
F[1,7]*F[3,115]
F[1,7]*F[3,116]
F[1,7]*F[3,117]
F[1,7]*F[3,118]
F[1,7]*F[3,119]
F[1,7]*F[3,120]
F[1,7]*F[3,179]
F[1,7]*F[3,189]
F[1,7]*F[3,191]
F[1,7]*F[3,197]
F[1,7]*im[1,1]^3
F[1,7]*re[3,1]
F[1,8]^4
F[1,8]^3*F[1,9]
F[1,8]^3*F[1,10]
F[1,8]^3*F[1,11]
F[1,8]^3*im[1,1]
F[1,8]^2*F[1,9]^2
F[1,8]^2*F[1,9]*F[1,10]
F[1,8]^2*F[1,9]*F[1,11]
F[1,8]^2*F[1,9]*im[1,1]
F[1,8]^2*F[1,10]^2
F[1,8]^2*F[1,10]*F[1,11]
F[1,8]^2*F[1,10]*im[1,1]
F[1,8]^2*F[1,11]^2
F[1,8]^2*F[1,11]*im[1,1]
F[1,8]^2*F[2,1]
F[1,8]^2*F[2,2]
F[1,8]^2*F[2,3]
F[1,8]^2*F[2,4]
F[1,8]^2*F[2,5]
F[1,8]^2*F[2,6]
F[1,8]^2*F[2,7]
F[1,8]^2*F[2,8]
F[1,8]^2*F[2,9]
F[1,8]^2*F[2,10]
F[1,8]^2*F[2,11]
F[1,8]^2*F[2,12]
F[1,8]^2*F[2,13]
F[1,8]^2*F[2,15]
F[1,8]^2*F[2,16]
F[1,8]^2*F[2,17]
F[1,8]^2*F[2,18]
F[1,8]^2*F[2,19]
F[1,8]^2*F[2,20]
F[1,8]^2*F[2,21]
F[1,8]^2*F[2,22]
F[1,8]^2*im[1,1]^2
F[1,8]*F[1,9]^3
F[1,8]*F[1,9]^2*F[1,10]
F[1,8]*F[1,9]^2*F[1,11]
F[1,8]*F[1,9]^2*im[1,1]
F[1,8]*F[1,9]*F[1,10]^2
F[1,8]*F[1,9]*F[1,10]*F[1,11]
F[1,8]*F[1,9]*F[1,10]*im[1,1]
F[1,8]*F[1,9]*F[1,11]^2
F[1,8]*F[1,9]*F[1,11]*im[1,1]
F[1,8]*F[1,9]*F[2,1]
F[1,8]*F[1,9]*F[2,2]
F[1,8]*F[1,9]*F[2,3]
F[1,8]*F[1,9]*F[2,4]
F[1,8]*F[1,9]*F[2,5]
F[1,8]*F[1,9]*F[2,6]
F[1,8]*F[1,9]*F[2,7]
F[1,8]*F[1,9]*F[2,8]
F[1,8]*F[1,9]*F[2,9]
F[1,8]*F[1,9]*F[2,11]
F[1,8]*F[1,9]*F[2,12]
F[1,8]*F[1,9]*F[2,13]
F[1,8]*F[1,9]*F[2,15]
F[1,8]*F[1,9]*F[2,17]
F[1,8]*F[1,9]*F[2,18]
F[1,8]*F[1,9]*F[2,19]
F[1,8]*F[1,9]*F[2,20]
F[1,8]*F[1,9]*F[2,21]
F[1,8]*F[1,9]*F[2,22]
F[1,8]*F[1,9]*im[1,1]^2
F[1,8]*F[1,10]^3
F[1,8]*F[1,10]^2*F[1,11]
F[1,8]*F[1,10]^2*im[1,1]
F[1,8]*F[1,10]*F[1,11]^2
F[1,8]*F[1,10]*F[1,11]*im[1,1]
F[1,8]*F[1,10]*F[2,1]
F[1,8]*F[1,10]*F[2,4]
F[1,8]*F[1,10]*F[2,5]
F[1,8]*F[1,10]*F[2,6]
F[1,8]*F[1,10]*F[2,8]
F[1,8]*F[1,10]*F[2,9]
F[1,8]*F[1,10]*F[2,10]
F[1,8]*F[1,10]*F[2,11]
F[1,8]*F[1,10]*F[2,12]
F[1,8]*F[1,10]*F[2,13]
F[1,8]*F[1,10]*F[2,17]
F[1,8]*F[1,10]*F[2,19]
F[1,8]*F[1,10]*F[2,20]
F[1,8]*F[1,10]*F[2,21]
F[1,8]*F[1,10]*F[2,22]
F[1,8]*F[1,10]*im[1,1]^2
F[1,8]*F[1,11]^3
F[1,8]*F[1,11]^2*im[1,1]
F[1,8]*F[1,11]*F[2,1]
F[1,8]*F[1,11]*F[2,2]
F[1,8]*F[1,11]*F[2,4]
F[1,8]*F[1,11]*F[2,5]
F[1,8]*F[1,11]*F[2,6]
F[1,8]*F[1,11]*F[2,9]
F[1,8]*F[1,11]*F[2,11]
F[1,8]*F[1,11]*F[2,12]
F[1,8]*F[1,11]*F[2,15]
F[1,8]*F[1,11]*F[2,17]
F[1,8]*F[1,11]*F[2,18]
F[1,8]*F[1,11]*F[2,20]
F[1,8]*F[1,11]*F[2,21]
F[1,8]*F[1,11]*F[2,22]
F[1,8]*F[1,11]*im[1,1]^2
F[1,8]*F[2,1]*im[1,1]
F[1,8]*F[2,2]*im[1,1]
F[1,8]*F[2,3]*im[1,1]
F[1,8]*F[2,4]*im[1,1]
F[1,8]*F[2,5]*im[1,1]
F[1,8]*F[2,6]*im[1,1]
F[1,8]*F[2,7]*im[1,1]
F[1,8]*F[2,8]*im[1,1]
F[1,8]*F[2,9]*im[1,1]
F[1,8]*F[2,10]*im[1,1]
F[1,8]*F[2,11]*im[1,1]
F[1,8]*F[2,12]*im[1,1]
F[1,8]*F[2,13]*im[1,1]
F[1,8]*F[2,15]*im[1,1]
F[1,8]*F[2,16]*im[1,1]
F[1,8]*F[2,17]*im[1,1]
F[1,8]*F[2,18]*im[1,1]
F[1,8]*F[2,19]*im[1,1]
F[1,8]*F[2,20]*im[1,1]
F[1,8]*F[2,21]*im[1,1]
F[1,8]*F[2,22]*im[1,1]
str5*F[1,8]*F[3,4]
F[1,8]*F[3,5]
F[1,8]*F[3,6]
F[1,8]*F[3,7]
F[1,8]*F[3,8]
F[1,8]*F[3,9]
F[1,8]*F[3,10]
F[1,8]*F[3,11]
F[1,8]*F[3,12]
F[1,8]*F[3,13]
F[1,8]*F[3,14]
F[1,8]*F[3,15]
F[1,8]*F[3,16]
F[1,8]*F[3,17]
F[1,8]*F[3,18]
F[1,8]*F[3,19]
F[1,8]*F[3,20]
F[1,8]*F[3,21]
F[1,8]*F[3,22]
F[1,8]*F[3,23]
F[1,8]*F[3,24]
F[1,8]*F[3,25]
F[1,8]*F[3,26]
F[1,8]*F[3,27]
F[1,8]*F[3,28]
F[1,8]*F[3,30]
F[1,8]*F[3,31]
str5*F[1,8]*F[3,32]
F[1,8]*F[3,33]
F[1,8]*F[3,34]
F[1,8]*F[3,35]
F[1,8]*F[3,36]
F[1,8]*F[3,37]
F[1,8]*F[3,38]
F[1,8]*F[3,39]
F[1,8]*F[3,40]
F[1,8]*F[3,41]
F[1,8]*F[3,42]
F[1,8]*F[3,43]
F[1,8]*F[3,44]
F[1,8]*F[3,45]
F[1,8]*F[3,46]
F[1,8]*F[3,47]
F[1,8]*F[3,48]
F[1,8]*F[3,49]
F[1,8]*F[3,51]
F[1,8]*F[3,52]
F[1,8]*F[3,53]
F[1,8]*F[3,54]
F[1,8]*F[3,55]
F[1,8]*F[3,56]
F[1,8]*F[3,57]
F[1,8]*F[3,59]
F[1,8]*F[3,60]
F[1,8]*F[3,62]
F[1,8]*F[3,63]
F[1,8]*F[3,64]
F[1,8]*F[3,65]
F[1,8]*F[3,66]
F[1,8]*F[3,67]
F[1,8]*F[3,68]
F[1,8]*F[3,69]
F[1,8]*F[3,70]
F[1,8]*F[3,71]
F[1,8]*F[3,72]
F[1,8]*F[3,73]
F[1,8]*F[3,74]
F[1,8]*F[3,75]
str5*F[1,8]*F[3,76]
F[1,8]*F[3,77]
F[1,8]*F[3,78]
F[1,8]*F[3,79]
F[1,8]*F[3,80]
F[1,8]*F[3,81]
F[1,8]*F[3,82]
F[1,8]*F[3,85]
F[1,8]*F[3,86]
F[1,8]*F[3,88]
F[1,8]*F[3,89]
F[1,8]*F[3,90]
F[1,8]*F[3,92]
F[1,8]*F[3,93]
F[1,8]*F[3,94]
F[1,8]*F[3,95]
F[1,8]*F[3,96]
F[1,8]*F[3,97]
F[1,8]*F[3,99]
F[1,8]*F[3,100]
F[1,8]*F[3,101]
F[1,8]*F[3,102]
F[1,8]*F[3,103]
F[1,8]*F[3,108]
F[1,8]*F[3,109]
F[1,8]*F[3,110]
F[1,8]*F[3,111]
F[1,8]*F[3,112]
F[1,8]*F[3,113]
str5*F[1,8]*F[3,114]
F[1,8]*F[3,115]
F[1,8]*F[3,116]
F[1,8]*F[3,117]
F[1,8]*F[3,119]
F[1,8]*im[1,1]^3
F[1,8]*re[3,1]
F[1,9]^4
F[1,9]^3*F[1,10]
F[1,9]^3*F[1,11]
F[1,9]^3*im[1,1]
F[1,9]^2*F[1,10]^2
F[1,9]^2*F[1,10]*F[1,11]
F[1,9]^2*F[1,10]*im[1,1]
F[1,9]^2*F[1,11]^2
F[1,9]^2*F[1,11]*im[1,1]
F[1,9]^2*F[2,1]
F[1,9]^2*F[2,2]
F[1,9]^2*F[2,3]
F[1,9]^2*F[2,4]
F[1,9]^2*F[2,5]
F[1,9]^2*F[2,6]
F[1,9]^2*F[2,7]
F[1,9]^2*F[2,8]
F[1,9]^2*F[2,9]
F[1,9]^2*F[2,11]
F[1,9]^2*F[2,12]
F[1,9]^2*F[2,13]
F[1,9]^2*F[2,14]
F[1,9]^2*F[2,15]
F[1,9]^2*F[2,17]
F[1,9]^2*F[2,18]
F[1,9]^2*F[2,19]
F[1,9]^2*F[2,20]
F[1,9]^2*F[2,21]
F[1,9]^2*F[2,22]
F[1,9]^2*im[1,1]^2
F[1,9]*F[1,10]^3
F[1,9]*F[1,10]^2*F[1,11]
F[1,9]*F[1,10]^2*im[1,1]
F[1,9]*F[1,10]*F[1,11]^2
F[1,9]*F[1,10]*F[1,11]*im[1,1]
F[1,9]*F[1,10]*F[2,1]
F[1,9]*F[1,10]*F[2,2]
F[1,9]*F[1,10]*F[2,4]
F[1,9]*F[1,10]*F[2,5]
F[1,9]*F[1,10]*F[2,6]
F[1,9]*F[1,10]*F[2,8]
F[1,9]*F[1,10]*F[2,9]
F[1,9]*F[1,10]*F[2,10]
F[1,9]*F[1,10]*F[2,11]
F[1,9]*F[1,10]*F[2,12]
F[1,9]*F[1,10]*F[2,17]
F[1,9]*F[1,10]*F[2,18]
F[1,9]*F[1,10]*F[2,19]
F[1,9]*F[1,10]*F[2,20]
F[1,9]*F[1,10]*F[2,21]
F[1,9]*F[1,10]*F[2,22]
F[1,9]*F[1,10]*im[1,1]^2
F[1,9]*F[1,11]^3
F[1,9]*F[1,11]^2*im[1,1]
F[1,9]*F[1,11]*F[2,1]
F[1,9]*F[1,11]*F[2,2]
F[1,9]*F[1,11]*F[2,3]
F[1,9]*F[1,11]*F[2,4]
F[1,9]*F[1,11]*F[2,5]
F[1,9]*F[1,11]*F[2,6]
F[1,9]*F[1,11]*F[2,9]
F[1,9]*F[1,11]*F[2,11]
F[1,9]*F[1,11]*F[2,12]
F[1,9]*F[1,11]*F[2,14]
F[1,9]*F[1,11]*F[2,15]
F[1,9]*F[1,11]*F[2,17]
F[1,9]*F[1,11]*F[2,18]
F[1,9]*F[1,11]*F[2,20]
F[1,9]*F[1,11]*F[2,21]
F[1,9]*F[1,11]*F[2,22]
F[1,9]*F[1,11]*im[1,1]^2
F[1,9]*F[2,1]*im[1,1]
F[1,9]*F[2,2]*im[1,1]
F[1,9]*F[2,3]*im[1,1]
F[1,9]*F[2,4]*im[1,1]
F[1,9]*F[2,5]*im[1,1]
F[1,9]*F[2,6]*im[1,1]
F[1,9]*F[2,7]*im[1,1]
F[1,9]*F[2,8]*im[1,1]
F[1,9]*F[2,9]*im[1,1]
F[1,9]*F[2,10]*im[1,1]
F[1,9]*F[2,11]*im[1,1]
F[1,9]*F[2,12]*im[1,1]
F[1,9]*F[2,13]*im[1,1]
F[1,9]*F[2,14]*im[1,1]
F[1,9]*F[2,15]*im[1,1]
F[1,9]*F[2,17]*im[1,1]
F[1,9]*F[2,18]*im[1,1]
F[1,9]*F[2,19]*im[1,1]
F[1,9]*F[2,20]*im[1,1]
F[1,9]*F[2,21]*im[1,1]
F[1,9]*F[2,22]*im[1,1]
str5*F[1,9]*F[3,4]
F[1,9]*F[3,5]
F[1,9]*F[3,6]
F[1,9]*F[3,7]
F[1,9]*F[3,8]
F[1,9]*F[3,9]
F[1,9]*F[3,10]
F[1,9]*F[3,11]
F[1,9]*F[3,12]
F[1,9]*F[3,13]
F[1,9]*F[3,14]
F[1,9]*F[3,15]
F[1,9]*F[3,16]
F[1,9]*F[3,17]
F[1,9]*F[3,18]
F[1,9]*F[3,19]
F[1,9]*F[3,20]
F[1,9]*F[3,21]
F[1,9]*F[3,22]
F[1,9]*F[3,23]
F[1,9]*F[3,24]
F[1,9]*F[3,25]
F[1,9]*F[3,26]
F[1,9]*F[3,27]
F[1,9]*F[3,28]
str5*F[1,9]*F[3,32]
F[1,9]*F[3,33]
F[1,9]*F[3,34]
F[1,9]*F[3,35]
F[1,9]*F[3,36]
F[1,9]*F[3,37]
F[1,9]*F[3,38]
F[1,9]*F[3,39]
F[1,9]*F[3,40]
F[1,9]*F[3,41]
F[1,9]*F[3,42]
F[1,9]*F[3,43]
F[1,9]*F[3,44]
F[1,9]*F[3,45]
F[1,9]*F[3,46]
F[1,9]*F[3,47]
F[1,9]*F[3,48]
F[1,9]*F[3,49]
F[1,9]*F[3,51]
F[1,9]*F[3,52]
F[1,9]*F[3,53]
F[1,9]*F[3,54]
F[1,9]*F[3,55]
F[1,9]*F[3,56]
F[1,9]*F[3,57]
F[1,9]*F[3,59]
F[1,9]*F[3,60]
F[1,9]*F[3,62]
F[1,9]*F[3,63]
F[1,9]*F[3,64]
F[1,9]*F[3,65]
F[1,9]*F[3,66]
F[1,9]*F[3,67]
F[1,9]*F[3,68]
F[1,9]*F[3,69]
F[1,9]*F[3,70]
F[1,9]*F[3,71]
F[1,9]*F[3,72]
F[1,9]*F[3,73]
F[1,9]*F[3,74]
F[1,9]*F[3,75]
str5*F[1,9]*F[3,76]
F[1,9]*F[3,77]
F[1,9]*F[3,78]
F[1,9]*F[3,79]
F[1,9]*F[3,80]
F[1,9]*F[3,81]
F[1,9]*F[3,82]
F[1,9]*F[3,83]
F[1,9]*F[3,85]
F[1,9]*F[3,86]
F[1,9]*F[3,88]
F[1,9]*F[3,89]
F[1,9]*F[3,90]
F[1,9]*F[3,92]
F[1,9]*F[3,93]
F[1,9]*F[3,94]
F[1,9]*F[3,95]
F[1,9]*F[3,96]
F[1,9]*F[3,97]
F[1,9]*F[3,99]
F[1,9]*F[3,100]
F[1,9]*F[3,101]
F[1,9]*F[3,102]
F[1,9]*F[3,103]
F[1,9]*F[3,108]
F[1,9]*F[3,109]
F[1,9]*F[3,110]
F[1,9]*F[3,111]
F[1,9]*F[3,112]
F[1,9]*F[3,113]
str5*F[1,9]*F[3,114]
F[1,9]*F[3,115]
F[1,9]*F[3,116]
F[1,9]*F[3,117]
F[1,9]*F[3,118]
F[1,9]*F[3,119]
F[1,9]*im[1,1]^3
F[1,9]*re[3,1]
F[1,10]^4
F[1,10]^3*F[1,11]
F[1,10]^3*im[1,1]
F[1,10]^2*F[1,11]*im[1,1]
F[1,10]^2*F[2,1]
F[1,10]^2*F[2,2]
F[1,10]^2*F[2,4]
F[1,10]^2*F[2,8]
F[1,10]^2*F[2,10]
F[1,10]^2*F[2,11]
F[1,10]^2*F[2,19]
F[1,10]^2*F[2,20]
F[1,10]^2*F[2,21]
F[1,10]^2*im[1,1]^2
F[1,10]*F[1,11]^3
F[1,10]*F[1,11]^2*im[1,1]
F[1,10]*F[1,11]*F[2,1]
F[1,10]*F[1,11]*F[2,2]
F[1,10]*F[1,11]*F[2,8]
F[1,10]*F[1,11]*F[2,10]
F[1,10]*F[1,11]*F[2,11]
F[1,10]*F[1,11]*F[2,12]
F[1,10]*F[1,11]*F[2,14]
F[1,10]*F[1,11]*F[2,18]
F[1,10]*F[1,11]*F[2,20]
F[1,10]*F[1,11]*F[2,21]
F[1,10]*F[1,11]*F[2,22]
F[1,10]*F[1,11]*im[1,1]^2
F[1,10]*F[2,1]*im[1,1]
F[1,10]*F[2,2]*im[1,1]
F[1,10]*F[2,3]*im[1,1]
F[1,10]*F[2,4]*im[1,1]
F[1,10]*F[2,5]*im[1,1]
F[1,10]*F[2,6]*im[1,1]
F[1,10]*F[2,7]*im[1,1]
F[1,10]*F[2,8]*im[1,1]
F[1,10]*F[2,9]*im[1,1]
F[1,10]*F[2,10]*im[1,1]
F[1,10]*F[2,11]*im[1,1]
F[1,10]*F[2,12]*im[1,1]
F[1,10]*F[2,14]*im[1,1]
F[1,10]*F[2,16]*im[1,1]
F[1,10]*F[2,17]*im[1,1]
F[1,10]*F[2,18]*im[1,1]
F[1,10]*F[2,19]*im[1,1]
F[1,10]*F[2,20]*im[1,1]
F[1,10]*F[2,21]*im[1,1]
F[1,10]*F[2,22]*im[1,1]
F[1,10]*F[3,5]
F[1,10]*F[3,6]
F[1,10]*F[3,7]
F[1,10]*F[3,8]
F[1,10]*F[3,9]
F[1,10]*F[3,10]
F[1,10]*F[3,11]
F[1,10]*F[3,12]
F[1,10]*F[3,13]
F[1,10]*F[3,14]
F[1,10]*F[3,15]
F[1,10]*F[3,16]
F[1,10]*F[3,17]
F[1,10]*F[3,18]
F[1,10]*F[3,19]
F[1,10]*F[3,20]
F[1,10]*F[3,21]
F[1,10]*F[3,22]
F[1,10]*F[3,23]
F[1,10]*F[3,24]
F[1,10]*F[3,25]
F[1,10]*F[3,26]
F[1,10]*F[3,27]
F[1,10]*F[3,28]
F[1,10]*F[3,30]
F[1,10]*F[3,31]
F[1,10]*F[3,33]
F[1,10]*F[3,34]
F[1,10]*F[3,35]
F[1,10]*F[3,36]
F[1,10]*F[3,37]
F[1,10]*F[3,38]
F[1,10]*F[3,39]
F[1,10]*F[3,40]
F[1,10]*F[3,41]
F[1,10]*F[3,42]
F[1,10]*F[3,43]
F[1,10]*F[3,44]
F[1,10]*F[3,45]
F[1,10]*F[3,46]
F[1,10]*F[3,47]
F[1,10]*F[3,48]
F[1,10]*F[3,49]
F[1,10]*F[3,51]
F[1,10]*F[3,52]
F[1,10]*F[3,53]
F[1,10]*F[3,54]
F[1,10]*F[3,55]
F[1,10]*F[3,56]
F[1,10]*F[3,59]
F[1,10]*F[3,60]
F[1,10]*F[3,62]
F[1,10]*F[3,63]
F[1,10]*F[3,64]
F[1,10]*F[3,65]
F[1,10]*F[3,66]
F[1,10]*F[3,67]
F[1,10]*F[3,68]
F[1,10]*F[3,69]
F[1,10]*F[3,70]
F[1,10]*F[3,71]
F[1,10]*F[3,72]
F[1,10]*F[3,73]
F[1,10]*F[3,74]
F[1,10]*F[3,75]
F[1,10]*F[3,77]
F[1,10]*F[3,78]
F[1,10]*F[3,79]
F[1,10]*F[3,80]
F[1,10]*F[3,81]
F[1,10]*F[3,82]
F[1,10]*F[3,83]
F[1,10]*F[3,85]
F[1,10]*F[3,86]
F[1,10]*F[3,88]
F[1,10]*F[3,89]
F[1,10]*F[3,90]
F[1,10]*F[3,92]
F[1,10]*F[3,93]
F[1,10]*F[3,94]
F[1,10]*F[3,95]
F[1,10]*F[3,96]
F[1,10]*F[3,97]
F[1,10]*F[3,99]
F[1,10]*F[3,100]
F[1,10]*F[3,101]
F[1,10]*F[3,102]
F[1,10]*F[3,103]
F[1,10]*F[3,104]
F[1,10]*F[3,108]
F[1,10]*F[3,109]
F[1,10]*F[3,110]
F[1,10]*F[3,111]
F[1,10]*F[3,112]
F[1,10]*F[3,113]
F[1,10]*F[3,117]
F[1,10]*F[3,118]
F[1,10]*F[3,119]
F[1,10]*F[3,120]
F[1,10]*F[3,180]
F[1,10]*F[3,191]
F[1,10]*F[3,192]
F[1,10]*F[3,197]
F[1,10]*im[1,1]^3
F[1,10]*re[3,1]
F[1,11]^4
F[1,11]^3*im[1,1]
F[1,11]^2*F[2,1]
F[1,11]^2*F[2,2]
F[1,11]^2*F[2,3]
F[1,11]^2*F[2,12]
F[1,11]^2*F[2,14]
F[1,11]^2*F[2,15]
F[1,11]^2*F[2,18]
F[1,11]^2*F[2,20]
F[1,11]^2*F[2,22]
F[1,11]^2*im[1,1]^2
F[1,11]*F[2,1]*im[1,1]
F[1,11]*F[2,2]*im[1,1]
F[1,11]*F[2,3]*im[1,1]
F[1,11]*F[2,4]*im[1,1]
F[1,11]*F[2,5]*im[1,1]
F[1,11]*F[2,6]*im[1,1]
F[1,11]*F[2,7]*im[1,1]
F[1,11]*F[2,8]*im[1,1]
F[1,11]*F[2,9]*im[1,1]
F[1,11]*F[2,10]*im[1,1]
F[1,11]*F[2,11]*im[1,1]
F[1,11]*F[2,12]*im[1,1]
F[1,11]*F[2,14]*im[1,1]
F[1,11]*F[2,15]*im[1,1]
F[1,11]*F[2,16]*im[1,1]
F[1,11]*F[2,17]*im[1,1]
F[1,11]*F[2,18]*im[1,1]
F[1,11]*F[2,20]*im[1,1]
F[1,11]*F[2,21]*im[1,1]
F[1,11]*F[2,22]*im[1,1]
F[1,11]*F[3,5]
F[1,11]*F[3,6]
F[1,11]*F[3,7]
F[1,11]*F[3,8]
F[1,11]*F[3,9]
F[1,11]*F[3,10]
F[1,11]*F[3,11]
F[1,11]*F[3,12]
F[1,11]*F[3,13]
F[1,11]*F[3,14]
F[1,11]*F[3,15]
F[1,11]*F[3,16]
F[1,11]*F[3,17]
F[1,11]*F[3,18]
F[1,11]*F[3,19]
F[1,11]*F[3,20]
F[1,11]*F[3,21]
F[1,11]*F[3,22]
F[1,11]*F[3,23]
F[1,11]*F[3,24]
F[1,11]*F[3,25]
F[1,11]*F[3,26]
F[1,11]*F[3,27]
F[1,11]*F[3,28]
F[1,11]*F[3,30]
F[1,11]*F[3,31]
F[1,11]*F[3,33]
F[1,11]*F[3,34]
F[1,11]*F[3,35]
F[1,11]*F[3,36]
F[1,11]*F[3,37]
F[1,11]*F[3,38]
F[1,11]*F[3,39]
F[1,11]*F[3,40]
F[1,11]*F[3,41]
F[1,11]*F[3,42]
F[1,11]*F[3,43]
F[1,11]*F[3,44]
F[1,11]*F[3,45]
F[1,11]*F[3,46]
F[1,11]*F[3,47]
F[1,11]*F[3,48]
F[1,11]*F[3,49]
F[1,11]*F[3,51]
F[1,11]*F[3,52]
F[1,11]*F[3,53]
F[1,11]*F[3,54]
F[1,11]*F[3,55]
F[1,11]*F[3,56]
F[1,11]*F[3,59]
F[1,11]*F[3,60]
F[1,11]*F[3,62]
F[1,11]*F[3,63]
F[1,11]*F[3,64]
F[1,11]*F[3,65]
F[1,11]*F[3,66]
F[1,11]*F[3,67]
F[1,11]*F[3,68]
F[1,11]*F[3,69]
F[1,11]*F[3,70]
F[1,11]*F[3,71]
F[1,11]*F[3,72]
F[1,11]*F[3,73]
F[1,11]*F[3,74]
F[1,11]*F[3,75]
F[1,11]*F[3,77]
F[1,11]*F[3,78]
F[1,11]*F[3,79]
F[1,11]*F[3,80]
F[1,11]*F[3,81]
F[1,11]*F[3,82]
F[1,11]*F[3,83]
F[1,11]*F[3,85]
F[1,11]*F[3,86]
F[1,11]*F[3,88]
F[1,11]*F[3,89]
F[1,11]*F[3,90]
F[1,11]*F[3,99]
F[1,11]*F[3,100]
F[1,11]*F[3,101]
F[1,11]*F[3,102]
F[1,11]*F[3,103]
F[1,11]*F[3,104]
F[1,11]*F[3,108]
F[1,11]*F[3,109]
F[1,11]*F[3,110]
F[1,11]*F[3,111]
F[1,11]*F[3,112]
F[1,11]*F[3,113]
F[1,11]*F[3,115]
F[1,11]*F[3,116]
F[1,11]*F[3,118]
F[1,11]*F[3,120]
F[1,11]*F[3,179]
F[1,11]*F[3,182]
F[1,11]*F[3,189]
F[1,11]*F[3,194]
F[1,11]*im[1,1]^3
F[1,11]*re[3,1]
F[2,1]^2
F[2,1]*F[2,5]
F[2,1]*F[2,8]
F[2,1]*F[2,10]
F[2,1]*F[2,11]
F[2,1]*F[2,13]
F[2,1]*F[2,14]
F[2,1]*F[2,19]
F[2,1]*F[2,20]
F[2,1]*F[2,21]
F[2,1]*im[1,1]^2
F[2,2]^2
F[2,2]*F[2,7]
F[2,2]*F[2,9]
F[2,2]*F[2,10]
F[2,2]*F[2,12]
F[2,2]*F[2,14]
F[2,2]*F[2,15]
F[2,2]*F[2,18]
F[2,2]*F[2,20]
F[2,2]*F[2,22]
F[2,2]*im[1,1]^2
F[2,3]^2
F[2,3]*F[2,5]
F[2,3]*F[2,6]
F[2,3]*F[2,8]
F[2,3]*F[2,9]
F[2,3]*F[2,15]
F[2,3]*F[2,16]
F[2,3]*F[2,17]
F[2,3]*F[2,18]
F[2,3]*F[2,21]
F[2,3]*im[1,1]^2
F[2,4]^2
F[2,4]*F[2,6]
F[2,4]*F[2,7]
F[2,4]*F[2,11]
F[2,4]*F[2,12]
F[2,4]*F[2,13]
F[2,4]*F[2,16]
F[2,4]*F[2,17]
F[2,4]*F[2,19]
F[2,4]*F[2,22]
F[2,4]*im[1,1]^2
F[2,5]^2
F[2,5]*F[2,21]
F[2,5]*im[1,1]^2
F[2,6]^2
F[2,6]*F[2,17]
F[2,6]*im[1,1]^2
F[2,7]^2
F[2,7]*F[2,22]
F[2,7]*im[1,1]^2
F[2,8]^2
F[2,8]*F[2,21]
F[2,8]*im[1,1]^2
F[2,9]^2
F[2,9]*F[2,18]
F[2,9]*im[1,1]^2
F[2,10]^2
F[2,10]*F[2,20]
F[2,10]*im[1,1]^2
F[2,11]^2
F[2,11]*F[2,19]
F[2,11]*im[1,1]^2
F[2,12]^2
F[2,12]*F[2,22]
F[2,12]*im[1,1]^2
F[2,13]^2
F[2,13]*F[2,19]
F[2,13]*im[1,1]^2
F[2,14]^2
F[2,14]*F[2,20]
F[2,14]*im[1,1]^2
F[2,15]^2
F[2,15]*F[2,18]
F[2,15]*im[1,1]^2
F[2,16]^2
F[2,16]*F[2,17]
F[2,16]*im[1,1]^2
F[2,17]^2
F[2,17]*im[1,1]^2
F[2,18]^2
F[2,18]*im[1,1]^2
F[2,19]^2
F[2,19]*im[1,1]^2
F[2,20]^2
F[2,20]*im[1,1]^2
F[2,21]^2
F[2,21]*im[1,1]^2
F[2,22]^2
F[2,22]*im[1,1]^2
F[2,23]^2
(F[2,23]*im[1,1]^2)/sqrtG3[1]
F[2,24]^2
(F[2,24]*im[1,1]^2)/sqrtG3[3]
F[2,25]^2
F[2,31]^2
F[2,33]^2
F[3,5]*im[1,1]
F[3,6]*im[1,1]
F[3,7]*im[1,1]
F[3,8]*im[1,1]
F[3,9]*im[1,1]
F[3,10]*im[1,1]
F[3,11]*im[1,1]
F[3,12]*im[1,1]
F[3,13]*im[1,1]
F[3,14]*im[1,1]
F[3,15]*im[1,1]
F[3,16]*im[1,1]
F[3,17]*im[1,1]
F[3,18]*im[1,1]
F[3,19]*im[1,1]
F[3,20]*im[1,1]
F[3,21]*im[1,1]
F[3,22]*im[1,1]
F[3,23]*im[1,1]
F[3,24]*im[1,1]
F[3,25]*im[1,1]
F[3,26]*im[1,1]
F[3,27]*im[1,1]
F[3,28]*im[1,1]
(F[3,29]*im[1,1])/sqrtG3[1]
F[3,30]*im[1,1]
F[3,31]*im[1,1]
F[3,33]*im[1,1]
F[3,34]*im[1,1]
F[3,35]*im[1,1]
F[3,36]*im[1,1]
F[3,37]*im[1,1]
F[3,38]*im[1,1]
F[3,39]*im[1,1]
F[3,40]*im[1,1]
F[3,41]*im[1,1]
F[3,42]*im[1,1]
F[3,43]*im[1,1]
F[3,44]*im[1,1]
F[3,45]*im[1,1]
F[3,46]*im[1,1]
F[3,47]*im[1,1]
F[3,48]*im[1,1]
F[3,49]*im[1,1]
F[3,51]*im[1,1]
F[3,52]*im[1,1]
F[3,53]*im[1,1]
F[3,54]*im[1,1]
F[3,55]*im[1,1]
F[3,56]*im[1,1]
F[3,57]*im[1,1]
F[3,59]*im[1,1]
F[3,60]*im[1,1]
F[3,62]*im[1,1]
F[3,63]*im[1,1]
F[3,64]*im[1,1]
F[3,65]*im[1,1]
F[3,66]*im[1,1]
F[3,67]*im[1,1]
F[3,68]*im[1,1]
F[3,69]*im[1,1]
F[3,70]*im[1,1]
F[3,71]*im[1,1]
F[3,72]*im[1,1]
F[3,73]*im[1,1]
F[3,74]*im[1,1]
F[3,75]*im[1,1]
F[3,77]*im[1,1]
F[3,78]*im[1,1]
F[3,79]*im[1,1]
F[3,80]*im[1,1]
F[3,81]*im[1,1]
F[3,82]*im[1,1]
F[3,83]*im[1,1]
(F[3,84]*im[1,1])/sqrtG3[3]
F[3,85]*im[1,1]
F[3,86]*im[1,1]
str5*F[3,87]*im[1,1]
F[3,88]*im[1,1]
F[3,89]*im[1,1]
F[3,90]*im[1,1]
F[3,92]*im[1,1]
F[3,93]*im[1,1]
F[3,94]*im[1,1]
F[3,95]*im[1,1]
F[3,96]*im[1,1]
F[3,97]*im[1,1]
str5*F[3,98]*im[1,1]
F[3,99]*im[1,1]
F[3,100]*im[1,1]
F[3,101]*im[1,1]
F[3,102]*im[1,1]
F[3,103]*im[1,1]
F[3,104]*im[1,1]
F[3,108]*im[1,1]
F[3,109]*im[1,1]
F[3,110]*im[1,1]
F[3,111]*im[1,1]
F[3,112]*im[1,1]
F[3,113]*im[1,1]
str5*F[3,114]*im[1,1]
F[3,115]*im[1,1]
F[3,116]*im[1,1]
F[3,117]*im[1,1]
F[3,118]*im[1,1]
F[3,119]*im[1,1]
F[3,120]*im[1,1]
F[4,1]
F[4,2]
F[4,3]/sqrtG3[1]
F[4,4]
F[4,5]
F[4,6]
F[4,7]
F[4,8]
F[4,9]
F[4,10]
F[4,11]
F[4,12]/sqrtG3[1]
F[4,13]
F[4,14]
F[4,15]
F[4,16]
F[4,17]
F[4,18]
F[4,19]
F[4,20]/sqrtG3[1]
F[4,21]
F[4,22]/sqrtG3[1]
F[4,23]
F[4,24]
F[4,25]
F[4,26]
F[4,27]
F[4,28]
F[4,29]
F[4,30]
F[4,31]
F[4,32]
F[4,33]
F[4,34]
F[4,35]
F[4,36]/sqrtG3[1]
F[4,37]
F[4,38]
F[4,39]
F[4,40]
F[4,41]
F[4,42]
F[4,43]
F[4,44]
F[4,45]/sqrtG3[1]
F[4,46]
F[4,48]
F[4,49]/sqrtG3[1]
F[4,50]
F[4,51]
str5*F[4,53]
str5*F[4,54]
F[4,55]
F[4,56]
F[4,57]
F[4,58]
F[4,59]
F[4,60]
F[4,61]
F[4,62]
F[4,63]
F[4,64]
str5*F[4,65]
F[4,66]
F[4,67]
F[4,68]
F[4,69]
F[4,70]
F[4,72]
F[4,73]
F[4,74]
F[4,75]
F[4,76]
F[4,77]
F[4,78]
F[4,79]
F[4,80]
F[4,81]
F[4,82]
F[4,83]
F[4,84]
F[4,85]
F[4,86]
F[4,87]
F[4,88]
F[4,89]
F[4,90]
F[4,91]
F[4,92]
F[4,93]
F[4,94]
F[4,95]
F[4,96]
F[4,97]
str5*F[4,98]
str5*F[4,99]
str5*F[4,100]
str5*F[4,101]
F[4,102]
F[4,103]
F[4,104]
F[4,105]
F[4,106]
F[4,107]
F[4,108]
F[4,109]
F[4,110]
F[4,111]
F[4,112]
str5*F[4,119]
str5*F[4,120]
str5*F[4,121]
str5*F[4,122]
str5*F[4,123]
str5*F[4,124]
str5*F[4,125]
str5*F[4,128]
str5*F[4,130]
str5*F[4,131]
F[4,134]
F[4,135]
F[4,136]
F[4,137]
F[4,139]
F[4,140]
F[4,141]
F[4,142]
F[4,143]
F[4,144]
F[4,145]
F[4,146]
F[4,147]
F[4,148]
F[4,149]
F[4,150]
F[4,151]
F[4,152]
F[4,153]
F[4,155]
F[4,156]
F[4,157]
F[4,158]
F[4,160]
F[4,161]
F[4,162]
F[4,164]
F[4,166]
F[4,167]
F[4,168]
F[4,169]
F[4,170]
F[4,171]
F[4,173]
F[4,175]
F[4,176]
F[4,177]
F[4,178]
F[4,179]
F[4,180]
F[4,181]
F[4,182]
F[4,183]/sqrtG3[1]
F[4,184]
F[4,185]
F[4,186]
F[4,187]
F[4,188]
F[4,189]
F[4,190]
F[4,191]
F[4,192]
F[4,193]
F[4,194]
F[4,195]
F[4,196]
F[4,197]
F[4,198]
F[4,199]
F[4,200]
F[4,201]
F[4,202]
F[4,203]
F[4,204]
F[4,205]
F[4,206]
F[4,207]
F[4,208]
F[4,209]
F[4,210]
F[4,211]
F[4,212]/sqrtG3[3]
F[4,213]
F[4,214]
F[4,215]/sqrtG3[3]
F[4,216]
F[4,217]/sqrtG3[3]
F[4,219]
F[4,221]
F[4,222]
F[4,223]
F[4,224]/sqrtG3[3]
F[4,225]
F[4,226]
F[4,227]
F[4,228]
F[4,229]
F[4,230]
F[4,231]
F[4,232]
F[4,233]
F[4,234]
F[4,235]
F[4,236]
F[4,237]
F[4,238]
F[4,239]
F[4,240]
F[4,241]
F[4,242]
F[4,243]
F[4,245]
F[4,246]
F[4,247]
F[4,248]
F[4,249]
F[4,250]
F[4,251]
F[4,252]/sqrtG3[1]
F[4,253]
F[4,254]
F[4,255]
F[4,256]/sqrtG3[3]
F[4,258]
F[4,260]
F[4,261]
F[4,262]
F[4,263]
F[4,264]
F[4,265]
F[4,266]
F[4,267]
F[4,268]
F[4,269]
F[4,270]
F[4,272]
F[4,274]
F[4,275]
F[4,276]
F[4,279]
F[4,280]
F[4,281]
F[4,282]
F[4,283]
F[4,284]
F[4,285]
F[4,286]
F[4,287]
F[4,288]
F[4,289]/sqrtG3[1]
F[4,290]
F[4,291]
F[4,292]
F[4,293]
F[4,294]
F[4,295]
F[4,296]
F[4,297]
F[4,298]
F[4,299]
F[4,300]
F[4,301]
F[4,302]
F[4,303]
F[4,304]
F[4,305]
F[4,306]
F[4,307]
F[4,308]
F[4,309]
F[4,310]
F[4,311]
F[4,312]
F[4,313]
F[4,314]
F[4,316]
F[4,318]
F[4,319]
F[4,320]
F[4,322]
F[4,323]
F[4,325]
F[4,327]
F[4,328]
F[4,330]
F[4,332]
F[4,333]
F[4,335]
F[4,337]
F[4,339]
F[4,341]
F[4,342]
F[4,344]
F[4,345]
F[4,346]
F[4,347]
F[4,348]
str5*F[4,349]
str5*F[4,355]
str5*F[4,356]
str5*F[4,359]
str5*F[4,361]
str5*F[4,366]
str5*F[4,368]
F[4,371]
F[4,372]
F[4,373]
F[4,374]
F[4,376]
F[4,378]
F[4,379]
F[4,380]
F[4,381]
F[4,382]
F[4,383]
F[4,384]
F[4,385]
F[4,386]
F[4,387]
F[4,388]
F[4,389]
F[4,390]
F[4,391]
F[4,392]
F[4,393]
F[4,394]
F[4,395]
F[4,396]
F[4,397]
F[4,398]
F[4,399]
F[4,400]
F[4,401]
F[4,402]
F[4,403]
F[4,404]
F[4,405]
F[4,406]
F[4,407]
F[4,408]
F[4,409]
F[4,410]
F[4,411]
F[4,412]
F[4,413]
F[4,414]
F[4,415]
F[4,416]
F[4,417]
F[4,418]
F[4,419]
F[4,420]
F[4,421]
F[4,422]
F[4,423]
F[4,424]
F[4,425]
F[4,426]
F[4,427]
F[4,428]
F[4,429]
F[4,430]
F[4,431]
F[4,432]
F[4,433]
F[4,434]
F[4,435]
F[4,437]
F[4,440]/sqrtG3[3]
F[4,441]
str5*F[4,442]
str5*F[4,444]
str5*F[4,445]
str5*F[4,446]
str5*F[4,447]
str5*F[4,452]
str5*F[4,453]
str5*F[4,460]
str5*F[4,461]
str5*F[4,462]
str5*F[4,465]
str5*F[4,467]
F[4,468]
F[4,469]
F[4,470]
F[4,471]
F[4,476]
F[4,477]
F[4,478]
F[4,479]
F[4,481]
F[4,482]
F[4,483]
F[4,484]
F[4,486]
F[4,487]
F[4,488]
F[4,490]
F[4,491]
F[4,492]
F[4,493]
F[4,494]
F[4,496]
F[4,497]
F[4,498]
F[4,499]
F[4,500]
F[4,501]
F[4,503]
F[4,504]
F[4,506]
F[4,508]
F[4,509]
F[4,510]
F[4,511]
F[4,512]
F[4,513]
F[4,514]
F[4,515]
F[4,516]
F[4,517]
F[4,518]
F[4,519]
F[4,520]
F[4,521]
F[4,526]
F[4,527]
F[4,532]
F[4,533]
F[4,534]
F[4,535]
F[4,536]
F[4,537]
F[4,538]
F[4,539]
F[4,540]
F[4,541]
F[4,542]
F[4,543]
F[4,544]
F[4,545]
F[4,546]
F[4,547]
F[4,548]
F[4,549]
F[4,551]
F[4,552]
F[4,553]
F[4,554]
F[4,555]
F[4,556]
F[4,557]
F[4,558]
F[4,559]
F[4,560]
F[4,561]
F[4,562]
F[4,563]
F[4,564]
F[4,565]
F[4,566]
F[4,567]
F[4,568]
F[4,569]
F[4,570]
F[4,571]
F[4,572]
F[4,573]
F[4,574]
F[4,575]
F[4,577]
F[4,579]
F[4,580]
F[4,581]
F[4,582]
F[4,583]
F[4,584]
F[4,585]
F[4,586]
F[4,587]
F[4,588]
F[4,589]
F[4,590]
F[4,591]
F[4,592]
F[4,593]
F[4,594]
F[4,595]
F[4,596]
F[4,597]
F[4,598]
F[4,599]
F[4,600]
F[4,601]
F[4,602]
F[4,603]
F[4,604]
F[4,605]
F[4,606]
F[4,607]
F[4,608]
F[4,609]
F[4,610]
F[4,611]
F[4,612]
F[4,613]
F[4,614]
F[4,615]
F[4,616]
F[4,617]
F[4,618]
F[4,619]
F[4,620]
F[4,621]
F[4,622]
F[4,623]
F[4,624]
F[4,625]
F[4,626]
F[4,628]
F[4,629]
F[4,630]
F[4,632]
F[4,633]
F[4,634]
F[4,635]
F[4,636]
F[4,637]
F[4,638]
F[4,639]
F[4,640]
F[4,643]
F[4,645]
F[4,648]
F[4,649]
F[4,650]
F[4,651]
F[4,652]
F[4,656]
F[4,657]
F[4,659]
F[4,660]
F[4,676]
F[4,677]
F[4,679]/sqrtG3[1]
F[4,680]
F[4,681]
F[4,682]
F[4,684]/sqrtG3[1]
F[4,687]
F[4,688]
F[4,690]/sqrtG3[1]
F[4,691]
F[4,692]
F[4,693]
F[4,695]/sqrtG3[1]
F[4,714]
F[4,715]/sqrtG3[3]
F[4,716]
F[4,725]
F[4,726]/sqrtG3[3]
F[4,727]
F[4,728]
F[4,729]/sqrtG3[3]
F[4,730]/sqrtG3[3]
F[4,761]
F[4,782]
F[4,783]
F[4,788]
F[4,789]
F[4,790]
F[4,791]
F[4,793]
F[4,794]
F[4,797]
F[4,798]
str5*F[4,819]
str5*F[4,820]
str5*F[4,821]
str5*F[4,822]
str5*F[4,824]
str5*F[4,825]
str5*F[4,826]
F[4,829]
F[4,830]
F[4,831]
F[4,832]
F[4,833]
F[4,834]
F[4,835]
str5*F[4,856]
str5*F[4,857]
str5*F[4,858]
str5*F[4,859]
str5*F[4,861]
str5*F[4,862]
str5*F[4,863]
F[4,866]
F[4,867]
F[4,868]
F[4,869]
F[4,871]
F[4,872]
F[4,873]
F[4,874]
F[4,904]
F[4,906]
F[4,907]
F[4,909]
F[4,1023]/sqrtG3[1]
F[4,1027]/sqrtG3[3]
im[1,1]^4
im[1,1]*re[3,1]

==> anc/ggggH/matrix_pmpm_0L_Nc0_Nf0 <==
2 0 1
3 0 1
4 0 1
5 0 1
336 5320 0


==> anc/ggggH/matrix_pmpm_1L_Nc0_Nf1 <==
0 22 -1/2
0 25 1/2
0 30 1/4
0 34 -1/2
0 40 -1/4
0 42 1/2
0 45 1/2
0 46 -1/4
0 50 1/2
0 53 -1/2
0 54 -1/2
0 57 1/4
0 63 -1/2
0 64 -1/2
0 68 1/2
0 69 1/2
0 79 -1/12
1 23 -1/2
1 24 1/2
1 29 -1/2
1 35 1/4
1 40 -1/4
1 45 1/2
1 46 -1/4
1 47 1/2
1 50 1/2
1 52 -1/2
1 55 1/4
1 56 -1/2
1 65 1/2
1 66 -1/2
1 67 -1/2
1 70 1/2
1 79 -1/12
2 2 1/6
2 5 1/6
2 6 1/6
2 7 1/6
2 10 -1/3
3 2 1/6
3 5 1/6
3 6 1/6
3 7 1/6
3 10 -1/3
4 2 1/6
4 5 1/6
4 6 1/6
4 7 1/6
4 10 -1/3
5 2 1/6
5 5 1/6
5 6 1/6
5 7 1/6
5 10 -1/3
6 2 -1/2
6 3 1/2
6 10 -1/2
7 5 -1/2
7 9 1/2
7 10 1/2
8 3 1/2
8 6 -1/2
9 7 -1/2
9 9 1/2
10 7 -1/2
10 8 1/2
10 10 -1/2
11 6 -1/2
11 8 1/2
12 4 1/2
12 5 -1/2
12 10 1/2
13 2 -1/2
13 4 1/2
38 7 -1/3
38 8 1/3
38 10 -1/3
39 2 -1/3
39 4 1/3
40 2 -1/3
40 3 1/3
40 10 -1/3
41 7 -1/3
41 9 1/3
42 7 1/3
42 8 -1/3
42 10 1/3
43 2 1/3
43 4 -1/3
44 2 1/3
44 3 -1/3
44 10 1/3
45 7 1/3
45 9 -1/3
50 22 1
50 25 -1
50 30 -1/2
50 34 1
50 40 1/2
50 42 -1
50 45 -1
50 46 1/2
50 50 -1
50 53 1
50 54 1
50 57 -1/2
50 63 1
50 64 1
50 68 -1
50 69 -1
50 79 1/6
51 23 1
51 24 -1
51 29 1
51 35 -1/2
51 40 1/2
51 45 -1
51 46 1/2
51 47 -1
51 50 -1
51 52 1
51 55 -1/2
51 56 1
51 65 -1
51 66 1
51 67 1
51 70 -1
51 79 1/6
52 2 -1/2
52 4 1/2
53 7 -1/2
53 8 1/2
53 10 -1/2
54 7 -1/2
54 9 1/2
55 2 -1/2
55 3 1/2
55 10 -1/2
64 2 1/6
64 3 -1/6
64 10 1/6
65 7 1/6
65 9 -1/6
66 7 1/6
66 8 -1/6
66 10 1/6
67 2 1/6
67 4 -1/6
68 2 1/2
68 4 -1/2
69 4 -1
69 5 1
69 10 -1
70 6 1
70 8 -1
71 7 1/2
71 8 -1/2
71 10 1/2
72 7 1/2
72 9 -1/2
73 3 -1
73 6 1
74 5 1
74 9 -1
74 10 -1
75 2 1/2
75 3 -1/2
75 10 1/2
76 4 1/2
76 5 -1/2
76 10 1/2
77 6 -1/2
77 8 1/2
78 5 -1/2
78 9 1/2
78 10 1/2
79 3 1/2
79 6 -1/2
96 22 -1
96 25 1
96 30 1/2
96 34 -1
96 40 -1/2
96 42 1
96 45 1
96 46 -1/2
96 50 1
96 53 -1
96 54 -1
96 57 1/2
96 63 -1
96 64 -1
96 68 1
96 69 1
96 79 -1/6
97 23 -1
97 24 1
97 29 -1
97 35 1/2
97 40 -1/2
97 45 1
97 46 -1/2
97 47 1
97 50 1
97 52 -1
97 55 1/2
97 56 -1
97 65 1
97 66 -1
97 67 -1
97 70 1
97 79 -1/6
98 2 2/3
98 4 -2/3
99 7 2/3
99 8 -2/3
99 10 2/3
100 7 2/3
100 9 -2/3
101 2 2/3
101 3 -2/3
101 10 2/3
102 2 -1/6
102 4 1/6
103 7 -1/6
103 8 1/6
103 10 -1/6
104 7 -1/6
104 9 1/6
105 2 -1/6
105 3 1/6
105 10 -1/6
122 7 -1/3
122 9 1/3
123 3 1
123 6 -1
124 5 -1
124 9 1
124 10 1
125 2 -1/3
125 3 1/3
125 10 -1/3
126 2 -1/3
126 4 1/3
127 4 1
127 5 -1
127 10 1
128 6 -1
128 8 1
129 7 -1/3
129 8 1/3
129 10 -1/3
146 5 1/2
146 9 -1/2
146 10 -1/2
147 3 -1/2
147 6 1/2
148 4 -1/2
148 5 1/2
148 10 -1/2
149 6 1/2
149 8 -1/2
150 6 -1/3
150 8 1/3
151 4 1/3
151 5 -1/3
151 10 1/3
152 3 1/3
152 6 -1/3
153 5 -1/3
153 9 1/3
153 10 1/3
221 0 1/6
222 0 1/6
223 0 1/6
224 0 1/6
336 5320 0


==> anc/ggggH/matrix_pmpm_1L_Nc1_Nf0 <==
0 22 2
0 25 -2
0 30 -1
0 34 2
0 40 1
0 42 -2
0 45 -2
0 46 1
0 50 -2
0 53 2
0 54 2
0 57 -1
0 63 2
0 64 2
0 68 -2
0 69 -2
0 79 1/3
1 23 2
1 24 -2
1 29 2
1 35 -1
1 40 1
1 45 -2
1 46 1
1 47 -2
1 50 -2
1 52 2
1 55 -1
1 56 2
1 65 -2
1 66 2
1 67 2
1 70 -2
1 79 1/3
2 2 -11/12
2 5 -11/12
2 6 -11/12
2 7 -11/12
2 10 11/6
2 11 -1
2 12 1/2
2 15 1/2
2 16 1/2
2 17 1/2
2 20 1
2 21 1/4
2 24 -1/2
2 25 -1/2
2 29 1/2
2 40 1/4
2 42 -1/2
2 45 -1
2 46 1/4
2 47 -1/2
2 50 -1
2 51 1/4
2 54 1/2
2 59 -1
2 60 1
2 61 -1
2 62 1
2 71 1/2
2 72 1/2
2 73 1/2
2 74 1/2
2 79 -1/2
3 2 -11/12
3 5 -11/12
3 6 -11/12
3 7 -11/12
3 10 11/6
3 11 -1
3 12 1/2
3 15 1/2
3 16 1/2
3 17 1/2
3 20 1
3 21 1/4
3 24 -1/2
3 25 -1/2
3 29 1/2
3 40 1/4
3 42 -1/2
3 45 -1
3 46 1/4
3 47 -1/2
3 50 -1
3 51 1/4
3 54 1/2
3 59 -1
3 60 1
3 61 -1
3 62 1
3 71 1/2
3 72 1/2
3 73 1/2
3 74 1/2
3 79 -1/2
4 2 -11/12
4 5 -11/12
4 6 -11/12
4 7 -11/12
4 10 11/6
4 11 -1
4 12 1/2
4 15 1/2
4 16 1/2
4 17 1/2
4 20 1
4 21 1/4
4 24 -1/2
4 25 -1/2
4 29 1/2
4 40 1/4
4 42 -1/2
4 45 -1
4 46 1/4
4 47 -1/2
4 50 -1
4 51 1/4
4 54 1/2
4 59 -1
4 60 1
4 61 -1
4 62 1
4 71 1/2
4 72 1/2
4 73 1/2
4 74 1/2
4 79 -1/2
5 2 -11/12
5 5 -11/12
5 6 -11/12
5 7 -11/12
5 10 11/6
5 11 -1
5 12 1/2
5 15 1/2
5 16 1/2
5 17 1/2
5 20 1
5 21 1/4
5 24 -1/2
5 25 -1/2
5 29 1/2
5 40 1/4
5 42 -1/2
5 45 -1
5 46 1/4
5 47 -1/2
5 50 -1
5 51 1/4
5 54 1/2
5 59 -1
5 60 1
5 61 -1
5 62 1
5 71 1/2
5 72 1/2
5 73 1/2
5 74 1/2
5 79 -1/2
6 2 2
6 3 -2
6 10 2
7 5 2
7 9 -2
7 10 -2
8 3 -2
8 6 2
9 7 2
9 9 -2
10 7 2
10 8 -2
10 10 2
11 6 2
11 8 -2
12 4 -2
12 5 2
12 10 -2
13 2 2
13 4 -2
38 7 1/3
38 8 -1/3
38 10 1/3
39 2 1/3
39 4 -1/3
40 2 1/3
40 3 -1/3
40 10 1/3
41 7 1/3
41 9 -1/3
42 7 -1/3
42 8 1/3
42 10 -1/3
43 2 -1/3
43 4 1/3
44 2 -1/3
44 3 1/3
44 10 -1/3
45 7 -1/3
45 9 1/3
50 22 -1
50 25 1
50 30 1/2
50 34 -1
50 40 -1/2
50 42 1
50 45 1
50 46 -1/2
50 50 1
50 53 -1
50 54 -1
50 57 1/2
50 63 -1
50 64 -1
50 68 1
50 69 1
50 79 -1/6
51 23 -1
51 24 1
51 29 -1
51 35 1/2
51 40 -1/2
51 45 1
51 46 -1/2
51 47 1
51 50 1
51 52 -1
51 55 1/2
51 56 -1
51 65 1
51 66 -1
51 67 -1
51 70 1
51 79 -1/6
52 2 1/2
52 4 -1/2
53 7 1/2
53 8 -1/2
53 10 1/2
54 7 1/2
54 9 -1/2
55 2 1/2
55 3 -1/2
55 10 1/2
64 2 -1/6
64 3 1/6
64 10 -1/6
65 7 -1/6
65 9 1/6
66 7 -1/6
66 8 1/6
66 10 -1/6
67 2 -1/6
67 4 1/6
68 2 -1/2
68 4 1/2
69 4 1
69 5 -1
69 10 1
70 6 -1
70 8 1
71 7 -1/2
71 8 1/2
71 10 -1/2
72 7 -1/2
72 9 1/2
73 3 1
73 6 -1
74 5 -1
74 9 1
74 10 1
75 2 -1/2
75 3 1/2
75 10 -1/2
76 4 -1/2
76 5 1/2
76 10 -1/2
77 6 1/2
77 8 -1/2
78 5 1/2
78 9 -1/2
78 10 -1/2
79 3 -1/2
79 6 1/2
96 22 1
96 25 -1
96 30 -1/2
96 34 1
96 40 1/2
96 42 -1
96 45 -1
96 46 1/2
96 50 -1
96 53 1
96 54 1
96 57 -1/2
96 63 1
96 64 1
96 68 -1
96 69 -1
96 79 1/6
97 23 1
97 24 -1
97 29 1
97 35 -1/2
97 40 1/2
97 45 -1
97 46 1/2
97 47 -1
97 50 -1
97 52 1
97 55 -1/2
97 56 1
97 65 -1
97 66 1
97 67 1
97 70 -1
97 79 1/6
98 2 -2/3
98 4 2/3
99 7 -2/3
99 8 2/3
99 10 -2/3
100 7 -2/3
100 9 2/3
101 2 -2/3
101 3 2/3
101 10 -2/3
102 2 1/6
102 4 -1/6
103 7 1/6
103 8 -1/6
103 10 1/6
104 7 1/6
104 9 -1/6
105 2 1/6
105 3 -1/6
105 10 1/6
122 7 1/3
122 9 -1/3
123 3 -1
123 6 1
124 5 1
124 9 -1
124 10 -1
125 2 1/3
125 3 -1/3
125 10 1/3
126 2 1/3
126 4 -1/3
127 4 -1
127 5 1
127 10 -1
128 6 1
128 8 -1
129 7 1/3
129 8 -1/3
129 10 1/3
146 5 -1/2
146 9 1/2
146 10 1/2
147 3 1/2
147 6 -1/2
148 4 1/2
148 5 -1/2
148 10 1/2
149 6 -1/2
149 8 1/2
150 6 1/3
150 8 -1/3
151 4 -1/3
151 5 1/3
151 10 -1/3
152 3 -1/3
152 6 1/3
153 5 1/3
153 9 -1/3
153 10 -1/3
221 0 -1/6
222 0 -1/6
223 0 -1/6
224 0 -1/6
336 5320 0


==> anc/ggggH/matrix_pmpm_2L_Nc0_Nf2 <==
0 22 5/18
0 25 -5/18
0 30 -5/36
0 34 5/18
0 40 5/36
0 42 -5/18
0 45 -5/18
0 46 5/36
0 50 -5/18
0 53 5/18
0 54 5/18
0 57 -5/36
0 63 5/18
0 64 5/18
0 68 -5/18
0 69 -5/18
0 79 5/108
0 172 -1/12
0 175 1/12
0 182 -1/8
0 183 -1/12
0 184 1/12
0 185 -1/12
0 188 1/4
0 195 -1/24
0 196 1/12
0 197 1/12
0 200 1/12
0 201 1/24
0 202 1/12
0 206 -1/4
0 210 -1/12
0 211 -1/12
0 219 1/24
0 225 -1/12
0 226 -1/12
0 231 1/12
0 232 1/12
0 241 -1/72
0 242 1/12
0 243 1/24
0 244 1/24
0 245 1/24
0 248 -1/3
0 253 -1/12
0 254 -1/12
0 257 1/12
0 260 -1/12
0 267 -1/6
0 268 -1/6
0 273 1/3
0 301 -1/24
0 302 -1/24
0 303 1/24
0 307 -1/12
0 308 1/6
0 309 -1/24
0 310 1/12
0 314 1/6
0 315 1/12
0 318 1/12
0 319 -1/6
0 328 1/24
0 329 1/6
0 334 -1/12
0 335 -1/12
0 340 1/12
0 341 1/12
0 350 -13/72
0 351 -1/24
0 352 -1/24
0 357 1/4
0 360 -1/12
0 370 1/24
0 376 -1/12
0 377 -1/12
0 382 1/12
0 383 1/12
0 391 -25/72
0 395 -1/12
0 396 -1/12
0 402 -1/8
0 408 -1/12
0 409 -1/12
0 414 1/12
0 415 1/12
0 424 11/72
0 483 1/12
0 484 -1/12
0 486 1/6
0 487 1/6
0 491 -1/36
0 496 1/3
0 497 1/3
0 503 -1/6
0 504 -1/6
0 633 1/36
1 23 5/18
1 24 -5/18
1 29 5/18
1 35 -5/36
1 40 5/36
1 45 -5/18
1 46 5/36
1 47 -5/18
1 50 -5/18
1 52 5/18
1 55 -5/36
1 56 5/18
1 65 -5/18
1 66 5/18
1 67 5/18
1 70 -5/18
1 79 5/108
1 173 -1/12
1 174 1/12
1 181 -1/12
1 189 -1/8
1 190 1/12
1 191 -1/12
1 192 -1/12
1 195 1/24
1 196 1/12
1 197 1/12
1 200 -1/6
1 201 -1/24
1 202 1/12
1 209 -1/12
1 211 -1/12
1 217 1/24
1 218 -1/12
1 227 1/12
1 228 -1/12
1 230 -1/12
1 233 1/12
1 241 11/72
1 274 1/12
1 275 1/24
1 276 1/24
1 277 1/24
1 280 -1/12
1 281 -1/12
1 284 1/6
1 296 1/6
1 297 1/6
1 300 -1/36
1 301 -1/24
1 302 -1/24
1 303 -1/24
1 308 1/6
1 309 -1/24
1 310 1/12
1 314 1/6
1 317 -1/12
1 319 1/12
1 326 1/24
1 327 -1/12
1 336 1/12
1 337 -1/12
1 339 -1/12
1 342 1/12
1 350 -13/72
1 351 -1/24
1 352 1/24
1 355 -1/12
1 357 1/4
1 358 1/12
1 359 1/12
1 361 -1/4
1 368 1/24
1 369 1/12
1 378 1/12
1 379 -1/12
1 381 -1/12
1 384 1/12
1 391 -25/72
1 394 -1/12
1 400 -1/8
1 401 1/4
1 410 1/12
1 411 -1/12
1 413 -1/12
1 416 1/12
1 424 -1/72
1 474 1/12
1 475 -1/3
1 477 -1/6
1 478 -1/6
1 482 1/3
1 498 -1/6
1 499 1/3
1 501 1/3
1 505 -1/6
1 633 1/36
2 2 -5/54
2 5 -5/54
2 6 -5/54
2 7 -5/54
2 10 5/27
2 21 1/24
2 24 1/36
2 25 1/36
2 26 1/36
2 29 -1/18
2 40 1/24
2 41 1/36
2 42 1/36
2 45 -1/9
2 46 1/24
2 47 1/36
2 50 -1/9
2 51 1/24
2 54 -1/18
2 79 11/108
3 2 -5/54
3 5 -5/54
3 6 -5/54
3 7 -5/54
3 10 5/27
3 21 1/24
3 24 1/36
3 25 1/36
3 26 1/36
3 29 -1/18
3 40 1/24
3 41 1/36
3 42 1/36
3 45 -1/9
3 46 1/24
3 47 1/36
3 50 -1/9
3 51 1/24
3 54 -1/18
3 79 11/108
4 2 -5/54
4 5 -5/54
4 6 -5/54
4 7 -5/54
4 10 5/27
4 21 1/24
4 24 1/36
4 25 1/36
4 26 1/36
4 29 -1/18
4 40 1/24
4 41 1/36
4 42 1/36
4 45 -1/9
4 46 1/24
4 47 1/36
4 50 -1/9
4 51 1/24
4 54 -1/18
4 79 11/108
5 2 -5/54
5 5 -5/54
5 6 -5/54
5 7 -5/54
5 10 5/27
5 21 1/24
5 24 1/36
5 25 1/36
5 26 1/36
5 29 -1/18
5 40 1/24
5 41 1/36
5 42 1/36
5 45 -1/9
5 46 1/24
5 47 1/36
5 50 -1/9
5 51 1/24
5 54 -1/18
5 79 11/108
6 2 5/18
6 3 -5/18
6 10 5/18
6 21 -1/12
6 22 -1/12
6 24 -1/12
6 25 -1/12
6 26 -1/12
6 29 1/4
6 30 1/6
6 31 1/12
6 32 1/12
6 33 1/12
6 34 -1/2
6 45 -1/12
6 50 -1/12
6 54 -1/12
6 79 1/3
7 5 5/18
7 9 -5/18
7 10 -5/18
7 24 -1/12
7 28 1/12
7 29 1/12
7 40 -1/12
7 41 -1/12
7 42 -1/12
7 44 -1/12
7 45 1/4
7 49 1/12
7 50 1/12
7 53 1/12
7 54 1/12
7 57 1/6
7 79 -1/6
8 3 -5/18
8 6 5/18
8 22 1/12
8 25 -1/12
8 30 1/6
8 31 1/12
8 32 -1/12
8 33 1/12
8 34 -1/3
8 41 -1/12
8 46 -1/12
8 47 -1/12
8 50 1/3
9 7 5/18
9 9 -5/18
9 26 -1/12
9 28 1/12
9 42 -1/12
9 44 1/12
9 47 -1/12
9 49 1/12
9 51 -1/12
9 53 -1/12
9 54 1/6
9 57 1/6
9 58 -1/6
10 7 5/18
10 8 -5/18
10 10 5/18
10 26 -1/12
10 27 1/12
10 29 -1/12
10 42 -1/12
10 43 1/12
10 45 -1/12
10 47 -1/12
10 48 1/12
10 50 -1/12
10 51 -1/12
10 52 -1/12
10 54 1/4
10 55 1/6
10 56 -1/2
10 79 1/3
11 6 5/18
11 8 -5/18
11 25 -1/12
11 27 1/12
11 41 -1/12
11 43 1/12
11 46 -1/12
11 47 -1/12
11 48 -1/12
11 50 1/3
11 52 1/12
11 55 1/6
11 56 -1/3
12 4 -5/18
12 5 5/18
12 10 -5/18
12 23 1/12
12 24 -1/12
12 29 1/12
12 35 1/6
12 36 -1/12
12 37 1/12
12 38 1/12
12 40 -1/12
12 41 -1/12
12 42 -1/12
12 45 1/4
12 50 1/12
12 54 1/12
12 79 -1/6
13 2 5/18
13 4 -5/18
13 21 -1/12
13 23 -1/12
13 24 -1/12
13 25 -1/12
13 26 -1/12
13 29 1/6
13 35 1/6
13 36 1/12
13 37 1/12
13 38 1/12
13 39 -1/6
38 7 5/27
38 8 -5/27
38 10 5/27
38 26 -1/18
38 27 1/18
38 29 -1/18
38 42 -1/18
38 43 1/18
38 45 -1/18
38 47 -1/18
38 48 1/18
38 50 -1/18
38 51 -1/18
38 52 -1/18
38 54 1/6
38 55 1/9
38 56 -1/3
38 79 2/9
39 2 5/27
39 4 -5/27
39 21 -1/18
39 23 -1/18
39 24 -1/18
39 25 -1/18
39 26 -1/18
39 29 1/9
39 35 1/9
39 36 1/18
39 37 1/18
39 38 1/18
39 39 -1/9
40 2 5/27
40 3 -5/27
40 10 5/27
40 21 -1/18
40 22 -1/18
40 24 -1/18
40 25 -1/18
40 26 -1/18
40 29 1/6
40 30 1/9
40 31 1/18
40 32 1/18
40 33 1/18
40 34 -1/3
40 45 -1/18
40 50 -1/18
40 54 -1/18
40 79 2/9
41 7 5/27
41 9 -5/27
41 26 -1/18
41 28 1/18
41 42 -1/18
41 44 1/18
41 47 -1/18
41 49 1/18
41 51 -1/18
41 53 -1/18
41 54 1/9
41 57 1/9
41 58 -1/9
42 7 -5/27
42 8 5/27
42 10 -5/27
42 26 1/18
42 27 -1/18
42 29 1/18
42 42 1/18
42 43 -1/18
42 45 1/18
42 47 1/18
42 48 -1/18
42 50 1/18
42 51 1/18
42 52 1/18
42 54 -1/6
42 55 -1/9
42 56 1/3
42 79 -2/9
43 2 -5/27
43 4 5/27
43 21 1/18
43 23 1/18
43 24 1/18
43 25 1/18
43 26 1/18
43 29 -1/9
43 35 -1/9
43 36 -1/18
43 37 -1/18
43 38 -1/18
43 39 1/9
44 2 -5/27
44 3 5/27
44 10 -5/27
44 21 1/18
44 22 1/18
44 24 1/18
44 25 1/18
44 26 1/18
44 29 -1/6
44 30 -1/9
44 31 -1/18
44 32 -1/18
44 33 -1/18
44 34 1/3
44 45 1/18
44 50 1/18
44 54 1/18
44 79 -2/9
45 7 -5/27
45 9 5/27
45 26 1/18
45 28 -1/18
45 42 1/18
45 44 -1/18
45 47 1/18
45 49 -1/18
45 51 1/18
45 53 1/18
45 54 -1/9
45 57 -1/9
45 58 1/9
50 22 -5/9
50 25 5/9
50 30 5/18
50 34 -5/9
50 40 -5/18
50 42 5/9
50 45 5/9
50 46 -5/18
50 50 5/9
50 53 -5/9
50 54 -5/9
50 57 5/18
50 63 -5/9
50 64 -5/9
50 68 5/9
50 69 5/9
50 79 -5/54
50 172 1/6
50 175 -1/6
50 182 1/4
50 183 1/6
50 184 -1/6
50 185 1/6
50 188 -1/2
50 195 1/12
50 196 -1/6
50 197 -1/6
50 200 -1/6
50 201 -1/12
50 202 -1/6
50 206 1/2
50 210 1/6
50 211 1/6
50 219 -1/12
50 225 1/6
50 226 1/6
50 231 -1/6
50 232 -1/6
50 241 1/36
50 242 -1/6
50 243 -1/12
50 244 -1/12
50 245 -1/12
50 248 2/3
50 253 1/6
50 254 1/6
50 257 -1/6
50 260 1/6
50 267 1/3
50 268 1/3
50 273 -2/3
50 301 1/12
50 302 1/12
50 303 -1/12
50 307 1/6
50 308 -1/3
50 309 1/12
50 310 -1/6
50 314 -1/3
50 315 -1/6
50 318 -1/6
50 319 1/3
50 328 -1/12
50 329 -1/3
50 334 1/6
50 335 1/6
50 340 -1/6
50 341 -1/6
50 350 13/36
50 351 1/12
50 352 1/12
50 357 -1/2
50 360 1/6
50 370 -1/12
50 376 1/6
50 377 1/6
50 382 -1/6
50 383 -1/6
50 391 25/36
50 395 1/6
50 396 1/6
50 402 1/4
50 408 1/6
50 409 1/6
50 414 -1/6
50 415 -1/6
50 424 -11/36
50 483 -1/6
50 484 1/6
50 486 -1/3
50 487 -1/3
50 491 1/18
50 496 -2/3
50 497 -2/3
50 503 1/3
50 504 1/3
50 633 -1/18
51 23 -5/9
51 24 5/9
51 29 -5/9
51 35 5/18
51 40 -5/18
51 45 5/9
51 46 -5/18
51 47 5/9
51 50 5/9
51 52 -5/9
51 55 5/18
51 56 -5/9
51 65 5/9
51 66 -5/9
51 67 -5/9
51 70 5/9
51 79 -5/54
51 173 1/6
51 174 -1/6
51 181 1/6
51 189 1/4
51 190 -1/6
51 191 1/6
51 192 1/6
51 195 -1/12
51 196 -1/6
51 197 -1/6
51 200 1/3
51 201 1/12
51 202 -1/6
51 209 1/6
51 211 1/6
51 217 -1/12
51 218 1/6
51 227 -1/6
51 228 1/6
51 230 1/6
51 233 -1/6
51 241 -11/36
51 274 -1/6
51 275 -1/12
51 276 -1/12
51 277 -1/12
51 280 1/6
51 281 1/6
51 284 -1/3
51 296 -1/3
51 297 -1/3
51 300 1/18
51 301 1/12
51 302 1/12
51 303 1/12
51 308 -1/3
51 309 1/12
51 310 -1/6
51 314 -1/3
51 317 1/6
51 319 -1/6
51 326 -1/12
51 327 1/6
51 336 -1/6
51 337 1/6
51 339 1/6
51 342 -1/6
51 350 13/36
51 351 1/12
51 352 -1/12
51 355 1/6
51 357 -1/2
51 358 -1/6
51 359 -1/6
51 361 1/2
51 368 -1/12
51 369 -1/6
51 378 -1/6
51 379 1/6
51 381 1/6
51 384 -1/6
51 391 25/36
51 394 1/6
51 400 1/4
51 401 -1/2
51 410 -1/6
51 411 1/6
51 413 1/6
51 416 -1/6
51 424 1/36
51 474 -1/6
51 475 2/3
51 477 1/3
51 478 1/3
51 482 -2/3
51 498 1/3
51 499 -2/3
51 501 -2/3
51 505 1/3
51 633 -1/18
52 2 5/18
52 4 -5/18
52 21 -1/12
52 23 -1/12
52 24 -1/12
52 25 -1/12
52 26 -1/12
52 29 1/6
52 35 1/6
52 36 1/12
52 37 1/12
52 38 1/12
52 39 -1/6
53 7 5/18
53 8 -5/18
53 10 5/18
53 26 -1/12
53 27 1/12
53 29 -1/12
53 42 -1/12
53 43 1/12
53 45 -1/12
53 47 -1/12
53 48 1/12
53 50 -1/12
53 51 -1/12
53 52 -1/12
53 54 1/4
53 55 1/6
53 56 -1/2
53 79 1/3
54 7 5/18
54 9 -5/18
54 26 -1/12
54 28 1/12
54 42 -1/12
54 44 1/12
54 47 -1/12
54 49 1/12
54 51 -1/12
54 53 -1/12
54 54 1/6
54 57 1/6
54 58 -1/6
55 2 5/18
55 3 -5/18
55 10 5/18
55 21 -1/12
55 22 -1/12
55 24 -1/12
55 25 -1/12
55 26 -1/12
55 29 1/4
55 30 1/6
55 31 1/12
55 32 1/12
55 33 1/12
55 34 -1/2
55 45 -1/12
55 50 -1/12
55 54 -1/12
55 79 1/3
64 2 -5/54
64 3 5/54
64 10 -5/54
64 21 1/36
64 22 1/36
64 24 1/36
64 25 1/36
64 26 1/36
64 29 -1/12
64 30 -1/18
64 31 -1/36
64 32 -1/36
64 33 -1/36
64 34 1/6
64 45 1/36
64 50 1/36
64 54 1/36
64 79 -1/9
65 7 -5/54
65 9 5/54
65 26 1/36
65 28 -1/36
65 42 1/36
65 44 -1/36
65 47 1/36
65 49 -1/36
65 51 1/36
65 53 1/36
65 54 -1/18
65 57 -1/18
65 58 1/18
66 7 -5/54
66 8 5/54
66 10 -5/54
66 26 1/36
66 27 -1/36
66 29 1/36
66 42 1/36
66 43 -1/36
66 45 1/36
66 47 1/36
66 48 -1/36
66 50 1/36
66 51 1/36
66 52 1/36
66 54 -1/12
66 55 -1/18
66 56 1/6
66 79 -1/9
67 2 -5/54
67 4 5/54
67 21 1/36
67 23 1/36
67 24 1/36
67 25 1/36
67 26 1/36
67 29 -1/18
67 35 -1/18
67 36 -1/36
67 37 -1/36
67 38 -1/36
67 39 1/18
68 2 -5/18
68 4 5/18
68 21 1/12
68 23 1/12
68 24 1/12
68 25 1/12
68 26 1/12
68 29 -1/6
68 35 -1/6
68 36 -1/12
68 37 -1/12
68 38 -1/12
68 39 1/6
69 4 5/9
69 5 -5/9
69 10 5/9
69 23 -1/6
69 24 1/6
69 29 -1/6
69 35 -1/3
69 36 1/6
69 37 -1/6
69 38 -1/6
69 40 1/6
69 41 1/6
69 42 1/6
69 45 -1/2
69 50 -1/6
69 54 -1/6
69 79 1/3
70 6 -5/9
70 8 5/9
70 25 1/6
70 27 -1/6
70 41 1/6
70 43 -1/6
70 46 1/6
70 47 1/6
70 48 1/6
70 50 -2/3
70 52 -1/6
70 55 -1/3
70 56 2/3
71 7 -5/18
71 8 5/18
71 10 -5/18
71 26 1/12
71 27 -1/12
71 29 1/12
71 42 1/12
71 43 -1/12
71 45 1/12
71 47 1/12
71 48 -1/12
71 50 1/12
71 51 1/12
71 52 1/12
71 54 -1/4
71 55 -1/6
71 56 1/2
71 79 -1/3
72 7 -5/18
72 9 5/18
72 26 1/12
72 28 -1/12
72 42 1/12
72 44 -1/12
72 47 1/12
72 49 -1/12
72 51 1/12
72 53 1/12
72 54 -1/6
72 57 -1/6
72 58 1/6
73 3 5/9
73 6 -5/9
73 22 -1/6
73 25 1/6
73 30 -1/3
73 31 -1/6
73 32 1/6
73 33 -1/6
73 34 2/3
73 41 1/6
73 46 1/6
73 47 1/6
73 50 -2/3
74 5 -5/9
74 9 5/9
74 10 5/9
74 24 1/6
74 28 -1/6
74 29 -1/6
74 40 1/6
74 41 1/6
74 42 1/6
74 44 1/6
74 45 -1/2
74 49 -1/6
74 50 -1/6
74 53 -1/6
74 54 -1/6
74 57 -1/3
74 79 1/3
75 2 -5/18
75 3 5/18
75 10 -5/18
75 21 1/12
75 22 1/12
75 24 1/12
75 25 1/12
75 26 1/12
75 29 -1/4
75 30 -1/6
75 31 -1/12
75 32 -1/12
75 33 -1/12
75 34 1/2
75 45 1/12
75 50 1/12
75 54 1/12
75 79 -1/3
76 4 -5/18
76 5 5/18
76 10 -5/18
76 23 1/12
76 24 -1/12
76 29 1/12
76 35 1/6
76 36 -1/12
76 37 1/12
76 38 1/12
76 40 -1/12
76 41 -1/12
76 42 -1/12
76 45 1/4
76 50 1/12
76 54 1/12
76 79 -1/6
77 6 5/18
77 8 -5/18
77 25 -1/12
77 27 1/12
77 41 -1/12
77 43 1/12
77 46 -1/12
77 47 -1/12
77 48 -1/12
77 50 1/3
77 52 1/12
77 55 1/6
77 56 -1/3
78 5 5/18
78 9 -5/18
78 10 -5/18
78 24 -1/12
78 28 1/12
78 29 1/12
78 40 -1/12
78 41 -1/12
78 42 -1/12
78 44 -1/12
78 45 1/4
78 49 1/12
78 50 1/12
78 53 1/12
78 54 1/12
78 57 1/6
78 79 -1/6
79 3 -5/18
79 6 5/18
79 22 1/12
79 25 -1/12
79 30 1/6
79 31 1/12
79 32 -1/12
79 33 1/12
79 34 -1/3
79 41 -1/12
79 46 -1/12
79 47 -1/12
79 50 1/3
96 22 5/9
96 25 -5/9
96 30 -5/18
96 34 5/9
96 40 5/18
96 42 -5/9
96 45 -5/9
96 46 5/18
96 50 -5/9
96 53 5/9
96 54 5/9
96 57 -5/18
96 63 5/9
96 64 5/9
96 68 -5/9
96 69 -5/9
96 79 5/54
96 172 -1/6
96 175 1/6
96 182 -1/4
96 183 -1/6
96 184 1/6
96 185 -1/6
96 188 1/2
96 195 -1/12
96 196 1/6
96 197 1/6
96 200 1/6
96 201 1/12
96 202 1/6
96 206 -1/2
96 210 -1/6
96 211 -1/6
96 219 1/12
96 225 -1/6
96 226 -1/6
96 231 1/6
96 232 1/6
96 241 -1/36
96 242 1/6
96 243 1/12
96 244 1/12
96 245 1/12
96 248 -2/3
96 253 -1/6
96 254 -1/6
96 257 1/6
96 260 -1/6
96 267 -1/3
96 268 -1/3
96 273 2/3
96 301 -1/12
96 302 -1/12
96 303 1/12
96 307 -1/6
96 308 1/3
96 309 -1/12
96 310 1/6
96 314 1/3
96 315 1/6
96 318 1/6
96 319 -1/3
96 328 1/12
96 329 1/3
96 334 -1/6
96 335 -1/6
96 340 1/6
96 341 1/6
96 350 -13/36
96 351 -1/12
96 352 -1/12
96 357 1/2
96 360 -1/6
96 370 1/12
96 376 -1/6
96 377 -1/6
96 382 1/6
96 383 1/6
96 391 -25/36
96 395 -1/6
96 396 -1/6
96 402 -1/4
96 408 -1/6
96 409 -1/6
96 414 1/6
96 415 1/6
96 424 11/36
96 483 1/6
96 484 -1/6
96 486 1/3
96 487 1/3
96 491 -1/18
96 496 2/3
96 497 2/3
96 503 -1/3
96 504 -1/3
96 633 1/18
97 23 5/9
97 24 -5/9
97 29 5/9
97 35 -5/18
97 40 5/18
97 45 -5/9
97 46 5/18
97 47 -5/9
97 50 -5/9
97 52 5/9
97 55 -5/18
97 56 5/9
97 65 -5/9
97 66 5/9
97 67 5/9
97 70 -5/9
97 79 5/54
97 173 -1/6
97 174 1/6
97 181 -1/6
97 189 -1/4
97 190 1/6
97 191 -1/6
97 192 -1/6
97 195 1/12
97 196 1/6
97 197 1/6
97 200 -1/3
97 201 -1/12
97 202 1/6
97 209 -1/6
97 211 -1/6
97 217 1/12
97 218 -1/6
97 227 1/6
97 228 -1/6
97 230 -1/6
97 233 1/6
97 241 11/36
97 274 1/6
97 275 1/12
97 276 1/12
97 277 1/12
97 280 -1/6
97 281 -1/6
97 284 1/3
97 296 1/3
97 297 1/3
97 300 -1/18
97 301 -1/12
97 302 -1/12
97 303 -1/12
97 308 1/3
97 309 -1/12
97 310 1/6
97 314 1/3
97 317 -1/6
97 319 1/6
97 326 1/12
97 327 -1/6
97 336 1/6
97 337 -1/6
97 339 -1/6
97 342 1/6
97 350 -13/36
97 351 -1/12
97 352 1/12
97 355 -1/6
97 357 1/2
97 358 1/6
97 359 1/6
97 361 -1/2
97 368 1/12
97 369 1/6
97 378 1/6
97 379 -1/6
97 381 -1/6
97 384 1/6
97 391 -25/36
97 394 -1/6
97 400 -1/4
97 401 1/2
97 410 1/6
97 411 -1/6
97 413 -1/6
97 416 1/6
97 424 -1/36
97 474 1/6
97 475 -2/3
97 477 -1/3
97 478 -1/3
97 482 2/3
97 498 -1/3
97 499 2/3
97 501 2/3
97 505 -1/3
97 633 1/18
98 2 -10/27
98 4 10/27
98 21 1/9
98 23 1/9
98 24 1/9
98 25 1/9
98 26 1/9
98 29 -2/9
98 35 -2/9
98 36 -1/9
98 37 -1/9
98 38 -1/9
98 39 2/9
99 7 -10/27
99 8 10/27
99 10 -10/27
99 26 1/9
99 27 -1/9
99 29 1/9
99 42 1/9
99 43 -1/9
99 45 1/9
99 47 1/9
99 48 -1/9
99 50 1/9
99 51 1/9
99 52 1/9
99 54 -1/3
99 55 -2/9
99 56 2/3
99 79 -4/9
100 7 -10/27
100 9 10/27
100 26 1/9
100 28 -1/9
100 42 1/9
100 44 -1/9
100 47 1/9
100 49 -1/9
100 51 1/9
100 53 1/9
100 54 -2/9
100 57 -2/9
100 58 2/9
101 2 -10/27
101 3 10/27
101 10 -10/27
101 21 1/9
101 22 1/9
101 24 1/9
101 25 1/9
101 26 1/9
101 29 -1/3
101 30 -2/9
101 31 -1/9
101 32 -1/9
101 33 -1/9
101 34 2/3
101 45 1/9
101 50 1/9
101 54 1/9
101 79 -4/9
102 2 5/54
102 4 -5/54
102 21 -1/36
102 23 -1/36
102 24 -1/36
102 25 -1/36
102 26 -1/36
102 29 1/18
102 35 1/18
102 36 1/36
102 37 1/36
102 38 1/36
102 39 -1/18
103 7 5/54
103 8 -5/54
103 10 5/54
103 26 -1/36
103 27 1/36
103 29 -1/36
103 42 -1/36
103 43 1/36
103 45 -1/36
103 47 -1/36
103 48 1/36
103 50 -1/36
103 51 -1/36
103 52 -1/36
103 54 1/12
103 55 1/18
103 56 -1/6
103 79 1/9
104 7 5/54
104 9 -5/54
104 26 -1/36
104 28 1/36
104 42 -1/36
104 44 1/36
104 47 -1/36
104 49 1/36
104 51 -1/36
104 53 -1/36
104 54 1/18
104 57 1/18
104 58 -1/18
105 2 5/54
105 3 -5/54
105 10 5/54
105 21 -1/36
105 22 -1/36
105 24 -1/36
105 25 -1/36
105 26 -1/36
105 29 1/12
105 30 1/18
105 31 1/36
105 32 1/36
105 33 1/36
105 34 -1/6
105 45 -1/36
105 50 -1/36
105 54 -1/36
105 79 1/9
122 7 5/27
122 9 -5/27
122 26 -1/18
122 28 1/18
122 42 -1/18
122 44 1/18
122 47 -1/18
122 49 1/18
122 51 -1/18
122 53 -1/18
122 54 1/9
122 57 1/9
122 58 -1/9
123 3 -5/9
123 6 5/9
123 22 1/6
123 25 -1/6
123 30 1/3
123 31 1/6
123 32 -1/6
123 33 1/6
123 34 -2/3
123 41 -1/6
123 46 -1/6
123 47 -1/6
123 50 2/3
124 5 5/9
124 9 -5/9
124 10 -5/9
124 24 -1/6
124 28 1/6
124 29 1/6
124 40 -1/6
124 41 -1/6
124 42 -1/6
124 44 -1/6
124 45 1/2
124 49 1/6
124 50 1/6
124 53 1/6
124 54 1/6
124 57 1/3
124 79 -1/3
125 2 5/27
125 3 -5/27
125 10 5/27
125 21 -1/18
125 22 -1/18
125 24 -1/18
125 25 -1/18
125 26 -1/18
125 29 1/6
125 30 1/9
125 31 1/18
125 32 1/18
125 33 1/18
125 34 -1/3
125 45 -1/18
125 50 -1/18
125 54 -1/18
125 79 2/9
126 2 5/27
126 4 -5/27
126 21 -1/18
126 23 -1/18
126 24 -1/18
126 25 -1/18
126 26 -1/18
126 29 1/9
126 35 1/9
126 36 1/18
126 37 1/18
126 38 1/18
126 39 -1/9
127 4 -5/9
127 5 5/9
127 10 -5/9
127 23 1/6
127 24 -1/6
127 29 1/6
127 35 1/3
127 36 -1/6
127 37 1/6
127 38 1/6
127 40 -1/6
127 41 -1/6
127 42 -1/6
127 45 1/2
127 50 1/6
127 54 1/6
127 79 -1/3
128 6 5/9
128 8 -5/9
128 25 -1/6
128 27 1/6
128 41 -1/6
128 43 1/6
128 46 -1/6
128 47 -1/6
128 48 -1/6
128 50 2/3
128 52 1/6
128 55 1/3
128 56 -2/3
129 7 5/27
129 8 -5/27
129 10 5/27
129 26 -1/18
129 27 1/18
129 29 -1/18
129 42 -1/18
129 43 1/18
129 45 -1/18
129 47 -1/18
129 48 1/18
129 50 -1/18
129 51 -1/18
129 52 -1/18
129 54 1/6
129 55 1/9
129 56 -1/3
129 79 2/9
146 5 -5/18
146 9 5/18
146 10 5/18
146 24 1/12
146 28 -1/12
146 29 -1/12
146 40 1/12
146 41 1/12
146 42 1/12
146 44 1/12
146 45 -1/4
146 49 -1/12
146 50 -1/12
146 53 -1/12
146 54 -1/12
146 57 -1/6
146 79 1/6
147 3 5/18
147 6 -5/18
147 22 -1/12
147 25 1/12
147 30 -1/6
147 31 -1/12
147 32 1/12
147 33 -1/12
147 34 1/3
147 41 1/12
147 46 1/12
147 47 1/12
147 50 -1/3
148 4 5/18
148 5 -5/18
148 10 5/18
148 23 -1/12
148 24 1/12
148 29 -1/12
148 35 -1/6
148 36 1/12
148 37 -1/12
148 38 -1/12
148 40 1/12
148 41 1/12
148 42 1/12
148 45 -1/4
148 50 -1/12
148 54 -1/12
148 79 1/6
149 6 -5/18
149 8 5/18
149 25 1/12
149 27 -1/12
149 41 1/12
149 43 -1/12
149 46 1/12
149 47 1/12
149 48 1/12
149 50 -1/3
149 52 -1/12
149 55 -1/6
149 56 1/3
150 6 5/27
150 8 -5/27
150 25 -1/18
150 27 1/18
150 41 -1/18
150 43 1/18
150 46 -1/18
150 47 -1/18
150 48 -1/18
150 50 2/9
150 52 1/18
150 55 1/9
150 56 -2/9
151 4 -5/27
151 5 5/27
151 10 -5/27
151 23 1/18
151 24 -1/18
151 29 1/18
151 35 1/9
151 36 -1/18
151 37 1/18
151 38 1/18
151 40 -1/18
151 41 -1/18
151 42 -1/18
151 45 1/6
151 50 1/18
151 54 1/18
151 79 -1/9
152 3 -5/27
152 6 5/27
152 22 1/18
152 25 -1/18
152 30 1/9
152 31 1/18
152 32 -1/18
152 33 1/18
152 34 -2/9
152 41 -1/18
152 46 -1/18
152 47 -1/18
152 50 2/9
153 5 5/27
153 9 -5/27
153 10 -5/27
153 24 -1/18
153 28 1/18
153 29 1/18
153 40 -1/18
153 41 -1/18
153 42 -1/18
153 44 -1/18
153 45 1/6
153 49 1/18
153 50 1/18
153 53 1/18
153 54 1/18
153 57 1/9
153 79 -1/9
221 0 -5/54
221 2 1/36
221 3 1/18
221 5 1/36
221 6 1/36
221 7 1/36
221 10 -1/9
222 0 -5/54
222 2 1/36
222 5 1/36
222 6 1/36
222 7 1/36
222 9 1/18
222 10 -1/18
223 0 -5/54
223 2 1/36
223 5 1/36
223 6 1/36
223 7 1/36
223 8 1/18
223 10 -1/9
224 0 -5/54
224 2 1/36
224 4 1/18
224 5 1/36
224 6 1/36
224 7 1/36
224 10 -1/18
336 5320 0


==> anc/ggggH/matrix_ppmm_0L_Nc0_Nf0 <==
2 0 -1
4 0 -1
336 5320 0


==> anc/ggggH/matrix_ppmm_1L_Nc0_Nf1 <==
0 0 -1/2
1 0 -1/2
2 2 -1/6
2 5 -1/6
2 6 -1/6
2 7 -1/6
2 10 1/3
4 2 -1/6
4 5 -1/6
4 6 -1/6
4 7 -1/6
4 10 1/3
6 0 -2/3
6 2 1/2
6 3 -1/2
6 10 1/2
9 0 -2/3
9 7 1/2
9 8 -1/2
9 10 1/2
10 0 -2/3
10 7 1/2
10 9 -1/2
13 0 -2/3
13 2 1/2
13 4 -1/2
38 0 1/2
38 7 -1/6
38 9 1/6
39 0 1/2
39 2 -1/6
39 4 1/6
40 0 1/2
40 2 -1/6
40 3 1/6
40 10 -1/6
41 0 1/2
41 7 -1/6
41 8 1/6
41 10 -1/6
42 7 -1/3
42 9 1/3
43 2 -1/3
43 4 1/3
44 2 -1/3
44 3 1/3
44 10 -1/3
45 7 -1/3
45 8 1/3
45 10 -1/3
52 0 5/6
52 2 -1/2
52 4 1/2
53 0 5/6
53 7 -1/2
53 9 1/2
54 0 5/6
54 7 -1/2
54 8 1/2
54 10 -1/2
55 0 5/6
55 2 -1/2
55 3 1/2
55 10 -1/2
64 0 -1/3
64 2 1/3
64 3 -1/3
64 10 1/3
65 0 -1/3
65 7 1/3
65 8 -1/3
65 10 1/3
66 0 -1/3
66 7 1/3
66 9 -1/3
67 0 -1/3
67 2 1/3
67 4 -1/3
68 0 4/3
68 2 -1/2
68 4 1/2
71 0 4/3
71 7 -1/2
71 9 1/2
72 0 4/3
72 7 -1/2
72 8 1/2
72 10 -1/2
75 0 4/3
75 2 -1/2
75 3 1/2
75 10 -1/2
98 0 -2/3
98 2 1/3
98 4 -1/3
99 0 -2/3
99 7 1/3
99 9 -1/3
100 0 -2/3
100 7 1/3
100 8 -1/3
100 10 1/3
101 0 -2/3
101 2 1/3
101 3 -1/3
101 10 1/3
102 0 1/3
102 2 -1/3
102 4 1/3
103 0 1/3
103 7 -1/3
103 9 1/3
104 0 1/3
104 7 -1/3
104 8 1/3
104 10 -1/3
105 0 1/3
105 2 -1/3
105 3 1/3
105 10 -1/3
122 0 -2/3
122 7 1/3
122 8 -1/3
122 10 1/3
125 0 -2/3
125 2 1/3
125 3 -1/3
125 10 1/3
126 0 -2/3
126 2 1/3
126 4 -1/3
129 0 -2/3
129 7 1/3
129 9 -1/3
130 0 1/4
133 0 1/4
134 0 1/4
137 0 1/4
233 0 1/4
234 0 1/4
336 5320 0


==> anc/ggggH/matrix_ppmm_1L_Nc1_Nf0 <==
0 0 1/2
1 0 1/2
2 2 11/12
2 5 11/12
2 6 11/12
2 7 11/12
2 10 -11/6
2 11 1
2 12 -1/2
2 15 -1/2
2 16 -1/2
2 17 -1/2
2 20 -1
2 21 -1/4
2 24 1/2
2 25 1/2
2 29 -1/2
2 40 -1/4
2 42 1/2
2 45 1
2 46 -1/4
2 47 1/2
2 50 1
2 51 -1/4
2 54 -1/2
2 59 1
2 60 -1
2 61 1
2 62 -1
2 71 -1/2
2 72 -1/2
2 73 -1/2
2 74 -1/2
2 79 1/2
4 2 11/12
4 5 11/12
4 6 11/12
4 7 11/12
4 10 -11/6
4 11 1
4 12 -1/2
4 15 -1/2
4 16 -1/2
4 17 -1/2
4 20 -1
4 21 -1/4
4 24 1/2
4 25 1/2
4 29 -1/2
4 40 -1/4
4 42 1/2
4 45 1
4 46 -1/4
4 47 1/2
4 50 1
4 51 -1/4
4 54 -1/2
4 59 1
4 60 -1
4 61 1
4 62 -1
4 71 -1/2
4 72 -1/2
4 73 -1/2
4 74 -1/2
4 79 1/2
6 0 2/3
6 2 -2
6 3 2
6 10 -2
9 0 2/3
9 7 -2
9 8 2
9 10 -2
10 0 2/3
10 7 -2
10 9 2
13 0 2/3
13 2 -2
13 4 2
38 0 -1/2
38 7 1/6
38 9 -1/6
39 0 -1/2
39 2 1/6
39 4 -1/6
40 0 -1/2
40 2 1/6
40 3 -1/6
40 10 1/6
41 0 -1/2
41 7 1/6
41 8 -1/6
41 10 1/6
42 7 1/3
42 9 -1/3
43 2 1/3
43 4 -1/3
44 2 1/3
44 3 -1/3
44 10 1/3
45 7 1/3
45 8 -1/3
45 10 1/3
52 0 -5/6
52 2 1/2
52 4 -1/2
53 0 -5/6
53 7 1/2
53 9 -1/2
54 0 -5/6
54 7 1/2
54 8 -1/2
54 10 1/2
55 0 -5/6
55 2 1/2
55 3 -1/2
55 10 1/2
64 0 1/3
64 2 -1/3
64 3 1/3
64 10 -1/3
65 0 1/3
65 7 -1/3
65 8 1/3
65 10 -1/3
66 0 1/3
66 7 -1/3
66 9 1/3
67 0 1/3
67 2 -1/3
67 4 1/3
68 0 -4/3
68 2 1/2
68 4 -1/2
71 0 -4/3
71 7 1/2
71 9 -1/2
72 0 -4/3
72 7 1/2
72 8 -1/2
72 10 1/2
75 0 -4/3
75 2 1/2
75 3 -1/2
75 10 1/2
98 0 2/3
98 2 -1/3
98 4 1/3
99 0 2/3
99 7 -1/3
99 9 1/3
100 0 2/3
100 7 -1/3
100 8 1/3
100 10 -1/3
101 0 2/3
101 2 -1/3
101 3 1/3
101 10 -1/3
102 0 -1/3
102 2 1/3
102 4 -1/3
103 0 -1/3
103 7 1/3
103 9 -1/3
104 0 -1/3
104 7 1/3
104 8 -1/3
104 10 1/3
105 0 -1/3
105 2 1/3
105 3 -1/3
105 10 1/3
122 0 2/3
122 7 -1/3
122 8 1/3
122 10 -1/3
125 0 2/3
125 2 -1/3
125 3 1/3
125 10 -1/3
126 0 2/3
126 2 -1/3
126 4 1/3
129 0 2/3
129 7 -1/3
129 9 1/3
130 0 -1/4
133 0 -1/4
134 0 -1/4
137 0 -1/4
233 0 -1/4
234 0 -1/4
336 5320 0


==> anc/ggggH/matrix_ppmm_2L_Nc0_Nf2 <==
0 0 5/18
0 2 -1/12
0 5 -1/12
0 6 -1/4
0 7 -1/12
0 10 1/3
1 0 5/18
1 2 -1/12
1 5 -1/4
1 6 -1/12
1 7 -1/12
1 10 1/3
2 2 5/54
2 5 5/54
2 6 5/54
2 7 5/54
2 10 -5/27
2 21 -1/24
2 24 -1/36
2 25 -1/36
2 26 -1/36
2 29 1/18
2 40 -1/24
2 41 -1/36
2 42 -1/36
2 45 1/9
2 46 -1/24
2 47 -1/36
2 50 1/9
2 51 -1/24
2 54 1/18
2 79 -11/108
4 2 5/54
4 5 5/54
4 6 5/54
4 7 5/54
4 10 -5/27
4 21 -1/24
4 24 -1/36
4 25 -1/36
4 26 -1/36
4 29 1/18
4 40 -1/24
4 41 -1/36
4 42 -1/36
4 45 1/9
4 46 -1/24
4 47 -1/36
4 50 1/9
4 51 -1/24
4 54 1/18
4 79 -11/108
6 0 10/27
6 2 -7/18
6 3 5/18
6 5 -1/9
6 6 -1/3
6 7 -1/9
6 10 1/6
6 21 1/12
6 22 1/12
6 24 1/12
6 25 1/12
6 26 1/12
6 29 -1/4
6 30 -1/6
6 31 -1/12
6 32 -1/12
6 33 -1/12
6 34 1/2
6 45 1/12
6 50 1/12
6 54 1/12
6 79 -1/3
9 0 10/27
9 2 -1/9
9 5 -1/9
9 6 -1/3
9 7 -7/18
9 8 5/18
9 10 1/6
9 26 1/12
9 27 -1/12
9 29 1/12
9 42 1/12
9 43 -1/12
9 45 1/12
9 47 1/12
9 48 -1/12
9 50 1/12
9 51 1/12
9 52 1/12
9 54 -1/4
9 55 -1/6
9 56 1/2
9 79 -1/3
10 0 10/27
10 2 -1/9
10 5 -1/3
10 6 -1/9
10 7 -7/18
10 9 5/18
10 10 4/9
10 26 1/12
10 28 -1/12
10 42 1/12
10 44 -1/12
10 47 1/12
10 49 -1/12
10 51 1/12
10 53 1/12
10 54 -1/6
10 57 -1/6
10 58 1/6
13 0 10/27
13 2 -7/18
13 4 5/18
13 5 -1/3
13 6 -1/9
13 7 -1/9
13 10 4/9
13 21 1/12
13 23 1/12
13 24 1/12
13 25 1/12
13 26 1/12
13 29 -1/6
13 35 -1/6
13 36 -1/12
13 37 -1/12
13 38 -1/12
13 39 1/6
38 0 -5/18
38 2 1/12
38 5 1/4
38 6 1/12
38 7 19/108
38 9 -5/54
38 10 -1/3
38 26 -1/36
38 28 1/36
38 42 -1/36
38 44 1/36
38 47 -1/36
38 49 1/36
38 51 -1/36
38 53 -1/36
38 54 1/18
38 57 1/18
38 58 -1/18
39 0 -5/18
39 2 19/108
39 4 -5/54
39 5 1/4
39 6 1/12
39 7 1/12
39 10 -1/3
39 21 -1/36
39 23 -1/36
39 24 -1/36
39 25 -1/36
39 26 -1/36
39 29 1/18
39 35 1/18
39 36 1/36
39 37 1/36
39 38 1/36
39 39 -1/18
40 0 -5/18
40 2 19/108
40 3 -5/54
40 5 1/12
40 6 1/4
40 7 1/12
40 10 -13/54
40 21 -1/36
40 22 -1/36
40 24 -1/36
40 25 -1/36
40 26 -1/36
40 29 1/12
40 30 1/18
40 31 1/36
40 32 1/36
40 33 1/36
40 34 -1/6
40 45 -1/36
40 50 -1/36
40 54 -1/36
40 79 1/9
41 0 -5/18
41 2 1/12
41 5 1/12
41 6 1/4
41 7 19/108
41 8 -5/54
41 10 -13/54
41 26 -1/36
41 27 1/36
41 29 -1/36
41 42 -1/36
41 43 1/36
41 45 -1/36
41 47 -1/36
41 48 1/36
41 50 -1/36
41 51 -1/36
41 52 -1/36
41 54 1/12
41 55 1/18
41 56 -1/6
41 79 1/9
42 7 5/27
42 9 -5/27
42 26 -1/18
42 28 1/18
42 42 -1/18
42 44 1/18
42 47 -1/18
42 49 1/18
42 51 -1/18
42 53 -1/18
42 54 1/9
42 57 1/9
42 58 -1/9
43 2 5/27
43 4 -5/27
43 21 -1/18
43 23 -1/18
43 24 -1/18
43 25 -1/18
43 26 -1/18
43 29 1/9
43 35 1/9
43 36 1/18
43 37 1/18
43 38 1/18
43 39 -1/9
44 2 5/27
44 3 -5/27
44 10 5/27
44 21 -1/18
44 22 -1/18
44 24 -1/18
44 25 -1/18
44 26 -1/18
44 29 1/6
44 30 1/9
44 31 1/18
44 32 1/18
44 33 1/18
44 34 -1/3
44 45 -1/18
44 50 -1/18
44 54 -1/18
44 79 2/9
45 7 5/27
45 8 -5/27
45 10 5/27
45 26 -1/18
45 27 1/18
45 29 -1/18
45 42 -1/18
45 43 1/18
45 45 -1/18
45 47 -1/18
45 48 1/18
45 50 -1/18
45 51 -1/18
45 52 -1/18
45 54 1/6
45 55 1/9
45 56 -1/3
45 79 2/9
52 0 -25/54
52 2 5/12
52 4 -5/18
52 5 5/12
52 6 5/36
52 7 5/36
52 10 -5/9
52 21 -1/12
52 23 -1/12
52 24 -1/12
52 25 -1/12
52 26 -1/12
52 29 1/6
52 35 1/6
52 36 1/12
52 37 1/12
52 38 1/12
52 39 -1/6
53 0 -25/54
53 2 5/36
53 5 5/12
53 6 5/36
53 7 5/12
53 9 -5/18
53 10 -5/9
53 26 -1/12
53 28 1/12
53 42 -1/12
53 44 1/12
53 47 -1/12
53 49 1/12
53 51 -1/12
53 53 -1/12
53 54 1/6
53 57 1/6
53 58 -1/6
54 0 -25/54
54 2 5/36
54 5 5/36
54 6 5/12
54 7 5/12
54 8 -5/18
54 10 -5/18
54 26 -1/12
54 27 1/12
54 29 -1/12
54 42 -1/12
54 43 1/12
54 45 -1/12
54 47 -1/12
54 48 1/12
54 50 -1/12
54 51 -1/12
54 52 -1/12
54 54 1/4
54 55 1/6
54 56 -1/2
54 79 1/3
55 0 -25/54
55 2 5/12
55 3 -5/18
55 5 5/36
55 6 5/12
55 7 5/36
55 10 -5/18
55 21 -1/12
55 22 -1/12
55 24 -1/12
55 25 -1/12
55 26 -1/12
55 29 1/4
55 30 1/6
55 31 1/12
55 32 1/12
55 33 1/12
55 34 -1/2
55 45 -1/12
55 50 -1/12
55 54 -1/12
55 79 1/3
64 0 5/27
64 2 -13/54
64 3 5/27
64 5 -1/18
64 6 -1/6
64 7 -1/18
64 10 1/27
64 21 1/18
64 22 1/18
64 24 1/18
64 25 1/18
64 26 1/18
64 29 -1/6
64 30 -1/9
64 31 -1/18
64 32 -1/18
64 33 -1/18
64 34 1/3
64 45 1/18
64 50 1/18
64 54 1/18
64 79 -2/9
65 0 5/27
65 2 -1/18
65 5 -1/18
65 6 -1/6
65 7 -13/54
65 8 5/27
65 10 1/27
65 26 1/18
65 27 -1/18
65 29 1/18
65 42 1/18
65 43 -1/18
65 45 1/18
65 47 1/18
65 48 -1/18
65 50 1/18
65 51 1/18
65 52 1/18
65 54 -1/6
65 55 -1/9
65 56 1/3
65 79 -2/9
66 0 5/27
66 2 -1/18
66 5 -1/6
66 6 -1/18
66 7 -13/54
66 9 5/27
66 10 2/9
66 26 1/18
66 28 -1/18
66 42 1/18
66 44 -1/18
66 47 1/18
66 49 -1/18
66 51 1/18
66 53 1/18
66 54 -1/9
66 57 -1/9
66 58 1/9
67 0 5/27
67 2 -13/54
67 4 5/27
67 5 -1/6
67 6 -1/18
67 7 -1/18
67 10 2/9
67 21 1/18
67 23 1/18
67 24 1/18
67 25 1/18
67 26 1/18
67 29 -1/9
67 35 -1/9
67 36 -1/18
67 37 -1/18
67 38 -1/18
67 39 1/9
68 0 -20/27
68 2 1/2
68 4 -5/18
68 5 2/3
68 6 2/9
68 7 2/9
68 10 -8/9
68 21 -1/12
68 23 -1/12
68 24 -1/12
68 25 -1/12
68 26 -1/12
68 29 1/6
68 35 1/6
68 36 1/12
68 37 1/12
68 38 1/12
68 39 -1/6
71 0 -20/27
71 2 2/9
71 5 2/3
71 6 2/9
71 7 1/2
71 9 -5/18
71 10 -8/9
71 26 -1/12
71 28 1/12
71 42 -1/12
71 44 1/12
71 47 -1/12
71 49 1/12
71 51 -1/12
71 53 -1/12
71 54 1/6
71 57 1/6
71 58 -1/6
72 0 -20/27
72 2 2/9
72 5 2/9
72 6 2/3
72 7 1/2
72 8 -5/18
72 10 -11/18
72 26 -1/12
72 27 1/12
72 29 -1/12
72 42 -1/12
72 43 1/12
72 45 -1/12
72 47 -1/12
72 48 1/12
72 50 -1/12
72 51 -1/12
72 52 -1/12
72 54 1/4
72 55 1/6
72 56 -1/2
72 79 1/3
75 0 -20/27
75 2 1/2
75 3 -5/18
75 5 2/9
75 6 2/3
75 7 2/9
75 10 -11/18
75 21 -1/12
75 22 -1/12
75 24 -1/12
75 25 -1/12
75 26 -1/12
75 29 1/4
75 30 1/6
75 31 1/12
75 32 1/12
75 33 1/12
75 34 -1/2
75 45 -1/12
75 50 -1/12
75 54 -1/12
75 79 1/3
98 0 10/27
98 2 -8/27
98 4 5/27
98 5 -1/3
98 6 -1/9
98 7 -1/9
98 10 4/9
98 21 1/18
98 23 1/18
98 24 1/18
98 25 1/18
98 26 1/18
98 29 -1/9
98 35 -1/9
98 36 -1/18
98 37 -1/18
98 38 -1/18
98 39 1/9
99 0 10/27
99 2 -1/9
99 5 -1/3
99 6 -1/9
99 7 -8/27
99 9 5/27
99 10 4/9
99 26 1/18
99 28 -1/18
99 42 1/18
99 44 -1/18
99 47 1/18
99 49 -1/18
99 51 1/18
99 53 1/18
99 54 -1/9
99 57 -1/9
99 58 1/9
100 0 10/27
100 2 -1/9
100 5 -1/9
100 6 -1/3
100 7 -8/27
100 8 5/27
100 10 7/27
100 26 1/18
100 27 -1/18
100 29 1/18
100 42 1/18
100 43 -1/18
100 45 1/18
100 47 1/18
100 48 -1/18
100 50 1/18
100 51 1/18
100 52 1/18
100 54 -1/6
100 55 -1/9
100 56 1/3
100 79 -2/9
101 0 10/27
101 2 -8/27
101 3 5/27
101 5 -1/9
101 6 -1/3
101 7 -1/9
101 10 7/27
101 21 1/18
101 22 1/18
101 24 1/18
101 25 1/18
101 26 1/18
101 29 -1/6
101 30 -1/9
101 31 -1/18
101 32 -1/18
101 33 -1/18
101 34 1/3
101 45 1/18
101 50 1/18
101 54 1/18
101 79 -2/9
102 0 -5/27
102 2 13/54
102 4 -5/27
102 5 1/6
102 6 1/18
102 7 1/18
102 10 -2/9
102 21 -1/18
102 23 -1/18
102 24 -1/18
102 25 -1/18
102 26 -1/18
102 29 1/9
102 35 1/9
102 36 1/18
102 37 1/18
102 38 1/18
102 39 -1/9
103 0 -5/27
103 2 1/18
103 5 1/6
103 6 1/18
103 7 13/54
103 9 -5/27
103 10 -2/9
103 26 -1/18
103 28 1/18
103 42 -1/18
103 44 1/18
103 47 -1/18
103 49 1/18
103 51 -1/18
103 53 -1/18
103 54 1/9
103 57 1/9
103 58 -1/9
104 0 -5/27
104 2 1/18
104 5 1/18
104 6 1/6
104 7 13/54
104 8 -5/27
104 10 -1/27
104 26 -1/18
104 27 1/18
104 29 -1/18
104 42 -1/18
104 43 1/18
104 45 -1/18
104 47 -1/18
104 48 1/18
104 50 -1/18
104 51 -1/18
104 52 -1/18
104 54 1/6
104 55 1/9
104 56 -1/3
104 79 2/9
105 0 -5/27
105 2 13/54
105 3 -5/27
105 5 1/18
105 6 1/6
105 7 1/18
105 10 -1/27
105 21 -1/18
105 22 -1/18
105 24 -1/18
105 25 -1/18
105 26 -1/18
105 29 1/6
105 30 1/9
105 31 1/18
105 32 1/18
105 33 1/18
105 34 -1/3
105 45 -1/18
105 50 -1/18
105 54 -1/18
105 79 2/9
122 0 10/27
122 2 -1/9
122 5 -1/9
122 6 -1/3
122 7 -8/27
122 8 5/27
122 10 7/27
122 26 1/18
122 27 -1/18
122 29 1/18
122 42 1/18
122 43 -1/18
122 45 1/18
122 47 1/18
122 48 -1/18
122 50 1/18
122 51 1/18
122 52 1/18
122 54 -1/6
122 55 -1/9
122 56 1/3
122 79 -2/9
125 0 10/27
125 2 -8/27
125 3 5/27
125 5 -1/9
125 6 -1/3
125 7 -1/9
125 10 7/27
125 21 1/18
125 22 1/18
125 24 1/18
125 25 1/18
125 26 1/18
125 29 -1/6
125 30 -1/9
125 31 -1/18
125 32 -1/18
125 33 -1/18
125 34 1/3
125 45 1/18
125 50 1/18
125 54 1/18
125 79 -2/9
126 0 10/27
126 2 -8/27
126 4 5/27
126 5 -1/3
126 6 -1/9
126 7 -1/9
126 10 4/9
126 21 1/18
126 23 1/18
126 24 1/18
126 25 1/18
126 26 1/18
126 29 -1/9
126 35 -1/9
126 36 -1/18
126 37 -1/18
126 38 -1/18
126 39 1/9
129 0 10/27
129 2 -1/9
129 5 -1/3
129 6 -1/9
129 7 -8/27
129 9 5/27
129 10 4/9
129 26 1/18
129 28 -1/18
129 42 1/18
129 44 -1/18
129 47 1/18
129 49 -1/18
129 51 1/18
129 53 1/18
129 54 -1/9
129 57 -1/9
129 58 1/9
130 0 -5/36
130 2 1/24
130 5 1/24
130 6 1/8
130 7 1/24
130 10 -1/6
133 0 -5/36
133 2 1/24
133 5 1/24
133 6 1/8
133 7 1/24
133 10 -1/6
134 0 -5/36
134 2 1/24
134 5 1/8
134 6 1/24
134 7 1/24
134 10 -1/6
137 0 -5/36
137 2 1/24
137 5 1/8
137 6 1/24
137 7 1/24
137 10 -1/6
217 3 1/36
217 6 -1/36
218 6 -1/36
218 8 1/36
219 5 -1/36
219 9 1/36
219 10 1/36
220 4 1/36
220 5 -1/36
220 10 1/36
233 0 -5/36
233 2 1/24
233 5 1/8
233 6 1/24
233 7 1/24
233 10 -1/6
234 0 -5/36
234 2 1/24
234 5 1/24
234 6 1/8
234 7 1/24
234 10 -1/6
241 0 1/36
336 5320 0


==> anc/ggggH/matrix_pppm_0L_Nc0_Nf0 <==
9 0 1
10 0 -1
11 0 -1
12 0 1
13 0 1
15 0 1
29 0 -1
31 0 1
72 0 1
73 0 -1
189 5320 0


==> anc/ggggH/matrix_pppm_1L_Nc0_Nf1 <==
0 0 1/2
1 5 1/2
1 7 -1/2
1 10 -1/2
1 40 1/4
1 42 -1/2
1 45 -1/2
1 53 1/2
1 54 1/2
1 57 -1/4
1 68 -1/2
1 69 -1/2
1 79 1/12
4 5 -1/2
4 7 1/2
4 10 1/2
4 40 1/4
4 42 -1/2
4 45 -1/2
4 53 1/2
4 54 1/2
4 57 -1/4
4 68 -1/2
4 69 -1/2
4 79 1/12
7 7 -1/2
7 9 1/2
8 5 -1/2
8 9 1/2
8 10 1/2
9 2 1/6
9 4 1/3
9 5 -1/6
9 6 1/6
9 7 1/6
10 2 -1/6
10 5 1/6
10 6 -1/6
10 7 -1/6
10 9 -1/3
11 2 -1/6
11 5 -1/6
11 6 -1/6
11 7 1/6
11 9 -1/3
11 10 1/3
12 2 1/6
12 5 1/6
12 6 1/6
12 7 -1/6
12 8 1/3
12 10 -2/3
13 2 1/6
13 5 1/6
13 6 1/6
13 7 1/6
13 10 -1/3
14 0 1/4
15 2 1/6
15 5 1/6
15 6 1/6
15 7 1/6
15 10 -1/3
16 0 1/4
29 2 -1/6
29 5 -1/6
29 6 -1/6
29 7 -1/6
29 10 1/3
31 2 1/6
31 5 1/6
31 6 1/6
31 7 1/6
31 10 -1/3
36 7 1
36 9 -1
37 5 1
37 9 -1
37 10 -1
38 4 -1/6
38 5 1/6
38 10 -1/6
39 7 1/6
39 8 -1/6
39 10 1/6
47 7 1/6
47 9 -1/6
48 5 1/6
48 9 -1/6
48 10 -1/6
72 2 1/6
72 5 1/6
72 6 1/6
72 7 1/6
72 10 -1/3
73 2 -1/6
73 5 -1/6
73 6 -1/6
73 7 -1/6
73 10 1/3
111 0 -1/4
112 0 1/12
119 0 1/4
120 0 1/4
189 5320 0


==> anc/ggggH/matrix_pppm_1L_Nc1_Nf0 <==
0 0 -1/2
0 40 -3/4
0 42 3/2
0 45 3/2
0 53 -3/2
0 54 -3/2
0 57 3/4
0 68 3/2
0 69 3/2
0 79 -1/4
1 5 -1/2
1 7 1/2
1 10 1/2
1 40 -1/4
1 42 1/2
1 45 1/2
1 53 -1/2
1 54 -1/2
1 57 1/4
1 68 1/2
1 69 1/2
1 79 -1/12
4 5 1/2
4 7 -1/2
4 10 -1/2
4 40 -1/4
4 42 1/2
4 45 1/2
4 53 -1/2
4 54 -1/2
4 57 1/4
4 68 1/2
4 69 1/2
4 79 -1/12
7 7 1/2
7 9 -1/2
8 5 1/2
8 9 -1/2
8 10 -1/2
9 2 -11/12
9 4 -11/6
9 5 11/12
9 6 -11/12
9 7 -11/12
9 11 -1
9 12 -1/2
9 14 2
9 15 -1/2
9 16 1/2
9 17 1/2
9 20 2
9 23 1
9 24 -1
9 26 1/2
9 29 3/2
9 35 -1
9 36 1
9 37 -1
9 38 -1
9 39 -2
9 41 1/2
9 50 -1
9 54 -1/2
9 62 2
9 79 -1/3
10 2 11/12
10 5 -11/12
10 6 11/12
10 7 11/12
10 9 11/6
10 11 1
10 12 -1/2
10 15 1/2
10 16 -1/2
10 17 1/2
10 19 -2
10 20 -2
10 26 -1/2
10 28 1
10 29 1/2
10 41 -1/2
10 42 1
10 44 -1
10 49 1
10 50 1
10 53 -1
10 54 -3/2
10 57 1
10 58 2
10 60 -2
10 79 1/3
11 2 11/12
11 5 11/12
11 6 11/12
11 7 -11/12
11 9 11/6
11 10 -11/6
11 11 1
11 12 -1/2
11 15 1/2
11 16 -1/2
11 17 1/2
11 19 -2
11 20 -2
11 26 -1/2
11 28 1
11 29 1/2
11 41 -1/2
11 42 1
11 44 -1
11 49 1
11 50 1
11 53 -1
11 54 -3/2
11 57 1
11 58 2
11 60 -2
11 79 1/3
12 2 -11/12
12 5 -11/12
12 6 -11/12
12 7 11/12
12 8 -11/6
12 10 11/3
12 11 -1
12 12 1/2
12 15 1/2
12 16 -1/2
12 17 -1/2
12 18 2
12 26 1/2
12 27 -1
12 29 1/2
12 41 1/2
12 43 -1
12 47 -1
12 48 1
12 50 -1
12 52 1
12 54 1/2
12 55 -1
12 59 -2
12 79 1/3
13 2 -11/12
13 5 -11/12
13 6 -11/12
13 7 -11/12
13 10 11/6
13 11 -1
13 12 1/2
13 17 -1/2
13 18 1
13 19 1
13 20 1
13 26 1/2
13 27 -1/2
13 28 -1/2
13 41 1/2
13 42 -1/2
13 43 -1/2
13 44 1/2
13 47 -1/2
13 48 1/2
13 49 -1/2
13 50 -1
13 52 1/2
13 53 1/2
13 54 1
13 55 -1/2
13 57 -1/2
13 58 -1
13 59 -1
13 60 1
14 0 -1/4
14 13 1
14 14 -1
14 15 1/2
14 16 -1/2
14 20 -1
14 22 1/2
14 23 -1/2
14 24 1/2
14 25 -1/2
14 29 -1/2
14 30 -1/2
14 31 -1/2
14 32 1/2
14 33 -1/2
14 35 1/2
14 36 -1/2
14 37 1/2
14 38 1/2
14 39 1
14 54 1/2
14 61 -1
14 62 -1
14 79 1/3
15 2 -11/12
15 5 -11/12
15 6 -11/12
15 7 -11/12
15 10 11/6
15 11 -1
15 13 1
15 19 1
15 20 1
15 22 1/2
15 25 -1/2
15 26 1/2
15 28 -1/2
15 30 -1/2
15 31 -1/2
15 32 1/2
15 33 -1/2
15 41 1/2
15 42 -1/2
15 44 1/2
15 49 -1/2
15 50 -1
15 53 1/2
15 54 1
15 57 -1/2
15 58 -1
15 60 1
15 61 -1
16 0 -1/4
16 13 1
16 14 -1
16 15 1/2
16 16 -1/2
16 20 -1
16 22 1/2
16 23 -1/2
16 24 1/2
16 25 -1/2
16 29 -1/2
16 30 -1/2
16 31 -1/2
16 32 1/2
16 33 -1/2
16 35 1/2
16 36 -1/2
16 37 1/2
16 38 1/2
16 39 1
16 54 1/2
16 61 -1
16 62 -1
16 79 1/3
17 13 1
17 14 -1
17 15 1/2
17 16 -1/2
17 20 -1
17 22 1/2
17 23 -1/2
17 24 1/2
17 25 -1/2
17 29 -1/2
17 30 -1/2
17 31 -1/2
17 32 1/2
17 33 -1/2
17 35 1/2
17 36 -1/2
17 37 1/2
17 38 1/2
17 39 1
17 54 1/2
17 61 -1
17 62 -1
17 79 1/3
28 15 1/2
28 16 -1/2
28 18 1
28 19 -1
28 20 -1
28 27 -1/2
28 28 1/2
28 29 1/2
28 42 1/2
28 43 -1/2
28 44 -1/2
28 47 -1/2
28 48 1/2
28 49 1/2
28 52 1/2
28 53 -1/2
28 54 -1/2
28 55 -1/2
28 57 1/2
28 58 1
28 59 -1
28 60 -1
28 79 1/3
29 2 11/12
29 5 11/12
29 6 11/12
29 7 11/12
29 10 -11/6
29 11 1
29 12 -1/2
29 15 1/2
29 16 -1/2
29 17 1/2
29 19 -2
29 20 -2
29 26 -1/2
29 28 1
29 29 1/2
29 41 -1/2
29 42 1
29 44 -1
29 49 1
29 50 1
29 53 -1
29 54 -3/2
29 57 1
29 58 2
29 60 -2
29 79 1/3
30 12 -1/2
30 14 1
30 17 1/2
30 19 -1
30 23 1/2
30 24 -1/2
30 28 1/2
30 29 1
30 35 -1/2
30 36 1/2
30 37 -1/2
30 38 -1/2
30 39 -1
30 42 1/2
30 44 -1/2
30 49 1/2
30 53 -1/2
30 54 -1
30 57 1/2
30 58 1
30 60 -1
30 62 1
31 2 -11/12
31 5 -11/12
31 6 -11/12
31 7 -11/12
31 10 11/6
31 11 -1
31 12 -1/2
31 14 2
31 15 -1/2
31 16 1/2
31 17 1/2
31 20 2
31 23 1
31 24 -1
31 26 1/2
31 29 3/2
31 35 -1
31 36 1
31 37 -1
31 38 -1
31 39 -2
31 41 1/2
31 50 -1
31 54 -1/2
31 62 2
31 79 -1/3
36 7 -1
36 9 1
37 5 -1
37 9 1
37 10 1
38 4 1/6
38 5 -1/6
38 10 1/6
39 7 -1/6
39 8 1/6
39 10 -1/6
47 7 -1/6
47 9 1/6
48 5 -1/6
48 9 1/6
48 10 1/6
72 2 -11/12
72 5 -11/12
72 6 -11/12
72 7 -11/12
72 10 11/6
72 11 -1
72 12 1/2
72 17 -1/2
72 18 1
72 19 1
72 20 1
72 26 1/2
72 27 -1/2
72 28 -1/2
72 41 1/2
72 42 -1/2
72 43 -1/2
72 44 1/2
72 47 -1/2
72 48 1/2
72 49 -1/2
72 50 -1
72 52 1/2
72 53 1/2
72 54 1
72 55 -1/2
72 57 -1/2
72 58 -1
72 59 -1
72 60 1
73 2 11/12
73 5 11/12
73 6 11/12
73 7 11/12
73 10 -11/6
73 11 1
73 14 -1
73 15 1/2
73 16 -1/2
73 19 -1
73 20 -2
73 23 -1/2
73 24 1/2
73 26 -1/2
73 28 1/2
73 29 -1/2
73 35 1/2
73 36 -1/2
73 37 1/2
73 38 1/2
73 39 1
73 41 -1/2
73 42 1/2
73 44 -1/2
73 49 1/2
73 50 1
73 53 -1/2
73 54 -1/2
73 57 1/2
73 58 1
73 60 -1
73 62 -1
73 79 1/3
111 0 1/4
112 0 -1/12
119 0 -1/4
120 0 -1/4
183 75 1/2
184 76 1/2
189 5320 0


==> anc/ggggH/matrix_pppm_2L_Nc0_Nf2 <==
0 0 -5/18
0 2 1/12
0 5 1/12
0 6 1/12
0 7 1/12
0 9 1/6
0 10 -1/6
1 5 -5/18
1 7 5/18
1 10 5/18
1 24 1/12
1 26 -1/12
1 29 -1/12
1 40 -1/18
1 41 1/12
1 42 5/18
1 44 1/6
1 45 1/36
1 47 -1/12
1 50 -1/12
1 51 -1/12
1 53 -4/9
1 54 -7/36
1 57 5/36
1 58 -1/6
1 68 5/18
1 69 5/18
1 79 13/108
1 195 1/24
1 197 -1/12
1 200 -1/12
1 210 1/12
1 211 1/12
1 219 -1/24
1 231 -1/12
1 232 -1/12
1 241 1/72
1 301 1/24
1 302 1/24
1 303 -1/24
1 307 1/12
1 308 -1/6
1 310 -1/12
1 314 -1/12
1 315 -1/12
1 318 -1/12
1 319 1/6
1 328 -1/24
1 329 -1/6
1 340 -1/12
1 341 -1/12
1 350 13/72
1 360 1/12
1 361 1/12
1 370 -1/24
1 382 -1/12
1 383 -1/12
1 391 1/72
1 395 1/12
1 396 1/12
1 402 1/8
1 414 -1/12
1 415 -1/12
1 424 -11/72
1 483 -1/12
1 484 1/12
1 486 -1/6
1 487 -1/6
1 491 1/36
1 503 1/6
1 504 1/6
1 633 -1/36
4 5 5/18
4 7 -5/18
4 10 -5/18
4 24 -1/12
4 26 1/12
4 29 1/12
4 40 -2/9
4 41 -1/12
4 42 5/18
4 44 -1/6
4 45 19/36
4 47 1/12
4 50 1/12
4 51 1/12
4 53 -1/9
4 54 -13/36
4 57 5/36
4 58 1/6
4 68 5/18
4 69 5/18
4 79 -23/108
4 195 1/24
4 197 -1/12
4 200 -1/12
4 210 1/12
4 211 1/12
4 219 -1/24
4 231 -1/12
4 232 -1/12
4 241 1/72
4 301 1/24
4 302 1/24
4 303 -1/24
4 307 1/12
4 308 -1/6
4 310 -1/12
4 314 -1/12
4 315 -1/12
4 318 -1/12
4 319 1/6
4 328 -1/24
4 329 -1/6
4 340 -1/12
4 341 -1/12
4 350 13/72
4 360 1/12
4 361 1/12
4 370 -1/24
4 382 -1/12
4 383 -1/12
4 391 1/72
4 395 1/12
4 396 1/12
4 402 1/8
4 414 -1/12
4 415 -1/12
4 424 -11/72
4 483 -1/12
4 484 1/12
4 486 -1/6
4 487 -1/6
4 491 1/36
4 503 1/6
4 504 1/6
4 633 -1/36
7 7 5/18
7 9 -5/18
7 26 -1/12
7 28 1/12
7 42 -1/12
7 44 1/12
7 47 -1/12
7 49 1/12
7 51 -1/12
7 53 -1/12
7 54 1/6
7 57 1/6
7 58 -1/6
8 5 5/18
8 9 -5/18
8 10 -5/18
8 24 -1/12
8 28 1/12
8 29 1/12
8 40 -1/12
8 41 -1/12
8 42 -1/12
8 44 -1/12
8 45 1/4
8 49 1/12
8 50 1/12
8 53 1/12
8 54 1/12
8 57 1/6
8 79 -1/6
9 2 -5/54
9 4 -5/27
9 5 5/54
9 6 -5/54
9 7 -5/54
9 21 1/24
9 23 1/18
9 24 -1/36
9 25 1/36
9 26 1/36
9 35 1/9
9 36 -1/18
9 37 1/18
9 38 1/18
9 40 -1/72
9 41 -1/36
9 42 -1/36
9 45 1/18
9 46 1/24
9 47 1/36
9 50 -1/18
9 51 1/24
9 79 -1/108
10 2 5/54
10 5 -5/54
10 6 5/54
10 7 5/54
10 9 5/27
10 21 -1/24
10 24 1/36
10 25 -1/36
10 26 -1/36
10 28 -1/18
10 40 1/72
10 41 1/36
10 42 1/36
10 44 1/18
10 45 -1/18
10 46 -1/24
10 47 -1/36
10 49 -1/18
10 50 1/18
10 51 -1/24
10 53 -1/18
10 57 -1/9
10 79 1/108
11 2 5/54
11 5 5/54
11 6 5/54
11 7 -5/54
11 9 5/27
11 10 -5/27
11 21 -1/24
11 24 -1/36
11 25 -1/36
11 26 1/36
11 28 -1/18
11 29 1/18
11 40 -1/24
11 41 -1/36
11 42 1/36
11 44 -1/18
11 45 1/9
11 46 -1/24
11 47 1/36
11 49 -1/18
11 50 1/9
11 51 1/72
11 53 1/18
11 54 -1/18
11 57 -1/9
11 58 1/9
11 79 -11/108
12 2 -5/54
12 5 -5/54
12 6 -5/54
12 7 5/54
12 8 -5/27
12 10 10/27
12 21 1/24
12 24 1/36
12 25 1/36
12 26 -1/36
12 27 1/18
12 29 -1/9
12 40 1/24
12 41 1/36
12 42 -1/36
12 43 1/18
12 45 -1/6
12 46 1/24
12 47 -1/36
12 48 1/18
12 50 -1/6
12 51 -1/72
12 52 -1/18
12 54 1/9
12 55 1/9
12 56 -1/3
12 79 35/108
13 2 -5/54
13 5 -5/54
13 6 -5/54
13 7 -5/54
13 10 5/27
13 21 1/24
13 24 1/36
13 25 1/36
13 26 1/36
13 29 -1/18
13 40 1/24
13 41 1/36
13 42 1/36
13 45 -1/9
13 46 1/24
13 47 1/36
13 50 -1/9
13 51 1/24
13 54 -1/18
13 79 11/108
14 0 -5/36
14 2 1/24
14 5 1/24
14 6 1/24
14 7 1/24
14 9 1/12
14 10 -1/12
15 2 -5/54
15 5 -5/54
15 6 -5/54
15 7 -5/54
15 10 5/27
15 21 1/24
15 24 1/36
15 25 1/36
15 26 1/36
15 29 -1/18
15 40 1/24
15 41 1/36
15 42 1/36
15 45 -1/9
15 46 1/24
15 47 1/36
15 50 -1/9
15 51 1/24
15 54 -1/18
15 79 11/108
16 0 -5/36
16 2 1/24
16 5 1/24
16 6 1/24
16 7 1/24
16 9 1/12
16 10 -1/12
29 2 5/54
29 5 5/54
29 6 5/54
29 7 5/54
29 10 -5/27
29 21 -1/24
29 24 -1/36
29 25 -1/36
29 26 -1/36
29 29 1/18
29 40 -1/24
29 41 -1/36
29 42 -1/36
29 45 1/9
29 46 -1/24
29 47 -1/36
29 50 1/9
29 51 -1/24
29 54 1/18
29 79 -11/108
31 2 -5/54
31 5 -5/54
31 6 -5/54
31 7 -5/54
31 10 5/27
31 21 1/24
31 24 1/36
31 25 1/36
31 26 1/36
31 29 -1/18
31 40 1/24
31 41 1/36
31 42 1/36
31 45 -1/9
31 46 1/24
31 47 1/36
31 50 -1/9
31 51 1/24
31 54 -1/18
31 79 11/108
36 7 -5/9
36 9 5/9
36 26 1/6
36 28 -1/6
36 42 1/6
36 44 -1/6
36 47 1/6
36 49 -1/6
36 51 1/6
36 53 1/6
36 54 -1/3
36 57 -1/3
36 58 1/3
37 5 -5/9
37 9 5/9
37 10 5/9
37 24 1/6
37 28 -1/6
37 29 -1/6
37 40 1/6
37 41 1/6
37 42 1/6
37 44 1/6
37 45 -1/2
37 49 -1/6
37 50 -1/6
37 53 -1/6
37 54 -1/6
37 57 -1/3
37 79 1/3
38 4 5/54
38 5 -5/54
38 10 5/54
38 23 -1/36
38 24 1/36
38 29 -1/36
38 35 -1/18
38 36 1/36
38 37 -1/36
38 38 -1/36
38 40 1/36
38 41 1/36
38 42 1/36
38 45 -1/12
38 50 -1/36
38 54 -1/36
38 79 1/18
39 7 -5/54
39 8 5/54
39 10 -5/54
39 26 1/36
39 27 -1/36
39 29 1/36
39 42 1/36
39 43 -1/36
39 45 1/36
39 47 1/36
39 48 -1/36
39 50 1/36
39 51 1/36
39 52 1/36
39 54 -1/12
39 55 -1/18
39 56 1/6
39 79 -1/9
47 7 -5/54
47 9 5/54
47 26 1/36
47 28 -1/36
47 42 1/36
47 44 -1/36
47 47 1/36
47 49 -1/36
47 51 1/36
47 53 1/36
47 54 -1/18
47 57 -1/18
47 58 1/18
48 5 -5/54
48 9 5/54
48 10 5/54
48 24 1/36
48 28 -1/36
48 29 -1/36
48 40 1/36
48 41 1/36
48 42 1/36
48 44 1/36
48 45 -1/12
48 49 -1/36
48 50 -1/36
48 53 -1/36
48 54 -1/36
48 57 -1/18
48 79 1/18
72 2 -5/54
72 5 -5/54
72 6 -5/54
72 7 -5/54
72 10 5/27
72 21 1/24
72 24 1/36
72 25 1/36
72 26 1/36
72 29 -1/18
72 40 1/24
72 41 1/36
72 42 1/36
72 45 -1/9
72 46 1/24
72 47 1/36
72 50 -1/9
72 51 1/24
72 54 -1/18
72 79 11/108
73 2 5/54
73 5 5/54
73 6 5/54
73 7 5/54
73 10 -5/27
73 21 -1/24
73 24 -1/36
73 25 -1/36
73 26 -1/36
73 29 1/18
73 40 -1/24
73 41 -1/36
73 42 -1/36
73 45 1/9
73 46 -1/24
73 47 -1/36
73 50 1/9
73 51 -1/24
73 54 1/18
73 79 -11/108
94 2 1/72
94 4 -1/72
95 6 1/72
95 8 -1/72
111 0 5/36
111 2 -1/24
111 5 -1/24
111 6 -1/24
111 7 -1/24
111 9 -1/12
111 10 1/12
112 0 -5/108
112 2 1/72
112 3 1/36
112 5 1/72
112 6 1/72
112 7 1/72
112 10 -1/18
119 0 -5/36
119 2 1/8
119 5 1/24
119 6 1/24
119 7 1/24
119 10 -1/12
120 0 -5/36
120 2 1/24
120 5 1/24
120 6 1/8
120 7 1/24
120 10 -1/6
140 0 1/36
189 5320 0


==> anc/ggggH/matrix_pppp_0L_Nc0_Nf0 <==
0 0 -1
81 5320 0


==> anc/ggggH/matrix_pppp_1L_Nc0_Nf1 <==
0 2 -1/6
0 5 -1/6
0 6 -1/6
0 7 -1/6
0 10 1/3
28 0 -3/4
29 0 -3/4
30 0 -3/4
31 0 -3/4
32 0 3/4
33 0 3/4
34 0 3/4
35 0 3/4
81 5320 0


==> anc/ggggH/matrix_pppp_1L_Nc1_Nf0 <==
0 2 11/12
0 5 11/12
0 6 11/12
0 7 11/12
0 10 -11/6
0 11 1
0 12 -1/2
0 15 -1/2
0 16 -1/2
0 17 -1/2
0 20 -1
0 21 -1/4
0 24 1/2
0 25 1/2
0 29 -1/2
0 40 -1/4
0 42 1/2
0 45 1
0 46 -1/4
0 47 1/2
0 50 1
0 51 -1/4
0 54 -1/2
0 59 1
0 60 -1
0 61 1
0 62 -1
0 71 -1/2
0 72 -1/2
0 73 -1/2
0 74 -1/2
0 79 1/2
28 0 3/4
29 0 3/4
30 0 3/4
31 0 3/4
32 0 -3/4
33 0 -3/4
34 0 -3/4
35 0 -3/4
81 5320 0


==> anc/ggggH/matrix_pppp_2L_Nc0_Nf2 <==
0 0 -1/72
0 2 5/54
0 5 5/54
0 6 5/54
0 7 5/54
0 10 -5/27
0 21 -1/24
0 24 -1/36
0 25 -1/36
0 26 -1/36
0 29 1/18
0 40 -1/24
0 41 -1/36
0 42 -1/36
0 45 1/9
0 46 -1/24
0 47 -1/36
0 50 1/9
0 51 -1/24
0 54 1/18
0 79 -11/108
28 0 5/12
28 2 -3/8
28 5 -1/8
28 6 -1/8
28 7 -1/8
28 10 1/4
29 0 5/12
29 2 -1/8
29 5 -3/8
29 6 -1/8
29 7 -1/8
29 10 1/2
30 0 5/12
30 2 -1/8
30 5 -1/8
30 6 -1/8
30 7 -3/8
30 10 1/4
31 0 5/12
31 2 -1/8
31 5 -1/8
31 6 -3/8
31 7 -1/8
31 10 1/2
32 0 -5/12
32 2 1/8
32 3 1/4
32 5 1/8
32 6 1/8
32 7 1/8
32 10 -1/2
33 0 -5/12
33 2 1/8
33 5 1/8
33 6 1/8
33 7 1/8
33 9 1/4
33 10 -1/4
34 0 -5/12
34 2 1/8
34 5 1/8
34 6 1/8
34 7 1/8
34 8 1/4
34 10 -1/2
35 0 -5/12
35 2 1/8
35 4 1/4
35 5 1/8
35 6 1/8
35 7 1/8
35 10 -1/4
46 0 1/4
67 0 1/36
81 5320 0


==> anc/ggggH/matrix_pppp_2L_Nc1_Nf1 <==
0 0 4925/1296
0 1 -7/6
0 2 -403/432
0 5 -403/432
0 6 -403/432
0 7 -403/432
0 10 655/216
0 11 -9451/72
0 12 -31049/144
0 14 1125/2
0 15 -31049/144
0 16 9451/144
0 17 9451/144
0 20 29701/72
0 21 -30977/288
0 22 11
0 23 1169/4
0 24 -10931/144
0 25 29569/144
0 26 -1/9
0 29 1203/16
0 30 -11/2
0 34 11
0 35 -1147/4
0 36 1125/4
0 37 -1125/4
0 38 -1125/4
0 39 -1125/2
0 40 -27809/288
0 41 -1/9
0 42 29569/144
0 45 29437/72
0 46 -27809/288
0 47 29569/144
0 50 9187/72
0 51 -30977/288
0 52 11
0 53 11
0 54 -7797/16
0 55 -11/2
0 56 11
0 57 -11/2
0 59 10301/18
0 60 -88/9
0 61 88/9
0 62 -88/9
0 63 11
0 64 11
0 65 -11
0 66 11
0 67 11
0 68 -11
0 69 -11
0 70 -11
0 71 -31109/144
0 72 -31109/144
0 73 -31109/144
0 74 -31109/144
0 79 14225/432
0 80 -70385600075/20865053088
0 81 147024601/316137168
0 82 111089941/158068584
0 83 85508780603/7824394908
0 84 -933061043923/41730106176
0 85 -24808119965/1264548672
0 86 -539/972
0 87 -6476333/4649076
0 88 153032455/37192608
0 89 7207469/2066256
0 90 1648255861/230129262
0 91 999576407435/20865053088
0 92 -1750073/2927196
0 93 111977851/79034292
0 95 37529749/18596304
0 96 -62847107/316137168
0 97 725/972
0 98 -34430365/18596304
0 99 -16452073/18596304
0 100 -1021/324
0 101 23/972
0 102 -26741405/26344764
0 103 -4600806143/632274336
0 104 -196629791/35126352
0 105 196629791/35126352
0 106 355/486
0 107 64375595/18596304
0 108 714547/258282
0 109 4156446379/316137168
0 110 -6815345378989/125190318528
0 111 7095721005529/62595159264
0 112 30515424683/10432526544
0 114 6886073/6198768
0 115 24779953/9298152
0 116 -960772671475/6955017696
0 117 -1064431049881/20865053088
0 118 171633943247/3477508848
0 119 -7/54
0 120 -3/22
0 121 -136/2673
0 122 -13/36
0 123 31064890831/920517048
0 124 718817394187/6955017696
0 125 196597728673/6955017696
0 126 -667/324
0 127 -844825/774846
0 128 -34995311/18596304
0 129 13/36
0 130 -19090873871/1227356064
0 131 -505018257011/6955017696
0 132 -203/648
0 133 91/486
0 134 475/324
0 135 -43/324
0 136 535/486
0 137 12033437/6198768
0 138 -8014331/2324538
0 139 -11692297/6198768
0 140 3/22
0 141 62319977/25569918
0 142 51577319/12397536
0 143 -6588187/3099384
0 144 -3/22
0 145 -78838981/11364408
0 146 -6398435/4132512
0 147 -8016503/2066256
0 148 -16313644331/669466944
0 149 -4434486269/136372896
0 150 -520207/129141
0 151 1150502341/613678032
0 152 290937419/52689528
0 153 2930428234/652032909
0 154 -7267325/2066256
0 155 182881043/79034292
0 156 980080993943/20865053088
0 157 59207/14349
0 158 115822979/18596304
0 159 13/18
0 160 70471/43047
0 161 10411211801/1227356064
0 164 -1/6
0 165 7/54
0 166 -388723/516564
0 167 25/132
0 170 -1516699350725/27820070784
0 171 1000957/17563176
0 172 -670092577/316137168
0 173 -839345717/1264548672
0 174 561555029/1264548672
0 175 -713536747/316137168
0 176 -707/1944
0 177 -6886073/9298152
0 178 -6183307/6198768
0 179 1199/648
0 180 -23/1944
0 181 1129729489/421516224
0 182 -459984953/316137168
0 183 -54658321/19758573
0 184 102730451/39517146
0 185 -32/243
0 186 6886073/4649076
0 187 -3624067/4649076
0 188 87458005/52689528
0 189 -2424737/79034292
0 190 -135956003/632274336
0 193 6886073/4649076
0 194 135956003/632274336
0 195 883130939/632274336
0 196 262872167/316137168
0 197 1/12
0 200 -909475703/316137168
0 201 -43073216/6586191
0 202 -97/324
0 203 16452073/9298152
0 206 778290017/79034292
0 207 -911/1944
0 208 125/243
0 209 -35/324
0 210 43/324
0 211 -47/162
0 212 -38552099/18596304
0 213 6886073/18596304
0 214 6886073/18596304
0 215 965549/2066256
0 216 -651935/6198768
0 217 167/108
0 218 19/324
0 219 -19/243
0 220 -23/972
0 221 121/54
0 222 -149/324
0 224 57760789/26344764
0 225 -103/108
0 226 -76767577/17563176
0 228 -1/6
0 229 341/486
0 230 32/27
0 234 53369995/52689528
0 235 -235/648
0 236 -8/27
0 237 1145/648
0 241 -1338288895/223155648
0 242 8522665915/1896823008
0 243 1942031231/316137168
0 244 -1981548377/316137168
0 245 -1129/972
0 246 85361449/37192608
0 247 -20263187/9298152
0 248 -480353185/79034292
0 249 196629791/70252704
0 250 -196629791/35126352
0 252 -2035537/2066256
0 253 -2114394343/316137168
0 254 193702595/70252704
0 256 2035537/2066256
0 257 2219773399/316137168
0 258 -355/972
0 259 -341/486
0 260 43/27
0 261 -64375595/37192608
0 262 -20079527/18596304
0 263 -12478087/1549692
0 264 54421675/18596304
0 265 7401341/4649076
0 266 290937419/52689528
0 267 1040725243/105379056
0 268 -853530193/158068584
0 269 4308701/18596304
0 270 62151583/52689528
0 271 4023653/3099384
0 272 -119428/129141
0 273 -978842059/632274336
0 274 10321780663793/187785477792
0 275 -2638606860121/20865053088
0 276 5194576776089/125190318528
0 278 -6886073/18596304
0 279 -28901687/37192608
0 280 8726204881813/62595159264
0 281 3103897230367/41730106176
0 282 -5377669324187/62595159264
0 284 -11029743372443/62595159264
0 285 -29705378585/1956098727
0 287 7095721005529/62595159264
0 290 11359543/4649076
0 291 -6886073/6198768
0 292 -6886073/6198768
0 293 -24779953/18596304
0 294 -24779953/9298152
0 295 -2516549947003/62595159264
0 296 -4481027810905/62595159264
0 298 -62151583/52689528
0 299 1/12
0 300 60810460750249/751141911168
0 301 -875852044769/125190318528
0 302 741998107793/20865053088
0 303 -1/72
0 304 9/44
0 305 -620712883/409118688
0 306 13/72
0 307 3756474113/306839016
0 308 465461743529/13910035392
0 309 -218091848813/10432526544
0 310 17/36
0 311 21801857/18596304
0 312 -13/36
0 313 -128198770049/3682068192
0 314 -758549890729/10432526544
0 315 -7/27
0 316 -1/4
0 317 -7/27
0 318 11/27
0 319 -1/18
0 320 3/44
0 321 -3/22
0 322 -3/11
0 323 -527329591/818237376
0 324 86450843/37192608
0 325 592818427/204559344
0 326 145/216
0 327 -53/54
0 328 -28952494259/613678032
0 329 -7837833817/334733472
0 331 93365482657/3682068192
0 333 2143272608177/31297579632
0 334 7770287/2066256
0 335 -54658321/19758573
0 336 3955450442447/62595159264
0 337 1/18
0 338 -2035537/2066256
0 339 -7/27
0 340 -11716417945/3682068192
0 343 61925593/105379056
0 344 362456/387423
0 346 -1/12
0 347 7/132
0 350 -5278938658885/250380637056
0 351 -60052532621/5216263272
0 352 97/216
0 353 -8387005/2066256
0 354 -932233/4132512
0 355 -58877/38264
0 356 30605914169/3682068192
0 357 135399097357/5216263272
0 358 47/324
0 359 131/108
0 361 -85/162
0 362 22587265/6198768
0 363 2198909/3099384
0 364 377935/1033128
0 365 13703255/1549692
0 366 -251736251/37192608
0 367 543953/3099384
0 368 -3576269/2066256
0 369 6755627/1033128
0 370 92735695831/3682068192
0 371 31064890831/920517048
0 372 195809/129141
0 373 -499855907/68186448
0 374 -1/3
0 375 330155920465/6955017696
0 376 313438715/52689528
0 377 54658321/19758573
0 378 -71503083527/3682068192
0 379 9974159/1033128
0 380 2035537/2066256
0 381 7/27
0 382 -2135540107/230129262
0 385 -61925593/105379056
0 386 -362456/387423
0 388 -262477/516564
0 389 -10/33
0 391 8814035701883/250380637056
0 392 -1523/5832
0 393 659/1944
0 394 239/648
0 395 -185/972
0 396 103/243
0 397 341/972
0 398 -439/972
0 399 743/972
0 400 -103/216
0 401 -475/324
0 402 10/243
0 403 -89/324
0 404 1/3
0 405 179/972
0 406 1/3
0 408 103/108
0 409 -250/243
0 411 1/6
0 412 -341/486
0 413 107/216
0 418 235/648
0 419 7/54
0 420 -1145/648
0 424 -14533/23328
0 425 41668111/27894456
0 426 2543951/4649076
0 427 -67885319/12397536
0 428 -3/44
0 429 158871571/102279672
0 430 3000247/9298152
0 431 21473753/6198768
0 432 3/22
0 433 16711423/34093224
0 434 1739483/1377504
0 435 -1557665/1549692
0 436 -9/44
0 437 -3/22
0 438 6150299/2066256
0 439 -89694031/102279672
0 440 -1236779/1033128
0 441 6886073/4649076
0 442 -42227561/9298152
0 443 188515/1033128
0 444 -3/11
0 445 3669269/6198768
0 446 4684319/3099384
0 447 -3/22
0 450 -1159915633/2454712128
0 451 -2319035/111577824
0 452 9033551/6198768
0 453 -3529962527/818237376
0 454 -925558373/818237376
0 455 -921931/1377504
0 456 21473753/6198768
0 457 -1270312231/409118688
0 458 -895170361/409118688
0 459 920311/344376
0 460 4023653/1549692
0 461 317262479/68186448
0 462 1236779/1033128
0 463 -6886073/4649076
0 464 3287549/688752
0 465 188515/258282
0 466 3/11
0 467 -3669269/6198768
0 468 4023653/3099384
0 469 -4684319/3099384
0 470 3/22
0 473 -1742007175/1227356064
0 474 11558777/4132512
0 475 -11949749/2066256
0 476 -6208381/2066256
0 477 96979/38264
0 478 -29/216
0 479 -169141/516564
0 481 119428/129141
0 482 68700895/12397536
0 483 640810551499/22092409152
0 484 31037147917/669466944
0 485 -76756683001/3682068192
0 486 -75475133945/1841034096
0 488 -4023653/3099384
0 490 -1/12
0 491 46168721173/44184818304
0 492 3799583/688752
0 493 -73276277725/3682068192
0 494 -282155831/26344764
0 495 -7539269611003/62595159264
0 496 -1693253735/105379056
0 497 162589369/52689528
0 498 -5680141004317/62595159264
0 499 -4228223/258282
0 500 -7508230/1162269
0 501 -127/216
0 502 -676511/516564
0 503 7325712127/1841034096
0 506 -53369995/52689528
0 507 -4023653/3099384
0 508 -7/54
0 509 694247/516564
0 510 2/33
0 517 -650066081/316137168
0 518 -53369995/52689528
0 519 76181693/39517146
0 520 76098884857/10432526544
0 521 -1176123334189/31297579632
0 522 -304318297/105379056
0 523 -70933171/105379056
0 524 -282476185/316137168
0 525 -11359543/4649076
0 526 -521187064051/62595159264
0 527 -859025840671/31297579632
0 528 -80074753/79034292
0 529 15675491/11708784
0 530 -88496347/70252704
0 531 32234699/158068584
0 532 70933171/70252704
0 533 -1379653483/316137168
0 534 -133518305/52689528
0 535 -40444595/79034292
0 536 -1952742427465/62595159264
0 537 42306881719/2318339232
0 538 77602692559/3477508848
0 539 -334550101/39517146
0 540 1725436193/316137168
0 544 -14153917/12397536
0 545 -4023653/3099384
0 546 140983553/37192608
0 547 -11828884915/1227356064
0 548 -20332687697/920517048
0 549 -33790367/9298152
0 550 -4023653/6198768
0 551 3805739/2324538
0 552 -341/1944
0 553 157891974257/3682068192
0 554 3939206725/3682068192
0 555 -25743061/3099384
0 556 -14299471/45457632
0 557 277548875/37192608
0 558 4023653/4132512
0 559 119678543/37192608
0 560 -19871993689/3682068192
0 561 6886073/9298152
0 562 6886073/9298152
0 563 38552099/18596304
0 564 11359543/4649076
0 565 -70218125/18596304
0 566 -16657585/6198768
0 567 2850437/1377504
0 568 -611341/774846
0 569 4818053/4132512
0 570 -2582081/688752
0 571 -10828661/4132512
0 572 1478053/1033128
0 573 -247435/1377504
0 574 268085/129141
0 575 -7292965/4132512
0 576 -1892735/516564
0 577 -19993/14349
0 578 29203/344376
0 579 -119428/129141
0 580 611341/516564
0 581 72061/258282
0 582 10100903/688752
0 583 -341/972
0 584 -341/972
0 585 -659/1944
0 586 341/1944
0 587 53/486
0 588 107/324
0 589 1/4
0 591 25/108
0 592 -89/162
0 593 4/3
0 594 -217/216
0 595 5/4
0 596 71/216
0 598 25/108
0 599 -7/54
0 600 7/18
0 601 1/18
0 602 13/36
0 604 7/44
0 605 -2/11
0 606 -3/22
0 607 13/66
0 608 7/66
0 609 1/12
0 610 -4/3
0 620 -1/12
0 633 -781472361047/83460212352
0 634 -129993200528/652032909
1 80 7983492943/421516224
1 81 297233197/48298734
1 82 -38916713/17563176
1 83 -307451350607/6955017696
1 84 23840826409/421516224
1 85 1006290251/17563176
1 86 143/216
1 87 165367/516564
1 88 142757447/45457632
1 89 18320/14349
1 90 45784256/12784959
1 91 -35773219235/210758112
1 92 12310423/10733052
1 93 -143290261/24149367
1 95 -272935/258282
1 96 557217611/96597468
1 97 -85/108
1 98 272935/258282
1 99 171353/516564
1 100 10/9
1 101 59/108
1 102 -392747395/32199156
1 103 293484523/70252704
1 104 711955/243933
1 105 -976377/325244
1 106 -43/108
1 107 493609/258282
1 108 4582595/7576272
1 109 -134890475/35126352
1 110 386690989369/1738754424
1 111 -266475258991/632274336
1 112 47594531377/2318339232
1 114 -54587/86094
1 115 280502/129141
1 116 23634353861/48298734
1 117 29318906275/210758112
1 118 -2244924469/17563176
1 121 -65/108
1 123 69886345/4649076
1 124 -18718224817/70252704
1 125 -3337567061/35126352
1 126 7/36
1 127 -228445/172188
1 128 -21287317/22728816
1 130 -1110829373/136372896
1 131 1811317693/8781588
1 132 7/72
1 133 65/108
1 134 -4/9
1 135 -13/36
1 136 -73/108
1 137 79589/43047
1 138 -337528/129141
1 139 -97127/43047
1 141 532907/516564
1 142 24928459/15152544
1 143 -547867/172188
1 145 -5468899/2525424
1 146 33717/38264
1 147 -247711/57396
1 148 -9111249151/818237376
1 149 -212877875/15152544
1 150 -26077/14349
1 151 3531521/6198768
1 152 37084639/11708784
1 153 -220354744/6586191
1 154 -420113/229584
1 155 -595521569/96597468
1 156 -91572003421/579584808
1 157 92699/57396
1 158 57185377/22728816
1 159 1/6
1 160 16613/14349
1 161 504048719/136372896
1 166 -9237/38264
1 170 23825138635/140505408
1 171 -51082921/8781588
1 172 219659701/96597468
1 173 -1484299757/772779744
1 174 865196237/772779744
1 175 174807989/48298734
1 176 25/216
1 177 54587/129141
1 178 21283/344376
1 179 -41/72
1 180 -59/216
1 181 -1955232331/257593248
1 182 374026669/193194936
1 183 653928775/96597468
1 184 -165494641/24149367
1 185 1/108
1 186 -109174/129141
1 187 171353/129141
1 188 1569577/731799
1 189 -433838479/96597468
1 190 -1659759467/386389872
1 193 -109174/129141
1 194 1659759467/386389872
1 195 1448151533/386389872
1 196 -551851085/96597468
1 200 -1448151533/193194936
1 201 17507411/5854392
1 202 1/9
1 203 -171353/258282
1 206 78867475/96597468
1 207 1/54
1 208 -13/108
1 209 7/18
1 210 13/36
1 211 5/18
1 212 -85664/129141
1 213 -54587/258282
1 214 -54587/258282
1 215 18475/19132
1 216 -171353/172188
1 217 -5/6
1 218 5/9
1 219 -49/108
1 220 -59/108
1 221 -3/4
1 222 -1/18
1 223 -1/4
1 224 -267537673/32199156
1 225 1/4
1 226 50701489/10733052
1 228 -1/6
1 229 13/27
1 230 -1/4
1 234 -132427205/32199156
1 235 -37/72
1 237 -35/72
1 241 591850153/68186448
1 242 247579219/52689528
1 243 -361298747/70252704
1 244 358371551/70252704
1 245 127/216
1 246 389827/1033128
1 247 -40974767/22728816
1 248 -1280874203/70252704
1 249 -711955/487866
1 250 976377/325244
1 252 -437329/2525424
1 253 255850031/35126352
1 254 -3091753/1951464
1 256 437329/2525424
1 257 -247068443/35126352
1 258 43/216
1 259 -13/27
1 260 -7/9
1 261 -493609/516564
1 262 6430/129141
1 263 -153005/57396
1 264 -11811457/22728816
1 265 6200159/2066256
1 266 41963299/11708784
1 267 -9120725/2927196
1 268 479568347/96597468
1 269 -32398573/11364408
1 270 -33777617/8049789
1 271 3404833/3788136
1 272 -46687/114792
1 273 3088457155/140505408
1 274 -11260591571021/41730106176
1 275 603460384963/1159169616
1 276 -2616999051661/13910035392
1 278 54587/258282
1 279 -724765/516564
1 280 -7718053482847/13910035392
1 281 -1132234242923/4636678464
1 282 1237107728765/3477508848
1 284 963428780035/1738754424
1 285 39278599655/1738754424
1 287 -266475258991/632274336
1 290 116741/258282
1 291 54587/86094
1 292 54587/86094
1 293 -140251/129141
1 294 -280502/129141
1 295 516316395073/3477508848
1 296 1244254668757/3477508848
1 298 33777617/8049789
1 300 -4794214418519/20865053088
1 301 10628851873/632274336
1 302 -44776844503/421516224
1 305 -29170333/45457632
1 307 353451457/68186448
1 308 -11501180891/140505408
1 309 14507191099/210758112
1 311 17615341/22728816
1 313 -6328794071/409118688
1 314 42068863637/210758112
1 323 -52530505/90915264
1 324 72959503/45457632
1 325 29170333/22728816
1 328 -1393920311/68186448
1 329 -4062621773/409118688
1 331 4391623363/409118688
1 332 1/12
1 333 -1839713401529/6955017696
1 334 444449/229584
1 335 653928775/96597468
1 336 -1025462690683/6955017696
1 338 -437329/2525424
1 340 -604424575/409118688
1 343 -45922519/8049789
1 344 182269/473517
1 350 131006972101/2529097344
1 351 3635972167/105379056
1 352 -5/24
1 353 -105249/76528
1 354 46073/153056
1 355 -43471/38264
1 356 1755641915/409118688
1 357 -15724274143/210758112
1 358 -1/18
1 359 -1/4
1 361 17/36
1 362 1566011/688752
1 363 13909/86094
1 364 14081/19132
1 365 1150673/344376
1 366 -108987127/45457632
1 367 -2324611/3788136
1 368 -34173/38264
1 369 19411/4783
1 370 4830641095/409118688
1 371 69886345/4649076
1 372 17989/57396
1 373 -29150243/7576272
1 374 -1/2
1 375 -105414539249/772779744
1 376 -61101263/11708784
1 377 -653928775/96597468
1 378 3432361763/37192608
1 379 521393/114792
1 380 437329/2525424
1 382 -38430497/9298152
1 385 45922519/8049789
1 386 -182269/473517
1 388 10709/114792
1 391 -40612000321/316137168
1 392 5/324
1 393 -7/216
1 394 -5/72
1 395 -19/216
1 396 -37/216
1 397 13/54
1 398 -13/27
1 399 -13/108
1 400 5/24
1 401 5/18
1 402 13/108
1 403 13/36
1 404 1/4
1 405 13/54
1 406 1/3
1 408 -1/4
1 409 13/54
1 411 1/6
1 412 -13/27
1 413 -1/8
1 418 37/72
1 420 35/72
1 424 833/2592
1 425 372044/387423
1 426 -335215/516564
1 427 -1535489/688752
1 429 -968701/1033128
1 430 70165/258282
1 431 141085/43047
1 433 -75347/86094
1 434 173479/229584
1 435 3121/344376
1 438 205651/57396
1 439 54587/129141
1 440 2755/19132
1 441 -109174/129141
1 442 -480749/258282
1 443 2683/28698
1 445 64946/43047
1 446 -224333/344376
1 450 -5396785/12397536
1 451 12219703/12397536
1 452 635783/344376
1 453 -212735345/90915264
1 454 333121/90915264
1 455 -5491/114792
1 456 141085/43047
1 457 -80831425/45457632
1 458 -72959503/45457632
1 459 28821/9566
1 460 3404833/1894068
1 461 96023/86094
1 462 -2755/19132
1 463 109174/129141
1 464 -1249513/1262712
1 465 5366/14349
1 467 -64946/43047
1 468 3404833/3788136
1 469 224333/344376
1 473 -737785163/272745792
1 474 300497/688752
1 475 -297761/229584
1 476 -25285/9566
1 477 142585/114792
1 478 -3/8
1 479 -197107/57396
1 481 46687/114792
1 482 199207/229584
1 483 30744579769/2454712128
1 484 16177010693/818237376
1 485 -4148455423/409118688
1 486 -3569362073/204559344
1 488 -3404833/3788136
1 491 -817261109/4909424256
1 492 79343/19132
1 493 -3050590627/409118688
1 494 -37084639/5854392
1 495 1510569432217/3477508848
1 496 96343027/11708784
1 497 1756867/1463598
1 498 741237541027/3477508848
1 499 -106172/14349
1 500 691979/2066256
1 501 5/24
1 502 130655/57396
1 503 391610143/204559344
1 506 33777617/8049789
1 507 -3404833/3788136
1 509 8501/57396
1 514 -1/12
1 516 -4/3
1 517 525605195/96597468
1 518 132427205/32199156
1 519 -2079730931/193194936
1 520 45448962593/2318339232
1 521 653835448589/3477508848
1 522 778792697/64398312
1 523 132427205/64398312
1 524 -117352019/24149367
1 525 -276529/516564
1 526 -124582088507/869377212
1 527 457012391371/6955017696
1 528 -6896821/2195397
1 529 -2437105/3902928
1 530 139582573/42932208
1 531 1195286449/193194936
1 532 -132427205/42932208
1 533 14776681/4390794
1 534 23919185/11708784
1 535 -8601955/17563176
1 536 360546378811/3477508848
1 537 -1107382867/23417568
1 538 -5317939931/70252704
1 539 23441261/4390794
1 540 -546438953/17563176
1 544 -8121653/15152544
1 545 -3404833/3788136
1 546 107538961/45457632
1 547 -523835281/136372896
1 548 -937401425/102279672
1 549 -22761481/11364408
1 550 -3404833/7576272
1 551 1230776/1420551
1 552 19/216
1 553 7443954767/409118688
1 554 178795711/409118688
1 555 -1450165/344376
1 556 -3404833/5050848
1 557 176542315/45457632
1 558 3404833/5050848
1 559 -2707435/4132512
1 560 -905552143/409118688
1 561 -54587/129141
1 562 -54587/129141
1 563 85664/129141
1 564 116741/258282
1 565 -397243/258282
1 566 -76505/344376
1 567 29131/28698
1 568 -21979/43047
1 569 16549/114792
1 570 -47721/38264
1 571 -104753/114792
1 572 82805/114792
1 573 -1418/14349
1 574 34747/28698
1 575 -28615/57396
1 576 -3231/9566
1 577 -52333/57396
1 578 -18355/114792
1 579 -46687/114792
1 580 21979/28698
1 581 16037/57396
1 582 42699/9566
1 583 -13/54
1 584 -13/54
1 585 7/216
1 586 -19/216
1 587 -5/27
1 588 5/36
1 591 1/12
1 592 1/36
1 593 4/3
1 594 1/8
1 595 -1/3
1 596 -5/24
1 620 -1/12
1 633 20524187081/843032448
1 634 66886561243/210758112
2 80 -129085080947/20865053088
2 81 -470416847/316137168
2 82 102811081/158068584
2 83 291266543617/15648789816
2 84 -1019690121037/41730106176
2 85 -29193313727/1264548672
2 86 -361/1944
2 87 -3324281/4649076
2 88 35693737/37192608
2 89 1506953/2066256
2 90 822681181/920517048
2 91 1350001705769/20865053088
2 92 -5125640/6586191
2 93 112777501/79034292
2 95 22441069/18596304
2 96 -302736299/316137168
2 97 86/243
2 98 -19341685/18596304
2 99 -5628481/18596304
2 100 -241/324
2 101 47/972
2 102 53842769/26344764
2 103 -1688407001/632274336
2 104 -73935179/35126352
2 105 73935179/35126352
2 106 95/972
2 107 13133771/18596304
2 108 1994093/3099384
2 109 1277162677/316137168
2 110 -11183312934307/125190318528
2 111 10710928842475/62595159264
2 112 -69075754723/10432526544
2 114 3868337/6198768
2 115 -1252907/9298152
2 116 -1402956295897/6955017696
2 117 -1233606935431/20865053088
2 118 189963104039/3477508848
2 119 -11/108
2 120 41/132
2 121 -2221/10692
2 122 -1/36
2 123 620322673/920517048
2 124 797207482933/6955017696
2 125 270597867583/6955017696
2 126 -121/324
2 127 -71342/387423
2 128 -6336077/18596304
2 129 1/36
2 130 -2536512545/1227356064
2 131 -614827852625/6955017696
2 132 -65/648
2 133 -25/243
2 134 109/324
2 135 -1/324
2 136 401/972
2 137 309569/6198768
2 138 80324/1162269
2 139 1175855/6198768
2 140 -41/132
2 141 20848309/51139836
2 142 12512257/12397536
2 143 -1480483/3099384
2 144 41/132
2 145 -26195029/17046612
2 146 -2918027/4132512
2 147 -95879/2066256
2 148 -1212039965/669466944
2 149 -53822315/136372896
2 150 -443377/516564
2 151 -964361213/613678032
2 152 31471085/52689528
2 153 17992253795/1304065818
2 154 -2010827/2066256
2 155 60251023/39517146
2 156 1388144892665/20865053088
2 157 8215/14349
2 158 25098329/18596304
2 159 1/18
2 160 2074/14349
2 161 -526393129/1227356064
2 164 -1/12
2 165 1/54
2 166 -5513/258282
2 167 -5/11
2 170 -1758843494063/27820070784
2 171 87532943/158068584
2 172 -186245653/316137168
2 173 800490409/1264548672
2 174 286909103/1264548672
2 175 -429019825/316137168
2 176 -55/972
2 177 -3868337/9298152
2 178 -25019/688752
2 179 269/648
2 180 -47/1944
2 181 877777291/421516224
2 182 -156648449/316137168
2 183 -171302551/79034292
2 184 171302551/79034292
2 185 -89/972
2 186 3868337/4649076
2 187 -3906601/4649076
2 188 -22968851/52689528
2 189 20657404/19758573
2 190 100868671/632274336
2 193 3868337/4649076
2 194 -100868671/632274336
2 195 -97770943/632274336
2 196 330056795/316137168
2 197 -1/12
2 200 71426179/316137168
2 201 -57212147/26344764
2 202 -7/81
2 203 5628481/9298152
2 206 165140207/79034292
2 207 -143/1944
2 208 23/243
2 209 -41/324
2 210 1/324
2 211 11/324
2 212 -6483767/18596304
2 213 3868337/18596304
2 214 3868337/18596304
2 215 -978841/6198768
2 216 3332641/6198768
2 217 47/108
2 218 -41/324
2 219 -25/972
2 220 -47/972
2 221 25/54
2 222 35/162
2 224 42675659/26344764
2 225 -25/108
2 226 -66906337/52689528
2 227 1/6
2 229 -2/243
2 230 13/54
2 234 38284865/52689528
2 235 41/648
2 236 -1/54
2 237 269/648
2 238 1/12
2 241 -582357025/223155648
2 242 364627279/1896823008
2 243 439472431/158068584
2 244 -439472431/158068584
2 245 -455/1944
2 246 4617841/37192608
2 247 -354196/1162269
2 248 661889861/316137168
2 249 73935179/70252704
2 250 -73935179/35126352
2 252 -83111/229584
2 253 -1092473113/316137168
2 254 73935179/70252704
2 256 83111/229584
2 257 1092473113/316137168
2 258 -95/1944
2 259 2/243
2 260 10/27
2 261 -13133771/37192608
2 262 -5385623/18596304
2 263 -1479301/1549692
2 264 8594293/18596304
2 265 -315143/9298152
2 266 31471085/52689528
2 267 330430543/105379056
2 268 -230641459/158068584
2 269 -6716431/18596304
2 270 42675659/52689528
2 271 460457/1033128
2 272 -54013/516564
2 273 -3001927279/632274336
2 274 19671652376969/187785477792
2 275 -4356476614261/20865053088
2 276 9218140120139/125190318528
2 277 1/12
2 278 -3868337/18596304
2 279 14110825/37192608
2 280 14052016249867/62595159264
2 281 4155309552073/41730106176
2 282 -8803685591801/62595159264
2 284 -14373171906893/62595159264
2 285 -46649647573/3912197454
2 287 10710928842475/62595159264
2 290 1294013/2324538
2 291 -3868337/6198768
2 292 -3868337/6198768
2 293 1252907/18596304
2 294 1252907/9298152
2 295 -3668316179965/62595159264
2 296 -8912614069243/62595159264
2 298 -42675659/52689528
2 299 -1/6
2 300 72952896510859/751141911168
2 301 -771693656675/125190318528
2 302 909201435323/20865053088
2 303 -1/18
2 304 -41/88
2 305 31338023/409118688
2 306 1/72
2 307 -26980093/306839016
2 308 458669191919/13910035392
2 309 -294594535703/10432526544
2 310 1/18
2 311 4818791/18596304
2 312 -1/36
2 313 -4475009183/3682068192
2 314 -867653135467/10432526544
2 315 -1/27
2 317 -1/27
2 318 7/54
2 319 7/36
2 320 -41/264
2 321 41/132
2 322 41/66
2 323 -260463241/818237376
2 324 20414453/37192608
2 325 32199349/204559344
2 326 13/216
2 327 -5/54
2 328 -371020697/613678032
2 329 240112793/334733472
2 331 -594115937/3682068192
2 333 3287068010891/31297579632
2 334 1828661/2066256
2 335 -171302551/79034292
2 336 3894185624765/62595159264
2 337 1/18
2 338 -83111/229584
2 339 -1/27
2 340 -2055412735/3682068192
2 343 45430759/35126352
2 344 788737/1549692
2 346 -1/12
2 347 -37/66
2 350 -5201439162559/250380637056
2 351 -145994471089/10432526544
2 352 19/216
2 353 -1177039/2066256
2 354 -49139/459168
2 355 -38795/172188
2 356 4801628063/3682068192
2 357 159026142487/5216263272
2 358 2/81
2 359 29/108
2 361 -41/324
2 362 3389719/6198768
2 363 252881/3099384
2 364 56527/1033128
2 365 491534/387423
2 366 -48120677/37192608
2 367 -205741/3099384
2 368 -322919/2066256
2 369 788459/1033128
2 370 6042273409/3682068192
2 371 620322673/920517048
2 372 54013/258282
2 373 -39352871/22728816
2 375 412433973979/6955017696
2 376 14823052/6586191
2 377 171302551/79034292
2 378 -133835955641/3682068192
2 379 1360247/1033128
2 380 83111/229584
2 381 1/27
2 382 -168867781/230129262
2 385 -45430759/35126352
2 386 -788737/1549692
2 388 -5483/258282
2 389 5/22
2 391 13016217278525/250380637056
2 392 -161/5832
2 393 107/1944
2 394 47/648
2 395 -13/1944
2 396 173/1944
2 397 -1/243
2 398 2/243
2 399 23/243
2 400 -25/216
2 401 -109/324
2 402 43/972
2 403 -41/324
2 405 -83/486
2 408 25/108
2 409 -46/243
2 410 -1/6
2 412 2/243
2 413 23/216
2 417 1/12
2 418 -41/648
2 419 1/54
2 420 -269/648
2 421 -1/12
2 424 -4447/23328
2 425 6692437/27894456
2 426 579691/2324538
2 427 -11506283/12397536
2 428 41/264
2 429 21472699/25569918
2 430 -189191/9298152
2 431 348257/6198768
2 432 -41/132
2 433 -7769195/34093224
2 434 28469/459168
2 435 -142730/387423
2 436 41/88
2 437 41/132
2 438 -11461/2066256
2 439 -10783021/102279672
2 440 -148067/1033128
2 441 3868337/4649076
2 442 -9259697/9298152
2 443 57925/1033128
2 444 41/66
2 445 -2996527/6198768
2 446 1286987/3099384
2 447 41/132
2 450 -2265637489/2454712128
2 451 51110107/111577824
2 452 1861511/6198768
2 453 -846177041/818237376
2 454 -130559171/818237376
2 455 96767/459168
2 456 348257/6198768
2 457 -563274901/409118688
2 458 -351633727/409118688
2 459 150859/344376
2 460 460457/516564
2 461 40552403/68186448
2 462 148067/1033128
2 463 -3868337/4649076
2 464 3934321/6198768
2 465 57925/258282
2 466 -41/66
2 467 2996527/6198768
2 468 460457/1033128
2 469 -1286987/3099384
2 470 -41/132
2 473 38887621/38354877
2 474 2265121/4132512
2 475 -1740107/2066256
2 476 -155905/2066256
2 477 22693/114792
2 478 19/216
2 479 175849/258282
2 481 54013/516564
2 482 9882391/12397536
2 483 19183255789/22092409152
2 484 518194651/669466944
2 485 -11846040103/3682068192
2 486 568601557/1841034096
2 488 -460457/1033128
2 490 1/6
2 491 -59405966669/44184818304
2 492 499103/688752
2 493 12755448317/3682068192
2 494 -31471085/26344764
2 495 -11149669969753/62595159264
2 496 -558308909/105379056
2 497 -3454211/52689528
2 498 -5783409056863/62595159264
2 499 -276670/129141
2 500 -9190949/9298152
2 501 -31/216
2 502 -213181/258282
2 503 3168238309/1841034096
2 506 -38284865/52689528
2 507 -460457/1033128
2 508 -1/54
2 509 65039/516564
2 510 26/33
2 517 -510149225/316137168
2 518 -38284865/52689528
2 519 269488283/158068584
2 520 -40637934149/10432526544
2 521 -2265232258819/31297579632
2 522 -30348763/11708784
2 523 -55848041/105379056
2 524 145829915/316137168
2 525 -1294013/2324538
2 526 2990115456263/62595159264
2 527 -953621625337/31297579632
2 528 43031587/39517146
2 529 4985315/11708784
2 530 -61702433/70252704
2 531 -36354944/19758573
2 532 55848041/70252704
2 533 -595711483/316137168
2 534 -66163469/52689528
2 535 -5017079/79034292
2 536 -2667189399247/62595159264
2 537 46806374269/2318339232
2 538 114252282631/3477508848
2 539 -125715439/39517146
2 540 2290394591/316137168
2 544 -1668913/4132512
2 545 -460457/1033128
2 546 39578783/37192608
2 547 -10682773/1227356064
2 548 -72045155/920517048
2 549 -9505637/9298152
2 550 -460457/2066256
2 551 2327947/4649076
2 552 -77/1944
2 553 1537112831/3682068192
2 554 1993718491/3682068192
2 555 -6742895/3099384
2 556 -19184443/15152544
2 557 74335805/37192608
2 558 460457/1377504
2 559 26790857/37192608
2 560 -484082023/3682068192
2 561 3868337/9298152
2 562 3868337/9298152
2 563 6483767/18596304
2 564 1294013/2324538
2 565 -9099197/18596304
2 566 -4207165/6198768
2 567 180343/459168
2 568 -95257/774846
2 569 371381/4132512
2 570 -398293/688752
2 571 -2120357/4132512
2 572 279667/1033128
2 573 26087/459168
2 574 28817/129141
2 575 -1358965/4132512
2 576 -480335/516564
2 577 -21181/86094
2 578 -8263/344376
2 579 -54013/516564
2 580 95257/516564
2 581 8051/129141
2 582 2042407/688752
2 583 1/243
2 584 1/243
2 585 -107/1944
2 586 77/1944
2 587 59/486
2 588 8/81
2 591 1/108
2 592 -7/81
2 594 -31/216
2 595 1/4
2 596 23/216
2 597 4/3
2 598 1/108
2 599 -1/54
2 600 1/18
2 601 1/18
2 602 1/36
2 604 -23/66
2 605 3/22
2 606 41/132
2 607 -29/66
2 608 -5/11
2 609 -1/6
2 610 -4/3
2 614 1/12
2 633 -1290328433369/83460212352
2 634 -757551462985/5216263272
3 80 35052300383/1896823008
3 81 21342343751/3477508848
3 82 -416373683/158068584
3 83 -165881748047/3912197454
3 84 246074035939/3793646016
3 85 79989248599/1264548672
3 86 40/243
3 87 10917271/4649076
3 88 -1008073903/409118688
3 89 -3423967/2066256
3 90 -685714366/115064631
3 91 -340038106115/1896823008
3 92 12995713/8049789
3 93 -1295589586/217344303
3 95 -64534115/18596304
3 96 17104811441/3477508848
3 97 367/1944
3 98 64534115/18596304
3 99 19383005/18596304
3 100 529/648
3 101 -389/1944
3 102 -2485923193/289792404
3 103 5951433313/632274336
3 104 262508419/35126352
3 105 -262508419/35126352
3 106 -1463/1944
3 107 -27009709/18596304
3 108 -20132317/11364408
3 109 -4285938581/316137168
3 110 27407173368473/125190318528
3 111 -2430957449905/5690469024
3 112 19537169447/2608131636
3 114 -12906823/6198768
3 115 5007149/4649076
3 116 3508872868859/6955017696
3 117 295365681661/1896823008
3 118 -45972260573/316137168
3 119 19/108
3 121 863/1944
3 122 5/36
3 123 -1110971681/41841684
3 124 -191803579363/632274336
3 125 -63989254033/632274336
3 126 787/648
3 127 804065/3099384
3 128 149168651/204559344
3 129 -2/9
3 130 15241651207/1227356064
3 131 144799437563/632274336
3 132 83/1296
3 133 -863/1944
3 134 -397/648
3 135 145/648
3 136 -689/1944
3 137 879907/3099384
3 138 -13059317/9298152
3 139 -7540189/6198768
3 141 -21266141/9298152
3 142 -305285363/136372896
3 143 1396673/774846
3 145 5289967/1420551
3 146 8268691/4132512
3 147 -1248569/2066256
3 148 141929749517/7364136384
3 149 3552824953/136372896
3 150 924257/516564
3 151 -112952803/55788912
3 152 -13027513/13172382
3 153 -14088914711/474205752
3 154 3771631/2066256
3 155 -11673254611/1738754424
3 156 -3428749734703/20865053088
3 157 -34593/19132
3 158 -659488505/204559344
3 159 -19/36
3 160 19807/172188
3 161 -8165164477/1227356064
3 165 -19/108
3 166 143711/516564
3 170 466410375761/2529097344
3 171 -6584485/2195397
3 172 9955734301/3477508848
3 173 -34966661041/13910035392
3 174 -641344067/13910035392
3 175 19104493987/3477508848
3 176 101/3888
3 177 12906823/9298152
3 178 925129/3099384
3 179 -737/1296
3 180 389/3888
3 181 -43381967275/4636678464
3 182 8810875421/3477508848
3 183 15289360379/1738754424
3 184 -15289360379/1738754424
3 185 -109/1944
3 186 -12906823/4649076
3 187 9223913/4649076
3 188 47086099/52689528
3 189 -16519691569/3477508848
3 190 -11803498027/6955017696
3 193 -12906823/4649076
3 194 11803498027/6955017696
3 195 12758306989/6955017696
3 196 -18510841253/3477508848
3 200 -12758306989/3477508848
3 201 220359349/26344764
3 202 131/324
3 203 -19383005/9298152
3 206 -13095058783/1738754424
3 207 485/3888
3 208 -677/1944
3 209 -139/648
3 210 -145/648
3 211 -209/648
3 212 3949837/4649076
3 213 -12906823/18596304
3 214 -12906823/18596304
3 215 662675/516564
3 216 -5837549/6198768
3 217 -65/216
3 218 -139/648
3 219 103/486
3 220 389/1944
3 221 -13/27
3 222 34/81
3 224 -2074140349/289792404
3 225 133/216
3 226 273840067/48298734
3 229 -385/486
3 230 -67/108
3 234 -2074140349/579584808
3 235 643/1296
3 236 19/108
3 237 -953/1296
3 241 7451792749/613678032
3 242 771051169/1896823008
3 243 -1560317543/158068584
3 244 1560317543/158068584
3 245 2525/3888
3 246 -7104923/37192608
3 247 20411041/51139836
3 248 -3361242241/316137168
3 249 -262508419/70252704
3 250 262508419/35126352
3 252 1003951/22728816
3 253 3878694401/316137168
3 254 -262508419/70252704
3 256 -1003951/22728816
3 257 -3878694401/316137168
3 258 1463/3888
3 259 385/486
3 260 -59/108
3 261 27009709/37192608
3 262 17390737/18596304
3 263 1421443/774846
3 264 -297284419/204559344
3 265 9049699/9298152
3 266 -13027513/13172382
3 267 -1183388123/105379056
3 268 5534644223/869377212
3 269 85134175/204559344
3 270 -2074140349/579584808
3 271 -40463939/34093224
3 272 167879/516564
3 273 6326476801/316137168
3 274 -3026307972211/11736592362
3 275 10769446283597/20865053088
3 276 -22437516399043/125190318528
3 278 12906823/18596304
3 279 -58749065/37192608
3 280 -17396583667753/31297579632
3 281 -10742170437329/41730106176
3 282 21968624332315/62595159264
3 284 36998418928627/62595159264
3 285 537876943739/15648789816
3 287 -2430957449905/5690469024
3 290 -28706171/18596304
3 291 12906823/6198768
3 292 12906823/6198768
3 293 -5007149/9298152
3 294 -5007149/4649076
3 295 9269400184499/62595159264
3 296 21280876630703/62595159264
3 298 2074140349/579584808
3 300 -191445230627465/751141911168
3 301 222753911105/11380938048
3 302 -220407149747/1896823008
3 303 5/72
3 305 485290577/409118688
3 306 -5/72
3 307 -5853677285/613678032
3 308 -119410690889/1264548672
3 309 69506900729/948411504
3 310 -13/36
3 311 -99845597/204559344
3 312 2/9
3 313 98867949673/3682068192
3 314 212011644583/948411504
3 315 29/108
3 316 1/6
3 317 5/27
3 318 -43/108
3 319 -5/36
3 323 620085083/818237376
3 324 -931055165/409118688
3 325 -485290577/204559344
3 326 -23/54
3 327 17/27
3 328 22287694087/613678032
3 329 69141685675/3682068192
3 330 1/12
3 331 -70987662557/3682068192
3 333 -520984517998/1956098727
3 334 -3434413/2066256
3 335 15289360379/1738754424
3 336 -10850891511523/62595159264
3 337 5/36
3 338 1003951/22728816
3 339 5/27
3 340 9145659341/3682068192
3 343 -3190777937/579584808
3 344 -47097719/68186448
3 350 1353399643945/22761876096
3 351 17971191617/474205752
3 352 -55/432
3 353 741539/516564
3 354 920555/4132512
3 355 58237/229584
3 356 -23413697683/3682068192
3 357 -19511720693/237102876
3 358 -11/162
3 359 -155/216
3 361 77/648
3 362 -6688829/6198768
3 363 -747319/3099384
3 364 -53549/258282
3 365 -9059945/3099384
3 366 1115402447/409118688
3 367 -5475935/8523306
3 368 130217/258282
3 369 -1565869/1033128
3 370 -72296451647/3682068192
3 371 -1110971681/41841684
3 372 -167879/258282
3 373 350872375/68186448
3 375 -1066681700699/6955017696
3 376 -252058265/26344764
3 377 -15289360379/1738754424
3 378 29488457687/334733472
3 379 -856273/258282
3 380 -1003951/22728816
3 381 -5/27
3 382 290885627/41841684
3 385 3190777937/579584808
3 386 47097719/68186448
3 388 167879/516564
3 391 -3058694547563/22761876096
3 392 1421/11664
3 393 -1151/3888
3 394 -245/1296
3 395 697/3888
3 396 -1757/3888
3 397 -385/972
3 398 152/243
3 399 -1001/1944
3 400 61/432
3 401 559/648
3 402 -53/972
3 403 113/648
3 404 -1/3
3 405 -76/243
3 408 -133/216
3 409 677/972
3 412 385/486
3 413 -59/432
3 418 -643/1296
3 419 -5/54
3 420 953/1296
3 424 15931/46656
3 425 -27048829/55788912
3 426 -13233193/18596304
3 427 26674825/12397536
3 429 -38730047/18596304
3 430 5379857/18596304
3 431 4621517/6198768
3 433 -54395/1549692
3 434 97307/1377504
3 435 3974801/3099384
3 438 1977353/2066256
3 439 12906823/9298152
3 440 233765/516564
3 441 -12906823/4649076
3 442 22200223/9298152
3 443 -424255/2066256
3 445 1492831/774846
3 446 -4268183/6198768
3 450 3468427/3486807
3 451 -166679063/111577824
3 452 -789545/774846
3 453 2573398099/818237376
3 454 1003719397/818237376
3 455 -1754989/1377504
3 456 4621517/6198768
3 457 949126283/409118688
3 458 931055165/409118688
3 459 -491789/344376
3 460 -40463939/17046612
3 461 -14835173/6198768
3 462 -233765/516564
3 463 12906823/4649076
3 464 -4978651/2525424
3 465 -424255/516564
3 467 -1492831/774846
3 468 -40463939/34093224
3 469 4268183/6198768
3 473 -2240073845/2454712128
3 474 -7096051/4132512
3 475 6348067/2066256
3 476 -174715/2066256
3 477 -32789/57396
3 478 89/432
3 479 -5898937/2066256
3 481 -167879/516564
3 482 -20042575/6198768
3 483 -496833641087/22092409152
3 484 -264789175267/7364136384
3 485 59501481317/3682068192
3 486 57496887385/1841034096
3 488 40463939/34093224
3 491 -64614602369/44184818304
3 492 -783823/688752
3 493 59495439305/3682068192
3 494 13027513/6586191
3 495 28131376624079/62595159264
3 496 2174423065/105379056
3 497 18302005/52689528
3 498 15622799128163/62595159264
3 499 2869913/516564
3 500 26107015/9298152
3 501 139/432
3 502 5661253/2066256
3 503 -5124050543/1841034096
3 506 2074140349/579584808
3 507 40463939/34093224
3 508 19/108
3 509 -155795/258282
3 517 10755890713/1738754424
3 518 2074140349/579584808
3 519 -30524740963/3477508848
3 520 11293769831/1304065818
3 521 5626345166315/31297579632
3 522 13197226765/1159169616
3 523 2074140349/1159169616
3 524 -4745182009/1738754424
3 525 28706171/18596304
3 526 -6244509010501/62595159264
3 527 149122113020/1956098727
3 528 -68835034/19758573
3 529 -19424035/11708784
3 530 2074140349/772779744
3 531 22577174561/3477508848
3 532 -2074140349/772779744
3 533 963729607/158068584
3 534 216285493/52689528
3 535 -560264/19758573
3 536 6843707778437/62595159264
3 537 -11323143103/210758112
3 538 -25378195315/316137168
3 539 470048237/39517146
3 540 -9636392971/316137168
3 544 83939731/136372896
3 545 40463939/34093224
3 546 -1304266175/409118688
3 547 8033903903/1227356064
3 548 14846104213/920517048
3 549 267629525/102279672
3 550 40463939/68186448
3 551 -303341197/204559344
3 552 203/3888
3 553 -116359697173/3682068192
3 554 -1102441745/3682068192
3 555 16972877/3099384
3 556 32887667/45457632
3 557 -2069336165/409118688
3 558 -40463939/45457632
3 559 -92618539/37192608
3 560 13007660981/3682068192
3 561 -12906823/9298152
3 562 -12906823/9298152
3 563 -3949837/4649076
3 564 -28706171/18596304
3 565 18691873/18596304
3 566 10536485/6198768
3 567 -1026823/1377504
3 568 182417/774846
3 569 -1199461/4132512
3 570 772855/688752
3 571 3819169/4132512
3 572 -488171/1033128
3 573 -123667/1377504
3 574 -59206/129141
3 575 3012623/4132512
3 576 304465/129141
3 577 3637/9566
3 578 -48155/344376
3 579 167879/516564
3 580 -182417/516564
3 581 1982/129141
3 582 -4902775/688752
3 583 385/972
3 584 385/972
3 585 1151/3888
3 586 -203/3888
3 587 -23/972
3 588 -13/81
3 589 -1/6
3 591 -37/216
3 592 26/81
3 593 4/3
3 594 247/432
3 595 -17/24
3 596 -23/432
3 597 -4/3
3 598 -23/108
3 599 5/54
3 600 -5/18
3 601 -1/36
3 602 -11/36
3 603 -1/12
3 621 -1/12
3 633 202215654527/7587292032
3 634 101634715595/237102876
4 80 -782923/484704
4 81 -16139/20196
4 82 343/1836
4 83 218411/66096
4 84 -1201523/242352
4 85 -75245/14688
4 86 -7/216
4 88 13/594
4 90 2741/21384
4 91 1786087/121176
4 92 -17015/40392
4 93 3473/6732
4 96 -6679/20196
4 97 -7/108
4 99 -1/54
4 101 5/27
4 102 14269/10098
4 103 -457/918
4 104 -21/68
4 105 21/68
4 106 -7/108
4 108 -1/297
4 109 571/918
4 110 -2368385/132192
4 111 1595821/45441
4 112 -213425/242352
4 113 1/6
4 116 -3299767/80784
4 117 -3091111/242352
4 118 472799/40392
4 119 1/12
4 120 -1/132
4 121 -79/1188
4 123 17893/10692
4 124 970553/40392
4 125 687637/80784
4 128 13/594
4 130 -2063/3564
4 131 -1518125/80784
4 132 1/18
4 133 2/27
4 135 -1/9
4 136 5/108
4 140 1/132
4 141 1/132
4 142 43/594
4 144 -1/132
4 145 5/1188
4 148 -22453/21384
4 149 -535/396
4 151 929/3564
4 152 23/612
4 153 168749/60588
4 155 4555/10098
4 156 3352787/242352
4 158 -1/297
4 161 1123/1782
4 164 -1/12
4 167 13/132
4 170 -4710473/323136
4 171 341/11016
4 172 2143/40392
4 173 12173/26928
4 174 43/26928
4 175 -4555/20196
4 176 13/216
4 178 1/108
4 180 -5/54
4 181 5315/8976
4 182 -2153/13464
4 183 -4181/10098
4 184 4181/10098
4 185 -11/108
4 187 5/54
4 188 -10/51
4 189 20957/40392
4 190 12127/40392
4 194 -12127/40392
4 195 -205/1683
4 196 6679/20196
4 197 -1/12
4 200 2201/6732
4 201 -197/612
4 203 1/27
4 206 1160/5049
4 207 1/54
4 208 1/54
4 210 1/9
4 211 1/4
4 215 -7/108
4 216 -1/9
4 219 -7/108
4 220 -5/27
4 222 1/36
4 224 1079/5049
4 226 43/10098
4 229 5/54
4 231 -1/6
4 234 1079/10098
4 235 -5/36
4 238 -1/12
4 241 -1871/2376
4 242 -251/1377
4 243 1301/3672
4 244 -1301/3672
4 245 31/216
4 247 -5/297
4 248 959/918
4 249 21/136
4 250 -21/68
4 252 19/198
4 253 -367/918
4 254 21/136
4 256 -19/198
4 257 367/918
4 258 7/216
4 259 -5/54
4 260 -2/9
4 264 -5/297
4 265 1/27
4 266 23/612
4 267 239/612
4 268 -331/10098
4 269 -10/297
4 270 3841/20196
4 271 10/297
4 273 -5327/3672
4 274 23610919/1090584
4 275 -20774975/484704
4 276 5471867/363528
4 277 -1/12
4 280 16622423/363528
4 281 2531431/121176
4 282 -1931563/66096
4 284 -34663115/727056
4 285 -911417/363528
4 287 1595821/45441
4 288 -1/12
4 289 -1/6
4 295 -8349475/727056
4 296 -20930155/727056
4 298 -3841/20196
4 299 1/12
4 300 21847175/1090584
4 301 -2118257/1454112
4 302 4682617/484704
4 303 1/24
4 304 1/88
4 305 23/2376
4 307 2555/3564
4 308 590503/80784
4 309 -1541161/242352
4 311 -13/594
4 313 -4820/2673
4 314 -4362245/242352
4 315 1/12
4 316 -1/12
4 319 -1/6
4 320 1/264
4 321 -1/132
4 322 -1/66
4 323 -4/297
4 324 40/297
4 325 -8/297
4 328 -17129/7128
4 329 -13943/10692
4 331 13279/10692
4 333 15491299/727056
4 335 -4181/10098
4 336 4867915/363528
4 338 19/198
4 340 49/5346
4 343 3841/20196
4 344 -125/1188
4 347 1/132
4 350 -13665235/2908224
4 351 -776627/242352
4 354 -1/36
4 356 947/2673
4 357 1770709/242352
4 366 35/1188
4 367 5/33
4 370 25469/21384
4 371 17893/10692
4 373 -175/1188
4 375 171859/13464
4 376 239/612
4 377 4181/10098
4 378 -169453/21384
4 380 -19/198
4 382 -6181/10692
4 385 -3841/20196
4 386 125/1188
4 389 -1/11
4 391 31704029/2908224
4 392 -5/162
4 393 -5/108
4 395 -13/216
4 396 -37/216
4 397 5/108
4 398 -1/108
4 399 11/108
4 402 -1/54
4 403 1/9
4 405 5/108
4 407 1/3
4 409 -1/27
4 412 -5/54
4 414 1/6
4 417 1/12
4 418 5/36
4 421 1/12
4 424 35/648
4 428 -1/264
4 429 -1/264
4 432 1/132
4 433 1/132
4 436 -1/88
4 437 -1/132
4 439 -1/132
4 444 -1/66
4 447 -1/132
4 450 1/66
4 451 13/162
4 453 -125/1188
4 454 -85/1188
4 457 -65/2376
4 458 -151/1188
4 460 20/297
4 461 1/132
4 464 -10/297
4 466 1/66
4 468 10/297
4 470 1/132
4 473 -311/3564
4 483 96847/64152
4 484 48371/21384
4 485 -7915/10692
4 486 -23587/10692
4 488 -10/297
4 490 -1/12
4 491 27325/128304
4 493 -14491/10692
4 494 -23/306
4 495 -26796673/727056
4 496 -239/306
4 497 -64/153
4 498 -14032789/727056
4 500 1/27
4 503 -655/10692
4 506 -1079/10098
4 507 -10/297
4 510 -1/66
4 516 4/3
4 517 -4313/10098
4 518 -1079/10098
4 519 8497/20196
4 520 -215311/242352
4 521 -2715605/181764
4 522 -6641/10098
4 523 -4445/20196
4 524 3841/20196
4 526 6449519/727056
4 527 -4285943/727056
4 528 1451/1836
4 529 -1/102
4 530 -4445/13464
4 531 -2425/2244
4 532 4445/13464
4 533 -1135/1836
4 534 -26/153
4 535 -23/918
4 536 -6649207/727056
4 537 7144/1683
4 538 552335/80784
4 539 -581/918
4 540 4681/1836
4 544 37/1188
4 545 -10/297
4 546 133/1188
4 547 -364/891
4 548 -256/243
4 549 -14/297
4 550 -5/297
4 551 -5/396
4 552 -7/108
4 553 5504/2673
4 554 1387/10692
4 555 -2/27
4 556 8/99
4 557 5/66
4 558 5/198
4 559 1/18
4 560 -103/486
4 583 -5/108
4 584 -5/108
4 585 5/108
4 586 7/108
4 587 -2/27
4 588 -1/36
4 589 1/12
4 604 1/44
4 605 1/22
4 606 -1/132
4 607 8/33
4 608 1/66
4 609 1/12
4 610 -4/3
4 613 1/12
4 633 -2275211/969408
4 634 -3649325/121176
5 80 782923/969408
5 81 16139/40392
5 82 -343/3672
5 83 -218411/132192
5 84 1201523/484704
5 85 75245/29376
5 86 7/432
5 88 -13/1188
5 90 -2741/42768
5 91 -1786087/242352
5 92 17015/80784
5 93 -3473/13464
5 96 6679/40392
5 97 7/216
5 99 1/108
5 101 -5/54
5 102 -14269/20196
5 103 457/1836
5 104 21/136
5 105 -21/136
5 106 7/216
5 108 1/594
5 109 -571/1836
5 110 2368385/264384
5 111 -1595821/90882
5 112 213425/484704
5 113 -1/12
5 116 3299767/161568
5 117 3091111/484704
5 118 -472799/80784
5 119 -1/24
5 120 1/264
5 121 79/2376
5 123 -17893/21384
5 124 -970553/80784
5 125 -687637/161568
5 128 -13/1188
5 130 2063/7128
5 131 1518125/161568
5 132 -1/36
5 133 -1/27
5 135 1/18
5 136 -5/216
5 140 -1/264
5 141 -1/264
5 142 -43/1188
5 144 1/264
5 145 -5/2376
5 148 22453/42768
5 149 535/792
5 151 -929/7128
5 152 -23/1224
5 153 -168749/121176
5 155 -4555/20196
5 156 -3352787/484704
5 158 1/594
5 161 -1123/3564
5 164 1/24
5 167 -13/264
5 170 4710473/646272
5 171 -341/22032
5 172 -2143/80784
5 173 -12173/53856
5 174 -43/53856
5 175 4555/40392
5 176 -13/432
5 178 -1/216
5 180 5/108
5 181 -5315/17952
5 182 2153/26928
5 183 4181/20196
5 184 -4181/20196
5 185 11/216
5 187 -5/108
5 188 5/51
5 189 -20957/80784
5 190 -12127/80784
5 194 12127/80784
5 195 205/3366
5 196 -6679/40392
5 197 1/24
5 200 -2201/13464
5 201 197/1224
5 203 -1/54
5 206 -580/5049
5 207 -1/108
5 208 -1/108
5 210 -1/18
5 211 -1/8
5 215 7/216
5 216 1/18
5 219 7/216
5 220 5/54
5 222 -1/72
5 224 -1079/10098
5 226 -43/20196
5 229 -5/108
5 231 1/12
5 234 -1079/20196
5 235 5/72
5 238 1/24
5 241 1871/4752
5 242 251/2754
5 243 -1301/7344
5 244 1301/7344
5 245 -31/432
5 247 5/594
5 248 -959/1836
5 249 -21/272
5 250 21/136
5 252 -19/396
5 253 367/1836
5 254 -21/272
5 256 19/396
5 257 -367/1836
5 258 -7/432
5 259 5/108
5 260 1/9
5 264 5/594
5 265 -1/54
5 266 -23/1224
5 267 -239/1224
5 268 331/20196
5 269 5/297
5 270 -3841/40392
5 271 -5/297
5 273 5327/7344
5 274 -23610919/2181168
5 275 20774975/969408
5 276 -5471867/727056
5 277 1/24
5 280 -16622423/727056
5 281 -2531431/242352
5 282 1931563/132192
5 284 34663115/1454112
5 285 911417/727056
5 287 -1595821/90882
5 288 1/24
5 289 1/12
5 295 8349475/1454112
5 296 20930155/1454112
5 298 3841/40392
5 299 -1/24
5 300 -21847175/2181168
5 301 2118257/2908224
5 302 -4682617/969408
5 303 -1/48
5 304 -1/176
5 305 -23/4752
5 307 -2555/7128
5 308 -590503/161568
5 309 1541161/484704
5 311 13/1188
5 313 2410/2673
5 314 4362245/484704
5 315 -1/24
5 316 1/24
5 319 1/12
5 320 -1/528
5 321 1/264
5 322 1/132
5 323 2/297
5 324 -20/297
5 325 4/297
5 328 17129/14256
5 329 13943/21384
5 331 -13279/21384
5 333 -15491299/1454112
5 335 4181/20196
5 336 -4867915/727056
5 338 -19/396
5 340 -49/10692
5 343 -3841/40392
5 344 125/2376
5 347 -1/264
5 350 13665235/5816448
5 351 776627/484704
5 354 1/72
5 356 -947/5346
5 357 -1770709/484704
5 366 -35/2376
5 367 -5/66
5 370 -25469/42768
5 371 -17893/21384
5 373 175/2376
5 375 -171859/26928
5 376 -239/1224
5 377 -4181/20196
5 378 169453/42768
5 380 19/396
5 382 6181/21384
5 385 3841/40392
5 386 -125/2376
5 389 1/22
5 391 -31704029/5816448
5 392 5/324
5 393 5/216
5 395 13/432
5 396 37/432
5 397 -5/216
5 398 1/216
5 399 -11/216
5 402 1/108
5 403 -1/18
5 405 -5/216
5 407 -1/6
5 409 1/54
5 412 5/108
5 414 -1/12
5 417 -1/24
5 418 -5/72
5 421 -1/24
5 424 -35/1296
5 428 1/528
5 429 1/528
5 432 -1/264
5 433 -1/264
5 436 1/176
5 437 1/264
5 439 1/264
5 444 1/132
5 447 1/264
5 450 -1/132
5 451 -13/324
5 453 125/2376
5 454 85/2376
5 457 65/4752
5 458 151/2376
5 460 -10/297
5 461 -1/264
5 464 5/297
5 466 -1/132
5 468 -5/297
5 470 -1/264
5 473 311/7128
5 483 -96847/128304
5 484 -48371/42768
5 485 7915/21384
5 486 23587/21384
5 488 5/297
5 490 1/24
5 491 -27325/256608
5 493 14491/21384
5 494 23/612
5 495 26796673/1454112
5 496 239/612
5 497 32/153
5 498 14032789/1454112
5 500 -1/54
5 503 655/21384
5 506 1079/20196
5 507 5/297
5 510 1/132
5 516 -2/3
5 517 4313/20196
5 518 1079/20196
5 519 -8497/40392
5 520 215311/484704
5 521 2715605/363528
5 522 6641/20196
5 523 4445/40392
5 524 -3841/40392
5 526 -6449519/1454112
5 527 4285943/1454112
5 528 -1451/3672
5 529 1/204
5 530 4445/26928
5 531 2425/4488
5 532 -4445/26928
5 533 1135/3672
5 534 13/153
5 535 23/1836
5 536 6649207/1454112
5 537 -3572/1683
5 538 -552335/161568
5 539 581/1836
5 540 -4681/3672
5 544 -37/2376
5 545 5/297
5 546 -133/2376
5 547 182/891
5 548 128/243
5 549 7/297
5 550 5/594
5 551 5/792
5 552 7/216
5 553 -2752/2673
5 554 -1387/21384
5 555 1/27
5 556 -4/99
5 557 -5/132
5 558 -5/396
5 559 -1/36
5 560 103/972
5 583 5/216
5 584 5/216
5 585 -5/216
5 586 -7/216
5 587 1/27
5 588 1/72
5 589 -1/24
5 604 -1/88
5 605 -1/44
5 606 1/264
5 607 -4/33
5 608 -1/132
5 609 -1/24
5 610 2/3
5 613 -1/24
5 633 2275211/1938816
5 634 3649325/242352
6 80 129085080947/41730106176
6 81 470416847/632274336
6 82 -102811081/316137168
6 83 -291266543617/31297579632
6 84 1019690121037/83460212352
6 85 29193313727/2529097344
6 86 361/3888
6 87 3324281/9298152
6 88 -35693737/74385216
6 89 -1506953/4132512
6 90 -822681181/1841034096
6 91 -1350001705769/41730106176
6 92 2562820/6586191
6 93 -112777501/158068584
6 95 -22441069/37192608
6 96 302736299/632274336
6 97 -43/243
6 98 19341685/37192608
6 99 5628481/37192608
6 100 241/648
6 101 -47/1944
6 102 -53842769/52689528
6 103 1688407001/1264548672
6 104 73935179/70252704
6 105 -73935179/70252704
6 106 -95/1944
6 107 -13133771/37192608
6 108 -1994093/6198768
6 109 -1277162677/632274336
6 110 11183312934307/250380637056
6 111 -10710928842475/125190318528
6 112 69075754723/20865053088
6 114 -3868337/12397536
6 115 1252907/18596304
6 116 1402956295897/13910035392
6 117 1233606935431/41730106176
6 118 -189963104039/6955017696
6 119 11/216
6 120 -41/264
6 121 2221/21384
6 122 1/72
6 123 -620322673/1841034096
6 124 -797207482933/13910035392
6 125 -270597867583/13910035392
6 126 121/648
6 127 35671/387423
6 128 6336077/37192608
6 129 -1/72
6 130 2536512545/2454712128
6 131 614827852625/13910035392
6 132 65/1296
6 133 25/486
6 134 -109/648
6 135 1/648
6 136 -401/1944
6 137 -309569/12397536
6 138 -40162/1162269
6 139 -1175855/12397536
6 140 41/264
6 141 -20848309/102279672
6 142 -12512257/24795072
6 143 1480483/6198768
6 144 -41/264
6 145 26195029/34093224
6 146 2918027/8265024
6 147 95879/4132512
6 148 1212039965/1338933888
6 149 53822315/272745792
6 150 443377/1033128
6 151 964361213/1227356064
6 152 -31471085/105379056
6 153 -17992253795/2608131636
6 154 2010827/4132512
6 155 -60251023/79034292
6 156 -1388144892665/41730106176
6 157 -8215/28698
6 158 -25098329/37192608
6 159 -1/36
6 160 -1037/14349
6 161 526393129/2454712128
6 164 1/24
6 165 -1/108
6 166 5513/516564
6 167 5/22
6 170 1758843494063/55640141568
6 171 -87532943/316137168
6 172 186245653/632274336
6 173 -800490409/2529097344
6 174 -286909103/2529097344
6 175 429019825/632274336
6 176 55/1944
6 177 3868337/18596304
6 178 25019/1377504
6 179 -269/1296
6 180 47/3888
6 181 -877777291/843032448
6 182 156648449/632274336
6 183 171302551/158068584
6 184 -171302551/158068584
6 185 89/1944
6 186 -3868337/9298152
6 187 3906601/9298152
6 188 22968851/105379056
6 189 -10328702/19758573
6 190 -100868671/1264548672
6 193 -3868337/9298152
6 194 100868671/1264548672
6 195 97770943/1264548672
6 196 -330056795/632274336
6 197 1/24
6 200 -71426179/632274336
6 201 57212147/52689528
6 202 7/162
6 203 -5628481/18596304
6 206 -165140207/158068584
6 207 143/3888
6 208 -23/486
6 209 41/648
6 210 -1/648
6 211 -11/648
6 212 6483767/37192608
6 213 -3868337/37192608
6 214 -3868337/37192608
6 215 978841/12397536
6 216 -3332641/12397536
6 217 -47/216
6 218 41/648
6 219 25/1944
6 220 47/1944
6 221 -25/108
6 222 -35/324
6 224 -42675659/52689528
6 225 25/216
6 226 66906337/105379056
6 227 -1/12
6 229 1/243
6 230 -13/108
6 234 -38284865/105379056
6 235 -41/1296
6 236 1/108
6 237 -269/1296
6 238 -1/24
6 241 582357025/446311296
6 242 -364627279/3793646016
6 243 -439472431/316137168
6 244 439472431/316137168
6 245 455/3888
6 246 -4617841/74385216
6 247 177098/1162269
6 248 -661889861/632274336
6 249 -73935179/140505408
6 250 73935179/70252704
6 252 83111/459168
6 253 1092473113/632274336
6 254 -73935179/140505408
6 256 -83111/459168
6 257 -1092473113/632274336
6 258 95/3888
6 259 -1/243
6 260 -5/27
6 261 13133771/74385216
6 262 5385623/37192608
6 263 1479301/3099384
6 264 -8594293/37192608
6 265 315143/18596304
6 266 -31471085/105379056
6 267 -330430543/210758112
6 268 230641459/316137168
6 269 6716431/37192608
6 270 -42675659/105379056
6 271 -460457/2066256
6 272 54013/1033128
6 273 3001927279/1264548672
6 274 -19671652376969/375570955584
6 275 4356476614261/41730106176
6 276 -9218140120139/250380637056
6 277 -1/24
6 278 3868337/37192608
6 279 -14110825/74385216
6 280 -14052016249867/125190318528
6 281 -4155309552073/83460212352
6 282 8803685591801/125190318528
6 284 14373171906893/125190318528
6 285 46649647573/7824394908
6 287 -10710928842475/125190318528
6 290 -1294013/4649076
6 291 3868337/12397536
6 292 3868337/12397536
6 293 -1252907/37192608
6 294 -1252907/18596304
6 295 3668316179965/125190318528
6 296 8912614069243/125190318528
6 298 42675659/105379056
6 299 1/12
6 300 -72952896510859/1502283822336
6 301 771693656675/250380637056
6 302 -909201435323/41730106176
6 303 1/36
6 304 41/176
6 305 -31338023/818237376
6 306 -1/144
6 307 26980093/613678032
6 308 -458669191919/27820070784
6 309 294594535703/20865053088
6 310 -1/36
6 311 -4818791/37192608
6 312 1/72
6 313 4475009183/7364136384
6 314 867653135467/20865053088
6 315 1/54
6 317 1/54
6 318 -7/108
6 319 -7/72
6 320 41/528
6 321 -41/264
6 322 -41/132
6 323 260463241/1636474752
6 324 -20414453/74385216
6 325 -32199349/409118688
6 326 -13/432
6 327 5/108
6 328 371020697/1227356064
6 329 -240112793/669466944
6 331 594115937/7364136384
6 333 -3287068010891/62595159264
6 334 -1828661/4132512
6 335 171302551/158068584
6 336 -3894185624765/125190318528
6 337 -1/36
6 338 83111/459168
6 339 1/54
6 340 2055412735/7364136384
6 343 -45430759/70252704
6 344 -788737/3099384
6 346 1/24
6 347 37/132
6 350 5201439162559/500761274112
6 351 145994471089/20865053088
6 352 -19/432
6 353 1177039/4132512
6 354 49139/918336
6 355 38795/344376
6 356 -4801628063/7364136384
6 357 -159026142487/10432526544
6 358 -1/81
6 359 -29/216
6 361 41/648
6 362 -3389719/12397536
6 363 -252881/6198768
6 364 -56527/2066256
6 365 -245767/387423
6 366 48120677/74385216
6 367 205741/6198768
6 368 322919/4132512
6 369 -788459/2066256
6 370 -6042273409/7364136384
6 371 -620322673/1841034096
6 372 -54013/516564
6 373 39352871/45457632
6 375 -412433973979/13910035392
6 376 -7411526/6586191
6 377 -171302551/158068584
6 378 133835955641/7364136384
6 379 -1360247/2066256
6 380 -83111/459168
6 381 -1/54
6 382 168867781/460258524
6 385 45430759/70252704
6 386 788737/3099384
6 388 5483/516564
6 389 -5/44
6 391 -13016217278525/500761274112
6 392 161/11664
6 393 -107/3888
6 394 -47/1296
6 395 13/3888
6 396 -173/3888
6 397 1/486
6 398 -1/243
6 399 -23/486
6 400 25/432
6 401 109/648
6 402 -43/1944
6 403 41/648
6 405 83/972
6 408 -25/216
6 409 23/243
6 410 1/12
6 412 -1/243
6 413 -23/432
6 417 -1/24
6 418 41/1296
6 419 -1/108
6 420 269/1296
6 421 1/24
6 424 4447/46656
6 425 -6692437/55788912
6 426 -579691/4649076
6 427 11506283/24795072
6 428 -41/528
6 429 -21472699/51139836
6 430 189191/18596304
6 431 -348257/12397536
6 432 41/264
6 433 7769195/68186448
6 434 -28469/918336
6 435 71365/387423
6 436 -41/176
6 437 -41/264
6 438 11461/4132512
6 439 10783021/204559344
6 440 148067/2066256
6 441 -3868337/9298152
6 442 9259697/18596304
6 443 -57925/2066256
6 444 -41/132
6 445 2996527/12397536
6 446 -1286987/6198768
6 447 -41/264
6 450 2265637489/4909424256
6 451 -51110107/223155648
6 452 -1861511/12397536
6 453 846177041/1636474752
6 454 130559171/1636474752
6 455 -96767/918336
6 456 -348257/12397536
6 457 563274901/818237376
6 458 351633727/818237376
6 459 -150859/688752
6 460 -460457/1033128
6 461 -40552403/136372896
6 462 -148067/2066256
6 463 3868337/9298152
6 464 -3934321/12397536
6 465 -57925/516564
6 466 41/132
6 467 -2996527/12397536
6 468 -460457/2066256
6 469 1286987/6198768
6 470 41/264
6 473 -38887621/76709754
6 474 -2265121/8265024
6 475 1740107/4132512
6 476 155905/4132512
6 477 -22693/229584
6 478 -19/432
6 479 -175849/516564
6 481 -54013/1033128
6 482 -9882391/24795072
6 483 -19183255789/44184818304
6 484 -518194651/1338933888
6 485 11846040103/7364136384
6 486 -568601557/3682068192
6 488 460457/2066256
6 490 -1/12
6 491 59405966669/88369636608
6 492 -499103/1377504
6 493 -12755448317/7364136384
6 494 31471085/52689528
6 495 11149669969753/125190318528
6 496 558308909/210758112
6 497 3454211/105379056
6 498 5783409056863/125190318528
6 499 138335/129141
6 500 9190949/18596304
6 501 31/432
6 502 213181/516564
6 503 -3168238309/3682068192
6 506 38284865/105379056
6 507 460457/2066256
6 508 1/108
6 509 -65039/1033128
6 510 -13/33
6 517 510149225/632274336
6 518 38284865/105379056
6 519 -269488283/316137168
6 520 40637934149/20865053088
6 521 2265232258819/62595159264
6 522 30348763/23417568
6 523 55848041/210758112
6 524 -145829915/632274336
6 525 1294013/4649076
6 526 -2990115456263/125190318528
6 527 953621625337/62595159264
6 528 -43031587/79034292
6 529 -4985315/23417568
6 530 61702433/140505408
6 531 18177472/19758573
6 532 -55848041/140505408
6 533 595711483/632274336
6 534 66163469/105379056
6 535 5017079/158068584
6 536 2667189399247/125190318528
6 537 -46806374269/4636678464
6 538 -114252282631/6955017696
6 539 125715439/79034292
6 540 -2290394591/632274336
6 544 1668913/8265024
6 545 460457/2066256
6 546 -39578783/74385216
6 547 10682773/2454712128
6 548 72045155/1841034096
6 549 9505637/18596304
6 550 460457/4132512
6 551 -2327947/9298152
6 552 77/3888
6 553 -1537112831/7364136384
6 554 -1993718491/7364136384
6 555 6742895/6198768
6 556 19184443/30305088
6 557 -74335805/74385216
6 558 -460457/2755008
6 559 -26790857/74385216
6 560 484082023/7364136384
6 561 -3868337/18596304
6 562 -3868337/18596304
6 563 -6483767/37192608
6 564 -1294013/4649076
6 565 9099197/37192608
6 566 4207165/12397536
6 567 -180343/918336
6 568 95257/1549692
6 569 -371381/8265024
6 570 398293/1377504
6 571 2120357/8265024
6 572 -279667/2066256
6 573 -26087/918336
6 574 -28817/258282
6 575 1358965/8265024
6 576 480335/1033128
6 577 21181/172188
6 578 8263/688752
6 579 54013/1033128
6 580 -95257/1033128
6 581 -8051/258282
6 582 -2042407/1377504
6 583 -1/486
6 584 -1/486
6 585 107/3888
6 586 -77/3888
6 587 -59/972
6 588 -4/81
6 591 -1/216
6 592 7/162
6 594 31/432
6 595 -1/8
6 596 -23/432
6 597 -2/3
6 598 -1/216
6 599 1/108
6 600 -1/36
6 601 -1/36
6 602 -1/72
6 604 23/132
6 605 -3/44
6 606 -41/264
6 607 29/132
6 608 5/22
6 609 1/12
6 610 2/3
6 614 -1/24
6 633 1290328433369/166920424704
6 634 757551462985/10432526544
7 80 -7983492943/843032448
7 81 -297233197/96597468
7 82 38916713/35126352
7 83 307451350607/13910035392
7 84 -23840826409/843032448
7 85 -1006290251/35126352
7 86 -143/432
7 87 -165367/1033128
7 88 -142757447/90915264
7 89 -9160/14349
7 90 -22892128/12784959
7 91 35773219235/421516224
7 92 -12310423/21466104
7 93 143290261/48298734
7 95 272935/516564
7 96 -557217611/193194936
7 97 85/216
7 98 -272935/516564
7 99 -171353/1033128
7 100 -5/9
7 101 -59/216
7 102 392747395/64398312
7 103 -293484523/140505408
7 104 -711955/487866
7 105 976377/650488
7 106 43/216
7 107 -493609/516564
7 108 -4582595/15152544
7 109 134890475/70252704
7 110 -386690989369/3477508848
7 111 266475258991/1264548672
7 112 -47594531377/4636678464
7 114 54587/172188
7 115 -140251/129141
7 116 -23634353861/96597468
7 117 -29318906275/421516224
7 118 2244924469/35126352
7 121 65/216
7 123 -69886345/9298152
7 124 18718224817/140505408
7 125 3337567061/70252704
7 126 -7/72
7 127 228445/344376
7 128 21287317/45457632
7 130 1110829373/272745792
7 131 -1811317693/17563176
7 132 -7/144
7 133 -65/216
7 134 2/9
7 135 13/72
7 136 73/216
7 137 -79589/86094
7 138 168764/129141
7 139 97127/86094
7 141 -532907/1033128
7 142 -24928459/30305088
7 143 547867/344376
7 145 5468899/5050848
7 146 -33717/76528
7 147 247711/114792
7 148 9111249151/1636474752
7 149 212877875/30305088
7 150 26077/28698
7 151 -3531521/12397536
7 152 -37084639/23417568
7 153 110177372/6586191
7 154 420113/459168
7 155 595521569/193194936
7 156 91572003421/1159169616
7 157 -92699/114792
7 158 -57185377/45457632
7 159 -1/12
7 160 -16613/28698
7 161 -504048719/272745792
7 166 9237/76528
7 170 -23825138635/281010816
7 171 51082921/17563176
7 172 -219659701/193194936
7 173 1484299757/1545559488
7 174 -865196237/1545559488
7 175 -174807989/96597468
7 176 -25/432
7 177 -54587/258282
7 178 -21283/688752
7 179 41/144
7 180 59/432
7 181 1955232331/515186496
7 182 -374026669/386389872
7 183 -653928775/193194936
7 184 165494641/48298734
7 185 -1/216
7 186 54587/129141
7 187 -171353/258282
7 188 -1569577/1463598
7 189 433838479/193194936
7 190 1659759467/772779744
7 193 54587/129141
7 194 -1659759467/772779744
7 195 -1448151533/772779744
7 196 551851085/193194936
7 200 1448151533/386389872
7 201 -17507411/11708784
7 202 -1/18
7 203 171353/516564
7 206 -78867475/193194936
7 207 -1/108
7 208 13/216
7 209 -7/36
7 210 -13/72
7 211 -5/36
7 212 42832/129141
7 213 54587/516564
7 214 54587/516564
7 215 -18475/38264
7 216 171353/344376
7 217 5/12
7 218 -5/18
7 219 49/216
7 220 59/216
7 221 3/8
7 222 1/36
7 223 1/8
7 224 267537673/64398312
7 225 -1/8
7 226 -50701489/21466104
7 228 1/12
7 229 -13/54
7 230 1/8
7 234 132427205/64398312
7 235 37/144
7 237 35/144
7 241 -591850153/136372896
7 242 -247579219/105379056
7 243 361298747/140505408
7 244 -358371551/140505408
7 245 -127/432
7 246 -389827/2066256
7 247 40974767/45457632
7 248 1280874203/140505408
7 249 711955/975732
7 250 -976377/650488
7 252 437329/5050848
7 253 -255850031/70252704
7 254 3091753/3902928
7 256 -437329/5050848
7 257 247068443/70252704
7 258 -43/432
7 259 13/54
7 260 7/18
7 261 493609/1033128
7 262 -3215/129141
7 263 153005/114792
7 264 11811457/45457632
7 265 -6200159/4132512
7 266 -41963299/23417568
7 267 9120725/5854392
7 268 -479568347/193194936
7 269 32398573/22728816
7 270 33777617/16099578
7 271 -3404833/7576272
7 272 46687/229584
7 273 -3088457155/281010816
7 274 11260591571021/83460212352
7 275 -603460384963/2318339232
7 276 2616999051661/27820070784
7 278 -54587/516564
7 279 724765/1033128
7 280 7718053482847/27820070784
7 281 1132234242923/9273356928
7 282 -1237107728765/6955017696
7 284 -963428780035/3477508848
7 285 -39278599655/3477508848
7 287 266475258991/1264548672
7 290 -116741/516564
7 291 -54587/172188
7 292 -54587/172188
7 293 140251/258282
7 294 140251/129141
7 295 -516316395073/6955017696
7 296 -1244254668757/6955017696
7 298 -33777617/16099578
7 300 4794214418519/41730106176
7 301 -10628851873/1264548672
7 302 44776844503/843032448
7 305 29170333/90915264
7 307 -353451457/136372896
7 308 11501180891/281010816
7 309 -14507191099/421516224
7 311 -17615341/45457632
7 313 6328794071/818237376
7 314 -42068863637/421516224
7 323 52530505/181830528
7 324 -72959503/90915264
7 325 -29170333/45457632
7 328 1393920311/136372896
7 329 4062621773/818237376
7 331 -4391623363/818237376
7 332 -1/24
7 333 1839713401529/13910035392
7 334 -444449/459168
7 335 -653928775/193194936
7 336 1025462690683/13910035392
7 338 437329/5050848
7 340 604424575/818237376
7 343 45922519/16099578
7 344 -182269/947034
7 350 -131006972101/5058194688
7 351 -3635972167/210758112
7 352 5/48
7 353 105249/153056
7 354 -46073/306112
7 355 43471/76528
7 356 -1755641915/818237376
7 357 15724274143/421516224
7 358 1/36
7 359 1/8
7 361 -17/72
7 362 -1566011/1377504
7 363 -13909/172188
7 364 -14081/38264
7 365 -1150673/688752
7 366 108987127/90915264
7 367 2324611/7576272
7 368 34173/76528
7 369 -19411/9566
7 370 -4830641095/818237376
7 371 -69886345/9298152
7 372 -17989/114792
7 373 29150243/15152544
7 374 1/4
7 375 105414539249/1545559488
7 376 61101263/23417568
7 377 653928775/193194936
7 378 -3432361763/74385216
7 379 -521393/229584
7 380 -437329/5050848
7 382 38430497/18596304
7 385 -45922519/16099578
7 386 182269/947034
7 388 -10709/229584
7 391 40612000321/632274336
7 392 -5/648
7 393 7/432
7 394 5/144
7 395 19/432
7 396 37/432
7 397 -13/108
7 398 13/54
7 399 13/216
7 400 -5/48
7 401 -5/36
7 402 -13/216
7 403 -13/72
7 404 -1/8
7 405 -13/108
7 406 -1/6
7 408 1/8
7 409 -13/108
7 411 -1/12
7 412 13/54
7 413 1/16
7 418 -37/144
7 420 -35/144
7 424 -833/5184
7 425 -186022/387423
7 426 335215/1033128
7 427 1535489/1377504
7 429 968701/2066256
7 430 -70165/516564
7 431 -141085/86094
7 433 75347/172188
7 434 -173479/459168
7 435 -3121/688752
7 438 -205651/114792
7 439 -54587/258282
7 440 -2755/38264
7 441 54587/129141
7 442 480749/516564
7 443 -2683/57396
7 445 -32473/43047
7 446 224333/688752
7 450 5396785/24795072
7 451 -12219703/24795072
7 452 -635783/688752
7 453 212735345/181830528
7 454 -333121/181830528
7 455 5491/229584
7 456 -141085/86094
7 457 80831425/90915264
7 458 72959503/90915264
7 459 -28821/19132
7 460 -3404833/3788136
7 461 -96023/172188
7 462 2755/38264
7 463 -54587/129141
7 464 1249513/2525424
7 465 -2683/14349
7 467 32473/43047
7 468 -3404833/7576272
7 469 -224333/688752
7 473 737785163/545491584
7 474 -300497/1377504
7 475 297761/459168
7 476 25285/19132
7 477 -142585/229584
7 478 3/16
7 479 197107/114792
7 481 -46687/229584
7 482 -199207/459168
7 483 -30744579769/4909424256
7 484 -16177010693/1636474752
7 485 4148455423/818237376
7 486 3569362073/409118688
7 488 3404833/7576272
7 491 817261109/9818848512
7 492 -79343/38264
7 493 3050590627/818237376
7 494 37084639/11708784
7 495 -1510569432217/6955017696
7 496 -96343027/23417568
7 497 -1756867/2927196
7 498 -741237541027/6955017696
7 499 53086/14349
7 500 -691979/4132512
7 501 -5/48
7 502 -130655/114792
7 503 -391610143/409118688
7 506 -33777617/16099578
7 507 3404833/7576272
7 509 -8501/114792
7 514 1/24
7 516 2/3
7 517 -525605195/193194936
7 518 -132427205/64398312
7 519 2079730931/386389872
7 520 -45448962593/4636678464
7 521 -653835448589/6955017696
7 522 -778792697/128796624
7 523 -132427205/128796624
7 524 117352019/48298734
7 525 276529/1033128
7 526 124582088507/1738754424
7 527 -457012391371/13910035392
7 528 6896821/4390794
7 529 2437105/7805856
7 530 -139582573/85864416
7 531 -1195286449/386389872
7 532 132427205/85864416
7 533 -14776681/8781588
7 534 -23919185/23417568
7 535 8601955/35126352
7 536 -360546378811/6955017696
7 537 1107382867/46835136
7 538 5317939931/140505408
7 539 -23441261/8781588
7 540 546438953/35126352
7 544 8121653/30305088
7 545 3404833/7576272
7 546 -107538961/90915264
7 547 523835281/272745792
7 548 937401425/204559344
7 549 22761481/22728816
7 550 3404833/15152544
7 551 -615388/1420551
7 552 -19/432
7 553 -7443954767/818237376
7 554 -178795711/818237376
7 555 1450165/688752
7 556 3404833/10101696
7 557 -176542315/90915264
7 558 -3404833/10101696
7 559 2707435/8265024
7 560 905552143/818237376
7 561 54587/258282
7 562 54587/258282
7 563 -42832/129141
7 564 -116741/516564
7 565 397243/516564
7 566 76505/688752
7 567 -29131/57396
7 568 21979/86094
7 569 -16549/229584
7 570 47721/76528
7 571 104753/229584
7 572 -82805/229584
7 573 709/14349
7 574 -34747/57396
7 575 28615/114792
7 576 3231/19132
7 577 52333/114792
7 578 18355/229584
7 579 46687/229584
7 580 -21979/57396
7 581 -16037/114792
7 582 -42699/19132
7 583 13/108
7 584 13/108
7 585 -7/432
7 586 19/432
7 587 5/54
7 588 -5/72
7 591 -1/24
7 592 -1/72
7 593 -2/3
7 594 -1/16
7 595 1/6
7 596 5/48
7 620 1/24
7 633 -20524187081/1686064896
7 634 -66886561243/421516224
8 80 -35052300383/3793646016
8 81 -21342343751/6955017696
8 82 416373683/316137168
8 83 165881748047/7824394908
8 84 -246074035939/7587292032
8 85 -79989248599/2529097344
8 86 -20/243
8 87 -10917271/9298152
8 88 1008073903/818237376
8 89 3423967/4132512
8 90 342857183/115064631
8 91 340038106115/3793646016
8 92 -12995713/16099578
8 93 647794793/217344303
8 95 64534115/37192608
8 96 -17104811441/6955017696
8 97 -367/3888
8 98 -64534115/37192608
8 99 -19383005/37192608
8 100 -529/1296
8 101 389/3888
8 102 2485923193/579584808
8 103 -5951433313/1264548672
8 104 -262508419/70252704
8 105 262508419/70252704
8 106 1463/3888
8 107 27009709/37192608
8 108 20132317/22728816
8 109 4285938581/632274336
8 110 -27407173368473/250380637056
8 111 2430957449905/11380938048
8 112 -19537169447/5216263272
8 114 12906823/12397536
8 115 -5007149/9298152
8 116 -3508872868859/13910035392
8 117 -295365681661/3793646016
8 118 45972260573/632274336
8 119 -19/216
8 121 -863/3888
8 122 -5/72
8 123 1110971681/83683368
8 124 191803579363/1264548672
8 125 63989254033/1264548672
8 126 -787/1296
8 127 -804065/6198768
8 128 -149168651/409118688
8 129 1/9
8 130 -15241651207/2454712128
8 131 -144799437563/1264548672
8 132 -83/2592
8 133 863/3888
8 134 397/1296
8 135 -145/1296
8 136 689/3888
8 137 -879907/6198768
8 138 13059317/18596304
8 139 7540189/12397536
8 141 21266141/18596304
8 142 305285363/272745792
8 143 -1396673/1549692
8 145 -5289967/2841102
8 146 -8268691/8265024
8 147 1248569/4132512
8 148 -141929749517/14728272768
8 149 -3552824953/272745792
8 150 -924257/1033128
8 151 112952803/111577824
8 152 13027513/26344764
8 153 14088914711/948411504
8 154 -3771631/4132512
8 155 11673254611/3477508848
8 156 3428749734703/41730106176
8 157 34593/38264
8 158 659488505/409118688
8 159 19/72
8 160 -19807/344376
8 161 8165164477/2454712128
8 165 19/216
8 166 -143711/1033128
8 170 -466410375761/5058194688
8 171 6584485/4390794
8 172 -9955734301/6955017696
8 173 34966661041/27820070784
8 174 641344067/27820070784
8 175 -19104493987/6955017696
8 176 -101/7776
8 177 -12906823/18596304
8 178 -925129/6198768
8 179 737/2592
8 180 -389/7776
8 181 43381967275/9273356928
8 182 -8810875421/6955017696
8 183 -15289360379/3477508848
8 184 15289360379/3477508848
8 185 109/3888
8 186 12906823/9298152
8 187 -9223913/9298152
8 188 -47086099/105379056
8 189 16519691569/6955017696
8 190 11803498027/13910035392
8 193 12906823/9298152
8 194 -11803498027/13910035392
8 195 -12758306989/13910035392
8 196 18510841253/6955017696
8 200 12758306989/6955017696
8 201 -220359349/52689528
8 202 -131/648
8 203 19383005/18596304
8 206 13095058783/3477508848
8 207 -485/7776
8 208 677/3888
8 209 139/1296
8 210 145/1296
8 211 209/1296
8 212 -3949837/9298152
8 213 12906823/37192608
8 214 12906823/37192608
8 215 -662675/1033128
8 216 5837549/12397536
8 217 65/432
8 218 139/1296
8 219 -103/972
8 220 -389/3888
8 221 13/54
8 222 -17/81
8 224 2074140349/579584808
8 225 -133/432
8 226 -273840067/96597468
8 229 385/972
8 230 67/216
8 234 2074140349/1159169616
8 235 -643/2592
8 236 -19/216
8 237 953/2592
8 241 -7451792749/1227356064
8 242 -771051169/3793646016
8 243 1560317543/316137168
8 244 -1560317543/316137168
8 245 -2525/7776
8 246 7104923/74385216
8 247 -20411041/102279672
8 248 3361242241/632274336
8 249 262508419/140505408
8 250 -262508419/70252704
8 252 -1003951/45457632
8 253 -3878694401/632274336
8 254 262508419/140505408
8 256 1003951/45457632
8 257 3878694401/632274336
8 258 -1463/7776
8 259 -385/972
8 260 59/216
8 261 -27009709/74385216
8 262 -17390737/37192608
8 263 -1421443/1549692
8 264 297284419/409118688
8 265 -9049699/18596304
8 266 13027513/26344764
8 267 1183388123/210758112
8 268 -5534644223/1738754424
8 269 -85134175/409118688
8 270 2074140349/1159169616
8 271 40463939/68186448
8 272 -167879/1033128
8 273 -6326476801/632274336
8 274 3026307972211/23473184724
8 275 -10769446283597/41730106176
8 276 22437516399043/250380637056
8 278 -12906823/37192608
8 279 58749065/74385216
8 280 17396583667753/62595159264
8 281 10742170437329/83460212352
8 282 -21968624332315/125190318528
8 284 -36998418928627/125190318528
8 285 -537876943739/31297579632
8 287 2430957449905/11380938048
8 290 28706171/37192608
8 291 -12906823/12397536
8 292 -12906823/12397536
8 293 5007149/18596304
8 294 5007149/9298152
8 295 -9269400184499/125190318528
8 296 -21280876630703/125190318528
8 298 -2074140349/1159169616
8 300 191445230627465/1502283822336
8 301 -222753911105/22761876096
8 302 220407149747/3793646016
8 303 -5/144
8 305 -485290577/818237376
8 306 5/144
8 307 5853677285/1227356064
8 308 119410690889/2529097344
8 309 -69506900729/1896823008
8 310 13/72
8 311 99845597/409118688
8 312 -1/9
8 313 -98867949673/7364136384
8 314 -212011644583/1896823008
8 315 -29/216
8 316 -1/12
8 317 -5/54
8 318 43/216
8 319 5/72
8 323 -620085083/1636474752
8 324 931055165/818237376
8 325 485290577/409118688
8 326 23/108
8 327 -17/54
8 328 -22287694087/1227356064
8 329 -69141685675/7364136384
8 330 -1/24
8 331 70987662557/7364136384
8 333 260492258999/1956098727
8 334 3434413/4132512
8 335 -15289360379/3477508848
8 336 10850891511523/125190318528
8 337 -5/72
8 338 -1003951/45457632
8 339 -5/54
8 340 -9145659341/7364136384
8 343 3190777937/1159169616
8 344 47097719/136372896
8 350 -1353399643945/45523752192
8 351 -17971191617/948411504
8 352 55/864
8 353 -741539/1033128
8 354 -920555/8265024
8 355 -58237/459168
8 356 23413697683/7364136384
8 357 19511720693/474205752
8 358 11/324
8 359 155/432
8 361 -77/1296
8 362 6688829/12397536
8 363 747319/6198768
8 364 53549/516564
8 365 9059945/6198768
8 366 -1115402447/818237376
8 367 5475935/17046612
8 368 -130217/516564
8 369 1565869/2066256
8 370 72296451647/7364136384
8 371 1110971681/83683368
8 372 167879/516564
8 373 -350872375/136372896
8 375 1066681700699/13910035392
8 376 252058265/52689528
8 377 15289360379/3477508848
8 378 -29488457687/669466944
8 379 856273/516564
8 380 1003951/45457632
8 381 5/54
8 382 -290885627/83683368
8 385 -3190777937/1159169616
8 386 -47097719/136372896
8 388 -167879/1033128
8 391 3058694547563/45523752192
8 392 -1421/23328
8 393 1151/7776
8 394 245/2592
8 395 -697/7776
8 396 1757/7776
8 397 385/1944
8 398 -76/243
8 399 1001/3888
8 400 -61/864
8 401 -559/1296
8 402 53/1944
8 403 -113/1296
8 404 1/6
8 405 38/243
8 408 133/432
8 409 -677/1944
8 412 -385/972
8 413 59/864
8 418 643/2592
8 419 5/108
8 420 -953/2592
8 424 -15931/93312
8 425 27048829/111577824
8 426 13233193/37192608
8 427 -26674825/24795072
8 429 38730047/37192608
8 430 -5379857/37192608
8 431 -4621517/12397536
8 433 54395/3099384
8 434 -97307/2755008
8 435 -3974801/6198768
8 438 -1977353/4132512
8 439 -12906823/18596304
8 440 -233765/1033128
8 441 12906823/9298152
8 442 -22200223/18596304
8 443 424255/4132512
8 445 -1492831/1549692
8 446 4268183/12397536
8 450 -3468427/6973614
8 451 166679063/223155648
8 452 789545/1549692
8 453 -2573398099/1636474752
8 454 -1003719397/1636474752
8 455 1754989/2755008
8 456 -4621517/12397536
8 457 -949126283/818237376
8 458 -931055165/818237376
8 459 491789/688752
8 460 40463939/34093224
8 461 14835173/12397536
8 462 233765/1033128
8 463 -12906823/9298152
8 464 4978651/5050848
8 465 424255/1033128
8 467 1492831/1549692
8 468 40463939/68186448
8 469 -4268183/12397536
8 473 2240073845/4909424256
8 474 7096051/8265024
8 475 -6348067/4132512
8 476 174715/4132512
8 477 32789/114792
8 478 -89/864
8 479 5898937/4132512
8 481 167879/1033128
8 482 20042575/12397536
8 483 496833641087/44184818304
8 484 264789175267/14728272768
8 485 -59501481317/7364136384
8 486 -57496887385/3682068192
8 488 -40463939/68186448
8 491 64614602369/88369636608
8 492 783823/1377504
8 493 -59495439305/7364136384
8 494 -13027513/13172382
8 495 -28131376624079/125190318528
8 496 -2174423065/210758112
8 497 -18302005/105379056
8 498 -15622799128163/125190318528
8 499 -2869913/1033128
8 500 -26107015/18596304
8 501 -139/864
8 502 -5661253/4132512
8 503 5124050543/3682068192
8 506 -2074140349/1159169616
8 507 -40463939/68186448
8 508 -19/216
8 509 155795/516564
8 517 -10755890713/3477508848
8 518 -2074140349/1159169616
8 519 30524740963/6955017696
8 520 -11293769831/2608131636
8 521 -5626345166315/62595159264
8 522 -13197226765/2318339232
8 523 -2074140349/2318339232
8 524 4745182009/3477508848
8 525 -28706171/37192608
8 526 6244509010501/125190318528
8 527 -74561056510/1956098727
8 528 34417517/19758573
8 529 19424035/23417568
8 530 -2074140349/1545559488
8 531 -22577174561/6955017696
8 532 2074140349/1545559488
8 533 -963729607/316137168
8 534 -216285493/105379056
8 535 280132/19758573
8 536 -6843707778437/125190318528
8 537 11323143103/421516224
8 538 25378195315/632274336
8 539 -470048237/79034292
8 540 9636392971/632274336
8 544 -83939731/272745792
8 545 -40463939/68186448
8 546 1304266175/818237376
8 547 -8033903903/2454712128
8 548 -14846104213/1841034096
8 549 -267629525/204559344
8 550 -40463939/136372896
8 551 303341197/409118688
8 552 -203/7776
8 553 116359697173/7364136384
8 554 1102441745/7364136384
8 555 -16972877/6198768
8 556 -32887667/90915264
8 557 2069336165/818237376
8 558 40463939/90915264
8 559 92618539/74385216
8 560 -13007660981/7364136384
8 561 12906823/18596304
8 562 12906823/18596304
8 563 3949837/9298152
8 564 28706171/37192608
8 565 -18691873/37192608
8 566 -10536485/12397536
8 567 1026823/2755008
8 568 -182417/1549692
8 569 1199461/8265024
8 570 -772855/1377504
8 571 -3819169/8265024
8 572 488171/2066256
8 573 123667/2755008
8 574 29603/129141
8 575 -3012623/8265024
8 576 -304465/258282
8 577 -3637/19132
8 578 48155/688752
8 579 -167879/1033128
8 580 182417/1033128
8 581 -991/129141
8 582 4902775/1377504
8 583 -385/1944
8 584 -385/1944
8 585 -1151/7776
8 586 203/7776
8 587 23/1944
8 588 13/162
8 589 1/12
8 591 37/432
8 592 -13/81
8 593 -2/3
8 594 -247/864
8 595 17/48
8 596 23/864
8 597 2/3
8 598 23/216
8 599 -5/108
8 600 5/36
8 601 1/72
8 602 11/72
8 603 1/24
8 621 1/24
8 633 -202215654527/15174584064
8 634 -101634715595/474205752
9 11 -68/3
9 12 -45/4
9 14 271/6
9 15 -45/4
9 16 34/3
9 17 34/3
9 20 181/4
9 21 -271/48
9 23 271/12
9 24 -271/24
9 25 271/24
9 26 -1/24
9 29 45/4
9 35 -271/12
9 36 271/12
9 37 -271/12
9 38 -271/12
9 39 -271/6
9 40 -271/48
9 41 -1/24
9 42 271/24
9 45 271/12
9 46 -271/48
9 47 271/24
9 51 -271/48
9 54 -407/12
9 59 203/6
9 60 34/3
9 61 -34/3
9 62 34/3
9 71 -271/24
9 72 -271/24
9 73 -271/24
9 74 -271/24
9 79 -91/24
10 11 -11/8
10 15 11/4
10 40 -11/8
10 60 11/4
10 62 11/4
10 65 11/4
10 68 11/4
10 74 11/4
10 79 -11/3
11 11 -11/8
11 12 11/4
11 20 11/4
11 21 11/8
11 22 -11/4
11 23 -11/4
11 30 11/8
11 34 -11/4
11 35 11/8
11 61 -11/4
11 62 11/4
11 64 -11/4
11 70 11/4
11 71 11/4
12 11 -11/8
12 17 11/4
12 20 11/4
12 51 11/8
12 52 -11/4
12 53 -11/4
12 55 11/8
12 56 -11/4
12 57 11/8
12 59 -11/4
12 60 11/4
12 67 -11/4
12 69 11/4
12 72 11/4
13 11 -11/8
13 16 11/4
13 46 -11/8
13 59 -11/4
13 61 -11/4
13 63 -11/4
13 66 -11/4
13 73 11/4
14 11 1/16
14 12 -11/96
14 13 1/24
14 14 1/12
14 15 -5/96
14 16 -1/32
14 17 -5/96
14 20 -1/12
14 21 -1/32
14 22 1/48
14 23 1/16
14 25 1/24
14 26 5/96
14 29 5/96
14 30 -1/32
14 31 -1/24
14 32 1/24
14 34 1/48
14 35 -1/24
14 36 1/48
14 37 -1/16
14 38 -1/48
14 39 -1/24
14 41 7/96
14 45 1/48
14 46 -1/24
14 47 1/48
14 51 -1/96
14 53 1/48
14 54 1/32
14 57 -1/96
14 59 1/12
14 60 -1/12
14 61 1/24
14 62 -1/24
14 63 -1/16
14 64 1/48
14 68 -1/48
14 69 -1/48
14 71 -1/16
14 72 -1/48
14 73 -1/48
14 74 -1/48
14 79 5/96
15 11 1/16
15 12 -5/96
15 14 1/12
15 15 -11/96
15 16 -5/96
15 17 -1/32
15 19 1/24
15 20 1/24
15 21 -1/96
15 22 1/48
15 23 1/48
15 26 7/96
15 28 -1/24
15 29 1/32
15 30 -1/96
15 34 1/48
15 35 -1/24
15 36 1/16
15 37 -1/48
15 38 -1/16
15 39 -1/8
15 40 -1/48
15 41 5/96
15 42 1/24
15 45 5/48
15 47 1/48
15 51 -1/96
15 53 -1/48
15 54 -1/32
15 57 1/96
15 58 -1/24
15 59 1/12
15 60 -1/24
15 61 1/12
15 62 -1/24
15 63 1/48
15 64 1/48
15 68 -1/48
15 69 1/16
15 71 -1/48
15 72 -1/48
15 73 -1/48
15 74 -1/16
15 79 11/288
16 11 1/16
16 12 -1/16
16 14 1/12
16 15 -1/12
16 16 -1/16
16 17 -1/24
16 18 1/24
16 20 -1/48
16 21 -1/192
16 23 1/24
16 24 -1/32
16 25 1/96
16 26 5/96
16 29 1/12
16 35 -5/96
16 36 1/16
16 37 -1/48
16 38 -1/16
16 39 -1/8
16 40 -1/64
16 41 7/96
16 42 5/96
16 43 -1/24
16 45 1/12
16 46 -7/192
16 47 1/32
16 48 1/24
16 50 1/48
16 51 -5/192
16 52 1/48
16 54 -1/16
16 55 -1/32
16 56 1/48
16 59 1/8
16 60 -1/24
16 62 -1/12
16 65 -1/48
16 66 -1/16
16 67 1/48
16 70 -1/48
16 71 -1/96
16 72 -5/96
16 73 -1/96
16 74 -5/96
16 79 1/24
17 11 5/48
17 12 -1/16
17 15 -1/24
17 16 -1/16
17 17 -1/12
17 18 1/24
17 20 -7/48
17 21 -1/64
17 23 1/24
17 24 -1/96
17 25 1/32
17 26 7/96
17 27 -1/24
17 29 1/12
17 35 -1/96
17 36 -1/48
17 37 -1/48
17 38 1/48
17 39 1/24
17 40 1/64
17 41 5/96
17 42 -1/96
17 45 -1/24
17 46 -1/192
17 47 1/96
17 50 1/48
17 51 1/192
17 52 -1/48
17 54 5/48
17 55 1/96
17 56 -1/16
17 59 1/12
17 61 1/24
17 62 -1/8
17 65 -1/48
17 66 1/48
17 67 -1/16
17 70 -1/48
17 71 -1/32
17 72 1/96
17 73 -1/32
17 74 1/96
17 79 1/16
18 11 5/48
18 12 -5/96
18 13 1/24
18 15 -7/96
18 16 -3/32
18 17 -1/32
18 20 -1/12
18 21 1/96
18 22 -1/48
18 23 -1/48
18 26 7/96
18 29 7/96
18 30 1/96
18 33 -1/24
18 34 -1/16
18 36 1/48
18 37 1/48
18 38 -1/48
18 39 -1/24
18 41 5/96
18 45 1/48
18 47 1/48
18 50 1/24
18 51 -1/96
18 53 1/48
18 54 5/96
18 57 -1/96
18 59 1/24
18 60 -1/8
18 61 1/12
18 63 1/48
18 64 -1/16
18 68 -1/48
18 69 -1/48
18 71 1/48
18 72 -1/48
18 73 -1/48
18 74 -1/48
18 79 5/96
19 11 5/48
19 12 -7/96
19 15 -5/96
19 16 -1/32
19 17 -3/32
19 19 1/24
19 20 -1/8
19 21 -1/96
19 22 1/48
19 23 1/48
19 26 5/96
19 29 5/96
19 30 -1/96
19 34 1/48
19 36 -1/48
19 37 -1/48
19 38 1/48
19 39 1/24
19 40 -1/48
19 41 7/96
19 44 1/24
19 45 1/48
19 47 1/48
19 49 -1/24
19 50 -1/24
19 51 -1/96
19 53 1/48
19 54 7/96
19 57 -1/32
19 58 -1/24
19 59 1/24
19 60 -1/12
19 61 1/8
19 63 1/48
19 64 1/48
19 68 1/16
19 69 -1/48
19 71 -1/48
19 72 -1/48
19 73 -1/48
19 74 1/48
19 79 7/288
20 11 1/16
20 12 -5/48
20 14 1/8
20 15 -1/12
20 16 -1/48
20 17 -1/24
20 20 -1/48
20 21 -1/64
20 23 1/24
20 24 -1/96
20 25 1/32
20 26 7/96
20 29 1/12
20 35 -1/32
20 36 1/48
20 37 -1/16
20 38 -1/16
20 39 -1/12
20 40 -1/192
20 41 5/96
20 42 1/32
20 45 1/24
20 46 -1/192
20 47 1/96
20 50 -1/48
20 51 -1/64
20 52 1/48
20 54 -1/48
20 55 -1/96
20 56 1/48
20 59 1/6
20 60 -1/24
20 62 -1/24
20 65 -1/48
20 66 1/48
20 67 1/48
20 70 1/16
20 71 -1/32
20 72 -1/32
20 73 -1/32
20 74 -1/32
20 79 7/144
21 11 5/48
21 12 -1/16
21 14 1/24
21 15 -1/12
21 16 -1/16
21 17 -1/24
21 20 -1/16
21 21 -1/192
21 24 1/96
21 25 1/96
21 26 5/96
21 29 1/24
21 35 -1/32
21 36 1/16
21 37 -1/48
21 38 -1/48
21 39 -1/12
21 40 -7/192
21 41 7/96
21 42 1/96
21 45 1/12
21 46 1/192
21 47 -1/96
21 50 -1/48
21 51 -1/192
21 52 1/48
21 54 1/48
21 55 -1/96
21 56 1/48
21 59 1/8
21 61 1/24
21 62 -1/12
21 65 1/16
21 66 1/48
21 67 1/48
21 70 -1/48
21 71 -1/96
21 72 -1/96
21 73 -1/96
21 74 -1/96
21 79 1/72
22 11 1/4
22 12 -7/32
22 15 -3/32
22 16 -1/32
22 17 -5/32
22 20 -3/8
22 21 -1/32
22 22 1/16
22 23 1/16
22 26 5/32
22 29 5/32
22 30 -1/32
22 34 1/16
22 36 -1/16
22 37 -1/16
22 38 1/16
22 39 1/8
22 40 1/16
22 41 5/32
22 42 -1/8
22 45 -3/16
22 47 -1/16
22 50 -1/8
22 51 1/32
22 53 1/16
22 54 11/32
22 57 -1/32
22 59 -1/8
22 60 -1/4
22 61 1/4
22 63 -1/16
22 64 1/16
22 68 -1/16
22 69 -1/16
22 71 -1/16
22 72 1/16
22 73 1/16
22 74 1/16
22 79 11/96
23 11 3/8
23 14 -1/4
23 15 -1/8
23 16 -3/16
23 17 -3/16
23 20 -7/16
23 21 3/64
23 23 -1/8
23 24 1/32
23 25 -3/32
23 26 3/32
23 29 1/16
23 35 3/32
23 36 -1/16
23 37 3/16
23 38 1/16
23 39 1/8
23 40 1/64
23 41 3/32
23 42 1/32
23 46 1/64
23 47 -1/32
23 50 1/16
23 51 -1/64
23 52 1/16
23 54 1/8
23 55 -1/32
23 56 1/16
23 59 1/8
23 60 -1/8
23 62 -3/8
23 65 -1/16
23 66 -1/16
23 67 1/16
23 70 -1/16
23 71 3/32
23 72 -1/32
23 73 3/32
23 74 -1/32
23 79 1/8
24 11 1/8
24 12 -1/4
24 14 1/4
24 15 -1/8
24 16 -1/16
24 17 -1/16
24 20 -1/16
24 21 -3/64
24 23 1/8
24 24 -1/32
24 25 3/32
24 26 5/32
24 29 3/16
24 35 -3/32
24 36 1/16
24 37 -3/16
24 38 -1/16
24 39 -1/8
24 40 -1/64
24 41 5/32
24 42 -1/32
24 46 -1/64
24 47 1/32
24 50 -1/16
24 51 1/64
24 52 -1/16
24 54 1/8
24 55 1/32
24 56 -1/16
24 59 3/8
24 60 1/8
24 62 -1/8
24 65 1/16
24 66 1/16
24 67 -1/16
24 70 1/16
24 71 -3/32
24 72 1/32
24 73 -3/32
24 74 1/32
24 79 1/24
25 11 1/4
25 12 -1/32
25 15 -5/32
25 16 -7/32
25 17 -3/32
25 20 -1/8
25 21 1/32
25 22 -1/16
25 23 -1/16
25 26 3/32
25 29 3/32
25 30 1/32
25 34 -1/16
25 36 1/16
25 37 1/16
25 38 -1/16
25 39 -1/8
25 40 -1/16
25 41 3/32
25 42 1/8
25 45 3/16
25 47 1/16
25 50 1/8
25 51 -1/32
25 53 -1/16
25 54 -3/32
25 57 1/32
25 59 1/8
25 60 -1/4
25 61 1/4
25 63 1/16
25 64 -1/16
25 68 1/16
25 69 1/16
25 71 1/16
25 72 -1/16
25 73 -1/16
25 74 -1/16
25 79 5/96
26 11 1/12
26 12 1/24
26 14 -1/6
26 15 1/24
26 16 -1/24
26 17 -1/24
26 20 -1/6
26 23 -1/12
26 24 1/12
26 26 -1/24
26 29 -1/8
26 35 1/12
26 36 -1/12
26 37 1/12
26 38 1/12
26 39 1/6
26 41 -1/24
26 50 1/12
26 54 1/24
26 59 -1/12
26 60 -1/12
26 61 1/12
26 62 -1/12
26 79 1/36
27 0 -11/36
28 0 -451/48
28 1 9/8
28 2 21/16
28 5 13/16
28 6 13/16
28 7 13/16
28 10 -11/4
28 11 -3/4
28 12 -3/8
28 14 3/2
28 15 -3/8
28 16 3/8
28 17 3/8
28 20 3/2
28 21 -3/8
28 23 3/4
28 25 3/4
28 26 -3/8
28 29 -3/8
28 35 -3/4
28 36 3/4
28 37 -3/4
28 38 -3/4
28 39 -3/2
28 40 -3/8
28 41 -3/8
28 42 3/4
28 45 3/2
28 46 -3/8
28 47 3/4
28 50 3/4
28 51 -3/8
28 54 -15/8
28 59 3/2
28 71 -3/4
28 72 -3/4
28 73 -3/4
28 74 -3/4
29 0 -451/48
29 1 9/8
29 2 13/16
29 5 21/16
29 6 13/16
29 7 13/16
29 10 -13/4
29 11 -3/4
29 12 -3/8
29 14 3/2
29 15 -3/8
29 16 3/8
29 17 3/8
29 20 3/2
29 21 -3/8
29 23 3/4
29 25 3/4
29 26 -3/8
29 29 -3/8
29 35 -3/4
29 36 3/4
29 37 -3/4
29 38 -3/4
29 39 -3/2
29 40 -3/8
29 41 -3/8
29 42 3/4
29 45 3/2
29 46 -3/8
29 47 3/4
29 50 3/4
29 51 -3/8
29 54 -15/8
29 59 3/2
29 71 -3/4
29 72 -3/4
29 73 -3/4
29 74 -3/4
30 0 -451/48
30 1 9/8
30 2 13/16
30 5 13/16
30 6 13/16
30 7 21/16
30 10 -11/4
30 11 -3/4
30 12 -3/8
30 14 3/2
30 15 -3/8
30 16 3/8
30 17 3/8
30 20 3/2
30 21 -3/8
30 23 3/4
30 25 3/4
30 26 -3/8
30 29 -3/8
30 35 -3/4
30 36 3/4
30 37 -3/4
30 38 -3/4
30 39 -3/2
30 40 -3/8
30 41 -3/8
30 42 3/4
30 45 3/2
30 46 -3/8
30 47 3/4
30 50 3/4
30 51 -3/8
30 54 -15/8
30 59 3/2
30 71 -3/4
30 72 -3/4
30 73 -3/4
30 74 -3/4
31 0 -451/48
31 1 9/8
31 2 13/16
31 5 13/16
31 6 21/16
31 7 13/16
31 10 -13/4
31 11 -3/4
31 12 -3/8
31 14 3/2
31 15 -3/8
31 16 3/8
31 17 3/8
31 20 3/2
31 21 -3/8
31 23 3/4
31 25 3/4
31 26 -3/8
31 29 -3/8
31 35 -3/4
31 36 3/4
31 37 -3/4
31 38 -3/4
31 39 -3/2
31 40 -3/8
31 41 -3/8
31 42 3/4
31 45 3/2
31 46 -3/8
31 47 3/4
31 50 3/4
31 51 -3/8
31 54 -15/8
31 59 3/2
31 71 -3/4
31 72 -3/4
31 73 -3/4
31 74 -3/4
32 0 451/48
32 2 -13/16
32 3 -13/8
32 5 -13/16
32 6 -13/16
32 7 -13/16
32 10 13/4
32 11 3/4
32 12 3/8
32 14 -3/2
32 15 3/8
32 16 -3/8
32 17 -3/8
32 20 -3/2
32 21 3/8
32 23 -3/4
32 25 -3/4
32 26 3/8
32 29 3/8
32 35 3/4
32 36 -3/4
32 37 3/4
32 38 3/4
32 39 3/2
32 40 3/8
32 41 3/8
32 42 -3/4
32 45 -3/2
32 46 3/8
32 47 -3/4
32 50 -3/4
32 51 3/8
32 54 15/8
32 59 -3/2
32 71 3/4
32 72 3/4
32 73 3/4
32 74 3/4
33 0 451/48
33 2 -13/16
33 5 -13/16
33 6 -13/16
33 7 -13/16
33 9 -13/8
33 10 13/8
33 11 3/4
33 12 3/8
33 14 -3/2
33 15 3/8
33 16 -3/8
33 17 -3/8
33 20 -3/2
33 21 3/8
33 23 -3/4
33 25 -3/4
33 26 3/8
33 29 3/8
33 35 3/4
33 36 -3/4
33 37 3/4
33 38 3/4
33 39 3/2
33 40 3/8
33 41 3/8
33 42 -3/4
33 45 -3/2
33 46 3/8
33 47 -3/4
33 50 -3/4
33 51 3/8
33 54 15/8
33 59 -3/2
33 71 3/4
33 72 3/4
33 73 3/4
33 74 3/4
34 0 451/48
34 2 -13/16
34 5 -13/16
34 6 -13/16
34 7 -13/16
34 8 -13/8
34 10 13/4
34 11 3/4
34 12 3/8
34 14 -3/2
34 15 3/8
34 16 -3/8
34 17 -3/8
34 20 -3/2
34 21 3/8
34 23 -3/4
34 25 -3/4
34 26 3/8
34 29 3/8
34 35 3/4
34 36 -3/4
34 37 3/4
34 38 3/4
34 39 3/2
34 40 3/8
34 41 3/8
34 42 -3/4
34 45 -3/2
34 46 3/8
34 47 -3/4
34 50 -3/4
34 51 3/8
34 54 15/8
34 59 -3/2
34 71 3/4
34 72 3/4
34 73 3/4
34 74 3/4
35 0 451/48
35 2 -13/16
35 4 -13/8
35 5 -13/16
35 6 -13/16
35 7 -13/16
35 10 13/8
35 11 3/4
35 12 3/8
35 14 -3/2
35 15 3/8
35 16 -3/8
35 17 -3/8
35 20 -3/2
35 21 3/8
35 23 -3/4
35 25 -3/4
35 26 3/8
35 29 3/8
35 35 3/4
35 36 -3/4
35 37 3/4
35 38 3/4
35 39 3/2
35 40 3/8
35 41 3/8
35 42 -3/4
35 45 -3/2
35 46 3/8
35 47 -3/4
35 50 -3/4
35 51 3/8
35 54 15/8
35 59 -3/2
35 71 3/4
35 72 3/4
35 73 3/4
35 74 3/4
36 12 1/4
36 15 -1/4
36 16 -1/4
36 17 1/4
36 20 1/2
36 21 1/8
36 22 -1/4
36 23 -1/4
36 30 1/8
36 34 -1/4
36 36 1/4
36 37 1/4
36 38 -1/4
36 39 -1/2
36 40 -1/8
36 42 1/4
36 45 1/2
36 50 1/4
36 53 -1/4
36 54 -1/2
36 57 1/8
36 64 -1/4
36 69 1/4
36 71 1/4
36 74 -1/4
37 40 -1/8
37 42 1/4
37 45 1/4
37 53 -1/4
37 54 -1/4
37 57 1/8
37 68 1/4
37 69 1/4
37 79 -1/24
38 12 -1/8
38 15 1/8
38 16 1/8
38 17 -1/8
38 20 -1/4
38 21 -1/16
38 24 1/8
38 25 1/8
38 29 -1/8
38 35 1/8
38 36 -1/4
38 37 -1/4
38 38 1/4
38 39 1/2
38 40 1/16
38 42 -1/8
38 45 -1/4
38 46 -1/16
38 47 1/8
38 51 1/16
38 52 -1/4
38 54 3/8
38 55 1/8
38 56 -1/4
38 67 -1/4
38 70 1/4
38 71 -1/8
38 72 1/8
38 73 -1/8
38 74 1/8
38 79 1/8
39 12 1/8
39 15 -1/8
39 16 -1/8
39 17 1/8
39 20 1/4
39 21 1/16
39 24 -1/8
39 25 -1/8
39 29 1/8
39 35 -1/8
39 36 1/4
39 37 1/4
39 38 -1/4
39 39 -1/2
39 40 -1/16
39 42 1/8
39 45 1/4
39 46 -1/16
39 47 1/8
39 50 1/4
39 51 -1/16
39 54 -3/8
39 66 -1/4
39 70 -1/4
39 71 1/8
39 72 -1/8
39 73 1/8
39 74 -1/8
39 79 -1/8
40 12 -1/4
40 15 1/4
40 16 1/4
40 17 -1/4
40 20 -1/2
40 21 -1/8
40 23 1/4
40 25 1/4
40 36 -1/4
40 37 -1/4
40 38 1/4
40 39 1/2
40 40 1/8
40 42 -1/4
40 45 -1/2
40 46 -1/8
40 53 1/4
40 54 1/2
40 57 -1/8
40 63 -1/4
40 69 -1/4
40 71 -1/4
40 74 1/4
41 23 -1/4
41 24 1/4
41 29 -1/4
41 35 1/8
41 40 -1/8
41 45 1/4
41 65 1/4
41 70 1/4
41 79 -1/24
42 1 -11/4
42 3 11/4
42 11 -135/8
42 12 -405/16
42 14 135/2
42 15 -405/16
42 16 135/16
42 17 135/16
42 20 405/8
42 21 -405/32
42 23 135/4
42 24 -135/16
42 25 405/16
42 29 135/16
42 35 -135/4
42 36 135/4
42 37 -135/4
42 38 -135/4
42 39 -135/2
42 40 -405/32
42 42 405/16
42 45 405/8
42 46 -405/32
42 47 405/16
42 50 135/8
42 51 -405/32
42 54 -945/16
42 59 135/2
42 71 -405/16
42 72 -405/16
42 73 -405/16
42 74 -405/16
42 79 45/16
43 1 -11/4
43 9 11/4
43 10 11/4
43 11 -135/8
43 12 -405/16
43 14 135/2
43 15 -405/16
43 16 135/16
43 17 135/16
43 20 405/8
43 21 -405/32
43 23 135/4
43 24 -135/16
43 25 405/16
43 29 135/16
43 35 -135/4
43 36 135/4
43 37 -135/4
43 38 -135/4
43 39 -135/2
43 40 -405/32
43 42 405/16
43 45 405/8
43 46 -405/32
43 47 405/16
43 50 135/8
43 51 -405/32
43 54 -945/16
43 59 135/2
43 71 -405/16
43 72 -405/16
43 73 -405/16
43 74 -405/16
43 79 45/16
44 1 -11/4
44 8 11/4
44 11 -135/8
44 12 -405/16
44 14 135/2
44 15 -405/16
44 16 135/16
44 17 135/16
44 20 405/8
44 21 -405/32
44 23 135/4
44 24 -135/16
44 25 405/16
44 29 135/16
44 35 -135/4
44 36 135/4
44 37 -135/4
44 38 -135/4
44 39 -135/2
44 40 -405/32
44 42 405/16
44 45 405/8
44 46 -405/32
44 47 405/16
44 50 135/8
44 51 -405/32
44 54 -945/16
44 59 135/2
44 71 -405/16
44 72 -405/16
44 73 -405/16
44 74 -405/16
44 79 45/16
45 1 -11/4
45 4 11/4
45 10 11/4
45 11 -135/8
45 12 -405/16
45 14 135/2
45 15 -405/16
45 16 135/16
45 17 135/16
45 20 405/8
45 21 -405/32
45 23 135/4
45 24 -135/16
45 25 405/16
45 29 135/16
45 35 -135/4
45 36 135/4
45 37 -135/4
45 38 -135/4
45 39 -135/2
45 40 -405/32
45 42 405/16
45 45 405/8
45 46 -405/32
45 47 405/16
45 50 135/8
45 51 -405/32
45 54 -945/16
45 59 135/2
45 71 -405/16
45 72 -405/16
45 73 -405/16
45 74 -405/16
45 79 45/16
47 1 11/4
47 5 -11/4
47 11 135/8
47 12 405/16
47 14 -135/2
47 15 405/16
47 16 -135/16
47 17 -135/16
47 20 -405/8
47 21 405/32
47 23 -135/4
47 24 135/16
47 25 -405/16
47 29 -135/16
47 35 135/4
47 36 -135/4
47 37 135/4
47 38 135/4
47 39 135/2
47 40 405/32
47 42 -405/16
47 45 -405/8
47 46 405/32
47 47 -405/16
47 50 -135/8
47 51 405/32
47 54 945/16
47 59 -135/2
47 71 405/16
47 72 405/16
47 73 405/16
47 74 405/16
47 79 -45/16
48 1 11/4
48 2 -11/4
48 10 -11/4
48 11 135/8
48 12 405/16
48 14 -135/2
48 15 405/16
48 16 -135/16
48 17 -135/16
48 20 -405/8
48 21 405/32
48 23 -135/4
48 24 135/16
48 25 -405/16
48 29 -135/16
48 35 135/4
48 36 -135/4
48 37 135/4
48 38 135/4
48 39 135/2
48 40 405/32
48 42 -405/16
48 45 -405/8
48 46 405/32
48 47 -405/16
48 50 -135/8
48 51 405/32
48 54 945/16
48 59 -135/2
48 71 405/16
48 72 405/16
48 73 405/16
48 74 405/16
48 79 -45/16
49 1 11/4
49 7 -11/4
49 10 -11/4
49 11 135/8
49 12 405/16
49 14 -135/2
49 15 405/16
49 16 -135/16
49 17 -135/16
49 20 -405/8
49 21 405/32
49 23 -135/4
49 24 135/16
49 25 -405/16
49 29 -135/16
49 35 135/4
49 36 -135/4
49 37 135/4
49 38 135/4
49 39 135/2
49 40 405/32
49 42 -405/16
49 45 -405/8
49 46 405/32
49 47 -405/16
49 50 -135/8
49 51 405/32
49 54 945/16
49 59 -135/2
49 71 405/16
49 72 405/16
49 73 405/16
49 74 405/16
49 79 -45/16
50 1 11/4
50 6 -11/4
50 11 135/8
50 12 405/16
50 14 -135/2
50 15 405/16
50 16 -135/16
50 17 -135/16
50 20 -405/8
50 21 405/32
50 23 -135/4
50 24 135/16
50 25 -405/16
50 29 -135/16
50 35 135/4
50 36 -135/4
50 37 135/4
50 38 135/4
50 39 135/2
50 40 405/32
50 42 -405/16
50 45 -405/8
50 46 405/32
50 47 -405/16
50 50 -135/8
50 51 405/32
50 54 945/16
50 59 -135/2
50 71 405/16
50 72 405/16
50 73 405/16
50 74 405/16
50 79 -45/16
51 11 -1/4
51 12 3/16
51 14 1/4
51 15 -5/16
51 16 -1/16
51 17 3/16
51 19 1/4
51 20 7/8
51 21 -1/32
51 24 1/16
51 25 1/16
51 28 -1/4
51 29 -5/16
51 35 -1/8
51 36 1/4
51 38 -1/4
51 39 -1/2
51 40 -5/32
51 42 1/16
51 44 1/4
51 45 5/8
51 46 -1/32
51 47 1/16
51 50 1/8
51 51 -1/32
51 54 -5/16
51 57 -1/8
51 58 -1/2
51 59 1/4
51 60 1/4
51 71 -1/16
51 72 -1/16
51 73 -1/16
51 74 -5/16
51 79 -5/48
52 12 -5/16
52 14 1/4
52 15 3/16
52 16 3/16
52 17 -1/16
52 19 -1/4
52 20 -3/8
52 21 -1/32
52 23 1/4
52 24 -3/16
52 25 1/16
52 28 1/4
52 29 7/16
52 35 -1/8
52 37 -1/4
52 40 3/32
52 42 1/16
52 44 -1/4
52 45 -3/8
52 46 -1/32
52 47 1/16
52 50 -1/8
52 51 -1/32
52 54 -1/16
52 57 1/8
52 58 1/2
52 59 1/4
52 61 -1/4
52 71 -1/16
52 72 -1/16
52 73 -1/16
52 74 3/16
52 79 1/16
53 11 -1/4
53 12 -1/8
53 14 1/2
53 15 -1/8
53 16 1/8
53 17 1/8
53 20 1/2
53 21 -1/16
53 23 1/4
53 24 -1/8
53 25 1/8
53 29 1/8
53 35 -1/4
53 36 1/4
53 37 -1/4
53 38 -1/4
53 39 -1/2
53 40 -1/16
53 42 1/8
53 45 1/4
53 46 -1/16
53 47 1/8
53 51 -1/16
53 54 -3/8
53 59 1/4
53 62 1/4
53 71 -1/8
53 72 -1/8
53 73 -1/8
53 74 -1/8
53 79 -1/24
54 11 1/8
54 12 1/4
54 14 -1/4
54 16 -1/4
54 21 1/8
54 23 -1/4
54 25 -1/4
54 35 1/8
54 37 1/4
54 46 1/8
54 63 1/4
54 71 1/4
54 79 -1/24
55 11 1/8
55 14 -1/4
55 15 1/4
55 17 -1/4
55 20 -1/2
55 35 1/8
55 36 -1/4
55 38 1/4
55 39 1/2
55 40 1/8
55 42 -1/4
55 45 -1/2
55 53 1/4
55 54 1/2
55 57 -1/8
55 69 -1/4
55 74 1/4
55 79 -1/24
56 11 1/8
56 12 -3/8
56 15 3/8
56 16 1/8
56 17 -1/8
56 19 -1/4
56 20 -3/4
56 21 -1/16
56 23 1/4
56 24 -1/8
56 25 1/8
56 28 1/4
56 29 3/8
56 36 -1/4
56 37 -1/4
56 38 1/4
56 39 1/2
56 40 3/16
56 42 -1/8
56 44 -1/4
56 45 -3/4
56 46 1/16
56 47 -1/8
56 50 -1/4
56 51 1/16
56 54 3/8
56 57 1/8
56 58 1/2
56 66 1/4
56 71 -1/8
56 72 1/8
56 73 -1/8
56 74 3/8
56 79 1/12
57 11 -1/8
57 12 3/8
57 15 -3/8
57 16 -1/8
57 17 1/8
57 19 1/4
57 20 3/4
57 21 1/16
57 23 -1/4
57 24 1/8
57 25 -1/8
57 28 -1/4
57 29 -3/8
57 36 1/4
57 37 1/4
57 38 -1/4
57 39 -1/2
57 40 -3/16
57 42 1/8
57 44 1/4
57 45 3/4
57 46 1/16
57 47 -1/8
57 51 -1/16
57 52 1/4
57 54 -3/8
57 55 -1/8
57 56 1/4
57 57 -1/8
57 58 -1/2
57 67 1/4
57 71 1/8
57 72 -1/8
57 73 1/8
57 74 -3/8
57 79 -1/12
58 11 -1/8
58 12 -1/4
58 14 1/4
58 16 1/4
58 21 -1/8
58 22 1/4
58 23 1/4
58 30 -1/8
58 34 1/4
58 35 -1/8
58 37 -1/4
58 50 -1/4
58 64 1/4
58 71 -1/4
58 79 1/24
59 11 -1/8
59 14 1/4
59 15 -1/4
59 17 1/4
59 20 1/2
59 35 -1/8
59 36 1/4
59 38 -1/4
59 39 -1/2
59 45 1/4
59 54 -1/4
59 68 -1/4
59 74 -1/4
59 79 1/12
60 11 1/8
60 12 -1/4
60 15 1/4
60 19 -1/4
60 20 -1/2
60 23 1/4
60 24 -1/4
60 28 1/4
60 29 1/2
60 35 -1/8
60 40 1/8
60 44 -1/4
60 45 -1/2
60 57 1/8
60 58 1/2
60 70 -1/4
60 74 1/4
60 79 -1/24
61 11 -1/8
61 12 1/4
61 15 -1/4
61 19 1/4
61 20 1/2
61 28 -1/4
61 29 -1/4
61 44 1/4
61 45 1/4
61 57 -1/8
61 58 -1/2
61 65 -1/4
61 74 -1/4
61 79 1/12
62 11 1/4
62 14 -1/4
62 18 -1/4
62 20 -1/4
62 21 1/8
62 23 -1/4
62 25 -1/4
62 27 1/4
62 35 1/8
62 37 1/4
62 46 1/8
62 48 -1/4
62 55 1/8
62 56 1/4
62 71 1/4
62 73 1/4
62 79 -1/24
63 11 1/4
63 14 -1/4
63 18 -1/4
63 20 -1/4
63 35 1/8
63 36 -1/4
63 38 1/4
63 39 1/2
63 40 1/8
63 42 -1/4
63 43 1/4
63 45 -1/2
63 51 1/8
63 52 -1/4
63 54 1/2
63 55 1/8
63 56 -1/4
63 72 1/4
63 74 1/4
63 79 -1/24
64 11 1/4
64 12 -3/8
64 13 -1/4
64 15 3/8
64 16 3/8
64 17 -3/8
64 19 -1/4
64 20 -1
64 21 -1/16
64 23 1/4
64 24 -1/8
64 25 1/8
64 28 1/4
64 29 3/8
64 30 1/8
64 32 -1/4
64 33 1/4
64 34 1/4
64 36 -1/4
64 37 -1/4
64 38 1/4
64 39 1/2
64 40 3/16
64 42 -1/8
64 44 -1/4
64 45 -3/4
64 46 1/16
64 47 -1/8
64 50 -1/4
64 51 1/16
64 54 3/8
64 57 1/8
64 58 1/2
64 71 -1/8
64 72 1/8
64 73 1/8
64 74 3/8
64 79 1/12
65 12 3/8
65 15 -3/8
65 16 -3/8
65 17 3/8
65 20 3/4
65 21 1/16
65 23 -1/4
65 24 1/8
65 25 -1/8
65 28 -1/4
65 29 -3/8
65 36 1/4
65 37 1/4
65 38 -1/4
65 39 -1/2
65 40 -3/16
65 42 1/8
65 44 1/4
65 45 3/4
65 46 1/16
65 47 -1/8
65 49 1/4
65 50 1/4
65 51 1/16
65 53 -1/4
65 54 -3/8
65 58 -1/2
65 71 1/8
65 72 1/8
65 73 1/8
65 74 -3/8
65 79 -1/8
66 11 1/4
66 13 -1/4
66 19 -1/4
66 20 -1/4
66 21 1/8
66 22 -1/4
66 24 -1/4
66 28 1/4
66 29 1/2
66 30 1/8
66 31 1/4
66 34 -1/4
66 40 1/8
66 44 -1/4
66 45 -1/2
66 57 1/8
66 58 1/2
66 71 1/4
66 74 1/4
66 79 -1/24
67 0 -1/18
68 1 1/4
68 2 -1/4
68 10 -1/4
69 1 1/4
69 5 -1/4
70 1 1/4
70 7 -1/4
70 10 -1/4
71 1 1/4
71 6 -1/4
72 1 1/4
72 3 -1/4
73 1 1/4
73 9 -1/4
73 10 -1/4
74 1 1/4
74 8 -1/4
75 1 1/4
75 4 -1/4
75 10 -1/4
76 75 1/6
77 76 1/6
78 75 -1/4
79 76 -1/4
81 5320 0


==> anc/ggggH/matrix_pppp_2L_Nc2_Nf0 <==
0 0 -2749/648
0 1 35/12
0 2 77/48
0 5 77/48
0 6 77/48
0 7 77/48
0 10 -49/8
0 11 9883/72
0 12 30617/144
0 14 -1125/2
0 15 30617/144
0 16 -9883/144
0 17 -9883/144
0 20 -30133/72
0 21 15187/144
0 22 -10
0 23 -1165/4
0 24 1847/24
0 25 -4903/24
0 26 -1/144
0 29 -10841/144
0 30 5
0 34 -10
0 35 1145/4
0 36 -1125/4
0 37 1125/4
0 38 1125/4
0 39 1125/2
0 40 13747/144
0 41 -1/144
0 42 -4903/24
0 45 -9685/24
0 46 13747/144
0 47 -4903/24
0 50 -2935/24
0 51 15187/144
0 52 -10
0 53 -10
0 54 70159/144
0 55 5
0 56 -10
0 57 5
0 59 -20401/36
0 60 151/36
0 61 -151/36
0 62 151/36
0 63 -10
0 64 -10
0 65 10
0 66 -10
0 67 -10
0 68 10
0 69 10
0 70 10
0 71 30737/144
0 72 30737/144
0 73 30737/144
0 74 30737/144
0 79 -4469/144
0 80 -140057832905/948411504
0 81 -20849208239/316137168
0 82 1626276707/79034292
0 83 108058246775/355654314
0 84 -913184864023/1896823008
0 85 -303710188837/632274336
0 86 33517/3888
0 87 -289145857/9298152
0 88 493483577/18596304
0 89 10707587/2066256
0 90 8414980969/167366736
0 91 1307901111065/948411504
0 92 -151358195/26344764
0 93 7059907625/158068584
0 95 717240271/18596304
0 96 -6447642697/158068584
0 97 -79717/3888
0 98 -751333495/18596304
0 99 -8763601/1162269
0 100 37103/1296
0 101 26015/3888
0 102 1602512993/26344764
0 103 -20937076567/316137168
0 104 -120875843/2195397
0 105 120875843/2195397
0 106 20141/3888
0 107 162248405/18596304
0 108 40637105/3099384
0 109 14431969739/158068584
0 110 -18543304515539/11380938048
0 111 9073870240675/2845234512
0 112 -29188242499/1896823008
0 114 150266699/6198768
0 115 -555733585/18596304
0 116 -2390893294517/632274336
0 117 -1110106525285/948411504
0 118 343518343801/316137168
0 119 -143/108
0 120 -2/3
0 121 -28901/3888
0 122 11/9
0 123 37302482761/167366736
0 124 358983679625/158068584
0 125 121592793413/158068584
0 126 737/1296
0 127 -40228595/6198768
0 128 -51802507/9298152
0 129 -11/9
0 130 -12324432757/111577824
0 131 -67899882517/39517146
0 132 8041/2592
0 133 31493/3888
0 134 -14861/1296
0 135 -4939/1296
0 136 -39655/3888
0 137 -146629769/12397536
0 138 805504931/18596304
0 139 186948047/6198768
0 140 2/3
0 141 566574203/18596304
0 142 13954717/3099384
0 143 -237562919/6198768
0 144 -2/3
0 145 -46043755/3099384
0 146 -25420351/2066256
0 147 3678191/258282
0 148 -107393406641/669466944
0 149 -2640429301/12397536
0 150 -4746775/516564
0 151 273739505/13947228
0 152 -942634451/105379056
0 153 212151804389/948411504
0 154 -5913281/516564
0 155 15467707697/316137168
0 156 2316113260987/1896823008
0 157 360701/57396
0 158 406071035/18596304
0 159 341/36
0 160 -421509/38264
0 161 6650105095/111577824
0 164 11/6
0 165 143/108
0 166 917191/1033128
0 167 97/48
0 170 -1800547918127/1264548672
0 171 6539994109/316137168
0 172 -5807054419/316137168
0 173 38074050145/1264548672
0 174 5167084733/1264548672
0 175 -16364771809/316137168
0 176 31999/7776
0 177 -150266699/9298152
0 178 36064171/4132512
0 179 -33847/2592
0 180 -26015/7776
0 181 35766071347/421516224
0 182 -5123716775/316137168
0 183 -25592823445/316137168
0 184 25882615849/316137168
0 185 15433/3888
0 186 150266699/4649076
0 187 -115121215/4649076
0 188 -173423921/13172382
0 189 30264086261/632274336
0 190 2017851313/632274336
0 193 150266699/4649076
0 194 -2017851313/632274336
0 195 -6887020367/316137168
0 196 3313710659/79034292
0 197 11/24
0 198 -11/12
0 200 3552182335/79034292
0 201 -2996264887/52689528
0 202 -1925/648
0 203 17527202/1162269
0 204 11/12
0 206 9423213149/316137168
0 207 8305/7776
0 208 -2101/3888
0 209 18865/1296
0 210 4939/1296
0 211 5819/1296
0 212 -45333211/37192608
0 213 150266699/18596304
0 214 150266699/18596304
0 215 -225405785/12397536
0 216 26688937/1549692
0 217 -583/27
0 218 18865/1296
0 219 -1276/243
0 220 -26015/3888
0 221 -3641/216
0 222 -1177/648
0 224 1438983011/26344764
0 225 1463/432
0 226 -3453078725/105379056
0 229 1837/243
0 230 -209/54
0 234 1487281745/52689528
0 235 -18469/2592
0 236 -11/27
0 237 -30283/2592
0 241 -39142330217/446311296
0 242 -13676994529/948411504
0 243 25382513123/316137168
0 244 -6291292205/79034292
0 245 -2519/7776
0 246 -510944159/37192608
0 247 20120629/9298152
0 248 34396726793/316137168
0 249 491553161/17563176
0 250 -491553161/8781588
0 251 -11/12
0 252 1478909/688752
0 253 -16679452427/158068584
0 254 991156111/35126352
0 255 11/12
0 256 -1478909/688752
0 257 16389660023/158068584
0 258 -16577/7776
0 259 -1837/243
0 260 -979/216
0 261 -162248405/37192608
0 262 -143171237/18596304
0 263 58115959/3099384
0 264 4532309/9298152
0 265 -162152573/9298152
0 266 -942634451/105379056
0 267 4238397185/52689528
0 268 -10162463555/316137168
0 269 -430461643/18596304
0 270 1390684277/52689528
0 271 11953591/1033128
0 272 -248237/258282
0 273 -223030482521/1264548672
0 274 66385248981635/34142814144
0 275 -7337934591059/1896823008
0 276 7517530258277/5690469024
0 278 -150266699/18596304
0 279 503266841/18596304
0 280 47535851545339/11380938048
0 281 3676189934191/1896823008
0 282 -14947495789057/5690469024
0 284 -25257384297439/5690469024
0 285 -778169991199/2845234512
0 287 9073870240675/2845234512
0 290 345866609/37192608
0 291 -150266699/6198768
0 292 -150266699/6198768
0 293 555733585/37192608
0 294 555733585/18596304
0 295 -6231633829907/5690469024
0 296 -7244277483709/2845234512
0 298 -1390684277/52689528
0 299 11/48
0 300 131771314827125/68285628288
0 301 -859181645885/5690469024
0 302 1674484705207/1896823008
0 303 -77/36
0 304 1
0 305 -94022939/9298152
0 306 -11/72
0 307 8925143779/111577824
0 308 56338001761/79034292
0 309 -526357828309/948411504
0 310 55/72
0 311 27675119/4649076
0 312 11/36
0 313 -75455448859/334733472
0 314 -99970383188/59275719
0 315 -671/216
0 316 11/6
0 317 11/108
0 318 77/27
0 319 407/72
0 320 1/3
0 321 -2/3
0 322 -4/3
0 323 -647302205/74385216
0 324 819075467/37192608
0 325 90923555/4649076
0 326 -11/216
0 327 -121/108
0 328 -33545063057/111577824
0 329 -52700379337/334733472
0 331 52783224959/334733472
0 333 11435473422635/5690469024
0 334 8836795/1033128
0 335 -25882615849/316137168
0 336 7439636900269/5690469024
0 337 -11/18
0 338 1478909/688752
0 339 -22/27
0 340 -7245334409/334733472
0 343 4039313089/70252704
0 344 55105865/12397536
0 345 -11/12
0 346 -11/12
0 347 65/48
0 350 -2518979584643/5690469024
0 351 -541560260341/1896823008
0 352 -2387/864
0 353 7034005/4132512
0 354 -3145703/688752
0 355 1473857/1377504
0 356 4727972701/83683368
0 357 581365492801/948411504
0 358 253/648
0 359 -1111/432
0 361 7579/1296
0 362 6278569/6198768
0 363 -1182577/3099384
0 364 13909511/2066256
0 365 -22601953/6198768
0 366 -48043511/9298152
0 367 67567681/6198768
0 368 14069429/4132512
0 369 -4149233/516564
0 370 56214373565/334733472
0 371 37302482761/167366736
0 372 969991/258282
0 373 -45817033/1033128
0 374 11/6
0 375 368183914603/316137168
0 376 1918009687/26344764
0 377 25882615849/316137168
0 378 -6880727813/10460421
0 379 7534417/2066256
0 380 -1478909/688752
0 381 22/27
0 382 -10177243663/167366736
0 385 -4039313089/70252704
0 386 -55105865/12397536
0 387 11/12
0 388 -969991/516564
0 389 -2/3
0 391 11749062194051/11380938048
0 392 -22979/23328
0 393 3377/7776
0 394 -517/2592
0 395 5885/7776
0 396 15125/7776
0 397 1837/486
0 398 -4565/486
0 399 -9229/3888
0 400 3839/864
0 401 6545/1296
0 402 6853/3888
0 403 1243/1296
0 404 33/4
0 405 1837/486
0 406 -11/6
0 407 -11/12
0 408 -1463/432
0 409 605/972
0 412 -1837/243
0 413 143/864
0 417 -11/12
0 418 18469/2592
0 419 11/27
0 420 30283/2592
0 424 -260755/93312
0 425 146506921/111577824
0 426 195151627/37192608
0 427 -57649955/12397536
0 428 -1/3
0 429 725018627/37192608
0 430 -271829129/37192608
0 431 -183285487/6198768
0 432 2/3
0 433 -30994745/6198768
0 434 -4100767/459168
0 435 -117955871/6198768
0 436 -1
0 437 -2/3
0 438 -12226621/516564
0 439 -156465467/9298152
0 440 12977063/2066256
0 441 150266699/4649076
0 442 -152709821/9298152
0 443 12296383/4132512
0 444 -4/3
0 445 -385600127/12397536
0 446 -145036441/12397536
0 447 -2/3
0 450 -5014164475/446311296
0 451 1310501687/55788912
0 452 239394199/12397536
0 453 -1972948981/74385216
0 454 -775886581/74385216
0 455 7793489/229584
0 456 -183285487/6198768
0 457 -702021773/37192608
0 458 -794280395/37192608
0 459 7169437/344376
0 460 11953591/516564
0 461 34666241/3099384
0 462 -12977063/2066256
0 463 -150266699/4649076
0 464 -41680667/6198768
0 465 12296383/1033128
0 466 4/3
0 467 385600127/12397536
0 468 11953591/1033128
0 469 145036441/12397536
0 470 2/3
0 473 5337709489/446311296
0 474 22277365/4132512
0 475 -14925185/2066256
0 476 2659943/516564
0 477 -467885/76528
0 478 -10901/864
0 479 166125355/4132512
0 480 -11/12
0 481 248237/258282
0 482 289067405/24795072
0 483 367945348229/2008400832
0 484 196235037853/669466944
0 485 -45210515411/334733472
0 486 -43440099943/167366736
0 488 -11953591/1033128
0 489 11/12
0 490 -11/48
0 491 38924443679/4016801664
0 492 24475/86094
0 493 -44508254387/334733472
0 494 846036983/52689528
0 495 -19335694711823/5690469024
0 496 -3960969221/26344764
0 497 -884207357/52689528
0 498 -5322430376479/2845234512
0 499 -3312023/1033128
0 500 1524413/1162269
0 501 2717/864
0 502 -120602383/4132512
0 503 3824753225/167366736
0 506 -1487281745/52689528
0 507 -11953591/1033128
0 508 -11/27
0 509 1969825/1033128
0 510 -65/24
0 517 -32777759491/632274336
0 518 -731566189/26344764
0 519 40851314261/632274336
0 520 -146142435935/1896823008
0 521 -1935899065603/1422617256
0 522 -1565591045/17563176
0 523 -1197489341/105379056
0 524 16497131545/632274336
0 525 -345866609/37192608
0 526 4286147988211/5690469024
0 527 -3200244692293/5690469024
0 528 1680054541/39517146
0 529 70919365/5854392
0 530 -1116991451/70252704
0 531 -41965768165/632274336
0 532 1245788075/70252704
0 533 -19708971887/632274336
0 534 -1679415617/52689528
0 535 263756009/158068584
0 536 -4664065468475/5690469024
0 537 42500505781/105379056
0 538 94806230347/158068584
0 539 -3453277927/39517146
0 540 40502174515/158068584
0 544 -19470455/4132512
0 545 -11953591/1033128
0 546 1101891881/37192608
0 547 -5610699149/111577824
0 548 -10776270415/83683368
0 549 -211699175/9298152
0 550 -11953591/2066256
0 551 446481467/37192608
0 552 7579/7776
0 553 84857412349/334733472
0 554 850483337/334733472
0 555 -139977629/3099384
0 556 -11724007/1377504
0 557 1579080155/37192608
0 558 11953591/1377504
0 559 218365367/37192608
0 560 -9909697715/334733472
0 561 150266699/9298152
0 562 150266699/9298152
0 563 45333211/37192608
0 564 345866609/37192608
0 565 6558343/1162269
0 566 -31065287/3099384
0 567 -155793/153056
0 568 -114455/387423
0 569 -1007743/1033128
0 570 3626051/688752
0 571 6813059/2066256
0 572 610049/516564
0 573 745591/459168
0 574 -900295/516564
0 575 -13622323/4132512
0 576 -15173059/1033128
0 577 -32549/172188
0 578 45155/344376
0 579 -22957/516564
0 580 114455/258282
0 581 -979/129141
0 582 10856219/344376
0 583 -1837/486
0 584 -1837/486
0 585 -3377/7776
0 586 -7579/7776
0 587 -5599/1944
0 588 77/81
0 589 -11/6
0 591 1771/432
0 592 -517/324
0 593 -22/3
0 594 -1639/864
0 595 -55/16
0 596 -5005/864
0 598 341/216
0 599 11/216
0 600 55/72
0 601 11/36
0 602 55/36
0 604 41/48
0 605 -7/12
0 606 -2/3
0 607 17/24
0 608 7/8
0 609 11/48
0 610 22/3
0 620 11/24
0 623 -11/192
0 624 -11/192
0 629 -11/192
0 630 -11/192
0 633 -170044765967/948411504
0 634 -375510424559/118551438
0 635 -32699628657679816018327/23106251900394432000
0 636 -518289837904042678799/420113670916262400
0 637 67043966437479756721/63653586502464000
0 638 249061661651264293884713/69318755701183296000
0 639 -3542145545478064741/555225199452000
0 640 -125171886196532715417571/23106251900394432000
0 641 1495568739913667164451/525142088645328000
0 642 -291088117021649414483/140037890305420800
0 643 457534367032913582249/350094725763552000
0 644 -3777290335736728681/449319434135040
0 645 4593820284612020592523/6931875570118329600
0 646 573290525546323242483037/23106251900394432000
0 647 -94547953378108899313/175047362881776000
0 648 146474004545780809313/175047362881776000
0 649 208331522893479930227/163680651006336000
0 650 -2532077144803197766517/1050284177290656000
0 651 -2008736489217983229611/700189451527104000
0 652 77521873279597444507/175047362881776000
0 653 -384492786178491298027/280075780610841600
0 654 14436426255706747679/23339648384236800
0 655 -53691721033682617/12871129623660
0 656 166064482424548727273/196928283241998000
0 657 36746466113591788049/2983761867303000
0 658 -26128496312427636199/31826793251232000
0 659 -1634770350119208997/833558870865600
0 660 81530649799572662707/31826793251232000
0 661 222155398780921090963/63653586502464000
0 662 -634636582033960181/1591339662561600
0 663 3624099204108408989/6365358650246400
0 664 2632448838738469319/58349120960592000
0 665 4471746330120007/3744328617792
0 666 -688134732463101599/2500676612596800
0 667 -69731787506854407593/7956698312808000
0 668 -605074539909158562342167/34659377850591648000
0 669 343775280583822701894451/9242500760157772800
0 670 708702932419618716983/1800487161069696000
0 671 -222492406692213912871/39385656648399600
0 672 537211635667393988953/140037890305420800
0 673 -883945238543028808543/280075780610841600
0 674 17802392830197739697/1059110094746880
0 675 -2659557768365105609/3351970778587200
0 676 -23185205082810302166373/366765903180864000
0 677 -35196988347978247513421/2100568354581312000
0 678 590821800355866860027/144414074377465200
0 679 315979478525114151529/37510149188952000
0 680 -217364016944151329501/40010825801548800
0 681 139654509780745469789/35009472576355200
0 682 -3160450992890755591/112329858533760
0 683 3906837068668423282703/1283680661133024000
0 684 19465290456176895982031/262571044322664000
0 685 46307858606461560272413/7702083966798144000
0 686 16784017039301763529/1989174578202000
0 687 -144805664531974590023/25461434600985600
0 688 60367037212516357261/14587280240148000
0 689 -4144399383185000011/149773144711680
0 690 6288989946792280709251/3150852531871968000
0 691 561871823977281607691371/23106251900394432000
0 692 243440638068881/391420512000
0 693 -837816494144347/1671575275800
0 694 1396629876195418727/1716150616488000
0 695 581644786415807/668630110320
0 696 -215003997234445303/495572905296000
0 697 -2717758632129606628897/105028417729065600
0 698 -12370771882213301/49924381570560
0 699 8252864499677728391/16475045918284800
0 700 -14041322649714053/9360821544480
0 701 90267401817672853/411876147957120
0 702 2560797569644675376951/140037890305420800
0 703 -1274252226275379611/6864602465952000
0 704 92217173949871907/51484518494640
0 705 -650856279525763/2738538217800
0 706 -324055237859876520161/23339648384236800
0 707 6181316823721/27191928960
0 708 7742007975872887177/1853442665807040
0 709 4458247926290434499/56164929266880
0 710 -1609236619973953558193/1359191288258496000
0 711 -126269598764942409123449/11553125950197216000
0 712 -4691657485783/61181840160
0 713 -502733756568951389/12135636502308000
0 714 9604095374985157/106089310837440
0 715 2075993068968540953419/825223282156944000
0 716 -249852997125139/10400912827200
0 717 66840318793798997411/175047362881776000
0 718 74623443771391429214761/5776562975098608000
0 719 2525975729/97114032
0 720 3956299502088841331/10296903698928000
0 721 483068383/17258400
0 722 -4436011034509/108342841950
0 723 191471146846706458097/679595644129248000
0 724 -2085641/604800
0 725 297881/64800
0 726 -33667/6120
0 727 -3958969/1224000
0 728 -543323/238000
0 729 -13671/6800
0 730 -5699/1260
0 731 34379/4860
0 732 549533929351/30590920080
0 733 -1627/528
0 736 -15368407904692037391451/129446789357952000
0 737 4995663369603130969/31826793251232000
0 738 2980480509389273053/10940460180111000
0 739 485968009288164022799/1400378903054208000
0 740 16111425318424887949/46679296768473600
0 741 -315328031726132870479/350094725763552000
0 742 48416452820468700217/58349120960592000
0 743 -218173850230744757/296376487418880
0 744 -16919526591683574037/70018945152710400
0 745 -129442972160289803/171615061648800
0 746 12685881700142407039/58349120960592000
0 747 6589977264505922387/3111953117898240
0 748 -142265587302205163329/175047362881776000
0 749 -3152406280712267/30096258393600
0 750 -145883611066446209447/175047362881776000
0 751 53381430853708650199/35009472576355200
0 752 -9415422466420962457/8335588708656000
0 753 8483601054915884131/6668470966924800
0 754 -65926843570252627637/175047362881776000
0 755 22027300055300329/9193664016900
0 756 -13419618854533609/106411770748800
0 757 -137210042685541649419/43761840720444000
0 758 -39445622421438800854297/6301705063743936000
0 759 85657890202147006634987/6301705063743936000
0 760 636829005708722839/745940466825750
0 761 17/24
0 762 353551728942306227/748865723558400
0 763 -3392410222673723/8810184983040
0 766 -11824364701787257086727/700189451527104000
0 767 -66516226529389286737/12356284438713600
0 768 112748530888392743669/20593807397856000
0 769 53214357524131/270857104875
0 770 2841983985256099/748865723558400
0 771 -11526028195827709/20801825654400
0 772 57533250690544037/26745204412800
0 773 389511054544417553/150441774822000
0 774 1026412070675061919433/116698241921184000
0 775 11008139744521304683/3646820060037000
0 776 703060737787198313/583491209605920
0 777 -37331158371109341961/35009472576355200
0 778 298789751172988961/1080539277048000
0 779 -855516532780776047/411876147957120
0 780 -711582825652623684827/525142088645328000
0 781 -914088311253105386969/175047362881776000
0 782 -4562206772431/4659768000
0 783 -196393211769863/668630110320
0 784 238245188192621363/936082154448000
0 785 -62166344101/698965200
0 786 29083219820119/48927564000
0 787 -187060237942344415069/175047362881776000
0 788 -46350112038043301/106980817651200
0 789 215153443731509569/249621907852800
0 790 -9334988851445557/5349040882560
0 791 35937251219/669466944
0 792 199840118211765630289/46679296768473600
0 793 -9533148981459541/156013692408000
0 794 -157692086614350431/187216430889600
0 795 -528916112633/33473347200
0 796 1513671276564500833/5834912096059200
0 797 1977945636446107/891506813760
0 798 181595381221/349482600
0 799 98554967958071293/68646024659520
0 800 -32392940575706364547/16849478780064000
0 801 -290065337173150113461/87523681440888000
0 802 -483660572293/2579591475
0 803 51199855227717089/280824646334400
0 804 -50337194663799991/1060893108374400
0 805 339765306126971165003/262571044322664000
0 806 -455362593667729/10400912827200
0 807 138389149531524433/5148451849464000
0 808 16481286172176984191/2983761867303000
0 809 -218462010017/13757821200
0 810 153615176107930217/468041077224000
0 811 1445169079/77662800
0 812 -1207045802423/12382039080
0 813 265711790853287141/401178066192000
0 814 5/2
0 815 -75743/32400
0 816 -15/2
0 817 33435541/1224000
0 818 1314592106059931351/7293640120074000
0 819 -83707791889/931953600
0 820 179/54
0 821 -53831/9720
0 822 -80927736294571/1114383517200
0 823 27/32
0 825 -50010647517390679149529/4201136709162624000
0 826 15051579224040244399/47740189876848000
0 827 181592675445149/3762032299200
0 828 847730384860381/1950171155100
0 829 -127772879195409263/82882274091750
0 830 14098441868151491647/15913396625616000
0 831 -1818646387636242497/3182679325123200
0 832 949496080820419427/2188092036022200
0 833 -133596200336542859/37443286177920
0 834 189181445266111/1209224667600
0 835 85470215096475976411/15913396625616000
0 836 2305234390370327883557/233396483842368000
0 837 -404410037830925088749/21217862167488000
0 838 1627384734760156087/15559765589491200
0 840 -692531762373001/4894547212800
0 841 882826385326603/2447273606400
0 842 886173170336049430889/38899413973728000
0 843 2899178159863400957/442038795156000
0 844 -1016302531761566237/147346265052000
0 845 10804400095857314749/15913396625616000
0 846 -5621646585255605269/12730717300492800
0 847 10176384133727859017/29174560480296000
0 848 -2448528434076173/832073026176
0 849 -98090630476101521/151556158339200
0 850 -14751765745870298731/1591339662561600
0 851 -125109761820948467/33679146297600
0 852 -10794233203568726749/15913396625616000
0 853 1177917643178383987/1818673900070400
0 854 -9338672499066512447/29174560480296000
0 855 2448528434076173/832073026176
0 856 159907283255022103/555705913910400
0 857 238296756539830515593/31826793251232000
0 858 -999327591713/9319536000
0 859 160092902911777/668630110320
0 860 100646512520114719/514845184946400
0 861 -19556492443/174741300
0 862 -33505823/6998400
0 863 -6866671038017830957/7956698312808000
0 864 620402917047637/44050924915200
0 865 -2429121857137336787/4118761479571200
0 866 75315061616069281/187216430889600
0 867 -81506558641/16736673600
0 868 -13354907677481753/22101939757800
0 869 -1208857341394877/411876147957120
0 870 157433421209973751/228820082198400
0 871 -17901862861277/1043252654400
0 872 -293176902997295923169/175047362881776000
0 873 4936106393/32371344
0 874 83169241492687549/18721643088960
0 875 57461749668735769/98065749513600
0 876 298545527102728747/500135322519360
0 877 -362018015/16185672
0 878 -11031865178689/148584468960
0 879 62643516468913561/312027384816000
0 880 -302532990349485509/221019397578000
0 881 1523052505449641323/2652232770936000
0 882 -36756295088832461911/87523681440888000
0 883 -285331004525883938863/38899413973728000
0 884 111138241/2697612
0 885 -67846549875281473/257422592473200
0 887 181742668/2023209
0 888 -3290320898605337/16344291585600
0 890 -349/425
0 891 4
0 892 737985388807189393/3646820060037000
0 893 1764240985988321/22882008219840
0 895 -227681503967/30590920080
0 897 30554794663689915043/127307173004928000
0 898 3734375598357829665400847/166365013682839910400
0 899 -424948437909121325558519/6931875570118329600
0 900 1481103383563551562273007/138637511402366592000
0 901 23646009438727961656177/787713132967992000
0 902 -10775215788644660406139/560151561221683200
0 903 2023855796481481018099/140037890305420800
0 904 -6789404300192256775381/74137706632281600
0 905 75308371242091068779/21069530608262400
0 906 23185338507371688854764321/138637511402366592000
0 907 3729116641764214622612833/69318755701183296000
0 908 -106758168584788066384603/4951339692941664000
0 909 -46023409254081211802243/787713132967992000
0 910 5206392598453061261797/140037890305420800
0 911 -14389301344151446753/530446554187200
0 912 19115724380962813003/105309242375400
0 913 -46255163702874261931/5899468570313472
0 914 -11190887477515033305204863/34659377850591648000
0 915 -3767541515222064171143/2475669846470832000
0 916 528273983511604897717/262571044322664000
0 917 -23137161003035425681/31119531178982400
0 918 9691160333223408841/28007578061084160
0 919 1930483755709032697/1765183491244800
0 920 48828563608536421043/196648952343782400
0 921 48998951973847114761937/2166211115661978000
0 922 53/48
0 923 174567804218183/1114383517200
0 924 -818479545246493/3343150551600
0 927 1481618988089859822887/21880920360222000
0 928 174995793375566083/748865723558400
0 929 -970144713483577/1468364163840
0 930 21947761509506737/15601369240800
0 931 -288812346349/12273560640
0 932 -4235925150886845575893/93358593536947200
0 933 655562148756726247/1497731447116800
0 934 -36054295978413997/23402053861200
0 935 507155142949/18410340960
0 936 599937100930820523539/17504736288177600
0 937 -110082776429/826502400
0 938 -889507572805861969933/4118761479571200
0 939 366489966597641/749802977280
0 940 601688334880703789371/65549650781260800
0 941 -685479701/9039870
0 942 -17789186816173/98188485120
0 943 207741925883789/3582887904000
0 944 -940678756482256546607/81840325503168000
0 945 -17047980779/723189600
0 946 -3032021247137867/30096258393600
0 947 -3961222298616795706896571/138637511402366592000
0 948 322411849/5356960
0 949 2688514215463/20827860480
0 951 -576943777/120531600
0 952 -317187664222859/1374638791680
0 953 -26177/24192
0 955 1602247/56000
0 956 -1161879158979785929/5834912096059200
0 957 1335223/75600
0 959 -15274607183/1446379200
0 960 -12203/1584
0 961 50464578198222270322595293/166365013682839910400
0 962 -920232040195811888336801/69318755701183296000
0 963 1952476932935079077243/132035725145111040
0 964 10748152981367023006651/525142088645328000
0 965 -606197631051558799159/46679296768473600
0 966 3258153030020218165747/350094725763552000
0 967 -15340725271941082297/224659717067520
0 968 310115709997110951781/56265223783428000
0 969 779778359717860582081/6483235662288000
0 970 19774980305693251415867/2888281487549304000
0 971 -826219646048231883451/43761840720444000
0 972 70026232578696838177/5834912096059200
0 973 -1490181967298455128107/175047362881776000
0 974 1185906343802830507/18721643088960
0 975 5653005233398320089093/3150852531871968000
0 976 -22664569993027079414687/210056835458131200
0 977 -87553/116640
0 978 17717/4752
0 979 -74218950692093/143520854400
0 980 11459/5832
0 981 -59332537254967583711/46336066645176000
0 982 -6928890878995464042473/175047362881776000
0 983 -425117818793957/4038001450560
0 984 265105242195683/936082154448
0 985 1714240308019/73418208192
0 986 3547834138176643661/4118761479571200
0 987 884168173375996050643/35009472576355200
0 988 8379665820493179241/41187614795712000
0 989 -30283947454593751/46804107722400
0 990 -11859404075527804441/20593807397856000
0 991 -111154017923264437889/6251691531492000
0 992 -2637326049623/81575786880
0 993 14764664326841319361/842473939003200
0 994 2480667288241092589/18721643088960
0 995 -10654259075517326621/2407068397152000
0 996 -3769607167521548001563/105347653041312000
0 997 49210420919/1092532860
0 998 2658620326992782436847/2038786932387744000
0 999 -136904196964797919/663058192734000
0 1000 12489013194310434861799/541552778915494500
0 1001 -5703856333508861/52004564136000
0 1002 -13020940051078490647/58349120960592000
0 1003 882434935702196917975397/34659377850591648000
0 1004 22477903037/728355240
0 1005 -1172967140651377409/10296903698928000
0 1006 1744583/48600
0 1007 -594737321431/5664985200
0 1008 166309059397656251057/291255276055392000
0 1009 -7513/2800
0 1010 -1001/900
0 1011 26153/3400
0 1012 -1990441/59500
0 1013 9298370112035207089/19449706986864000
0 1014 -1002438824602661/85807530824400
0 1015 -223/35
0 1016 5429/2430
0 1017 -419222052569/15295460040
0 1018 -271/396
0 1020 -26886410875523389976699449/138637511402366592000
0 1021 -13515674281284132703/2310625190039443200
0 1022 -2419904495363317993867/175047362881776000
0 1023 39993887560776884551/4667929676847360
0 1024 -2157013773578171536169/350094725763552000
0 1025 3371545206796658599/74886572355840
0 1026 -31416201434070984693301/6931875570118329600
0 1027 -347524435780121936236771/5776562975098608000
0 1028 32754524827/93195360
0 1029 -30649903701227/69648969825
0 1030 -4110992654369945303/10296903698928000
0 1031 101570767/274104
0 1032 -146403314912144761/1404123231672000
0 1033 27749060126826463157/926176523184000
0 1034 -57897036971063/10400912827200
0 1035 173643297986502893/484560174067200
0 1036 -39481789977065/73418208192
0 1037 -361694235792649363/1098336394552320
0 1038 -1251396309003049242527/70018945152710400
0 1039 11861524404597357487/20593807397856000
0 1040 -124358827612820771/205938073978560
0 1041 2280951968705697809/4118761479571200
0 1042 65558996840042522779/4862426746716000
0 1043 -5685968814899/27191928960
0 1044 -6836705864679816079/772267777419600
0 1045 -7531365648454031093/74886572355840
0 1046 -3682752148657663262723/1019393466193872000
0 1047 469118994164700077041/39610717543533312
0 1048 -2249365618303/7647730020
0 1049 18074841929369460457/48542546009232000
0 1050 -36581708298455491/331529096367000
0 1051 4896552780052144066403/412611641078472000
0 1052 -2660651956480423/33152909636700
0 1053 56369682944264210383/58349120960592000
0 1054 -1784319245893750816507/495133969294166400
0 1055 14423326499581/61181840160
0 1056 3571581036315290309/10296903698928000
0 1057 -1744583/48600
0 1058 440012914303/16994955600
0 1059 1535233715775719498383/1019393466193872000
0 1060 7513/2800
0 1061 1001/900
0 1062 26547/3400
0 1063 -3/2
0 1064 -9368554152693256033/19449706986864000
0 1065 1152602003545361/85807530824400
0 1066 188/35
0 1067 -5429/2430
0 1068 2527008974921/30590920080
0 1069 2587/396
0 1071 19051819837598959426487501/138637511402366592000
0 1072 52071149682827/293565384000
0 1073 -241/216
0 1074 112159628419219/195710256000
0 1075 -184493557847/465976800
0 1076 -75321720658591/195710256000
0 1077 -13350316331573/12231891000
0 1078 17679141406999/2228767034400
0 1079 2652010889113973/3343150551600
0 1080 23670135658073/44575340688
0 1081 -70165/4752
0 1082 24576995452053439/36774656067600
0 1083 -4057053917884410071/5148451849464000
0 1084 -243259407517277/196655914800
0 1085 -57056838712543/717604272000
0 1086 77281933741624141/234020538612000
0 1087 -2461481727894937/2228767034400
0 1088 -12117517369/38831400
0 1089 696760251235217/3343150551600
0 1090 19906927178999870167/18534426658070400
0 1091 5291147455415598149/2059380739785600
0 1092 -10723275726209/185730586200
0 1093 -3608741546824806239/7722677774196000
0 1094 528420828193003567/1326116385468000
0 1095 -76165724852474412209/18755074594476000
0 1096 -9004858049377/495281563200
0 1097 -103194574023570302513/87523681440888000
0 1098 -2882044835756078013317/131285522161332000
0 1099 375086225569/2751564240
0 1100 24970357700557201/57205020549600
0 1101 26722552261/155325600
0 1102 -1804086359407/6878910600
0 1103 -89710189312531153/175515403959000
0 1104 -5/2
0 1105 706289/64800
0 1106 12
0 1107 9/4
0 1108 -131/48
0 1109 80212965889/931953600
0 1110 -233/54
0 1111 29903/1620
0 1112 52380749453437/1114383517200
0 1113 -1141/1056
0 1115 2728165451279203359517/105028417729065600
0 1116 -354785357270491279/2246597170675200
0 1117 37093453883542963/93608215444800
0 1118 -217003330637707/442592035200
0 1119 17148242065469/1043252654400
0 1120 1274042881298891153/1176788994163200
0 1121 -290963586839667653/969120348134400
0 1122 13484440469936111/5850513465300
0 1123 -2446569401231/71130862800
0 1124 -4610929194027609781/1372920493190400
0 1125 105884058896143501/62405476963200
0 1126 -149361666901/5578891200
0 1127 -52659257348300867/187216430889600
0 1128 -9902719334211997/17116930824192
0 1129 -15466002177142327847/16475045918284800
0 1130 -1174916714391523/5200456413600
0 1131 77945798589366863/392262998054400
0 1132 -43738046591797109/235754024083200
0 1133 7636432359846897457/2979529580966400
0 1134 5860959331913/742922344800
0 1135 16942380351727819481/20005412900774400
0 1136 187732680301755721417/13336941933849600
0 1137 -532497141989/9630474840
0 1138 -3128983195979098727/8237522959142400
0 1139 61/3
0 1140 81637371057353/742922344800
0 1141 1422702966652594729/5491681972761600
0 1142 -150647/86400
0 1143 16471/30600
0 1144 -45/4
0 1145 -3552529705016807/12481095392640
0 1146 181123/61200
0 1147 -29023/945
0 1148 13/9
0 1149 -856212223810313/15601369240800
0 1150 5513/3168
0 1151 -2801026644528328055407/152768607605913600
0 1152 1133133435759097583/4412958728112000
0 1153 328172266170176557/343230123297600
0 1154 -21121626906990044419/41187614795712000
0 1155 -56071474120665038023/41187614795712000
0 1156 -9106508109381353/3120273848160
0 1157 16108831333/557889120
0 1158 386826530775613493/137292049319040
0 1159 6846092948705079427/13729204931904000
0 1160 1250283408861037937/2574225924732000
0 1161 1140995881427/4585940400
0 1162 40324505082193253/137292049319040
0 1163 -104972012326859/4209893287200
0 1164 -2732877472018552039/1667117741731200
0 1165 923771827475069/10400912827200
0 1166 -23370121024470806963/35009472576355200
0 1167 -236798276218309203529/23339648384236800
0 1168 -122291688221/96304748400
0 1169 -65797583380354501/686460246595200
0 1170 -61/3
0 1171 76500246282079/650057051700
0 1172 15017833453870169/1372920493190400
0 1173 -984727/302400
0 1174 4179731/20400
0 1175 3519766829611127/12481095392640
0 1176 11760090115761727/114410041099200
0 1177 369/80
0 1178 -13/9
0 1179 439823531880667/7800684620400
0 1180 -3463/3168
0 1181 1250400668466415671841/95480379753696000
0 1182 -7595099128915/13984420608
0 1183 66855176713/3719260800
0 1184 7635746533159/6042650880
0 1185 -236486904337727462351/18534426658070400
0 1186 -1464111857331626089/85807530824400
0 1187 -5977376244607/20393946720
0 1188 15664603006503419/10029451654800
0 1189 -337390556304539/1560136924080
0 1190 3627993247437143293/280824646334400
0 1191 -75846186575867/122363680320
0 1192 2099837431839677/919366401690
0 1193 873756288018490560449/12356284438713600
0 1194 71337556201/141624630
0 1195 54636782254645453/41187614795712
0 1196 96628052237/155325600
0 1197 -1570167151272337/5200456413600
0 1198 14225342059485119509/3089071109678400
0 1202 1740071/37800
0 1203 -515191/24300
0 1204 -8240128676747/122363680320
0 1206 -24445261032534792689/299546289423360
0 1207 21483334718882156329213/12232721594326464000
0 1208 822076808852452983377/36406909506924000
0 1209 35127391/5811345
0 1210 -26556682513716979399/23985728616326400
0 1211 21825164112707/1612299556800
0 1212 -824166257482001399/1755794217355200
0 1213 -582432941/464907600
0 1214 -696454007683141/5320588537440
0 1215 -9617850548198849851/3511588434710400
0 1216 -18760997/10331280
0 1217 -35758699323857/1564878981600
0 1218 -6329/4050
0 1219 51221933/5165640
0 1220 -381880790379107943739/203878693238774400
0 1221 17681/2592
0 1222 -204643/6800
0 1225 -9165597536527171/114410041099200
0 1226 -60233/48600
0 1227 -248130107/929815200
0 1228 -5353/1584
0 1229 2497087183977526309242679/83182506841419955200
0 1230 14641004392349/20393946720
0 1231 -369516059418722581121/119928643081632000
0 1232 802319482459057571/5304465541872000
0 1233 -17853156089376526784629/346593778505916480
0 1234 752087446643482543/2652232770936000
0 1235 -1536519070603553987/455852507504625
0 1236 -3849670376605634943929551/34659377850591648000
0 1237 -52832639357941/61181840160
0 1238 -5314136617122924973/2574225924732000
0 1239 -6195487243/9136800
0 1240 114129280356173/305909200800
0 1241 -14361748858783420641307/2038786932387744000
0 1242 2085641/302400
0 1243 -297881/32400
0 1244 -56251/15300
0 1245 32062907/856800
0 1246 -101167921543089241/520974294291000
0 1247 -8561393186610157/114410041099200
0 1248 -194333/5400
0 1249 171401/24300
0 1250 -399935244265/24472736064
0 1251 83/264
0 1254 -1231364213604022931/2800757806108416
0 1255 -12806468319045543493/58349120960592000
0 1256 171803634917487244151/350094725763552000
0 1257 -4421191966286902072181/5776562975098608000
0 1258 -61342385705494082342491/4332422231323956000
0 1259 -288061749657079687/405202228893000
0 1260 -5009443255067344571/58349120960592000
0 1261 4064577492598824301/21880920360222000
0 1262 -158859648244309/1376591403600
0 1263 4550744093351322972863/541552778915494500
0 1264 -103704088192760165655757/17329688925295824000
0 1265 544101390054162863/1136671187544000
0 1266 1144913696590229/5457269076000
0 1267 -5221719030141825293/38899413973728000
0 1268 -233212664676266374129/350094725763552000
0 1269 4973946688551131021/38899413973728000
0 1270 -882469527676104131/6365358650246400
0 1271 -634221840465663223/2652232770936000
0 1272 96850283148961267/7956698312808000
0 1273 -73988965727026760937973/8664844462647912000
0 1274 2638759360879541952683/641840330566512000
0 1275 2225852386415897014861/350094725763552000
0 1276 -5234614714692674537/7956698312808000
0 1277 2512783827569732069/1136671187544000
0 1279 11/8
0 1280 -25/24
0 1281 -92357082014121061/2288200821984000
0 1282 -9844397835617623/114410041099200
0 1283 5496483714013011563/20593807397856000
0 1284 -8371849118123747147/19417018403692800
0 1285 -469206155743016491517/509696733096936000
0 1286 -1138926460432232243/5148451849464000
0 1287 -6520523692363189/228820082198400
0 1288 11224784490249839/151425054396000
0 1289 11335324223/3914205120
0 1290 3753352839645628539119/2038786932387744000
0 1291 22453344530708710849/291255276055392000
0 1292 -80077740861416863/156013692408000
0 1293 -5687136616220197/152546721465600
0 1294 1906146202136682397/4118761479571200
0 1295 1273274846656961/30509344293120
0 1296 1637613674776481/39833283168000
0 1297 -466647755274003624283/2038786932387744000
0 1298 6773548889406319/46804107722400
0 1299 26795089140140233/187216430889600
0 1300 8845756809877/1101273122880
0 1301 4374878144259799/46804107722400
0 1302 1528653468867421/46804107722400
0 1303 -956758056293281/6240547696320
0 1304 -32581/4200
0 1305 -190100260177/72228561300
0 1306 -4823248420129/229431900600
0 1307 4127601078509/2600228206800
0 1308 241833744881/27515642400
0 1309 24923060697557/5200456413600
0 1310 1398681867799/30590920080
0 1311 -838982455/37766568
0 1312 776196790877/15295460040
0 1313 -6523487443223/61181840160
0 1314 -7587405611953/30590920080
0 1315 -68214770681/1699495560
0 1316 16507932257/3398991120
0 1317 109104960487/7647730020
0 1318 -31912799099/15295460040
0 1319 665764262627/15295460040
0 1320 10623155021267/20393946720
0 1321 -63915696989/1528986375
0 1322 -2093422713853/48927564000
0 1323 537180577163/97855128000
0 1324 -43749035903/3914205120
0 1325 -59603541859/1747413000
0 1326 -17119043/173502000
0 1327 821/450
0 1329 561746191/38831400
0 1330 16997/145800
0 1332 6099936937/155325600
0 1333 -304997059/4314600
0 1334 -4879957187/155325600
0 1335 59089/6300
0 1336 -4358/1575
0 1337 32911/4200
0 1338 18103/4200
0 1339 1013/105
0 1340 -29263/2800
0 1342 11593/12150
0 1343 99739/48600
0 1344 -20611/16200
0 1345 1411/8100
0 1346 5531/3240
0 1347 34469/5400
0 1348 -719/528
0 1349 91/44
0 1350 71/44
0 1351 -355/264
0 1352 -53/88
0 1353 25/48
0 1355 1333/6120
0 1356 -8759/30600
0 1357 138037/86400
0 1358 63731/64800
0 1359 -171/1400
0 1360 -1001/1350
0 1361 86364481559049231451721/825223282156944000
0 1362 -414274893887571597823/13128552216133200
0 1363 -213265963222250209/3978349156404000
0 1364 -188735667857926927/2273342375088000
0 1365 3800612352244366367/31826793251232000
0 1366 618944040391651613/1697428973399040
0 1367 -1779355175229227399/3978349156404000
0 1368 -5017165762906589189/7956698312808000
0 1369 206201256809738833/1018457384039424
0 1370 -31020345267560869/60622463335680
0 1371 -248851776734467/1248109539264
0 1372 -377380906974557483/3182679325123200
0 1373 3783998246644060547/18186739000704000
0 1374 -195123692945855263/4376184072044400
0 1375 -998141801724222299/5557059139104000
0 1376 -559877099054396150077/700189451527104000
0 1377 80524555950096445763/87523681440888000
0 1378 67469037399194257847/175047362881776000
0 1379 42528875102572960999/140037890305420800
0 1380 -15932328645531279067/175047362881776000
0 1381 -106081074993012487/257422592473200
0 1382 521639159666501/21282354149760
0 1383 25303334858792919127/233396483842368000
0 1384 60118297613506367419/254614346009856000
0 1385 18741119989227758323/933585935369472000
0 1386 1731830506112433611/4845601740672000
0 1387 -68910003757613732797/175047362881776000
0 1388 342675390108672203161/560151561221683200
0 1389 2320630654781363531/15559765589491200
0 1390 130442988206575943/51484518494640
0 1391 -3767729949258601/42564708299520
0 1392 -507187794202689482837/164750459182848000
0 1393 -70422395612216201/5834912096059200
0 1394 -51032662754163941761/350094725763552000
0 1395 2125533765762728203/6483235662288000
0 1396 -74286242745366934151/560151561221683200
0 1397 22675658893080041/331058842329600
0 1398 396716912492321483/1029690369892800
0 1399 -235636747342399/14188236099840
0 1400 41851229809625998541/175047362881776000
0 1401 -105378047860213414603/175047362881776000
0 1402 44232423657035487641/175047362881776000
0 1403 -179127697670670051707/280075780610841600
0 1404 207491661184169235427/350094725763552000
0 1405 -778341947484846053/294197248540800
0 1406 120037497868031/1064117707488
0 1407 19885736851824735581/5001353225193600
0 1408 13702295424757/78284102400
0 1409 -177033893668283/1671575275800
0 1410 2237093059853293/6686301103200
0 1411 -165437776459/698965200
0 1412 -3053779226149/13979304000
0 1413 -909694483949745469/583491209605920
0 1414 -17420948562521669/149773144711680
0 1415 11180779390568237/37443286177920
0 1416 -2969190802934995/3744328617792
0 1417 8205512879/1673667360
0 1418 1118965658731598036299/560151561221683200
0 1419 -21940486849876433/78006846204000
0 1420 39544600033284037/62405476963200
0 1421 4580706799/206625600
0 1422 -224569390933896265357/233396483842368000
0 1423 -689175378463/465976800
0 1424 -363090977729/1397930400
0 1425 486982748766861427/76273360732800
0 1426 -14473541454439/97855128000
0 1427 -27442519725698912839/350094725763552000
0 1428 -98757947/456840
0 1429 264765264541/6523675200
0 1430 2087005037/201348000
0 1431 3312397391263393/55254849394500
0 1432 88024635049/1087279200
0 1433 113011914644389469/1326116385468000
0 1434 57647873/4284000
0 1435 1934423/191760
0 1436 94182732467/873706500
0 1437 -700863703/7766280
0 1438 -3/4
0 1439 2/3
0 1440 -7/4
0 1441 161197/32400
0 1442 5/4
0 1443 307308973/4284000
0 1444 673271933875139/55254849394500
0 1445 -2264793908387/16309188000
0 1446 1
0 1447 83477/48600
0 1448 -11616585953/58247100
0 1449 1/48
0 1451 -27097898454369178699367/4201136709162624000
0 1452 18350560723824157937/262571044322664000
0 1453 3475072662801449/150481291968000
0 1454 51716175298869546181/58349120960592000
0 1455 -59276088259348823089/58349120960592000
0 1456 45663266379183256681/175047362881776000
0 1457 -90172291710196228097/140037890305420800
0 1458 17077457502358421659/35009472576355200
0 1459 -28078632994218511/51484518494640
0 1460 1908011558075533/53205885374400
0 1461 223711556916337615579/175047362881776000
0 1462 -1785677192413912027/6483235662288000
0 1463 2139571841282245651/15559765589491200
0 1464 -1213718003519809/30096258393600
0 1466 -482608484998133/2447273606400
0 1467 -3145853362661/52069651200
0 1468 -1001551021669336687/25932942649152000
0 1469 -167161040414693667271/350094725763552000
0 1470 -40839428018767407907/87523681440888000
0 1471 33026522994808798817/43761840720444000
0 1472 -76532085067665871157/140037890305420800
0 1473 91609289340491104439/175047362881776000
0 1474 -425992904227762513/102969036989280
0 1475 7913059615317347/53205885374400
0 1476 404307196456326843773/87523681440888000
0 1477 1200410367884986129/1094046018011100
0 1478 -33105537429442933817/43761840720444000
0 1479 23196661714557135011/20005412900774400
0 1480 -219780315679618704839/175047362881776000
0 1481 425992904227762513/102969036989280
0 1482 -7913059615317347/53205885374400
0 1483 -937891023585307330027/175047362881776000
0 1484 1216610113051/8154594000
0 1485 187599900349883/835787637900
0 1486 11017637895763759/93608215444800
0 1487 60792163919/349482600
0 1488 7100803/1399680
0 1489 154068839333407141/353631036124800
0 1490 63704983972212197/374432861779200
0 1491 -237913310382815573/374432861779200
0 1492 2934105056997907/1872164308896
0 1493 -23170371959/836833680
0 1494 -9185655876682382669/4243572433497600
0 1495 7604354521646713/23402053861200
0 1496 -649501124323031/550636561440
0 1497 284742448853/16736673600
0 1498 2984411718286851511/2273342375088000
0 1500 -108310145585501/82986006600
0 1502 175380988552469/3224599113600
0 1505 -41563309749851359/1060893108374400
0 1506 -190989588267840191/810404457786000
0 1507 92132900198583641/265223277093600
0 1508 15461950639674165457/87523681440888000
0 1509 -326464183257757/835787637900
0 1512 11/2
0 1513 -11128664164993679/151950835834875
0 1514 311835478973083/2228767034400
0 1516 7985633932297/742922344800
0 1517 225052906183080186119/175047362881776000
0 1518 2671478517672431783731/343729367113305600
0 1519 -8359425113007516658631/525142088645328000
0 1520 33916808590534945216949/6301705063743936000
0 1521 -31837063950555811777/43761840720444000
0 1522 118880118963398642341/280075780610841600
0 1523 11691625086846919871/70018945152710400
0 1524 162265112524460243/51484518494640
0 1525 -2564713574937863/21282354149760
0 1526 21929085911256611071991/1575426265935984000
0 1527 36733935257128146308477/4201136709162624000
0 1528 -35279523244841058743111/3150852531871968000
0 1529 -77712008097944750071/87523681440888000
0 1530 126156996230593807961/280075780610841600
0 1531 -1699206198992019937/7779882794745600
0 1532 -6817456172669537/20593807397856
0 1533 -772428300955837/21282354149760
0 1534 -124081034490731759240851/6301705063743936000
0 1535 -1813049528942286568799/1145764557044352000
0 1536 -1/4
0 1537 31487382251516/86036962725
0 1538 -1337263967219/52069651200
0 1540 21344198552996743601651/1575426265935984000
0 1541 -43/24
0 1542 46587199621127/208946909475
0 1546 77671893077284343071/87523681440888000
0 1547 51080651405304329/187216430889600
0 1548 -3744840109933049/7132054510080
0 1549 2934105056997907/1872164308896
0 1550 -23170371959/836833680
0 1551 -27577650496985478509/10373177059660800
0 1552 1820191112619389/11012731228800
0 1553 96565120244223673871/140037890305420800
0 1555 6817456172669537/20593807397856
0 1557 772428300955837/21282354149760
0 1560 -17753149/856800
0 1561 -1280519137011135913973/286441139261088000
0 1563 3475072662801449/75240645984000
0 1564 -2963814815426352951893/286441139261088000
0 1568 -17/4
0 1570 19345859/408000
0 1571 -65902220776330933/1178770120416000
0 1573 -3/2
0 1576 25/32
0 1577 84669675495419247179131/9452557595615904000
0 1578 -680130034275083718163/787713132967992000
0 1579 961631658626830538299/210056835458131200
0 1580 6944229148818094829/17504736288177600
0 1581 -8188250736746459879/31119531178982400
0 1582 68674291189228522837/350094725763552000
0 1583 -199158810118934299/294197248540800
0 1584 94758448545672372259/105028417729065600
0 1585 318581411488863200203/70018945152710400
0 1586 -3143154368893475178541/1050284177290656000
0 1587 -191478851691394583/186220598810400
0 1588 218204342680268159/432215710819200
0 1589 -9548522867212157677/87523681440888000
0 1590 247651561296442859/121140043516800
0 1591 -609146455270550225741/225060895133712000
0 1592 -10737248824004335645673/1050284177290656000
0 1593 6832309/1749600
0 1594 708217/174960
0 1595 13887751/291600
0 1596 6510007/291600
0 1597 -6686415748947253091/8752368144088800
0 1598 112656121501453/11012731228800
0 1599 6911976495497/157324731840
0 1600 -71/27
0 1601 79364931450352194439/140037890305420800
0 1602 -449820249342171049/1872164308896000
0 1603 39790674822255877/133726022064000
0 1604 -44195007527405140687/175047362881776000
0 1605 -1247273/24300
0 1606 205668057923062159/147098624270400
0 1607 -698086318864876331/200589033096000
0 1608 -2891993727875006847269/1575426265935984000
0 1609 -893839/24300
0 1610 124274187428012873/70796129328000
0 1612 28060176852021734821789/3150852531871968000
0 1613 586425546633877/10400912827200
0 1614 -397140771768969773/465551497026000
0 1615 179921751461369800567/28644113926108800
0 1616 3011/2025
0 1617 431272920592549/3933118296000
0 1618 -20239/4860
0 1619 -71/27
0 1620 -306548768382967933/1203534198576000
0 1621 15/2
0 1623 -342869/8500
0 1624 350298906789664387/572050205496000
0 1625 -3715706714969171/78006846204000
0 1626 3/8
0 1627 -81893/24300
0 1628 -2990501/116640
0 1629 21/32
0 1631 -23204718221946484318657/5041364050995148800
0 1632 -170335521191659331887/95480379753696000
0 1633 22384384920724003/24557710842000
0 1634 -1150144193080122101/2829048288998400
0 1635 9891087908129483119/31826793251232000
0 1636 -194251783024343537/62405476963200
0 1637 1954273953916004089/2237821400477250
0 1638 3855372938463106212989/525142088645328000
0 1639 -3745339/1749600
0 1640 -155/27
0 1641 -27746026757040167/156013692408000
0 1642 -19778018533/116494200
0 1643 -355693/14580
0 1644 -9394937613314342857/8752368144088800
0 1645 -2032027953156539/46804107722400
0 1646 14076794545147361/74886572355840
0 1647 7974266978377/74292234480
0 1648 1508289528550111733/14003789030542080
0 1649 -240506746977080233/936082154448000
0 1650 839545621031339/1101273122880
0 1651 -588457793563/16736673600
0 1652 -719087801782456109/2431213373358000
0 1653 11114598973477/185730586200
0 1654 294413455005710633/147098624270400
0 1655 8605892633100034841/4212369695016000
0 1656 277247259424823965859/112530447566856000
0 1657 314559953977/24764078160
0 1658 -1309861620742169/2166856839000
0 1659 -1715251/119000
0 1660 1028555578952132889881/175047362881776000
0 1661 776205172378557527/2652232770936000
0 1662 6110328482770227257/10940460180111000
0 1663 -7870021608764677/2831845173120
0 1664 -2003714202581/148584468960
0 1665 -399370961080549/3933118296000
0 1666 20239/4860
0 1667 71/27
0 1668 -50945782303738807/75220887411000
0 1669 -3/2
0 1670 -148061636143787587/463088261592000
0 1671 3322422198690671/78006846204000
0 1672 9/8
0 1673 81893/24300
0 1674 5074532149411/139297939650
0 1675 -53/48
0 1677 23924415664434590969087/12603410127487872000
0 1678 5125774511051/83875824000
0 1679 -223/162
0 1680 -9488920516361/65236752000
0 1681 395373577757/698965200
0 1682 4478114158591/13047350400
0 1683 25682065746359/97855128000
0 1684 3201083964433/393311829600
0 1685 146171661261383/3343150551600
0 1686 611/27
0 1687 308/27
0 1688 175104359244983/3343150551600
0 1689 -62989992807791927/468041077224000
0 1690 -22934804921/139793040
0 1691 -3704783164349/27958608000
0 1692 -32158513673662351/936082154448000
0 1693 1396132471/9914400
0 1694 36447510061/116494200
0 1695 -3350852747/13705200
0 1696 -369629112191/805392000
0 1697 -178152283982951/195710256000
0 1698 -4166765638/4853925
0 1699 17053356715793/195710256000
0 1700 -3389243/282000
0 1701 -554973721584222749/520974294291000
0 1702 75479747/253800
0 1703 159798347950761141761/175047362881776000
0 1704 -7/12
0 1705 -1934423/95880
0 1706 450231384719/1304735040
0 1707 -1036496027/5177520
0 1708 3/2
0 1709 -4/3
0 1710 -5/2
0 1711 405547/64800
0 1712 -5/2
0 1713 61/16
0 1714 -968685850321591979/1823410030018500
0 1715 -4218560511259/10872792000
0 1716 -2
0 1717 -18203/2700
0 1718 -19198696/35955
0 1719 -1/12
0 1721 33181403214192078833/20593807397856000
0 1722 35979117700036613/1123298585337600
0 1723 16574811752746349/149773144711680
0 1724 -16751868064609081/187216430889600
0 1725 2876194769/3347334720
0 1726 288900119568720857/748865723558400
0 1727 -10629480983833819/37443286177920
0 1728 43853763361537363/187216430889600
0 1729 -19195411979/3347334720
0 1730 -57635301938342927/83207302617600
0 1731 -14165982961/109769850
0 1732 62032449019858747/187216430889600
0 1733 -42577/2592
0 1734 -87004768259/3347334720
0 1735 -34844113234189/148584468960
0 1736 -323/54
0 1737 16853753433730042009/35009472576355200
0 1738 34251411258443/371461172400
0 1739 103093028977402823/70018945152710400
0 1740 3/4
0 1741 -534096095699869/3343150551600
0 1742 -2/9
0 1743 27634798534039/742922344800
0 1744 -19/8
0 1745 37/12
0 1746 -165/8
0 1747 -603395933997238861/23339648384236800
0 1748 -2311/108
0 1749 851/216
0 1750 -22/9
0 1751 -218059419857147/1114383517200
0 1752 -19/16
0 1753 -164136185695278619847/98850275509708800
0 1754 1106068933295800337/2808246463344000
0 1755 -2961446538667411/3670910409600
0 1756 -80827152160262087/267452044128000
0 1757 1947220904062488577/1872164308896000
0 1758 191208374861393/495281563200
0 1759 596380273945361/1223636803200
0 1760 -30870051720115231/133726022064000
0 1761 -17625484674027071/66863011032000
0 1762 1178342501879/4585940400
0 1763 312650629879183/1114383517200
0 1764 -3
0 1765 -1040866101537410063/1458728024014800
0 1766 -34251411258443/371461172400
0 1767 1366499364051683737/17504736288177600
0 1768 -266911536259453/1114383517200
0 1769 2/9
0 1770 27003658486489/185730586200
0 1771 19/8
0 1772 -15/2
0 1773 -285526057809753899/5834912096059200
0 1774 385157787058483/2228767034400
0 1775 -851/216
0 1776 22/9
0 1777 218059419857147/1114383517200
0 1778 19/16
0 1779 -102581844013362142571/123562844387136000
0 1780 -129800341137407/74292234480
0 1781 1224899/97200
0 1782 2687275926552089/891506813760
0 1783 -299746160113/698965200
0 1784 -19040362993/34948260
0 1785 -203531816324441/148584468960
0 1786 1803793/72900
0 1787 24958528876772/12618754533
0 1788 3726527017/9707850
0 1789 -1549849410205927/2383542522900
0 1791 -263847358643/27515642400
0 1792 13548752171/34948260
0 1793 -55312330163/77662800
0 1794 275016627746539/742922344800
0 1797 12479264438386/12618754533
0 1798 -108197571173/232988400
0 1799 3/2
0 1800 1819789/97200
0 1801 -163009975919873/131103943200
0 1802 -8873975857918942597/1544535554839200
0 1803 15193405218674380279/7221205191456000
0 1804 63834397682411051147/16849478780064000
0 1805 831431/97200
0 1806 -18830171468570167/12035341985760
0 1808 -18155962674895/177352951248
0 1809 -459919/97200
0 1810 383749047924691/7094118049920
0 1811 -37354169/3499200
0 1812 245003/97200
0 1813 -355229426519374549/120353419857600
0 1814 309451/64800
0 1815 5
0 1817 -18155962674895/354705902496
0 1818 -61720628005603/445753406880
0 1819 145981/97200
0 1820 5442773/583200
0 1821 -25/32
0 1822 196522586150229992869/222413119896844800
0 1823 391614603454861/247640781600
0 1824 -457613543062252357/336989575601280
0 1825 267980209879344719/2652232770936000
0 1826 -2245633530156515178763/126034101274878720
0 1827 -2749060891989165997/2652232770936000
0 1828 720841571016178421/972485349343200
0 1829 -161585518838508838091/17902571203818000
0 1830 869835528551/23216323275
0 1831 -156041875240414697/468041077224000
0 1832 13466790271/19415700
0 1833 -202593879601159/742922344800
0 1834 162272956341463711/601767099288000
0 1835 -10
0 1836 75743/32400
0 1837 15/2
0 1838 2208319/244800
0 1839 -5063885681915454599/3646820060037000
0 1840 1869212743270957/4457534068800
0 1841 -341/54
0 1842 -1281479/97200
0 1843 961672798113367/742922344800
0 1844 -19/48
0 1848 -23258156985592703/90933695003520
0 1849 840213319591681/126296798616000
0 1850 -3533708200494209/63653586502464
0 1851 3007777474887227437/95480379753696000
0 1852 -785137066453931165789/143220569630544000
0 1853 -1097539100207907527/5304465541872000
0 1854 33363508220251879/1768155180624000
0 1855 74001066468322489/1989174578202000
0 1856 -3636377011303493/46804107722400
0 1857 481394441713151719363/286441139261088000
0 1858 -388052375390351040833/143220569630544000
0 1859 2567329148787979963/7956698312808000
0 1860 70781033442400699/589385060208000
0 1861 -44611275780928891/2357540240832000
0 1862 -3472169168066589703/7956698312808000
0 1863 -61236731952825101/2357540240832000
0 1864 -88220460344378849/3182679325123200
0 1865 -700163678205961201/5304465541872000
0 1866 105549045671700437/7956698312808000
0 1867 -133267048360402413631/35805142407636000
0 1868 2507757913692083911/1326116385468000
0 1869 93582222973677362179/31826793251232000
0 1870 -3012826487968348573/7956698312808000
0 1871 15024187198269590597/15913396625616000
0 1873 -2601167/142800
0 1874 4213751/367200
0 1876 -2420225577082639/44575340688000
0 1877 -315461283961237/2228767034400
0 1878 49677268600490779/133726022064000
0 1879 -46161153975358319/80235613238400
0 1880 -444034680939455231/300883549644000
0 1881 -9502567073516119/33431505516000
0 1882 -345917041540783/4457534068800
0 1883 13969197194619749/117010269306000
0 1884 1373824174663/97855128000
0 1885 5025456782286802333/1684947878006400
0 1886 13233154763929489/1203534198576000
0 1887 -2075137544194763/3714611724000
0 1888 -318614645369383/2971689379200
0 1889 14194154536251293/26745204412800
0 1890 347402886230383/2971689379200
0 1891 -3993380038455299/133726022064000
0 1892 -409702859278246309/1203534198576000
0 1894 588054774952627/3343150551600
0 1895 593348096659327/3343150551600
0 1896 -1424215353319/334315055160
0 1897 634868743041497/6686301103200
0 1898 616126805382437/6686301103200
0 1899 -50178346037663/557191758600
0 1900 -3/2
0 1901 -1723854459529/99056312640
0 1902 -2032743229561/139297939650
0 1903 -50524063330841/1485844689600
0 1904 506321713429/4952815632
0 1905 80088313918793/1485844689600
0 1906 12916493757979/742922344800
0 1907 2147936669609/165093854400
0 1908 -2691506296007/185730586200
0 1909 -71813952951827/1485844689600
0 1910 -13126594819037/92865293100
0 1911 -379070894741/123820390800
0 1912 914115522473/247640781600
0 1913 8109454323097/742922344800
0 1914 2054264972447/185730586200
0 1915 932392771481/371461172400
0 1916 7974464485781/27515642400
0 1917 -12346211449/218426625
0 1918 -180799705969/3494826000
0 1919 63403004647/2878092000
0 1920 -1618461994663/97855128000
0 1921 -6975391470727/97855128000
0 1922 -281223813629/32618376000
0 1923 -3/8
0 1925 1900572091/77662800
0 1926 2950802807/232988400
0 1928 1283519419/77662800
0 1929 -748795529/8629200
0 1930 -2727820171/38831400
0 1931 611/108
0 1932 -365/216
0 1933 419/72
0 1934 55/36
0 1935 221/36
0 1936 5/6
0 1938 -23047/12150
0 1939 46217/48600
0 1940 -56549/16200
0 1941 5207/8100
0 1942 -48361/16200
0 1943 -1327/2700
0 1945 61/96
0 1946 -1
0 1947 -19/16
0 1948 29/48
0 1949 1/16
0 1950 19/96
0 1952 5/2
0 1953 -5/3
0 1954 -19/12
0 1955 -155191/32400
0 1956 -5/6
0 1957 -1001/2700
0 1962 5678941468161785385641/1200324774046464000
0 1963 -2574297078293079368419/190960759507392000
0 1964 984822930768772789/7072620722496000
0 1965 54351552409750063/902887751808000
0 1966 -18476802853348358597/23870094938424000
0 1967 974843529271187801/2387009493842400
0 1968 59936435131042011673/95480379753696000
0 1969 -2562846619125159613/8487144866995200
0 1970 1136635844021679053/23339648384236800
0 1971 -160713109539172579/224659717067520
0 1972 2182376540912743/58042784044800
0 1973 2214771676344449891/10608931083744000
0 1974 -5107148931259387/60192516787200
0 1975 5107148931259387/60192516787200
0 1977 7618221882827/208278604800
0 1978 -6859424771/11571033600
0 1979 -68878966445361983/300962583936000
0 1980 334335018464025167/636535865024640
0 1981 2080547659339038209/3978349156404000
0 1982 -10517674347872949937/10608931083744000
0 1983 11059040111406853357/25461434600985600
0 1984 -7576965136509299711/14003789030542080
0 1985 313182902469755747/74886572355840
0 1986 -3074065266405407/19347594681600
0 1987 -123108365138288998379/31826793251232000
0 1988 -8369855134215772619/7956698312808000
0 1989 10543459944257049937/10608931083744000
0 1990 -22999371455527959997/25461434600985600
0 1991 34380900064844775787/70018945152710400
0 1992 -313182902469755747/74886572355840
0 1993 3074065266405407/19347594681600
0 1994 193488237788849712707/31826793251232000
0 1995 147424564243699/391420512000
0 1996 -597831346668949/3343150551600
0 1997 -26713184742091663/514845184946400
0 1998 15866438492/43685325
0 1999 -54356893/13996800
0 2000 -99770114839295482487/31826793251232000
0 2001 -4029459446385721/33282921047040
0 2002 17130810401758309/53840019340800
0 2003 -365945911133917057/374432861779200
0 2004 211589911249/33473347200
0 2005 24813147991481281003/8487144866995200
0 2006 -1342891076618411/8474817859200
0 2007 -19238920316428543/82375229591424
0 2008 18387971417521/1564878981600
0 2009 -6918863098594182941/23339648384236800
0 2010 427905510212258297/74886572355840
0 2011 -5209279665170519/19347594681600
0 2012 -64833/6800
0 2013 1832540924084401/39292337347200
0 2014 -33153517/2856000
0 2015 -2574160250388641/6270053832000
0 2016 170369249414485657/810404457786000
0 2017 -620046280019/16023815280
0 2018 -435502278037403389/3241617831144000
0 2019 -3188116757161/80119076400
0 2020 -77529247/10790448
0 2021 -16167095794235356933/2357540240832000
0 2022 -1653461326113376880329/140037890305420800
0 2023 14176793562742962023/607803343339500
0 2024 -66298161619439435839/8335588708656000
0 2026 4690949353/72835524
0 2027 -69425921035/291342096
0 2028 -5892774593119321096897/233396483842368000
0 2029 -1794695452969568158279/155597655894912000
0 2030 3688286279667206065679/233396483842368000
0 2031 -54042381347/1388524032
0 2032 441708316810256495113/16671177417312000
0 2033 8656627828841971403/5491681972761600
0 2034 54042381347/1388524032
0 2035 -7285903175490409939/378890395848000
0 2039 -757538849110199/9789094425600
0 2040 757557570370969/4894547212800
0 2041 27872944490011/407878934400
0 2042 -12666341765473/305909200800
0 2043 -87992484864847/244727360640
0 2044 207741925883789/3582887904000
0 2045 771993517639584256589/116698241921184000
0 2046 -1593813122019889/10032086131200
0 2047 3475072662801449/75240645984000
0 2048 1809281124531147873707/116698241921184000
0 2049 7494752236949/104139302400
0 2050 1/2
0 2051 3523057855386170419/38899413973728000
0 2052 -297421610509/10413930240
0 2053 -1945406831/206625600
0 2055 -3911482046522368714427/350094725763552000
0 2056 23565625844914108577/21217862167488000
0 2057 -435157578739967263/83207302617600
0 2058 -1174100398216560541/3536310361248000
0 2059 12951952984950761/62867739755520
0 2060 -266958999000928331/2593294264915200
0 2061 2448528434076173/1664146052352
0 2062 -339636934432612247/1111411827820800
0 2063 -28574997261543775591/3978349156404000
0 2064 9739006034339065117/3536310361248000
0 2065 1174100398216560541/1768155180624000
0 2066 -12951952984950761/31433869877760
0 2067 248735677844021143/1296647132457600
0 2068 -2448528434076173/832073026176
0 2069 1415066895870537659/1667117741731200
0 2070 437482236032459097187/31826793251232000
0 2071 -13055789/1749600
0 2072 184467535850271233/735493121352000
0 2075 10374311473880767531/7956698312808000
0 2076 162675443923247/11012731228800
0 2077 44317216956167957/484560174067200
0 2078 -32365437655662191/75778079169600
0 2079 -52577682691886333/514845184946400
0 2080 23203577600011/286025102748
0 2081 -4946436438403/136202429880
0 2082 116625382475341077053/175047362881776000
0 2084 -101499561468163981/18721643088960
0 2085 357817420821737/347750884800
0 2086 1818907135362421429/2500676612596800
0 2087 -5541266982349787/9806574951360
0 2088 -254963947987805177/1326116385468000
0 2089 -201668677741468935989/16671177417312000
0 2090 1861692610127547053/2652232770936000
0 2091 1226124499195275109/3978349156404000
0 2092 -447187358175101613191/58349120960592000
0 2094 -3564078894091643/18721643088960
0 2096 3757604710364401/49032874756800
0 2098 -476383354346772679/2652232770936000
0 2099 150436113516679/1733485471200
0 2100 -404357768593/30590920080
0 2102 525877128193935338167/63653586502464000
0 2103 7220647436192671151/3536310361248000
0 2104 -1174395090746664541/3536310361248000
0 2105 10667032536635081/62867739755520
0 2106 10044163060032911/864431421638400
0 2107 2387586883193933/1664146052352
0 2108 -815791810398487237/3334235483462400
0 2109 -8942723014550949593/1989174578202000
0 2110 12496889/1749600
0 2111 -189329962596987233/735493121352000
0 2114 -10416747198215743531/7956698312808000
0 2115 -566400749009717/11012731228800
0 2116 -29703917379892997/484560174067200
0 2117 -135950687/16185672
0 2118 657761321436739637/530446554187200
0 2119 -667777222355771677/2059380739785600
0 2120 -23203577600011/286025102748
0 2121 41783796701/38638987200
0 2122 -19902725483839179359/25006766125968000
0 2123 -146822163/3596816
0 2124 104399182698503941/18721643088960
0 2125 -435383443390534/766138668075
0 2126 -109688239737339673/113667118754400
0 2127 393867/224801
0 2128 280016586215207/1362024298800
0 2129 -2497619154565277/23680649740500
0 2130 -11116237199570892577/1620808915572000
0 2131 661697753443066871/1326116385468000
0 2132 -25835343840790577249/43761840720444000
0 2133 619240109983716113/156013692408000
0 2134 1487960257/10790448
0 2135 -174793713259155101/205938073978560
0 2137 73618446709391/445753406880
0 2139 13388728138424242169/29174560480296000
0 2140 24391253207302043/57205020549600
0 2141 -1228197878921/30590920080
0 2143 -8274494097990785279/541732651084800
0 2144 1231058301383/23024736000
0 2145 -2749/648
0 2146 -44263570084229/97855128000
0 2147 19556492443/349482600
0 2148 33505823/13996800
0 2149 -22887967005301/32618376000
0 2150 -154419865339957/1337260220640
0 2151 -550945741332209/3343150551600
0 2152 131732726259671/1114383517200
0 2153 15204554724462311/257422592473200
0 2154 -13548752171/34948260
0 2155 37354169/3499200
0 2156 14161717738105477/46804107722400
0 2158 -11930557277/19415700
0 2160 2440631/194400
0 2163 540380531081396449/1326116385468000
0 2164 -4848971475356602283/5304465541872000
0 2165 26151947543649609221/25006766125968000
0 2166 -118350174474987809/257422592473200
0 2171 -48477176361886429/91170501500925
0 2172 -431204993400493/9534170091600
0 2174 -16753588993853/742922344800
0 2175 9653550131313161137/2273342375088000
0 2176 1453359312987209/23773515033600
0 2177 -123831104218363/3328292104704
0 2178 -138204310024471081/374432861779200
0 2179 81506558641/33473347200
0 2180 79106794382061623/124810953926400
0 2181 37085550570097/480714458400
0 2182 -14321880198927709/187216430889600
0 2183 140373296917/16736673600
0 2184 -1108026356723/4457534068800
0 2185 4969474421/64742688
0 2186 1568231580701357/1114383517200
0 2188 -1355034923/174340350
0 2189 4496835031/16185672
0 2190 -48445216232600837/235754024083200
0 2191 4690949353/36417762
0 2192 48521427520316731/94301609633280
0 2193 -4784089714382729617/7779882794745600
0 2194 106129834847745239/915280328793600
0 2195 -393555949/32371344
0 2197 4659138073981295617/7779882794745600
0 2198 14376623169819013/457640164396800
0 2199 106734942574/6019046775
0 2201 -1587663539748855863/404149755571200
0 2202 -2299894630791503/11441004109920
0 2203 -16859142868139471/32177824059150
0 2204 1651048402666169/17305720502400
0 2205 72660067961882369/57205020549600
0 2206 -4936106393/32371344
0 2207 15735430420339981/187216430889600
0 2208 22112206723727/320476305600
0 2209 2125152238190321/73549312135200
0 2210 130088459/2697612
0 2211 -15632650668037/340506074700
0 2212 -9501753353333/4209893287200
0 2213 -1876422871/48557016
0 2214 -14595544315956157/23575402408320
0 2215 1348126092252548809/1944970698686400
0 2216 -2211777706875707/32688583171200
0 2217 -393555949/8092836
0 2219 -3839/3400
0 2220 -1308784137574330309/1944970698686400
0 2221 12342540408941759/114410041099200
0 2222 -335874973661/577828490400
0 2224 26696195367323801603/19449706986864000
0 2225 -6878952011/194228064
0 2226 -350461841/64742688
0 2227 -1384523663/8092836
0 2228 -337390556304539/1560136924080
0 2229 7845906159387293/1783013627520
0 2230 -46897700992577803/128711296236600
0 2231 701732927/10790448
0 2232 -4987351038294514777/2059380739785600
0 2234 -12238126987/32371344
0 2235 12479264438386/12618754533
0 2236 17407817206636123/17161506164880
0 2237 -12383776730473/122363680320
0 2238 -693719441980441319/74886572355840
0 2239 -187894958529479671/294197248540800
0 2240 -102637181586477251/98065749513600
0 2241 24424673730230221/49032874756800
0 2242 21825164112707/1612299556800
0 2243 -109893807094153/644919822720
0 2244 6805541140204931/106411770748800
0 2245 113119199073647/3129757963200
0 2246 11007459675085471/12258218689200
0 2248 -349/3400
0 2249 -18155962674895/354705902496
0 2250 -50009310129293/8172145792800
0 2251 251711707/929815200
0 2253 309252357253901027/833558870865600
0 2254 344745213/1798408
0 2255 22201238131412269/49032874756800
0 2256 7625650617875533/34669709424000
0 2257 474899319041719179799/23339648384236800
0 2258 -185636424349321963/34669709424000
0 2259 6282546954393507571/9724853493432000
0 2260 1287176127660035390447/116698241921184000
0 2261 -658561537/2697612
0 2262 289980960890906743/76273360732800
0 2264 1036693811/3596816
0 2265 -9923355762907/245164373784
0 2267 349/425
0 2268 -4
0 2269 -17532706363971214421/14587280240148000
0 2270 -11136979665261841/7302768580800
0 2272 7194362886119/40787893440
0 2274 327834466575337783/926176523184000
0 2275 106183929545336711/648323566228800
0 2276 -34305227513503031/101300557223250
0 2277 21864721245717207947/38899413973728000
0 2278 241732368901547460301/29174560480296000
0 2279 97958186612519753/185235304636800
0 2280 389128545619150963/6483235662288000
0 2281 -11468716872704153/90044939754000
0 2282 126968261854391/1733485471200
0 2283 -115916653573295613779/23339648384236800
0 2284 78653640855503380013/23339648384236800
0 2285 -61266130615308853/294692530104000
0 2286 -23021786824517939/196461686736000
0 2287 328142270688955183/4322157108192000
0 2288 174919546637942501/540269638524000
0 2289 -345430899121723183/4322157108192000
0 2290 40801208059206619/196461686736000
0 2291 7650090064452637/65487228912000
0 2292 -6577879046413/545726907600
0 2293 115493160205391799643/23339648384236800
0 2294 -468838837624033171/196461686736000
0 2295 -4291170864115727173/1178770120416000
0 2296 44277107459256403/98230843368000
0 2297 -300881671714461587/196461686736000
0 2298 -1
0 2299 4/3
0 2300 158948464824667/5448097195200
0 2301 62337415375007/1362024298800
0 2302 -525996989092561/5448097195200
0 2303 118449282391813/653771663424
0 2304 139360675095539/306455467230
0 2305 120998831227/1513360332
0 2306 32916088139399/2724048597600
0 2307 -8748410639087/340506074700
0 2308 26717/3400
0 2309 -46523152299629429/49032874756800
0 2310 1732668914747417/49032874756800
0 2311 2175571850419/12382039080
0 2312 26992617757559/1816032398400
0 2313 -1009342071451499/5448097195200
0 2314 -25501334682167/1816032398400
0 2315 -67579029283699/495281563200
0 2316 5320514717783929/49032874756800
0 2317 -4690949353/36417762
0 2318 -4690949353/36417762
0 2319 3752630093/291342096
0 2320 -15011167319/291342096
0 2321 -13134528799/145671048
0 2322 7829832053/97114032
0 2323 1101250243/32371344
0 2324 -111138241/8092836
0 2325 212595425/32371344
0 2326 -1878308635/32371344
0 2327 -108294707/3596816
0 2328 165963713/32371344
0 2329 96089965/32371344
0 2330 54741503/1348806
0 2331 807899009/32371344
0 2332 152284963/1348806
0 2333 -53564035/2023209
0 2334 -347906669/32371344
0 2335 -84284965/3596816
0 2336 111138241/5395224
0 2337 11066449/5395224
0 2338 -1743625483/16185672
0 2363 349/1700
0 2364 -349/1275
0 2371 50204920220009560441/3536310361248000
0 2372 9298139218900591549/505187194464000
0 2373 -474152209097692882409/178771774857984000
0 2374 235866456518756156863883/9452557595615904000
0 2375 290987232718188293561569/207956267103549888000
0 2376 -17134131766807739987021/472627879780795200
0 2377 38840667948626554800161/1680454683665049600
0 2378 -88817482249245966367/5456021700211200
0 2379 1215141296303757065219/11120655994842240
0 2380 -67934342338597777187/15802147956196800
0 2381 -2703624084060444735877759/18485001520315545600
0 2382 -55293039788128716802021/1320357251451110400
0 2383 249356239579501840837669/27727502280473318400
0 2384 37379089838356017834919/525142088645328000
0 2385 -507934628627280886679/11203031224433664
0 2386 284810701579321177213/8752368144088800
0 2387 -5424011917832575204007/24712568877427200
0 2388 30195618116400865961/3511588434710400
0 2389 46058762870345276064287507/138637511402366592000
0 2390 276520901153827694581939/138637511402366592000
0 2391 -729149652938111884219/28644113926108800
0 2392 4946217144414027803/312584576574600
0 2393 -778218120054842517103/70018945152710400
0 2394 97528914330884447827/1323887618433600
0 2395 -12329080010684731997/4213906121652480
0 2396 -6195741634222209417597211/69318755701183296000
0 2397 5/12
0 2398 -183338415233183/3343150551600
0 2399 668584116036821/3343150551600
0 2402 -5423911703678537417503/71610284815272000
0 2403 769059910248817/27735767539200
0 2404 4899744940987297/20801825654400
0 2405 -76827650645565307/187216430889600
0 2406 23170371959/3347334720
0 2407 3928874005747025760751/80021651603097600
0 2408 -28323704784548203/83207302617600
0 2409 505246895121785843/374432861779200
0 2410 -30493050839/1338933888
0 2411 -5179982523967378656583/140037890305420800
0 2412 1759982085116045330909/7413770663228160
0 2413 -2435458498588407557/263369132603280
0 2414 5921/1120
0 2415 17753149/1713600
0 2416 42190568864876288621/29795295809664000
0 2417 50212348113238359439/14897647904832000
0 2418 -10484323/604800
0 2419 811381/84000
0 2420 3473128855370453/75240645984000
0 2421 133103/16800
0 2422 -65/36
0 2423 -57369923449473848747242229/184850015203155456000
0 2424 454611246563113988863001/23106251900394432000
0 2425 -59617760090604989977343/2772750228047331840
0 2426 -18217923695527668551909/525142088645328000
0 2427 2048593752196633260139/93358593536947200
0 2428 -1513753398682927920667/93358593536947200
0 2429 1373065125712680826751/12356284438713600
0 2430 -113804509053344232019/24581119042972800
0 2431 -5293412955806925038602433/27727502280473318400
0 2432 -249874503520466197101607/34659377850591648000
0 2433 19259302944672290468447/393856566483996000
0 2434 -8635068850056163154263/280075780610841600
0 2435 3103742895115425741791/140037890305420800
0 2436 -786022765914202680707/5295550473734400
0 2437 3848826583447663573541/589946857031347200
0 2438 4889539119851633368535329/23106251900394432000
0 2439 7/24
0 2440 -1309/108
0 2444 15539643612829909130269/196928283241998000
0 2445 46326675951613/6057002175840
0 2446 -3196392254201141/20190007252800
0 2447 3996337/37800
0 2448 -14098889368094811546229/280075780610841600
0 2449 10233128104762879/77529627850752
0 2450 -297421610509/8331144192
0 2451 5241743233958174497927/140037890305420800
0 2452 264767/8640
0 2453 -201430601600573505619/788699006726400
0 2454 670711321093073/687319395840
0 2455 891329460200040822353/84278122433049600
0 2457 -2092869075140059/4123916375040
0 2458 -322648601632739039675/23597874281253888
0 2459 49634988931/1446379200
0 2460 1213718003519809/30096258393600
0 2461 -22031216113340603660171/792214350870666240
0 2462 -128123/25200
0 2463 -54042381347/1388524032
0 2465 -74213/10800
0 2466 55739214439247/824783275008
0 2467 32689/4200
0 2468 3709/6300
0 2469 -35469288436684573963/116698241921184000
0 2470 -297421610509/10413930240
0 2471 -31753/2400
0 2473 11567/8400
0 2474 -7097/1584
0 2475 294731778051793899343177843/831825068414199552000
0 2476 -24427631655370252834673/12603410127487872000
0 2477 2959662493295504756099/787713132967992000
0 2478 -21132152249360951983/8002165160309760
0 2479 51799181578448637649/25461434600985600
0 2480 -79259552215674596729/4633606664517600
0 2481 9002915657345047949/16855624486609920
0 2482 416950141631538709159759/13863751140236659200
0 2483 1/8
0 2486 -46022752826470405142243/787713132967992000
0 2487 515422872177203/2753182807200
0 2488 -257721352116577/917727602400
0 2489 53102533241/1446379200
0 2490 5156135610967533190717/140037890305420800
0 2491 954668102788783/17620369966080
0 2492 -62124001205221872251/2333964838423680
0 2493 -85947600671/2892758400
0 2494 4371412185270377857/24070683971520
0 2495 -1898465175217741/4123916375040
0 2496 -46255163702874261931/5899468570313472
0 2497 1945406831/103312800
0 2498 8813524249291/229106465280
0 2499 -26459410748449927433113/6301705063743936000
0 2500 -387616281049061/2006417226240
0 2501 -1213718003519809/30096258393600
0 2502 -159343209902330791296929/69318755701183296000
0 2503 86649337591/723189600
0 2504 54042381347/1388524032
0 2506 74213/10800
0 2507 82510930308251/515489546880
0 2508 -7513/1400
0 2509 1
0 2510 2875243474245603163/116698241921184000
0 2511 297421610509/10413930240
0 2512 31753/2400
0 2514 -15609546413/1446379200
0 2515 2921/396
0 2516 -89742631651800845672965/391447091018446848
0 2517 -59/144
0 2518 -3/4
0 2522 -73/48
0 2523 49982967260641/1337260220640
0 2524 -172896228942383/1114383517200
0 2525 -161061063255083/1114383517200
0 2526 818479545246493/6686301103200
0 2528 818479545246493/3343150551600
0 2535 797876743672556988109/39385656648399600
0 2538 1499425231959866700197/31508525318719680
0 2542 5
0 2544 5/16
0 2545 48477176361886429/91170501500925
0 2547 3/2
0 2550 -85/96
0 2551 -313921526788191478325417/9452557595615904000
0 2552 36756072228120359/499243815705600
0 2553 -799168856013589/3962252505600
0 2554 34693997617092983/74886572355840
0 2555 -128733565849/18410340960
0 2556 -4472649357555738427/5491681972761600
0 2557 497163735062093/1540875974400
0 2558 -21267451171216897/15601369240800
0 2559 220935836749/12273560640
0 2560 234743105758314919/101697814310400
0 2561 -36665098301/1157103360
0 2562 -92725033897119097/62405476963200
0 2563 365/88
0 2564 288812346349/12273560640
0 2565 -378586952353/2892758400
0 2566 -722511992129458186597/56015156122168320
0 2567 -1726558597/160708800
0 2568 3145853362661/52069651200
0 2569 -4263889023192800216893/140037890305420800
0 2570 -938939247629/10413930240
0 2571 3471344257/160708800
0 2572 365/66
0 2573 -714893/43200
0 2574 -15/8
0 2575 -93807156318743629/311195311789824
0 2576 3452177/151200
0 2577 -3721547/16070880
0 2578 7627/3168
0 2579 1011397037426466185341/43648173601689600
0 2580 -49910937856896661/166414605235200
0 2581 72968248517670047/93608215444800
0 2582 29863101609709/8247832750080
0 2583 -14959060847788151329/10983363945523200
0 2584 84755165209/826502400
0 2585 250037481067183079/187216430889600
0 2586 -675267907063/91642586112
0 2587 33620945181379/4123916375040
0 2588 18630660047/289275840
0 2589 -297421610509/5206965120
0 2590 1422125147723468305507/140037890305420800
0 2591 1726558597/160708800
0 2592 -3145853362661/52069651200
0 2593 370746442223137192031/17504736288177600
0 2594 16884144713239/104139302400
0 2595 48279839329/723189600
0 2596 -365/66
0 2597 4575839/604800
0 2598 365147173035577043/972485349343200
0 2599 -297421610509/10413930240
0 2600 -1908911/151200
0 2601 3721547/16070880
0 2602 -6725/3168
0 2603 -30248020790945331295153/1680454683665049600
0 2604 4448812497/42855680
0 2605 -3702098941/20662560
0 2606 166031797751/2892758400
0 2607 -447208272337514288021/7413770663228160
0 2608 -212838895919979306757/1482754132645632
0 2609 1679064943/40177200
0 2611 82739807051/361594800
0 2612 -513/2800
0 2614 -12479264438386/12618754533
0 2615 4393/525
0 2617 1945406831/206625600
0 2619 24951305774653165965371/222413119896844800
0 2620 -14860408165450009/24743498250240
0 2621 -150599911550099/149960595456
0 2622 1180053236869483/4123916375040
0 2623 5032908417173028097/2106953060826240
0 2624 589887055952559755/105347653041312
0 2625 1790105923565423/2061958187520
0 2628 18155962674895/354705902496
0 2629 297421610509/10413930240
0 2631 17/18
0 2632 -31872781502878609670689/7079362284376166400
0 2633 -383228233/964252800
0 2634 2681371484932087/4123916375040
0 2635 -207741925883789/1791443952000
0 2636 1279649308699430437859593/15404167933596288000
0 2637 1712057916703033/5016043065600
0 2638 912217878898493/16720143552000
0 2639 1438132351712840246546441/7702083966798144000
0 2640 -78360616163/361594800
0 2641 -373880773469/1859630400
0 2643 -2025224393/9039870
0 2644 6389739003167/2061958187520
0 2645 -99481/86400
0 2647 -15472943/504000
0 2648 160670692102069906123/116698241921184000
0 2649 297421610509/10413930240
0 2650 -393563/15120
0 2652 144462275/7231896
0 2653 476/99
0 2654 5034573351880477/100320861312000
0 2655 1170270946824941/10748663712000
0 2656 -14684922476501957/60192516787200
0 2657 1853782175828488217/9931765269888000
0 2658 902003834266421011/465551497026000
0 2659 13940186481763217/75240645984000
0 2660 813217104999253/30096258393600
0 2661 -574453974576337/6270053832000
0 2662 -651385081351451/8851840704000
0 2663 -28980715215165077593/29795295809664000
0 2664 2965084175315701699/4256470829952000
0 2665 -45354855219113/1672014355200
0 2666 568990411510181/5573381184000
0 2667 -2023889713299913/100320861312000
0 2668 22553302134440107/300962583936000
0 2669 -4493380427608127/100320861312000
0 2670 76869933319769/2229352473600
0 2671 1743936196536661/25080215328000
0 2672 -147460086524783/37620322992000
0 2673 6640903304297560393/5959059161932800
0 2674 -315557285919325609/551764737216000
0 2675 -26473308706626253/33105884232960
0 2676 6178894424864843/75240645984000
0 2677 -3628165669123883/7524064598400
0 2678 -2142169/714000
0 2679 127324787/12852000
0 2680 -215792499187/41655720960
0 2681 297421610509/10413930240
0 2682 -1568737163867/41655720960
0 2683 134855454926281/1374638791680
0 2684 74556368524951/206195818752
0 2685 4534950629/1157103360
0 2686 297421610509/20827860480
0 2687 -297421610509/10413930240
0 2689 -2961784611765227/4123916375040
0 2690 268669042976969/4123916375040
0 2691 -94479910807/2082786048
0 2692 2004609536399/152737643520
0 2693 215792499187/8331144192
0 2694 -297421610509/13885240320
0 2695 -2651719378337/208278604800
0 2696 246761844501643/4123916375040
0 2697 3145853362661/104139302400
0 2698 7510641981209/104139302400
0 2699 337951065953/7438521600
0 2700 7758839574671/104139302400
0 2701 -200738371657/2603482560
0 2702 -3635719758119/34713100800
0 2703 -410273/22400
0 2704 19152600377/826502400
0 2705 -13282908587/723189600
0 2706 -6773307839/5785516800
0 2707 -500129323/45916800
0 2708 -10146529919/385701120
0 2709 1581320897/72318960
0 2710 -11125665083/1928505600
0 2711 8373275629/361594800
0 2712 -41962751683/826502400
0 2713 -20597927059/144637920
0 2714 -1837388563/241063200
0 2715 5912491/358725
0 2716 -1945406831/206625600
0 2717 6196672189/723189600
0 2718 2012573711/723189600
0 2719 116032725569/321417600
0 2732 66749/7560
0 2733 81643/37800
0 2734 226789/25200
0 2735 -58721/25200
0 2736 795787/50400
0 2737 11567/8400
0 2744 -28/11
0 2745 653/198
0 2746 365/132
0 2747 -515/132
0 2748 -595/396
0 2749 -11/12
0 2750 -8449657/201600
0 2752 5921/1680
0 2757 -1947958039178650756577761/13203572514511104000
0 2758 9006020687929225481/2482941317472000
0 2759 -29485884542519579121731/19805358771766656000
0 2760 141136906537044892888759/17329688925295824000
0 2761 8051542322456824066649/3150852531871968000
0 2762 -55375599348433243771/35009472576355200
0 2763 78924798207367658053/70018945152710400
0 2764 -11425491987739404713/1347958302405120
0 2765 8740449329362476720053/6931875570118329600
0 2766 4060488328498637838511/220059541908518400
0 2767 -577353721765261074419/285262369140672000
0 2768 -1628971700121769060507/105028417729065600
0 2769 229357359457839559297/23339648384236800
0 2770 -4851471693839453701/648323566228800
0 2771 4607754364097052701/89863886827008
0 2772 -13184738801699355684361/6931875570118329600
0 2773 -1876627543526105582662523/23106251900394432000
0 2774 -5287921/388800
0 2775 -953/3168
0 2776 74770105697603051/735493121352000
0 2777 1003837/194400
0 2778 -15723715592724417263/30890711096784000
0 2779 -1076237241019510930007/87523681440888000
0 2780 20879/19200
0 2781 -2555971404399587/87169555123200
0 2782 -760633/33600
0 2783 422866029819488533/1372920493190400
0 2784 3120564546141344059/404149755571200
0 2785 -313731205913039561/2059380739785600
0 2786 -704181151360115531/1029690369892800
0 2787 25707120514094911/114410041099200
0 2788 -1546769232129863432777/350094725763552000
0 2789 -163301129/12791520
0 2790 2202974217711491251/363420130550400
0 2791 1534878364984520159/37443286177920
0 2792 -65955407790343596227/19417018403692800
0 2793 -455720396633024626361261/34659377850591648000
0 2794 -262733/6768
0 2795 3307643363973997691/2168922268497600
0 2796 10999792513/1208088000
0 2797 69374676662499282890597/3465937785059164800
0 2798 2386890916898143/52004564136000
0 2799 -3131783029700475587/4376184072044400
0 2800 28131875143934899846483/2166211115661978000
0 2801 -2295373/90720
0 2802 721130950065331/7627336073280
0 2803 -27847/6075
0 2804 26081/5600
0 2805 -8694067549142462341/101939346619387200
0 2806 -44939/16800
0 2807 -869/450
0 2808 -50347/20400
0 2809 -332477/44625
0 2810 4084855335822403/8644314216384
0 2811 6250793461186199/85807530824400
0 2812 2609/600
0 2813 -12323/2700
0 2814 1438769/142128
0 2815 -1145/1584
0 2817 -291961068218928018384731/4951339692941664000
0 2819 -2016899362415802423749/412611641078472000
0 2820 2595247336721899233071/262571044322664000
0 2821 -144326544359572610129/23339648384236800
0 2822 22795946756726648429/5001353225193600
0 2823 -1456793754318687989/44931943413504
0 2824 -1562905623239675027197/315085253187196800
0 2825 2077255575966006356683/50013532251936000
0 2826 162427/14580
0 2827 -37/9
0 2828 2708327627058720703/10296903698928000
0 2829 -33833/1800
0 2830 46725730573365925597/46336066645176000
0 2831 15484526217685856339201/525142088645328000
0 2832 -15323780254949/807600290112
0 2833 -288423952068484943/2745840986380800
0 2834 5658534032507/76477300200
0 2835 -12833814526858853761/16475045918284800
0 2836 -884553258940343854579/46679296768473600
0 2837 -39476271626638897/588394497081600
0 2838 116380612583269519/257422592473200
0 2839 1909037241042406793/1372920493190400
0 2840 150096392245958038087/10940460180111000
0 2841 1868681197469/30590920080
0 2842 -161915710116627671839/9267213329035200
0 2843 -22068054915160207661/224659717067520
0 2844 -353435486124394599533/50969673309693600
0 2845 109961009181486617399353/3851041983399072000
0 2846 35643122417/437013144
0 2847 139122208885942693123/29125527605539200
0 2848 660142829/151011000
0 2849 143881137714083280365797/8664844462647912000
0 2850 3046500701369315441/2652232770936000
0 2851 1702327947799912919/21880920360222000
0 2852 -476363354200309098961/2888281487549304000
0 2853 -885055697471/4370131440
0 2854 -50445204176693/238354252290
0 2855 55694/6075
0 2856 -20481/2800
0 2857 -91891694683601350357/67959564412924800
0 2858 7513/2800
0 2859 1001/900
0 2860 8849/3400
0 2861 -1/2
0 2862 -131537796882968591/1215606686679000
0 2863 4392698112697661/12258218689200
0 2864 -2609/300
0 2865 23971/2700
0 2866 -338806147627/4370131440
0 2867 111/44
0 2869 1595875625418819707648423/11553125950197216000
0 2870 -97599317/5248800
0 2871 -115/18
0 2872 15777727/874800
0 2873 4131967/72900
0 2874 1164071/174960
0 2875 -2267923/69984
0 2876 86651/9504
0 2877 239/176
0 2878 47/27
0 2879 64/9
0 2880 -599/792
0 2881 -72826336301111093/429037654122000
0 2882 26/9
0 2883 270659858229769427/858075308244000
0 2884 -6783584681094101/33431505516000
0 2885 50447/38880
0 2886 -521251/12150
0 2887 56989/14580
0 2888 31255157752711666163/15445355548392000
0 2889 61765831737541546543/46336066645176000
0 2890 55103/1800
0 2891 -120987707313422276923/92672133290352000
0 2892 -3
0 2893 -28518262742741899732277/787713132967992000
0 2894 39446915446753/495281563200
0 2895 10791135862353685549/14587280240148000
0 2896 -1760001177288264838309/78771313296799200
0 2897 28649/8100
0 2898 184467535850271233/735493121352000
0 2899 490469/21600
0 2900 125/27
0 2901 2132953946616167977/13238876184336000
0 2902 3049/2700
0 2903 15/2
0 2905 -483189132950139211/1620808915572000
0 2906 -42712128545504633/81721457928000
0 2907 9/8
0 2908 -328181/48600
0 2909 707893/23328
0 2910 -5/352
0 2912 4916426795645958789583/630170506374393600
0 2913 -1422838976497691/90855032637600
0 2914 -18501490963769/1376591403600
0 2915 -229289560370683/3670910409600
0 2916 -1289/792
0 2917 822630409409735/4845601740672
0 2918 -142466672301080903/1938240696268800
0 2919 -238488465707573/1835455204800
0 2920 11332567090404379/166414605235200
0 2921 -222544044614767091/2745840986380800
0 2922 -1237570982197/27191928960
0 2923 7151291280599/183545520480
0 2924 -3079361979638789203/2745840986380800
0 2925 -460252269660617827/659001836731392
0 2926 -76457751297191/611818401600
0 2927 1349274726078425087/2353577988326400
0 2928 6473034880800246112399/280075780610841600
0 2929 28520602240729/1300114103400
0 2930 -76532085067665871157/140037890305420800
0 2931 3955216886118535323667/280075780610841600
0 2932 -3443/1575
0 2933 58632656021413693/484560174067200
0 2934 -26/9
0 2935 -820753868881/43701314400
0 2936 -1283221419091933961/16475045918284800
0 2937 53387/8400
0 2938 15/4
0 2939 1548039388640497699/4667929676847360
0 2940 3845383279303669/457640164396800
0 2941 78079/8400
0 2942 -2
0 2943 -7403842389589/183545520480
0 2944 -181/352
0 2945 -4233158813318572154267/840227341832524800
0 2946 1549886944250876519/3530366982489600
0 2947 -153829278276220703/294197248540800
0 2948 -421949408432335543/1372920493190400
0 2949 32675235003914931049/41187614795712000
0 2950 770842980013/6474268800
0 2951 340955393872498021/205938073978560
0 2952 1280358686044780777/1029690369892800
0 2953 320517134698514581/274584098638080
0 2954 -9896392687157622319/3432301232976000
0 2955 727887486209/14567104800
0 2956 -271145235521401651/823752295914240
0 2957 3
0 2958 -170518460104471644317/10002706450387200
0 2959 -1425263981591327/10400912827200
0 2960 14483011347319823729/35009472576355200
0 2961 -1473195773950781413/135433162771200
0 2962 -35713/4200
0 2963 -32963682047032987/137292049319040
0 2964 26/9
0 2965 110902061923/2185065720
0 2966 1204329248815590539/4118761479571200
0 2967 15/4
0 2968 210209/10200
0 2969 -1251594122569561609/2917456048029600
0 2970 4002688370245589/16344291585600
0 2971 -886/525
0 2972 2
0 2973 9185435724391/183545520480
0 2974 133/1056
0 2975 2757875190474510015599/2100568354581312000
0 2976 -6008624665837/244727360640
0 2977 -112639/38880
0 2978 205201868651/2913420960
0 2979 -73218592479255280901/3089071109678400
0 2980 -112793586612665508313/9267213329035200
0 2981 2861439688889/122363680320
0 2982 14374639792622291359/1158401666129400
0 2983 597670020898876014361/5295550473734400
0 2984 5380808977067/12236368032
0 2985 -425992904227762513/102969036989280
0 2986 141439635979631449951/1853442665807040
0 2987 -641467639219/2549243340
0 2988 23203577600011/286025102748
0 2989 -5901583/194400
0 2990 16793406987733/152954600400
0 2991 -3176723626068606577/1853442665807040
0 2993 1711510524894485459/686460246595200
0 2994 346991870208127/630937726650
0 2995 -217451/16800
0 2996 24821/10800
0 2997 14668397437/764773002
0 2999 -69033134059230088039/2695916604810240
0 3000 374740924743642635327/122327215943264640
0 3001 83238678735774336982777/2038786932387744000
0 3002 -21422657001761276531/11326594068820800
0 3004 -11620337540914437773/2633691326032800
0 3005 -81709901/929815200
0 3006 7913059615317347/53205885374400
0 3007 -3949785837944155067/1316845663016400
0 3008 29383/16200
0 3009 -41783796701/38638987200
0 3010 -25739/48600
0 3011 -527579258420958791023/203878693238774400
0 3012 613/225
0 3013 19861/2550
0 3014 -91539078668737/1182353008320
0 3015 -28354252256916233/171615061648800
0 3016 80341/10800
0 3017 481/1800
0 3018 -2671/1584
0 3019 4305877059935148450149891/207956267103549888000
0 3020 -2950930816579/40787893440
0 3021 -228678508570398923471/10902603916512000
0 3022 249413164044152951/663058192734000
0 3023 -446771145307201157607277/2475669846470832000
0 3024 -861007122541541917/378890395848000
0 3025 45058347531879922993/8335588708656000
0 3026 -4156230482120807759723567/34659377850591648000
0 3027 1449693606269/3059092008
0 3028 2530060994058128959/10296903698928000
0 3029 -1076749/194400
0 3030 -130176063737/19119325050
0 3031 5278504911508660688071/2038786932387744000
0 3032 44939/8400
0 3033 869/225
0 3034 -54659/10200
0 3035 8720389/178500
0 3036 -7561600140704565517/2083897177164000
0 3037 -193771033708068493/171615061648800
0 3038 324491/16800
0 3039 -416249/97200
0 3040 240836211821/3059092008
0 3041 -311/792
0 3044 -44184782580073786481/87523681440888000
0 3045 -3573820361544911501/14587280240148000
0 3046 5139380632060873447/8752368144088800
0 3047 -2346816339753903220409/2888281487549304000
0 3048 -29774642149223903074153/2166211115661978000
0 3049 -1647459260698067821/1944970698686400
0 3050 -157705765707950057/1166982419211840
0 3051 419538025954217161/1862205988104000
0 3052 -11907044942856247/234020538612000
0 3053 2721238553812212197887/346593778505916480
0 3054 -19306270203591625905229/3465937785059164800
0 3055 1668207598736297753/3978349156404000
0 3056 14680567374758791/294692530104000
0 3057 -3082170799993312193/19449706986864000
0 3058 -2025365693146847981/3125845765746000
0 3059 4168613412698062109/19449706986864000
0 3060 -473025266461778633/1136671187544000
0 3061 -10048962584343169/33152909636700
0 3062 53818513998732913/3978349156404000
0 3063 -143650766687225578190701/17329688925295824000
0 3064 1289322409679324793431/320920165283256000
0 3065 105836452525961809343/17192151711603000
0 3066 -2902043724785298833/3978349156404000
0 3067 19616766935202848107/7956698312808000
0 3069 1990441/178500
0 3070 -673397/59500
0 3071 -65100734084843/4486668278400
0 3072 -244507485377387/2118704464800
0 3073 100030050378248531/411876147957120
0 3074 -3225440018019035741/9708509201846400
0 3075 -11382925768467994577/10193934661938720
0 3076 -73092553262341357/514845184946400
0 3077 -163601339353853/2542445357760
0 3078 6660199213486081/51484518494640
0 3079 114546251/29743200
0 3080 442444591818111353173/203878693238774400
0 3081 -959026821292985521/29125527605539200
0 3082 -2866949675148269/15601369240800
0 3083 -915885983744609/8474817859200
0 3084 404409574247801197/2059380739785600
0 3085 809460424563409/8474817859200
0 3086 16745922903198899/187216430889600
0 3087 -50491594744731610553/203878693238774400
0 3089 47758116439429/393311829600
0 3090 338497880380249/2753182807200
0 3091 -24186954900113/5506365614400
0 3092 112479663655591/2753182807200
0 3093 468891400325969/5506365614400
0 3094 46845773430997/1835455204800
0 3095 20113/2800
0 3096 -774800595377/135959644800
0 3097 3749994087883/229431900600
0 3098 -83464115172839/1223636803200
0 3099 3184435957519/29134209600
0 3100 48115147727939/1223636803200
0 3101 -3280677798353/61181840160
0 3102 14104347395/258970752
0 3103 -340009911713/3823865010
0 3104 2763089831261/34961051520
0 3105 76118927212/1911932505
0 3106 141209590171/2549243340
0 3107 -7873165273/20393946720
0 3108 -503778258853/30590920080
0 3109 -32539306177/2185065720
0 3110 -1419704357/23245380
0 3111 -6760605468047/40787893440
0 3113 -6346283/218700
0 3114 -3159007/109350
0 3115 -12293573/1749600
0 3116 -3243103/1749600
0 3117 -6953299/437400
0 3118 1294723/145800
0 3119 869/225
0 3121 1693903/97200
0 3122 -1421759/145800
0 3124 -4058197/194400
0 3125 3187/1200
0 3126 -3541903/194400
0 3127 -14717/1680
0 3128 -22933/8400
0 3129 -3371/2100
0 3130 -2323/525
0 3131 -5799/560
0 3132 -15499/8400
0 3134 9446/1215
0 3135 88637/48600
0 3136 35767/16200
0 3137 30317/8100
0 3138 34711/3240
0 3139 1327/2700
0 3141 29/176
0 3142 71/132
0 3143 -43/132
0 3144 413/792
0 3145 65/792
0 3146 161/144
0 3148 -26153/10200
0 3149 17501/5100
0 3150 -12787/8400
0 3151 -349/2700
0 3152 7513/8400
0 3153 1001/2700
0 3158 742831865376132621415411/23106251900394432000
0 3160 -166488408036814493803357/5776562975098608000
0 3161 -1132812434272721950513/1050284177290656000
0 3162 5339009624842325505559/1050284177290656000
0 3163 -42416560945639145623/13336941933849600
0 3164 10433403082188853391/4667929676847360
0 3165 -471936826251878077/28082464633440
0 3166 15209656028405189400479/6931875570118329600
0 3167 19782104483787845612753/825223282156944000
0 3168 -37375789133/232988400
0 3169 -17108776651783/1485844689600
0 3170 -40118176361377/231131396160
0 3171 -77530922625517/247640781600
0 3172 16491731309499164527/92672133290352000
0 3173 -5600487429740234218681/525142088645328000
0 3174 315703301604179/1248109539264
0 3175 -60119913258194527/499243815705600
0 3176 131233193610331/433371367800
0 3177 2180461703469989173/16475045918284800
0 3178 462270283899229457/69154513731072
0 3179 89180956506298211/4118761479571200
0 3180 -5345260859852161/20801825654400
0 3181 -236184765120872761/588394497081600
0 3182 -188925037628131925129/38899413973728000
0 3183 3163598115505/24472736064
0 3184 20382082974524759099/4633606664517600
0 3185 8115409090616685241/224659717067520
0 3186 1279039202881195483/264777523686720
0 3187 -8624407895942317556183/6931875570118329600
0 3188 876790150177/30590920080
0 3189 -1705445444119176593/1258510452091200
0 3190 -6532572073/604044000
0 3191 181846777169436947197/34384303423206000
0 3192 1222798849493469259/2652232770936000
0 3193 3523064770314338363/5470230090055500
0 3194 -516325460064630916463/509696733096936000
0 3195 1369686449749/15295460040
0 3196 6561275882011/56498785728
0 3197 -228851/48600
0 3198 -1919/5600
0 3199 -12863213457897486967/7281381901384800
0 3200 -7513/5600
0 3201 -1001/1800
0 3202 -8849/6800
0 3203 1/4
0 3204 -3586600571287565591/9724853493432000
0 3205 -18499840125034913/42903765412200
0 3206 2609/600
0 3207 -12323/2700
0 3208 145424798987/6118184016
0 3209 -3059/792
0 3211 -2949850831624143291645587/69318755701183296000
0 3213 46775852593/838758240
0 3214 563/54
0 3215 -13792073/1749600
0 3216 -5962820291/14561775
0 3217 -64651/87480
0 3218 63007978757/174741300
0 3219 699966313436977/4457534068800
0 3220 53855861511671/557191758600
0 3221 67065352270369/185730586200
0 3222 47300346013877/445753406880
0 3223 6351663599637161/53629706765250
0 3224 -89/18
0 3225 11222173/218700
0 3226 3839363242878440281/5148451849464000
0 3227 -69258960113563/148584468960
0 3228 511397/97200
0 3229 134466774996593/111438351720
0 3230 -28115034523749661/61617109900500
0 3231 -58629939789881011271/46336066645176000
0 3232 3355190872703/371461172400
0 3233 -151362597438812537/2059380739785600
0 3235 -353689808236532976007/17504736288177600
0 3236 -5272774056176794913/5304465541872000
0 3237 -10826793658496269549/14587280240148000
0 3238 575820767946511044709/46336066645176000
0 3239 3944789025389/8740262880
0 3240 -189329962596987233/735493121352000
0 3241 -498569/21600
0 3242 -169/54
0 3243 6562850666386946989/23168033322588000
0 3244 1001/2700
0 3245 486430750781283211/1620808915572000
0 3246 43369305269675633/81721457928000
0 3247 3/8
0 3248 352481/48600
0 3249 -7304477926999/139297939650
0 3250 563/528
0 3252 -30026448791358652584647/1575426265935984000
0 3253 -1234685404812071/17551540395900
0 3254 -6915840426461819/93608215444800
0 3255 8197051822270729/62405476963200
0 3256 -25895269649/30683901600
0 3257 -577933706196758627/1029690369892800
0 3258 2185029671169230231/16475045918284800
0 3259 -963237487557439/7800684620400
0 3260 42446660743/30683901600
0 3261 118286525856180131/686460246595200
0 3262 2396526719439791/4160365130880
0 3263 -7090460513/929815200
0 3264 -35814567930443/27859587930
0 3265 829550145685370701/1497731447116800
0 3266 3505984465156327493/4118761479571200
0 3267 696533501248561/10400912827200
0 3268 -48016059479318057/915280328793600
0 3269 353138156509565037613/28007578061084160
0 3270 1016360826049174933/1414524144499200
0 3271 23196661714557135011/20005412900774400
0 3272 -3844401062245012957/484560174067200
0 3273 -151785236509/755331360
0 3274 -157379040301561693/484560174067200
0 3275 26/9
0 3276 14406301289437/305909200800
0 3277 -74775996704365109/411876147957120
0 3278 7513/8400
0 3279 -592067840687929933/666847096692480
0 3280 -4150476722234869/457640164396800
0 3281 -73879/8400
0 3282 2
0 3283 381959834151493/15601369240800
0 3284 -3295/1584
0 3285 2831803031538829303609/240064954809292800
0 3286 10799769484167217679/12356284438713600
0 3287 -74790258582236671/514845184946400
0 3288 -1069291576675422109/1372920493190400
0 3289 -7599472749467833/91936640169000
0 3290 10594337609837/85604220800
0 3291 171372470778860203/343230123297600
0 3292 -118132080470168959/91528032879360
0 3293 -156864365524461311/137292049319040
0 3294 13597118314685/69339418848
0 3295 89818462074260071/76273360732800
0 3296 -88101/19975
0 3297 -1858409753761845283/208389717716400
0 3298 -10034618616526933/14145241444992
0 3299 -35944148080878342209/35009472576355200
0 3300 396586971469039997/73549312135200
0 3301 -43405169608/3611428065
0 3302 -7429445133609139/12481095392640
0 3303 -26/9
0 3304 1659481569833/15295460040
0 3305 377032925339427803/1029690369892800
0 3306 26547/3400
0 3307 718591576919736001/729364012007400
0 3308 2797158606883507/10400912827200
0 3309 1247/1050
0 3310 -2
0 3311 -88091016809351/7800684620400
0 3312 1153/528
0 3313 -9008856449788066266181/1050284177290656000
0 3314 3285697836649/24472736064
0 3315 1037025841/1859630400
0 3316 -38542949228237/81575786880
0 3317 243956180492785464787/18534426658070400
0 3318 590609137608270043/33698957560128
0 3319 8251648918073/40787893440
0 3320 -27286273539701821/7302768580800
0 3321 143643610815370431287/2059380739785600
0 3322 49432917959102711/12481095392640
0 3323 425992904227762513/102969036989280
0 3324 -15835484677577927059/421236969501600
0 3325 6924732238157/61181840160
0 3326 -23203577600011/286025102748
0 3327 5877283/194400
0 3328 11088624917897/152954600400
0 3329 -3836086163055693217/842473939003200
0 3331 -1711510524894485459/686460246595200
0 3332 -346991870208127/630937726650
0 3333 217451/16800
0 3334 -24821/10800
0 3335 -8414887415777/122363680320
0 3337 162735695980121700899/2695916604810240
0 3338 136567396195801917161/26027067221971200
0 3339 -1989237687284190268327/169898911032312000
0 3340 -251711707/464907600
0 3341 -29525325581487810937/7281381901384800
0 3343 -288153435051394831/106411770748800
0 3344 -549185665534097/3224599113600
0 3345 -7913059615317347/53205885374400
0 3346 920861475504157477/619692076713600
0 3347 -376225811/464907600
0 3348 41783796701/38638987200
0 3349 25739/48600
0 3350 -1331978387906047729/166567559835600
0 3351 -1001/450
0 3352 -8849/1700
0 3353 91539078668737/1182353008320
0 3354 -5428425691194647/15601369240800
0 3355 -80341/10800
0 3356 3244423/929815200
0 3357 569/198
0 3358 -6076015042848673129781111/207956267103549888000
0 3359 -663764669443/13595964480
0 3360 25301998581099564047/23168033322588000
0 3361 154539790883370493/663058192734000
0 3362 -37587770647886792556211/368716785644592000
0 3363 -34214273634066559897/5304465541872000
0 3364 -343016793179781184279/58349120960592000
0 3365 683107371714662736298441/17329688925295824000
0 3366 -2025107516309/4370131440
0 3367 5791081181682988841/10296903698928000
0 3368 1149649/194400
0 3369 -864069021464/9559662525
0 3370 359915804736694528291/46336066645176000
0 3371 -7513/2800
0 3372 -1001/900
0 3373 -26547/3400
0 3374 3/2
0 3375 49039905475773956809/14587280240148000
0 3376 105403772490125743/171615061648800
0 3377 -307691/16800
0 3378 464849/97200
0 3379 6889223205853/122363680320
0 3380 -527/396
0 3383 -30062028152796900907/87523681440888000
0 3384 -184482155206390577/2917456048029600
0 3385 426315458329469477/5470230090055500
0 3386 2928227982364104740423/2888281487549304000
0 3387 -1390999145508400646623/618917461617708000
0 3388 -165865665766543361/463088261592000
0 3389 -722713774335435241/29174560480296000
0 3390 -30914215151656817/87523681440888000
0 3391 -65081522698667/393311829600
0 3392 -9141522320623201979947/2166211115661978000
0 3393 -20448460393025520908543/8664844462647912000
0 3394 36915964612897949/84645726732000
0 3395 6215800129921973/42098932872000
0 3396 -158786508970656509/3889941397372800
0 3397 -24676124356604191091/43761840720444000
0 3398 516928097255667973/19449706986864000
0 3399 -8715258945347263/33858290692800
0 3400 -536561408606829017/1326116385468000
0 3401 -3244590689826629/1989174578202000
0 3402 -23111500464583111847107/8664844462647912000
0 3403 585279690812164943047/320920165283256000
0 3404 5369174399849985101/2735115045027750
0 3405 -2862853811484091051/3978349156404000
0 3406 445709361459929891/318267932512320
0 3408 1/2
0 3409 -1/3
0 3410 -69272872585783/286383081600
0 3411 -21938771305331201/57205020549600
0 3412 45959612719598701/58839449708160
0 3413 -102708773696187814627/67959564412924800
0 3414 -204750971941369140719/50969673309693600
0 3415 -329232976239599213/514845184946400
0 3416 -4254750968102653/22882008219840
0 3417 9894599408781397/25742259247320
0 3418 19711249/29743200
0 3419 1618988922220621614923/203878693238774400
0 3420 -20969694536232912389/203878693238774400
0 3421 -18018356784479101/15601369240800
0 3422 -20578613117398769/76273360732800
0 3423 49150410021557899/43816611484800
0 3424 21137741491653569/76273360732800
0 3425 35866289592301291/187216430889600
0 3426 -175080254748689186107/203878693238774400
0 3428 509556692849387/2753182807200
0 3429 512019152662541/2753182807200
0 3430 323536480985843/5506365614400
0 3431 64442390975567/393311829600
0 3432 -206748983927639/5506365614400
0 3433 -202970856074107/1835455204800
0 3434 -11713/2800
0 3435 21195252975847/135959644800
0 3436 -5016516489899/114715950300
0 3437 -155650079133271/1223636803200
0 3438 78035996897/203939467200
0 3439 -174249768643709/1223636803200
0 3440 761292931375/12236368032
0 3441 69108034697/776912256
0 3442 -45152668523/1092532860
0 3443 -218399933957/244727360640
0 3444 -2475707218541/15295460040
0 3445 -237755781857/5098486680
0 3446 -844660380953/20393946720
0 3447 -398963585233/15295460040
0 3448 1972180885541/30590920080
0 3449 -78129692945/3059092008
0 3450 24098177180153/40787893440
0 3452 2811679/109350
0 3453 5704439/218700
0 3454 11297273/1749600
0 3455 4385203/1749600
0 3456 6345799/437400
0 3457 -1197523/145800
0 3458 -101/900
0 3460 -1693903/97200
0 3461 1421759/145800
0 3463 3839497/194400
0 3464 -1987/1200
0 3465 3517603/194400
0 3466 11357/1680
0 3467 31333/8400
0 3468 -2929/2100
0 3469 2323/525
0 3470 4119/560
0 3471 15499/8400
0 3473 -9446/1215
0 3474 -88637/48600
0 3475 -35767/16200
0 3476 -30317/8100
0 3477 -34711/3240
0 3478 -1327/2700
0 3480 347/132
0 3481 -75/22
0 3482 -94/33
0 3483 389/99
0 3484 212/99
0 3485 31/36
0 3487 -8849/3400
0 3488 8849/5100
0 3489 -7513/8400
0 3490 -1001/2700
0 3491 -7513/8400
0 3492 -1001/2700
0 3497 -3698183003441027510063393/46212503800788864000
0 3499 -45383170650123584143741/2888281487549304000
0 3500 8583237926107/167751648000
0 3501 -1763/243
0 3502 -1435559477101/24463782000
0 3503 -838267325669/4193791200
0 3504 -60510087503759/1174261536000
0 3505 -1568725398931/23024736000
0 3506 -57/16
0 3507 1139/324
0 3508 71/108
0 3509 -43/324
0 3510 215/324
0 3511 43668586744229/195710256000
0 3512 -59307505703/698965200
0 3513 -828866294911/1812132000
0 3514 -9013398452581/195710256000
0 3515 266063950723/931953600
0 3516 -68413918909/1397930400
0 3517 21282375043/174741300
0 3518 23603315604767/195710256000
0 3519 166547363064707/391420512000
0 3520 8116752727/51775200
0 3521 46863100620209/195710256000
0 3522 3530243/564000
0 3523 3385219/714000
0 3524 -29423497769/77662800
0 3525 22224410093971/97855128000
0 3526 7/24
0 3527 42517847/2876400
0 3528 -44756167966229/97855128000
0 3529 -4724554289/19415700
0 3530 -21/4
0 3531 5519/3600
0 3532 5/4
0 3533 9329/32400
0 3534 -7/4
0 3535 7/16
0 3536 245823/238000
0 3537 17185269350551/32618376000
0 3538 1
0 3539 785311/48600
0 3540 21351955849/29123550
0 3541 1/48
0 3543 192358146027791/293565384000
0 3546 1713106905705751/20058903309600
0 3547 -415447408869581/6686301103200
0 3548 -101488949229569/891506813760
0 3549 591/352
0 3550 812500504859063/14709862427040
0 3551 -1173534201091043/6686301103200
0 3552 -545411960805481/1114383517200
0 3553 -403039/14256
0 3554 -1452924515025557/6129109344600
0 3555 -28264946696329/165093854400
0 3556 -245803430985119/445753406880
0 3557 224573/28512
0 3558 36373/4752
0 3559 -30770294840281/371461172400
0 3560 685/81
0 3561 -4114090903412951/36774656067600
0 3562 54614699426641/185730586200
0 3563 45127150846277/208946909475
0 3564 -661522534015997/1671575275800
0 3565 263/36
0 3566 2276656981333/29716893792
0 3567 239/88
0 3568 -5/6
0 3569 -20710507943615/89150681376
0 3570 2635/108
0 3571 -743/216
0 3572 -5/9
0 3573 -162210022467991/222876703440
0 3574 239/176
0 3575 -27937735504205957/220647936405600
0 3576 -11909618293479997/82595484216000
0 3577 365952881758673/334315055160
0 3578 -95191182027333673/2574225924732000
0 3579 -1618555225640234689/5148451849464000
0 3580 280061571126901/247640781600
0 3581 -13548752171/34948260
0 3582 -1061653414132679/1671575275800
0 3583 -91205673534880529/1287112962366000
0 3584 132058721448097979/1470986242704000
0 3585 16338896619971/15477548850
0 3586 -498135455972543/4767085045800
0 3587 3
0 3588 250678604227289/12258218689200
0 3589 -54614699426641/185730586200
0 3590 -45405746725577/208946909475
0 3591 -4748236145029957/85807530824400
0 3592 -263/36
0 3593 2509920839779/7429223448
0 3594 -173/88
0 3595 -45/8
0 3596 63/4
0 3597 20777370954647/89150681376
0 3598 -773464043818393/9534170091600
0 3599 743/216
0 3600 5/9
0 3601 162210022467991/222876703440
0 3602 -239/176
0 3603 -913540041933003817/2808246463344000
0 3604 141233203716253/297168937920
0 3605 -484741/194400
0 3606 639454418581409/4457534068800
0 3607 72994513999/698965200
0 3608 4590928831/12943800
0 3609 139158560933533/185730586200
0 3610 66832258459/349482600
0 3612 -3726527017/9707850
0 3613 19981029761/69896520
0 3615 5791099947551/27515642400
0 3616 -13548752171/34948260
0 3617 -2154294271/5177520
0 3618 305998049453107/742922344800
0 3619 -1001/2700
0 3621 108197571173/232988400
0 3622 -3/2
0 3623 -2946769/97200
0 3624 2797473455822509/2228767034400
0 3625 -22121100708474191/40117806619200
0 3626 -184786043647956238093/139008199935528000
0 3627 -254458530607423912909/92672133290352000
0 3628 68953/10800
0 3629 8497493862159609809/18534426658070400
0 3631 459919/97200
0 3632 34504919/3499200
0 3633 37354169/3499200
0 3634 840107/194400
0 3635 35446662181393939841/18534426658070400
0 3636 4676/2025
0 3637 -17/4
0 3639 3756399891219319/85807530824400
0 3640 -894367/97200
0 3641 -5442773/583200
0 3642 85/96
0 3643 -648954328207116766631/556032799742112000
0 3644 -18106481307407/24764078160
0 3645 3485955565090398779/2106184847508000
0 3646 -66551438132374751/82882274091750
0 3647 680475207959854413791/11253044756685600
0 3648 2957980606511077219/1326116385468000
0 3649 -796565410312518737/5304465541872000
0 3650 25103327732328428702939/787713132967992000
0 3651 -148891924693991/185730586200
0 3652 19542378890913859/46804107722400
0 3653 37964522969/155325600
0 3654 -112271106154351/742922344800
0 3655 6184899665155484989/92672133290352000
0 3656 5/2
0 3657 -155893/12960
0 3658 -39/2
0 3659 -9/4
0 3660 776698477641026989/1458728024014800
0 3661 -58723747546275841/114410041099200
0 3662 233/54
0 3663 1103989/97200
0 3664 -186848995932691/148584468960
0 3665 5/176
0 3669 55799910711493967797/87523681440888000
0 3670 775847552960351689/1458728024014800
0 3671 -145603053193671615383/87523681440888000
0 3672 558221849322799754297/262571044322664000
0 3673 10018163673705540031823/393856566483996000
0 3674 215072376010478447/121560668667900
0 3675 152647802962275767/583491209605920
0 3676 -917171469466920587/1750473628817760
0 3677 -41742720252901/1337260220640
0 3678 -941273511943222119029/56265223783428000
0 3679 7505164399922574528349/787713132967992000
0 3680 -1863214914748221019/3978349156404000
0 3681 -9303835893673001/84197865744000
0 3682 151031046068992697/388994139737280
0 3683 83784083945051935741/87523681440888000
0 3684 -152246652755671697/388994139737280
0 3685 1758312806357923643/1591339662561600
0 3686 522629574482963153/1326116385468000
0 3687 -52375852760309447/994587289101000
0 3688 5820951016321018903819/393856566483996000
0 3689 -4087843255512037543/583491209605920
0 3690 -59034427724264465149/5470230090055500
0 3691 9268414875922868177/7956698312808000
0 3692 -2679752667854785213/568335593772000
0 3694 -7/8
0 3695 25/24
0 3697 69811745354222273/381366803664000
0 3698 160128172567903/2383542522900
0 3699 1863737322147495203/10296903698928000
0 3700 467357401107334027/3089071109678400
0 3701 8544765982765261189/11584016661294000
0 3702 -11974533983514907/183873280338000
0 3703 469738930854043/19068340183200
0 3704 -69940024484697109/643556481183000
0 3705 12846859568279/195710256000
0 3706 -7397606799697740587/5792008330647000
0 3707 5466959078209233707/23168033322588000
0 3708 -11938018162419929/39003423102000
0 3709 9982892472925/508489071552
0 3710 230028541064611703/1029690369892800
0 3711 -461793789111043/12712226788800
0 3712 -302220425415903199/468041077224000
0 3713 1848502091735385403/23168033322588000
0 3715 46587199621127/417893818950
0 3716 23119477386001/208946909475
0 3717 -3643559772733/393311829600
0 3718 41408405197741/1337260220640
0 3719 18040438952959/208946909475
0 3720 -65436004914071/2228767034400
0 3721 -3/2
0 3722 -1923269056301/30955097700
0 3723 -7588074497393/278595879300
0 3724 7390465084817/185730586200
0 3725 41186677701607/247640781600
0 3726 976737225193/4643264655
0 3727 9743164862831/148584468960
0 3728 -9814680234841/123820390800
0 3729 1606932257741/10925328600
0 3730 -1131224437441/46432646550
0 3731 -13415193924469/185730586200
0 3732 -2881771494497/41273463600
0 3733 -500801227939/247640781600
0 3734 -16877409384653/742922344800
0 3735 1257952806196/23216323275
0 3736 32525138935883/371461172400
0 3737 24060791938951/61910195400
0 3738 -44682776620229/195710256000
0 3739 -43256683100189/195710256000
0 3740 1515532385851/24463782000
0 3741 -12064018544279/195710256000
0 3742 -22661680244839/97855128000
0 3743 365964055301/65236752000
0 3744 -11089/2400
0 3746 468756412/4853925
0 3747 -2948728603/232988400
0 3749 4895351479/77662800
0 3750 -1484193461/4314600
0 3751 -1283537107/4568400
0 3752 -827/108
0 3753 581/216
0 3754 -635/72
0 3755 -55/36
0 3756 -329/36
0 3757 -5/6
0 3759 46907/48600
0 3760 -108853/48600
0 3761 33263/8100
0 3762 -7303/8100
0 3763 -15673/16200
0 3764 -11609/5400
0 3766 -881/1056
0 3767 27/22
0 3768 239/176
0 3769 -449/528
0 3770 -103/528
0 3771 -29/96
0 3773 -4
0 3774 19/6
0 3775 5/6
0 3776 -78697/10800
0 3777 5/6
0 3778 7853/5400
0 3783 617434182452896516991/210056835458131200
0 3784 2793581334214469687221/52514208864532800
0 3785 -3327476315084323/24962190785280
0 3786 -1419977317439297/249621907852800
0 3787 91481865592673723/280824646334400
0 3788 -2322107757547/938927388960
0 3789 -2355388664298212927/16475045918284800
0 3790 -825105754990463/27735767539200
0 3791 8726416422437531/93608215444800
0 3792 -564103687859/71130862800
0 3793 -91101809834242463/249621907852800
0 3794 -9066490860521299/17830136275200
0 3795 47450722999/11157782400
0 3796 676786968110051053/374432861779200
0 3797 -395543/673200
0 3798 -32320219803481/1564878981600
0 3799 -57871216373/683012400
0 3800 13351/2550
0 3801 -19143827/1917600
0 3802 -17301684528900809/130754332684800
0 3803 19313299031/550312848
0 3804 1987833583667549/8320730261760
0 3805 15793/2800
0 3806 -66824273/6711600
0 3807 3341842819135087/41603651308800
0 3809 29091888115939/128406331200
0 3810 35/88
0 3811 -6046447/151200
0 3812 4903/30600
0 3813 -15/4
0 3814 -2671828829638/10834284195
0 3815 -27697/15300
0 3816 -2069891/75600
0 3817 1/2
0 3818 58140210559/48152374200
0 3819 -1/396
0 3820 -420936274070070449/261508665369600
0 3821 309539537343851/2641501670400
0 3822 -3037970406432329/5506365614400
0 3823 -13430614033814239/32950091836569600
0 3824 7860619657714314353/10983363945523200
0 3825 -98640257492016893/62405476963200
0 3826 147760682597/5578891200
0 3827 74034951105541499/62405476963200
0 3828 -2129478600928991/1830560657587200
0 3829 -384193989511152091/5491681972761600
0 3830 1388728043/825469272
0 3831 12913670199842053/228820082198400
0 3832 19143827/958800
0 3833 24516091742544101/130754332684800
0 3834 -2137971419953/41273463600
0 3835 -21758734380570629/41603651308800
0 3836 -1/12
0 3837 1491913/95880
0 3838 8898056162941741/101697814310400
0 3839 -63503084692207/577828490400
0 3840 -19/11
0 3841 5529983/604800
0 3842 59219/61200
0 3843 22467029718221/43337136780
0 3844 11763841809014629/457640164396800
0 3845 169387/37800
0 3846 -1
0 3847 145616976221/41273463600
0 3848 -34/33
0 3849 11163563445563450503/10983363945523200
0 3850 -1530033005890481/2773576753920
0 3851 1032203621/137750400
0 3852 -81009165560785367/124810953926400
0 3854 54147968339/2789445600
0 3855 -26125587720499451/20801825654400
0 3856 -72868382211383587/93608215444800
0 3857 5865809462239409/10400912827200
0 3858 2934105056997907/1872164308896
0 3859 -5136657904489/64203165600
0 3860 -19095668306570819/18721643088960
0 3861 -761/36
0 3862 3177160783242287/10400912827200
0 3864 -171/2800
0 3865 -93876230858753369/62405476963200
0 3866 10121039/151200
0 3867 -2
0 3868 -20101349486395123/15601369240800
0 3870 1706233233343204481/2246597170675200
0 3871 13823502945750749287/19770055101941760
0 3872 37764975268945409239/32950091836569600
0 3873 40222937999/1859630400
0 3874 -339129149108155129/969120348134400
0 3875 300620999389/18410340960
0 3876 -3153009371/929815200
0 3877 -23170371959/836833680
0 3878 110939927779/8368336800
0 3879 -300631063/116226900
0 3880 -8074162492139136517/8237522959142400
0 3881 -19229/61200
0 3882 29272604359/1115778240
0 3883 -14376623169819013/457640164396800
0 3884 2
0 3885 26786906849/2789445600
0 3886 9005/3168
0 3887 5225791498662455563/28242935859916800
0 3888 583387083062927/462262792320
0 3889 -11854357552674658829/16475045918284800
0 3890 46091631412198973/117877012041600
0 3891 -10540295275866163147583/280075780610841600
0 3892 -9163553218171493/5016043065600
0 3893 -10236322812147973357/4243572433497600
0 3894 -2837769679238893992139/140037890305420800
0 3895 4656157309831/13757821200
0 3896 11604732263260481/7800684620400
0 3897 29/36
0 3898 -88002142640759/203939467200
0 3899 439456236339581/1176788994163200
0 3900 -658667/120960
0 3901 -16471/30600
0 3902 15/2
0 3903 2717180276565757427/1555976558949120
0 3904 -3085185551573777/91528032879360
0 3905 -5552959/151200
0 3906 5/9
0 3907 645934305803/481523742
0 3908 41/48
0 3910 -5926230803351272261/10373177059660800
0 3911 -2599345965056214361/7779882794745600
0 3912 25526139718172468201/31119531178982400
0 3913 -118867889440632158627/93358593536947200
0 3914 -564566373482675481767/35009472576355200
0 3915 -235053201914295911/222282365564160
0 3916 -2689861042304232817/15559765589491200
0 3917 62695218699986819/185235304636800
0 3918 -784559760924311/16641460523520
0 3919 420267920304641199709/40010825801548800
0 3920 -156679795025370562601/25461434600985600
0 3921 18981858176454449/47150804816640
0 3922 3195349743615679/31433869877760
0 3923 -2667580785499764649/10373177059660800
0 3924 -20968571553809857259/31119531178982400
0 3925 2719035602784528817/10373177059660800
0 3926 -66769022684101747/188603219266560
0 3927 -8071839660840673/33679146297600
0 3928 10988842344363101/353631036124800
0 3929 -2626318254573577352843/280075780610841600
0 3930 3289892911107941329/740941218547200
0 3931 10720726511101706357/1555976558949120
0 3932 -95564496036895021/141452414449920
0 3933 146665736368206589/50518719446400
0 3934 15/4
0 3935 -15/4
0 3937 40814669482401931/1830560657587200
0 3938 -2978477624352497/91528032879360
0 3939 21155947791209239/366112131517440
0 3940 -52388257534731481/499243815705600
0 3941 -1676740056652786129/4118761479571200
0 3942 -449626415549527/152546721465600
0 3943 -2099509397492081/183056065758720
0 3944 15985426093423813/457640164396800
0 3945 107641/27540
0 3946 13589478778515564649/16475045918284800
0 3947 -118107188365147001/1497731447116800
0 3948 2119014635143633/41603651308800
0 3949 -11125479779360917/610186885862400
0 3950 -53251457435151863/1830560657587200
0 3951 10949349497908309/610186885862400
0 3952 16165811516814431/166414605235200
0 3953 -135802044401252303/2353577988326400
0 3954 1987833583667549/16641460523520
0 3955 10262387015543521/83207302617600
0 3956 -503066161729463/41603651308800
0 3957 722154283961111/16641460523520
0 3958 1769849089108717/20801825654400
0 3959 -199900364212331/5547153507840
0 3960 -674663/67200
0 3961 -905061099869/36114280650
0 3962 474629688383/24076187100
0 3963 -8343585488887/192609496800
0 3964 54289313397541/577828490400
0 3965 11696171368031/288914245200
0 3966 -83442330281/2751564240
0 3967 5259634444717/144457122600
0 3968 -593296952963/8497477800
0 3969 -9583769163737/577828490400
0 3970 -80319830879/5350263800
0 3971 1949091962819/48152374200
0 3972 3815352812893/288914245200
0 3973 54422121491/4012697850
0 3974 -4470381971729/144457122600
0 3975 -2312179484269/48152374200
0 3976 -5029793706919/64203165600
0 3978 -1009/81
0 3979 -1009/81
0 3980 -1139/324
0 3981 -7/324
0 3982 -1049/162
0 3983 463/108
0 3984 157/18
0 3985 -155/27
0 3986 -385/36
0 3987 3
0 3988 -277/36
0 3989 134179/37800
0 3990 241159/37800
0 3991 -26407/3150
0 3992 8746/1575
0 3993 247313/25200
0 3994 4763/1050
0 3995 38/9
0 3996 5/9
0 3997 7/3
0 3998 4/3
0 3999 17/3
0 4000 -113/1056
0 4001 29/99
0 4002 281/528
0 4003 733/1584
0 4004 -157/1584
0 4005 25/288
0 4007 -4903/15300
0 4008 8759/30600
0 4009 -195779/50400
0 4010 -15059/4200
0 4011 -255627507514698446861/280075780610841600
0 4012 -230996139084673634773/6668470966924800
0 4013 755029537771037/5943378758400
0 4014 6018072859051277/2808246463344
0 4015 -5080221084918259759/24712568877427200
0 4016 -13149327814467137663/3744328617792000
0 4017 101572715046623179/62405476963200
0 4018 -4577954125441617493/2059380739785600
0 4019 -888268809182110201/294197248540800
0 4020 903015920800586099/2059380739785600
0 4021 153488443770709641619/41187614795712000
0 4022 -525264286879/10318365900
0 4023 770760628320427/3365001208800
0 4024 -2877479/1917600
0 4025 -5599935027546287/76273360732800
0 4026 32463439169/2063673180
0 4027 2954891615558221/10400912827200
0 4028 1/24
0 4029 -1491913/191760
0 4030 -40821655123128547/228820082198400
0 4031 -328827761123/10318365900
0 4032 1599199/224400
0 4033 1113229/151200
0 4034 -15/4
0 4035 72621571/220320
0 4036 -11779714399669/43337136780
0 4037 722695324942951/6730002417600
0 4038 -29579/25200
0 4039 1/2
0 4040 -1368160096901/288914245200
0 4041 367/792
0 4042 343681025315403157/254244535776000
0 4043 750369255346679/308175194880
0 4044 -3812950567/137750400
0 4045 -3192648710091103/713205451008
0 4046 -324248818000490101/205938073978560
0 4047 -419376231984061103/257422592473200
0 4048 91354827513377/46226279232
0 4049 17407817206636123/8580753082440
0 4050 2197557879765463/3670910409600
0 4051 -5865809462239409/10400912827200
0 4052 -2934105056997907/1872164308896
0 4053 8319475769/382161700
0 4054 -320758613841302743/228820082198400
0 4055 761/36
0 4056 1177804960386037/1300114103400
0 4058 93876230858753369/62405476963200
0 4059 17407817206636123/17161506164880
0 4060 -7425359/151200
0 4061 2
0 4062 583345915868593/458863801200
0 4064 50920845279126521357/24712568877427200
0 4065 -1273007355865826683/1453680522201600
0 4066 391188991198724641/346114410048000
0 4067 -4281987377/309938400
0 4068 1726431329375661299/4118761479571200
0 4069 -5483/680
0 4070 -151122917309/12273560640
0 4071 3153009371/929815200
0 4072 23170371959/836833680
0 4073 23875888694767/1043252654400
0 4074 -300631063/29056725
0 4075 2528673138260183197/2059380739785600
0 4076 -15/8
0 4077 244453/550800
0 4078 -29272604359/1115778240
0 4079 -5683901726166751/38136680366400
0 4080 -2
0 4081 -26786906849/2789445600
0 4082 -9907/3168
0 4083 707339063376470340463/247125688774272000
0 4084 -2911495924940293/1155656980800
0 4085 -12870865643573596657/4118761479571200
0 4086 3762877695122/131559165225
0 4087 1893625324093428192083/70018945152710400
0 4088 114381147518101393/58938506020800
0 4089 2285840989798312357/1060893108374400
0 4090 831676479444495079/53205885374400
0 4091 6430294517/288914245200
0 4092 235422664190331451/98065749513600
0 4093 -29/36
0 4094 -98308223334889/86674273560
0 4095 -1378757225267456129/2059380739785600
0 4096 984727/302400
0 4097 -15/4
0 4098 -1578799/6800
0 4099 -3247370178544138579/1944970698686400
0 4100 -17553733103210177/10095003626400
0 4101 6803549/151200
0 4102 -5/9
0 4103 -394609621888133/288914245200
0 4104 -1927/1584
0 4106 1375674054120830881/2593294264915200
0 4107 798876684571297873/1944970698686400
0 4108 -1332410446830284089/1555976558949120
0 4109 159081637871950771/303112316678400
0 4110 196243432272590333461/17504736288177600
0 4111 271198844936740057/277852956955200
0 4112 786560955162761209/3889941397372800
0 4113 -123600284626315523/324161783114400
0 4114 1795143378961201/20801825654400
0 4115 -85496494585521531473/14003789030542080
0 4116 7082351275324071869/1489764790483200
0 4117 4611545814766559/58938506020800
0 4118 -1080364120683331/39292337347200
0 4119 786885116945875609/2593294264915200
0 4120 832266857474264183/7779882794745600
0 4121 -786560955162761209/2593294264915200
0 4122 -3694303865214877/235754024083200
0 4123 9298353913485809/29469253010400
0 4124 1303355375590949/44203879515600
0 4125 1216974229262764121/181867390007040
0 4126 -724665480813135383/216107855409600
0 4127 -448495102335878321/97248534934320
0 4128 50319348230946209/176815518062400
0 4129 -12914456831991779/6314839930800
0 4131 82093670363217827/457640164396800
0 4132 5552580248360647/114410041099200
0 4133 -23641853263379597/457640164396800
0 4134 726111728905604549/1372920493190400
0 4135 237080200842629/257744773440
0 4136 148094330909849/811418731200
0 4137 3987969586479887/45764016439680
0 4138 13146773946888311/114410041099200
0 4139 39707167/550800
0 4140 -1597195897114532711/823752295914240
0 4141 -674953762607418311/4118761479571200
0 4142 5124380282916887/10400912827200
0 4143 -413492660696987/6101868858624
0 4144 -232420900504130599/457640164396800
0 4145 -23244269876073517/152546721465600
0 4146 1331903970896627/8320730261760
0 4147 1111821422251961207/4118761479571200
0 4148 -2954891615558221/20801825654400
0 4149 -2802370758796477/20801825654400
0 4150 -198820131604933/10400912827200
0 4151 -1795143378961201/20801825654400
0 4152 -398904346965941/10400912827200
0 4153 584924626994221/6933941884800
0 4154 1/8
0 4155 -15808682071321/1155656980800
0 4156 260373510779/96304748400
0 4157 434899701017/42802110400
0 4158 -75384665599/192609496800
0 4159 1853473718449/165093854400
0 4160 -1178761466339/192609496800
0 4161 -23005124427893/1155656980800
0 4162 83576378864/6019046775
0 4163 7119133225249/128406331200
0 4164 11193717759913/96304748400
0 4165 1347059175689/288914245200
0 4166 -425639404417/577828490400
0 4167 2073894018739/577828490400
0 4168 -79778970481/6878910600
0 4169 1381813085927/288914245200
0 4170 -20837148592117/72228561300
0 4172 1360/81
0 4173 9665/648
0 4174 2629/648
0 4175 797/648
0 4176 1589/162
0 4177 -409/108
0 4178 -15/4
0 4179 -157/18
0 4180 155/27
0 4181 439/36
0 4182 -9/2
0 4183 277/36
0 4184 77551/25200
0 4185 -25709/25200
0 4186 1703/525
0 4187 1793/2100
0 4188 3209/1050
0 4189 11233/2800
0 4190 -38/9
0 4191 -5/9
0 4192 -7/3
0 4193 -4/3
0 4194 -17/3
0 4195 229/352
0 4196 -181/198
0 4197 -527/528
0 4198 37/176
0 4199 731/1584
0 4200 19/96
0 4202 -2671507/36720
0 4203 12857783/183600
0 4204 -277153/37800
0 4205 15/8
0 4206 -171/2800
0 4207 206955709896751508617/175047362881776000
0 4208 35346585175322520967/1667117741731200
0 4209 68297491976879/244727360640
0 4210 -8206129489/743852160
0 4211 -316913214636593/489454721280
0 4212 1623444017/92981520
0 4213 65966147369821/244727360640
0 4214 1949/400
0 4215 -66771/5600
0 4216 -2073513437959/6797982240
0 4217 -167189941547/155325600
0 4218 23521231270262129/10400912827200
0 4219 -306619/16800
0 4220 101149/10800
0 4221 10449895485373/122363680320
0 4222 175132615304111/209766309120
0 4223 80926516782470338607/5560327997421120
0 4224 43184227872047368297/1853442665807040
0 4225 -30746375821/1859630400
0 4226 -3978143488435237337/370688533161408
0 4227 -601466/3228525
0 4228 1020397/194400
0 4229 -6931426987/185963040
0 4230 -37800473758885793047/1853442665807040
0 4231 -1001/900
0 4232 -17407817206636123/17161506164880
0 4233 -18299/2700
0 4234 -251711707/929815200
0 4236 78708711220984748087/111206559948422400
0 4237 -4087142062303/13595964480
0 4238 -13562177055856761029/1323887618433600
0 4239 337390556304539/780068462040
0 4240 -7247286276628798479313/37068853316140800
0 4241 -25526593800170917/3120273848160
0 4242 -7487258771665969/3900342310200
0 4243 -162261557280849723967/1482754132645632
0 4244 1571011858777/8740262880
0 4245 205046538687476557/187216430889600
0 4246 237771246557/155325600
0 4247 -10466499051659831/2600228206800
0 4248 3080907949100059949/1853442665807040
0 4251 -12479264438386/12618754533
0 4252 -17407817206636123/17161506164880
0 4253 -720571/75600
0 4254 120041/48600
0 4255 5792058262331/122363680320
0 4257 -527823702044992273/205938073978560
0 4258 -1248234701985049/1261875453300
0 4259 2553074234782061299/1029690369892800
0 4260 -36824465318968033711/12356284438713600
0 4261 -176691077549497059221/2316803332258800
0 4262 -34780276901560189/8580753082440
0 4263 -6239632219193/12618754533
0 4264 1906512934690753909/2059380739785600
0 4265 -6851559385953041/11701026930600
0 4266 1411843715019437947283/37068853316140800
0 4267 -245549242485722820031/7413770663228160
0 4268 2184337068210019/585051346530
0 4269 798095237781277/1386788376960
0 4270 -6239632219193/8412503022
0 4271 -258375943525701079/51484518494640
0 4272 6239632219193/8412503022
0 4273 -22111877528831953/11701026930600
0 4274 -10261871504947987/6240547696320
0 4275 415414821606821/9360821544480
0 4276 -1759097997562517416213/37068853316140800
0 4277 146797023381860317/6240547696320
0 4278 11405238536721623/318666265344
0 4279 -9001950562775171/1872164308896
0 4280 32565265836969787/2340205386120
0 4283 -942094267684439/2019000725280
0 4284 -87166335423336503/85807530824400
0 4285 76496540520717703/32177824059150
0 4286 -373911894300956353/96533472177450
0 4287 -6685351471941812099/661943809216800
0 4288 -37647226962039847/20593807397856
0 4289 -17407817206636123/34323012329760
0 4290 60247151147660843/64355648118300
0 4291 22625469601/349482600
0 4292 186953204238081073333/9267213329035200
0 4293 -23953919242136657/463360666451760
0 4294 -1540322934852659/445753406880
0 4295 -17407817206636123/22882008219840
0 4296 68006341595145433/20593807397856
0 4297 17407817206636123/22882008219840
0 4298 1922059557065303/11701026930600
0 4299 -20858446342916773013/9267213329035200
0 4300 2934105056997907/3744328617792
0 4301 10475679896453533/13372602206400
0 4302 11827547423076481/187216430889600
0 4303 6851559385953041/11701026930600
0 4304 6889372756734637/37443286177920
0 4305 -1417869356414797/3670910409600
0 4306 -1529431558629473/13867883769600
0 4307 -1288414020554503/15601369240800
0 4308 -145877420913341/1664146052352
0 4309 478482776039261/990563126400
0 4310 877957111494541/2447273606400
0 4311 2004122209891/61181840160
0 4312 21043811319043/163151573760
0 4313 -407035905713/6118184016
0 4314 -8381210561599/97890944256
0 4315 -7700597232809/12236368032
0 4316 79052486609/20393946720
0 4317 1409885299/453198816
0 4318 -11274765543133/122363680320
0 4319 4145152795229/61181840160
0 4320 -6276667185221/61181840160
0 4321 134570071244449/81575786880
0 4322 -13548752171/69896520
0 4323 -68262030607/349482600
0 4324 54654209603/698965200
0 4325 -22625469601/349482600
0 4326 -15692844701/69896520
0 4327 -3922933/291600
0 4329 13354710227/38831400
0 4330 -7226393011/232988400
0 4331 -418631807/3106512
0 4332 -3461081483/8629200
0 4333 -1223986133/2284200
0 4334 643823/10800
0 4335 -1681789/75600
0 4336 1901887/25200
0 4337 160963/25200
0 4338 3738703/50400
0 4339 29947/2800
0 4340 -1027381/48600
0 4341 369269/48600
0 4342 -443027/16200
0 4343 -22523/16200
0 4344 -871013/32400
0 4345 -25561/5400
0 4352 171/700
0 4353 1001/675
0 4354 -171/1400
0 4355 -1001/1350
0 4360 -2229996933080349529/179727773654016
0 4361 -182479119865360793/1002945165480
0 4362 -213432216718833067/297452196822528
0 4363 -97789922650350767047601/4077573864775488000
0 4364 -219/80
0 4365 70317897927842999/154923019178400
0 4366 5483/1360
0 4367 664983214543820021/619692076713600
0 4368 -596207/64800
0 4369 8787299/1101600
0 4370 309559301725/6955017696
0 4371 -4013/10800
0 4372 19/36
0 4373 -44929793354601001758251/1223272159432646400
0 4374 6837485843/619876800
0 4375 201398278225659387721/11650211042215680
0 4376 -21825164112707/806149778400
0 4377 15990707555727569551/2106953060826240
0 4378 551488912910153/1612299556800
0 4379 215864818589633/3224599113600
0 4380 2239859663228955649/526738265206560
0 4381 231924223/232453800
0 4382 -3781981856903/284523451200
0 4383 -143321/38880
0 4384 5087437399/185963040
0 4385 34653072551906834237/1084461134248800
0 4386 -402353/64800
0 4387 563323/20400
0 4389 18155962674895/354705902496
0 4390 553887397487848979/343230123297600
0 4391 77923/9720
0 4392 -4477/1162269
0 4393 217/99
0 4394 10636454016551597/106411770748800
0 4395 18155962674895/354705902496
0 4396 -15860292721947907/106411770748800
0 4397 272454708923556151/1755794217355200
0 4398 15910520709394929059/5267382652065600
0 4399 194907017926213/985294173600
0 4400 18155962674895/709411804992
0 4401 -529217258187989/10641177074880
0 4402 14017023359/1673667360
0 4403 -3265321484727972641/2106953060826240
0 4404 3295782754003090711/2633691326032800
0 4405 -145083647921027/1209224667600
0 4406 -9125275593703/358288790400
0 4407 18155962674895/472941203328
0 4408 19207248383214503/106411770748800
0 4409 -18155962674895/472941203328
0 4410 1089416229259889/9673797340800
0 4411 19877037542189/322459911360
0 4412 -21183884842061/2418449335200
0 4413 357865829471366423/191541187347840
0 4414 -32653921604460097/35470590249600
0 4415 -325368924688789313/234105895647360
0 4416 1005313787704931/4836898670400
0 4417 -1477810391368327/2418449335200
0 4420 -6747312216301/695501769600
0 4421 5979735250399/173875442400
0 4422 -488477613008029/6259515926400
0 4423 759039545824063/4694636944800
0 4424 1819080199287121/3873075479460
0 4425 53120333511739/1564878981600
0 4426 11299509046/5433607575
0 4427 -129663324003617/3129757963200
0 4428 -675076159/118972800
0 4429 -12215117106206357/14083910834400
0 4430 894659859838339/61969207671360
0 4431 3075555536831/47420575200
0 4432 -495012811627/21075811200
0 4433 -91782952451881/1564878981600
0 4434 -1615231958663/46366784640
0 4435 -4980782820271/71130862800
0 4436 605109654098431/5633564333760
0 4437 -23170371959/1673667360
0 4438 -23170371959/1673667360
0 4439 -4863674759/3347334720
0 4440 -14017023359/1673667360
0 4441 -13443022441/3347334720
0 4442 52257503897/5578891200
0 4443 473348611/413251200
0 4444 100061519/697361400
0 4445 -140552263/148770432
0 4446 -2853048379/619876800
0 4447 -10818836441/3719260800
0 4448 -67889797/46490760
0 4449 15539177/137750400
0 4450 41091841/232453800
0 4451 11984111951/3719260800
0 4452 1268168909/92981520
0 4453 -182586527/154969200
0 4454 -26213387/9685575
0 4455 251711707/929815200
0 4456 -100061519/464907600
0 4457 -11581381/464907600
0 4458 -18338279297/619876800
0 4459 37354169/6998400
0 4460 77437181/6998400
0 4461 12237839/3499200
0 4462 -10029241/6998400
0 4463 18995/69984
0 4464 -4815479/2332800
0 4465 -2171/7200
0 4466 -101687/97200
0 4467 -41629/291600
0 4468 327017/194400
0 4469 9341/5400
0 4470 663293/194400
0 4471 3251/4860
0 4472 -15653/24300
0 4473 -16769/16200
0 4474 38041/16200
0 4475 -28877/32400
0 4476 481/1800
0 4477 -119/44
0 4478 535/198
0 4479 82/33
0 4480 -299/132
0 4481 -593/396
0 4482 -13/12
0 4483 412741/36720
0 4484 -314047/36720
0 4485 -123713/21600
0 4486 -73/40
0 4491 -48392319077679853227839/46212503800788864000
0 4492 614315563277549611/79808828061600
0 4493 2644571/101520
0 4494 6729/376
0 4495 -483817/19740
0 4496 722/75
0 4497 -1004623/65800
0 4498 5921/560
0 4499 -219/40
0 4500 43329/2800
0 4501 -12659/1800
0 4502 -37631/1128
0 4503 -20319921052339/81575786880
0 4504 52586349/6582400
0 4505 -5/12
0 4506 64833/3400
0 4507 -1949/200
0 4508 24458371/22215600
0 4509 1001/150
0 4510 1047/1700
0 4511 -66837/3400
0 4512 26749/1800
0 4513 -1/4
0 4514 3711057001091843434751/226531881376416000
0 4515 9665726267/268464000
0 4516 42691111/2796500
0 4517 301797/14875
0 4518 10559/376
0 4519 -262779/79900
0 4520 5483/680
0 4521 17753149/856800
0 4522 15968149/856800
0 4523 41467/3400
0 4524 -30737/1128
0 4525 -214038990321951989/294692530104000
0 4526 8221639/1904000
0 4527 33153517/1428000
0 4528 2889083/119000
0 4529 66771/2800
0 4530 13/12
0 4531 10217/4200
0 4532 -3
0 4533 -10364129/285600
0 4534 -67519/2800
0 4535 -17/12
0 4536 245071287426743173483433/962760495849768000
0 4537 -20342820257/604044000
0 4538 -21407/1128
0 4539 809546264046933743/73673132526000
0 4540 -69635676421/1208088000
0 4541 24924013/1428000
0 4542 23814555829574147/9405080748000
0 4543 -144684293/8568000
0 4544 -7/4
0 4545 139594655326093539761807/962760495849768000
0 4546 4768591/473760
0 4547 -42089/1128
0 4548 3664821700081/8157578688
0 4549 16071921/639200
0 4550 75071/3400
0 4551 -47001651472395049/26002282068000
0 4552 -1610505703/17258400
0 4553 -21517/1800
0 4554 -269398489/550800
0 4555 287857559/5033700
0 4556 78777/2800
0 4557 230400442701841/128406331200
0 4558 -88975609/1795200
0 4559 13/12
0 4560 -280434120384730926023/113265940688208000
0 4561 2330891/201600
0 4562 -28579/2800
0 4563 -229081/14400
0 4564 34069/21600
0 4565 13859/1800
0 4566 14449/3600
0 4567 -1706383/73440
0 4568 -26717/3400
0 4569 1594363/137700
0 4570 -96175711/8568000
0 4571 -18609949/856800
0 4572 -1912162927/51408000
0 4573 -27000443/1428000
0 4574 1545656200573736959/1166982419211840
0 4575 -5124/425
0 4576 107391235908455953/68646024659520
0 4577 -759/50
0 4578 1349279/60480
0 4579 9131/1200
0 4580 -7651/4320
0 4581 22817/1128
0 4582 -1654634042819/10196973360
0 4583 7/12
0 4584 -1685/528
0 4585 1032061766207/77961945600
0 4587 -772504557/178976000
0 4589 -559381631/107385600
0 4592 408095544914331599351/116698241921184000
0 4593 78953211830061362807/58349120960592000
0 4594 -128238824785804732787/38899413973728000
0 4595 1318250314714956337/442038795156000
0 4596 94476382724040087979051/962760495849768000
0 4597 317452797805811536049/58349120960592000
0 4598 9922515390027947809/14587280240148000
0 4599 -70549926599453634247/58349120960592000
0 4600 65842387839604559/78006846204000
0 4601 -17389386257917390584673/385104198339907200
0 4602 42039076998440842731211/962760495849768000
0 4603 -6444670700417843687/1326116385468000
0 4604 -127539532845914711/147346265052000
0 4605 19436352332591425061/19449706986864000
0 4606 767023722304975824427/116698241921184000
0 4607 -20044105498955757269/19449706986864000
0 4608 26461303226922729827/10608931083744000
0 4609 1458384090315408323/589385060208000
0 4610 -49856230028468543/884077590312000
0 4611 119386260164268756067279/1925520991699536000
0 4612 -10264578669840091903/330164779098000
0 4613 -570041796888180109703/12225530106028800
0 4614 1428784832634060067/221019397578000
0 4615 -4663021711300025441/252593597232000
0 4617 -4293257/357000
0 4618 4055257/357000
0 4619 719998795645914809/980657495136000
0 4620 533732346988821017/343230123297600
0 4621 -8172596444363825867/2288200821984000
0 4622 370836302166436663/62148664300800
0 4623 889088680239600275443/56632970344104000
0 4624 4720783490709115231/1716150616488000
0 4625 531237951667303379/686460246595200
0 4626 -1285679766453875671/858075308244000
0 4627 -521944107233/6523675200
0 4628 -7062551137754689188391/226531881376416000
0 4629 17000920258675647373/226531881376416000
0 4630 800631627340841813/156013692408000
0 4631 531345136133079683/457640164396800
0 4632 -6724436535223493551/1372920493190400
0 4633 -531366442369016291/457640164396800
0 4634 -218390255369187589/624054769632000
0 4635 787777493742716209547/226531881376416000
0 4636 -734279909618953/663888052800
0 4637 -293864586529783/265555221120
0 4638 -8640216688477397/62405476963200
0 4639 -12983456822170711/15601369240800
0 4640 -10864607801403763/62405476963200
0 4641 11316054118197433/20801825654400
0 4642 19981/4200
0 4643 -141247276903669/1981126252800
0 4644 16725139694617/115565698080
0 4645 1270838763530569/4622627923200
0 4646 -80181634215997/147530678400
0 4647 -3194485017641291/13867883769600
0 4648 -1880314740527/20393946720
0 4649 -41302126682263/163151573760
0 4650 39822255199/377665680
0 4651 14544020522653/163151573760
0 4652 18079058223217/20393946720
0 4653 1100796640423/20393946720
0 4654 303074105233/6797982240
0 4655 5867760800639/40787893440
0 4656 -131921753173/971140320
0 4657 2929124109859/20393946720
0 4658 -67649987439803/27191928960
0 4659 974263467029/4077297000
0 4660 3929125332611/16309188000
0 4661 -2711015620861/32618376000
0 4662 490998648857/6523675200
0 4663 37862635157/145617750
0 4664 372599363/28917000
0 4665 -5017/900
0 4667 -2319409403/6471900
0 4668 17775881/575280
0 4670 5002131571/51775200
0 4671 4062446401/8629200
0 4672 29376809977/51775200
0 4673 -5064629/75600
0 4674 259339/10800
0 4675 -2023753/25200
0 4676 -269581/25200
0 4677 -4073743/50400
0 4678 -171/700
0 4680 109001/5400
0 4681 -6514/675
0 4682 77273/2700
0 4683 2189/1800
0 4684 271901/10800
0 4685 -2227/1350
0 4686 -63/44
0 4687 53/66
0 4688 103/66
0 4689 -205/66
0 4690 -107/66
0 4691 -5/2
0 4693 145153/30600
0 4694 -28193/6120
0 4695 347597/604800
0 4696 -127427/64800
0 4697 171/700
0 4698 1001/675
0 4699 -22345879/4284000
0 4700 -3276563/126000
0 4702 249001/34272
0 4703 -300061913/20134800
0 4704 -23444969711/302022000
0 4705 -221309/52640
0 4706 133390478/18876375
0 4707 1487/544
0 4708 -182666521/51408000
0 4709 -278952377/25704000
0 4711 44218963/2856000
0 4712 56423741/1224000
0 4713 -911740463/35532000
0 4714 -361003591/2856000
0 4715 -12517721/190400
0 4716 5571524621/67116000
0 4717 -654576097019/8121036000
0 4719 -2303051433299/48726216000
0 4721 419913913/12852000
0 4722 132594841/2570400
0 4723 1696108991/68544000
0 4724 2380752257/14382000
0 4725 -854586359/33558000
0 4726 -4644413/476000
0 4727 -8954637/952000
0 4728 -20163911/714000
0 4729 -439969/47600
0 4730 3102677621/100674000
0 4731 -15/8
0 4732 -498928939/38556000
0 4733 1845188533/604044000
0 4735 -1951610867/43146000
0 4736 1518869213/25704000
0 4737 -17888142427/604044000
0 4738 -39829969811/302022000
0 4739 72143877/2796500
0 4740 -38232581/96647040
0 4741 128472623/6040440
0 4742 11446921/952000
0 4744 245/136
0 4745 -11393149/8568000
0 4747 -527/280
0 4748 56666123/6426000
0 4751 2220223/153000
0 4752 -991169/428400
0 4753 6133013/952000
0 4754 5/16
0 4755 99084/14875
0 4756 22539269/4284000
0 4757 -1528157/238000
0 4758 5976941/1071000
0 4759 81552361/5140800
0 4760 649583/107100
0 4762 1273877/63000
0 4763 -447513/238000
0 4764 17/16
0 4765 281779/4200
0 4766 -23509429/476000
0 4767 2518007/214200
0 4768 272759717/5712000
0 4769 -400867309/12852000
0 4770 699827/17850
0 4771 394581637/6426000
0 4772 -1747712759/12852000
0 4773 275502863/6426000
0 4774 20594659/816000
0 4775 -16130771/4284000
0 4776 -503531/1224000
0 4777 860531/1224000
0 4778 -1/24
0 4779 3/8
0 4780 -542329717/51408000
0 4781 -1841453119/154224000
0 4782 -541200077/6426000
0 4783 -1392233/114240
0 4784 -36873811/5140800
0 4785 121047107/25704000
0 4786 -7177357/1512000
0 4787 141128357/25704000
0 4788 -3628169/33600
0 4789 549317/114240
0 4790 -46729309/8568000
0 4791 7940603/2142000
0 4792 -2258191/535500
0 4797 3/4
0 4798 -5/32
0 4799 -1101741/95200
0 4800 -740057/1428000
0 4801 5825129/535500
0 4803 2473/2256
0 4804 -6487/5600
0 4805 1791/1360
0 4806 -6063/6800
0 4807 40421/5600
0 4818 -8151/6800
0 4819 14128529/88862400
0 4820 159267023/88862400
0 4821 -43983/3400
0 4822 16637/3400
0 4823 47678201/14810400
0 4824 -30620899/14810400
0 4825 2620769/958800
0 4826 -1367/1632
0 4827 35481401/26658720
0 4828 1/6
0 4829 -879179377/106634880
0 4830 -23922413/88862400
0 4831 1418319137/33323400
0 4832 1155894/19975
0 4833 -39933749/617100
0 4834 -10901163/3291200
0 4835 -472570139/31363200
0 4836 5913089/127840
0 4837 -17610439/639200
0 4838 20829511/639200
0 4839 3051/6800
0 4840 -2394757/319600
0 4841 877717/11985
0 4842 -6433271/639200
0 4843 -26767583/11505600
0 4844 834686527/80539200
0 4845 -113/188
0 4846 -690703/191760
0 4847 113/188
0 4848 -383/188
0 4849 -2829/376
0 4850 7975/752
0 4851 74571/63920
0 4852 -1713/376
0 4853 -181/376
0 4855 113/188
0 4856 9097/1128
0 4857 -11785/2256
0 4858 1978933/89488
0 4859 1209/5600
0 4861 835/188
0 4862 -4655/282
0 4863 -20189/1128
0 4864 1009/376
0 4866 211760377/6711600
0 4867 2287/5600
0 4868 303082981/34516800
0 4869 -530846639/483235200
0 4870 119993/13536
0 4871 -19243579/710640
0 4872 445429/266490
0 4873 -4641497849/30202200
0 4874 743776399/4474400
0 4875 6498461/47600
0 4876 19911/752
0 4877 61897/1128
0 4878 106373017/20134800
0 4879 9020521/428400
0 4880 346801/33840
0 4881 1183380983/8629200
0 4882 10929319/609120
0 4883 793837/22560
0 4884 -15376607/631680
0 4885 3/2
0 4886 3330493/188000
0 4887 213043/119000
0 4888 14128363/3196000
0 4890 2813157/3196000
0 4891 -1542961/564000
0 4893 539783921/67116000
0 4895 2046283/191760
0 4898 -1934423/191760
0 4900 -1/4
0 4901 -1/4
0 4904 -3247375/115056
0 4905 -1069/600
0 4906 -15/8
0 4907 -171550667/4314600
0 4908 -3479/7200
0 4909 95486927/103550400
0 4910 -194391871/51775200
0 4911 1440460091/12943800
0 4912 -173671543/958800
0 4913 -10145068/59925
0 4914 -215741533/8629200
0 4915 74409463/2157300
0 4916 -5960952103/51775200
0 4917 -6487/5600
0 4918 -38321/2800
0 4919 18369/2800
0 4920 -1733981/236880
0 4921 -303/1120
0 4922 -3570899/947520
0 4923 11862119/236880
0 4924 172/225
0 4925 3583/900
0 4927 -5237/900
0 4928 3/2
0 4929 -2099827/119850
0 4931 -607521/63920
0 4933 5/8
0 4934 -3515/752
0 4936 1934423/191760
0 4938 4501/1128
0 4939 27281/2256
0 4940 -143099/102000
0 4941 25273/752
0 4942 15937/1128
0 4943 8859377/419475
0 4944 135/94
0 4945 1875943/191760
0 4946 -135/94
0 4947 -2863813/191760
0 4948 -135/94
0 4949 -2116161/63920
0 4950 414079/319600
0 4952 953223/1278400
0 4953 4/3
0 4954 -49/24
0 4955 -7/6
0 4956 9/8
0 4958 -31/12
0 4959 -5/6
0 4960 -7/12
0 4961 -5/12
0 4962 -683/432
0 4963 -55/12
0 4964 -53/6
0 4965 119/48
0 4966 647/272
0 4967 49/540
0 4968 885221/67680
0 4969 1119277/78960
0 4970 -279/140
0 4971 -7453/1224
0 4972 4771/2256
0 4973 -2173/680
0 4975 3/8
0 4976 -2/3
0 4977 -13/8
0 4978 -6
0 4979 -10/3
0 4980 689/224
0 4981 -4553/1680
0 4982 6551/2448
0 4983 -109/136
0 4984 227/752
0 4985 6233/752
0 4986 3/4
0 4988 -383/282
0 4989 -3/16
0 4990 -11/16
0 4991 1/12
0 4992 -3/16
0 4993 -11/16
0 4994 1/12
0 4995 -101/376
0 4997 -269/180
0 4998 -173/280
0 4999 418/675
0 5000 7963/1700
0 5001 9559/2100
0 5002 135/94
0 5003 -41/72
0 5004 5/24
0 5012 -383/188
0 5014 26067/3400
0 5015 -143759/20400
0 5016 3
0 5018 192733/10800
0 5019 -19067/2800
0 5020 -2781/350
0 5021 19267/5600
0 5022 191463/5600
0 5023 67/75
0 5024 116/75
0 5025 -1011/400
0 5026 407/100
0 5028 61263/59500
0 5029 61/8
0 5030 3
0 5031 5119/13600
0 5032 9251/1224
0 5033 5/6
0 5034 2
0 5035 -1118/225
0 5036 57011/3600
0 5037 -72993/6800
0 5038 -163/900
0 5039 1/12
0 5040 1/4
0 5041 -17991/2800
0 5042 -8813/800
0 5043 -1/24
0 5044 1
0 5046 177/200
0 5047 -8449/2700
0 5049 1
0 5050 -6589/4800
0 5051 -464663/134400
0 5052 444/425
0 5053 3193/680
0 5054 -193541/20400
0 5055 4589/3400
0 5056 355133/40800
0 5057 541/850
0 5058 -14502803/183600
0 5059 17201/12960
0 5060 1237/1400
0 5061 -158617/16800
0 5062 1369/700
0 5063 -388279/80640
0 5064 793/2800
0 5065 -172/225
0 5066 172/225
0 5067 -671/1800
0 5068 -261/1360
0 5069 4481/1400
0 5070 -857/1120
0 5071 -7/16
0 5073 -3/4
0 5074 3/4
0 5075 -3/8
0 5077 1/6
0 5090 -513/11200
0 5091 -1001/3600
0 5092 1/8
0 5093 -349/13600
0 5094 -1021231/20400
0 5095 -22859347/550800
0 5096 -4767/850
0 5097 293141/5100
0 5098 5402/425
0 5099 26525227/1101600
0 5100 -5990929/91800
0 5101 7143923/61200
0 5102 20663/1050
0 5103 -21958721/1209600
0 5104 608131/20160
0 5105 -14447/1800
0 5106 -664921/129600
0 5107 15217/33600
0 5108 -1511/700
0 5109 -9097/2240
0 5110 384/35
0 5111 36803/33600
0 5112 233303/64800
0 5113 130117/32400
0 5114 -172/225
0 5115 36799/4050
0 5116 -1529/360
0 5117 -811/5040
0 5118 881653/97200
0 5119 -84859/15300
0 5120 27011/3600
0 5121 -120211/194400
0 5122 1559/300
0 5123 26621/19440
0 5124 -956051/20400
0 5125 6338/425
0 5126 -1551329/137700
0 5127 46491/5600
0 5128 -1342/525
0 5129 4344161/201600
0 5130 129461/201600
0 5131 -6063/6800
0 5132 -649261/61200
0 5133 -5531/5600
0 5134 20971/8064
0 5135 -4596463/367200
0 5136 1047/6800
0 5137 16297/3400
0 5138 121/12
0 5139 10699/3400
0 5140 -34403/6800
0 5141 -791/425
0 5142 15/16
0 5143 -1430663/91800
0 5144 -1239/6800
0 5145 3/4
0 5146 -1/3
0 5147 -769/5600
0 5148 73657/604800
0 5149 78619/30240
0 5150 857863/100800
0 5151 2960597/60480
0 5152 7/16
0 5153 473/7200
0 5154 166651/129600
0 5155 70067/10800
0 5156 897599/64800
0 5157 1539/5600
0 5158 48367/8400
0 5159 119/12
0 5160 5169/1400
0 5161 5269/2800
0 5162 -32861/5600
0 5163 -81/400
0 5164 15/16
0 5165 4307/5600
0 5166 -191/2700
0 5167 -1001/600
0 5168 6479/3600
0 5169 1433/2025
0 5170 259/400
0 5171 -1213/300
0 5172 30059/8100
0 5173 3/8
0 5174 46711/48600
0 5175 29687/21600
0 5176 30253/3600
0 5178 3/4
0 5179 13713/6800
0 5180 -230123/122400
0 5181 -220069/122400
0 5182 1183/4050
0 5183 413/200
0 5184 16759/1800
0 5185 -2837/3400
0 5186 -24517/6800
0 5187 1998593/45900
0 5188 -163/1800
0 5189 163/1800
0 5190 -163/900
0 5191 20167/16200
0 5192 3/4
0 5193 3513/3400
0 5194 -1817/400
0 5195 -22429/5600
0 5196 -193461/5600
0 5197 3/4
0 5198 3431/2800
0 5199 -4691/1120
0 5200 839/272
0 5201 5/6
0 5202 -3/4
0 5203 -13/32
0 5204 743/224
0 5205 -7/16
0 5206 -3/16
0 5207 -7/12
0 5208 2/9
0 5209 -1
0 5210 1/3
0 5211 -5/4
0 5212 1/3
0 5213 -5/4
0 5214 1/9
0 5215 -1
0 5216 1/3
0 5218 7/16
0 5221 -7/16
0 5222 -3/8
0 5223 -95/72
0 5224 -3/2
0 5225 -19/12
0 5226 -3/4
0 5227 -1/2
0 5228 -3/8
0 5229 -1/2
0 5230 -2/3
0 5234 -1/3
0 5238 1/3
0 5239 3/4
0 5240 3/4
0 5241 2/3
0 5245 -1/3
0 5246 -3/4
0 5247 3/4
0 5248 -3/4
0 5249 3/4
0 5253 -1/32
0 5257 1/64
0 5258 1/128
0 5260 -1/32
0 5261 1/64
0 5262 1/128
0 5264 3/64
0 5266 -1/32
0 5267 3/64
0 5269 -1/32
0 5282 1/32
0 5283 3/32
0 5319 628485869980168231616401/41077781156256768000
0 5320 27964098354052654028863/116698241921184000
1 80 -310324279651/1896823008
1 81 -75483280475/1264548672
1 82 6743940467/316137168
1 83 4292960302993/11380938048
1 84 -8109683998637/15174584064
1 85 -2678550406367/5058194688
1 86 1705/972
1 87 -141759277/9298152
1 88 305257549/148770432
1 89 4075379/2066256
1 90 536822947/41841684
1 91 11619739601785/7587292032
1 92 -599009203/105379056
1 93 15977500555/316137168
1 94 11/12
1 95 825741059/37192608
1 96 -7122878287/158068584
1 97 -51887/7776
1 98 -820058855/37192608
1 99 -110390599/18596304
1 100 11869/2592
1 101 34837/7776
1 102 6120772637/70252704
1 103 -151937181011/2529097344
1 104 -1637892245/35126352
1 105 1653991823/35126352
1 106 38137/7776
1 107 -34979945/37192608
1 108 153171353/24795072
1 109 97406072467/1264548672
1 110 -87821935377173/45523752192
1 111 84500186042363/22761876096
1 112 -434824149671/3793646016
1 113 -11/8
1 114 164011771/12397536
1 115 -598809167/37192608
1 116 -11007009150701/2529097344
1 117 -9831053166227/7587292032
1 118 1520299495243/1264548672
1 119 -539/432
1 120 -7/32
1 121 -14819/3888
1 122 -55/144
1 123 2776820719/41841684
1 124 6335558669531/2529097344
1 125 2169671727929/2529097344
1 126 -12551/2592
1 127 20703947/12397536
1 128 -17951663/74385216
1 129 55/144
1 130 -13663941703/446311296
1 131 -4821445425913/2529097344
1 132 605/5184
1 133 31339/7776
1 134 -2233/2592
1 135 -5291/2592
1 136 -11363/7776
1 137 -236892667/24795072
1 138 897179041/37192608
1 139 238083175/12397536
1 140 7/32
1 141 200414339/18596304
1 142 -11028355/5510016
1 143 -87430783/12397536
1 144 -7/32
1 145 20427287/24795072
1 146 -45610763/4132512
1 147 37460005/2066256
1 148 -120239759273/2677867776
1 149 -3045300241/49590144
1 150 -1321705/2066256
1 151 412845599/55788912
1 152 -1747594651/210758112
1 153 261281470949/948411504
1 154 -10953701/8265024
1 155 34476373909/632274336
1 156 10706063201035/7587292032
1 157 890747/229584
1 158 389554169/74385216
1 159 869/144
1 160 -5620615/688752
1 161 7788231427/446311296
1 162 -11/48
1 163 11/24
1 164 -11/36
1 165 55/54
1 166 -3198371/4132512
1 167 95/192
1 170 -15753054740959/10116389376
1 171 1458161947/39517146
1 172 -28683738577/1264548672
1 173 101385553633/5058194688
1 174 -20161738429/5058194688
1 175 -26720366315/632274336
1 176 18227/15552
1 177 -164011771/18596304
1 178 14620243/24795072
1 179 -4895/5184
1 180 -34837/15552
1 181 127396091047/1686064896
1 182 -26696335115/1264548672
1 183 -43843910021/632274336
1 184 44133702425/632274336
1 185 9053/7776
1 186 164011771/9298152
1 187 -112345805/9298152
1 188 -1849486133/210758112
1 189 51127645117/1264548672
1 190 64309673203/2529097344
1 192 -11/24
1 193 164011771/9298152
1 194 -66628012435/2529097344
1 195 -63696228175/2529097344
1 196 7439503321/158068584
1 197 11/48
1 198 -11/24
1 200 64372410451/1264548672
1 201 -20907515651/421516224
1 202 -473/162
1 203 216519545/18596304
1 204 11/24
1 206 4258137997/158068584
1 207 -8767/15552
1 208 11869/7776
1 209 15521/2592
1 210 5291/2592
1 211 5731/2592
1 212 -57237917/74385216
1 213 164011771/37192608
1 214 164011771/37192608
1 215 -303496193/24795072
1 216 4940111/774846
1 217 -4367/864
1 218 14333/2592
1 219 -25355/7776
1 220 -34837/7776
1 221 -583/432
1 222 -737/1296
1 223 11/8
1 224 2409730835/35126352
1 225 -1001/864
1 226 -4754535817/105379056
1 227 11/24
1 228 11/24
1 229 5401/972
1 230 385/216
1 232 11/48
1 233 -55/48
1 234 2361432101/70252704
1 235 -25421/5184
1 236 -55/54
1 237 -4895/5184
1 241 -21182471809/223155648
1 242 -39538236947/1896823008
1 243 166444734511/2529097344
1 244 -165865149703/2529097344
1 245 -48037/15552
1 246 -196931779/74385216
1 247 455811299/74385216
1 248 309510543991/2529097344
1 249 1637892245/70252704
1 250 -1653991823/35126352
1 252 34463827/8265024
1 253 -106901028883/1264548672
1 254 1686190979/70252704
1 256 -34463827/8265024
1 257 105162274459/1264548672
1 258 -38137/15552
1 259 -5401/972
1 260 275/216
1 261 34979945/74385216
1 262 -178180387/37192608
1 263 19325977/3099384
1 264 580260349/74385216
1 265 -1371136657/74385216
1 266 -2230581991/210758112
1 267 13869064847/210758112
1 268 -15156239609/316137168
1 269 8089985/1162269
1 270 2409730835/70252704
1 271 19011781/12397536
1 272 -1123133/4132512
1 273 -28511909239/158068584
1 274 157428054056281/68285628288
1 275 -34398560833955/7587292032
1 276 72940525907431/45523752192
1 277 55/48
1 278 -164011771/37192608
1 279 17044445/1162269
1 280 864346775287/177827157
1 281 33361479047651/15174584064
1 282 -70331581009405/22761876096
1 283 -11/24
1 284 -114253042175911/22761876096
1 285 -2889915033733/11380938048
1 286 11/24
1 287 84500186042363/22761876096
1 288 11/24
1 289 11/8
1 290 385261459/74385216
1 291 -164011771/12397536
1 292 -164011771/12397536
1 293 598809167/74385216
1 294 598809167/37192608
1 295 -29511795697787/22761876096
1 296 -69361150159799/22761876096
1 297 -77/48
1 298 -2409730835/70252704
1 299 11/64
1 300 581300020072661/273142513152
1 301 -7248687155905/45523752192
1 302 3707320050209/3793646016
1 303 -55/72
1 304 21/64
1 305 -334091537/148770432
1 306 121/288
1 307 5412072053/223155648
1 308 3907117709905/5058194688
1 309 -1183591045367/1896823008
1 310 121/72
1 311 -10385569/74385216
1 312 -121/144
1 313 -89202014365/1338933888
1 314 -7059355571351/3793646016
1 315 -55/27
1 317 -143/216
1 318 275/108
1 319 253/144
1 320 7/64
1 321 -7/32
1 322 -7/16
1 323 -965217953/297540864
1 324 1111832171/148770432
1 325 317819771/74385216
1 326 1573/864
1 327 -88/27
1 328 -39461342177/446311296
1 329 -64601113279/1338933888
1 330 -11/24
1 331 59919154415/1338933888
1 332 -11/24
1 333 26448535592641/11380938048
1 334 -559207/8265024
1 335 -43843910021/632274336
1 336 32107683078481/22761876096
1 337 -77/72
1 338 34463827/8265024
1 339 -121/108
1 340 -8378793137/1338933888
1 342 11/24
1 343 21601436255/421516224
1 344 -3095003/918336
1 345 -11/24
1 346 11/48
1 347 53/192
1 350 -44392706989319/91047504384
1 351 -2420575560625/7587292032
1 352 737/1728
1 353 495473/2066256
1 354 -55207361/16530048
1 355 11209253/2755008
1 356 20667788233/1338933888
1 357 2637048385531/3793646016
1 358 583/648
1 359 1573/864
1 361 1265/2592
1 362 -109065539/24795072
1 363 590359/1549692
1 364 1042459/4132512
1 365 -3722125/1549692
1 366 134996803/148770432
1 367 69614827/6198768
1 368 20938225/8265024
1 369 -13167979/1033128
1 370 65096919737/1338933888
1 371 2776820719/41841684
1 372 7752371/2066256
1 373 -111599227/12397536
1 374 11/4
1 375 3220705062683/2529097344
1 376 28153039123/421516224
1 377 43843910021/632274336
1 378 -1056141509527/1338933888
1 379 -2662825/1033128
1 380 -34463827/8265024
1 381 121/108
1 382 -11561331031/669466944
1 384 -11/24
1 385 -21601436255/421516224
1 386 3095003/918336
1 387 11/24
1 388 -13434575/4132512
1 389 -43/96
1 391 104437645271995/91047504384
1 392 -61831/46656
1 393 11935/15552
1 394 3157/5184
1 395 715/15552
1 396 44539/15552
1 397 5401/1944
1 398 -5401/972
1 399 11869/7776
1 400 1177/1728
1 401 -4301/2592
1 402 6545/7776
1 403 -1309/2592
1 404 11/3
1 405 3619/1944
1 406 -11/6
1 407 -11/24
1 408 1001/864
1 409 -5489/1944
1 410 -11/24
1 411 -11/24
1 412 -5401/972
1 413 1903/1728
1 415 11/32
1 416 -11/24
1 417 11/48
1 418 25421/5184
1 419 121/216
1 420 4895/5184
1 424 -442673/186624
1 425 -399041269/223155648
1 426 394104293/74385216
1 427 -1248335/12397536
1 428 -7/64
1 429 31320275/2324538
1 430 -309907147/74385216
1 431 -266416007/12397536
1 432 7/32
1 433 12369439/6198768
1 434 -6714257/1377504
1 435 -60176963/6198768
1 436 -21/64
1 437 -7/32
1 438 -43131187/2066256
1 439 -336159425/37192608
1 440 968671/4132512
1 441 164011771/9298152
1 442 -71600221/18596304
1 443 9778637/8265024
1 444 -7/16
1 445 -418285417/24795072
1 446 -16643561/24795072
1 447 -7/32
1 450 -2873539043/892622592
1 451 1546436287/446311296
1 452 73264367/24795072
1 453 -1300686817/297540864
1 454 -1909458283/297540864
1 455 19658155/1377504
1 456 -266416007/12397536
1 457 -442667987/148770432
1 458 -1079288639/148770432
1 459 193435/344376
1 460 19011781/6198768
1 461 76461857/12397536
1 462 -968671/4132512
1 463 -164011771/9298152
1 464 67013327/6198768
1 465 9778637/2066256
1 466 7/16
1 467 418285417/24795072
1 468 19011781/12397536
1 469 16643561/24795072
1 470 7/32
1 473 5162723899/446311296
1 474 887711/172188
1 475 -72594401/8265024
1 476 1184612/129141
1 477 -113663/28698
1 478 -8569/1728
1 479 258615533/8265024
1 480 -11/24
1 481 1123133/4132512
1 482 703367929/49590144
1 483 436649519129/8033603328
1 484 226813972861/2677867776
1 485 -45217514447/1338933888
1 486 -51360749881/669466944
1 487 11/32
1 488 -19011781/12397536
1 489 11/24
1 490 -11/64
1 491 77892075551/16067206656
1 492 -509113/43047
1 493 -57774732275/1338933888
1 494 1747594651/105379056
1 495 -88154172052205/22761876096
1 496 -55304010509/421516224
1 497 -1387964897/210758112
1 498 -46271467019627/22761876096
1 499 7702409/2066256
1 500 -907313209/74385216
1 501 -1859/1728
1 502 -191168153/8265024
1 503 4068380459/669466944
1 504 11/48
1 505 -11/24
1 506 -2388264731/70252704
1 507 -19011781/12397536
1 508 -121/216
1 509 1960739/516564
1 510 -31/96
1 514 11/24
1 516 22/3
1 517 -16407021251/316137168
1 518 -2372165153/70252704
1 519 106646462269/1264548672
1 520 -114290439661/948411504
1 521 -18278946491993/11380938048
1 522 -43191858173/421516224
1 523 -2420463887/140505408
1 524 42402110441/1264548672
1 525 -351168235/74385216
1 526 23859682821883/22761876096
1 527 -7080825007631/11380938048
1 528 9773703203/316137168
1 529 213536587/23417568
1 530 -2463396095/93670272
1 531 -72751897085/1264548672
1 532 2506328303/93670272
1 533 -12746667373/316137168
1 534 -5788434905/210758112
1 535 596382259/316137168
1 536 -21203339452325/22761876096
1 537 373898763611/843032448
1 538 13476191138/19758573
1 539 -12228101809/158068584
1 540 341650811117/1264548672
1 543 -11/72
1 544 65367919/49590144
1 545 -8795615/6198768
1 546 955717145/148770432
1 547 -6651945173/446311296
1 548 -12772397941/334733472
1 549 -137129657/37192608
1 550 -19011781/24795072
1 551 171155791/74385216
1 552 -11803/15552
1 553 101191949509/1338933888
1 554 343751357/1338933888
1 555 -33035365/4132512
1 556 -8163937/16530048
1 557 1086119855/148770432
1 558 19011781/16530048
1 559 1582812539/148770432
1 560 -11294150963/1338933888
1 561 164011771/18596304
1 562 164011771/18596304
1 563 57237917/74385216
1 564 385261459/74385216
1 565 53386927/18596304
1 566 -73985615/12397536
1 567 -5648467/2755008
1 568 885401/774846
1 569 4671623/4132512
1 570 22759/9566
1 571 296483/129141
1 572 -6003107/4132512
1 573 2367035/2755008
1 574 -1622335/516564
1 575 -4110821/8265024
1 576 -17527763/2066256
1 577 1836527/688752
1 578 205425/153056
1 579 -1123133/4132512
1 580 -885401/516564
1 581 -2940751/2066256
1 582 116259/9566
1 583 -5401/1944
1 584 -20713/7776
1 585 -11935/15552
1 586 11803/15552
1 587 -6809/3888
1 588 -143/648
1 591 1925/864
1 592 -2893/1296
1 593 -22/3
1 594 -7007/1728
1 595 77/32
1 596 -2849/1728
1 598 77/54
1 599 -143/432
1 600 209/144
1 601 11/36
1 602 253/144
1 603 11/24
1 604 71/192
1 605 -7/24
1 606 -7/32
1 607 23/96
1 608 3/32
1 609 11/64
1 611 -11/96
1 620 11/24
1 624 -11/384
1 627 11/384
1 628 11/384
1 630 -11/384
1 632 11/48
1 633 -6725733682663/30349168128
1 634 -12532338879739/3793646016
2 80 -64253718451/2529097344
2 81 -7444176491/421516224
2 82 586754663/105379056
2 83 60138662177/1896823008
2 84 -449940042527/5058194688
2 85 -147444582263/1686064896
2 86 77/12
2 87 -29606951/3099384
2 88 696543127/49590144
2 89 6864385/1377504
2 90 1540359013/55788912
2 91 612212927239/2529097344
2 92 516809959/105379056
2 93 1059832247/105379056
2 94 11/12
2 95 30227065/3099384
2 96 -566842207/70252704
2 97 -1243/96
2 98 -16297325/1549692
2 99 -30337373/12397536
2 100 473/32
2 101 231/32
2 102 1854329855/210758112
2 103 -18894097145/843032448
2 104 -444920267/23417568
2 105 444920267/23417568
2 106 209/96
2 107 35247817/6198768
2 108 147917971/24795072
2 109 14200059841/421516224
2 110 -3257269013141/15174584064
2 111 3438742359065/7587292032
2 112 5486589257/158068584
2 113 -11/8
2 114 3259465/516564
2 115 -42310015/12397536
2 116 -464800882313/843032448
2 117 -519565284305/2529097344
2 118 83794399147/421516224
2 119 -11/16
2 120 -185/96
2 121 -287/48
2 122 -11/48
2 123 8108152171/55788912
2 124 344978396633/843032448
2 125 102266478869/843032448
2 126 -55/32
2 127 -6356009/1377504
2 128 -29081075/8265024
2 129 11/48
2 130 -9528615109/148770432
2 131 -240887498317/843032448
2 132 77/64
2 133 253/32
2 134 -165/32
2 135 -385/96
2 136 -715/96
2 137 2811589/8265024
2 138 116132555/12397536
2 139 440121/76528
2 140 185/96
2 141 88077769/6198768
2 142 74187413/49590144
2 143 -30201721/1377504
2 144 -185/96
2 145 -65333027/24795072
2 146 -6355811/2755008
2 147 -2457653/459168
2 148 -85859121587/892622592
2 149 -250720643/1836672
2 150 -4073465/688752
2 151 356612165/18596304
2 152 102618395/17563176
2 153 4930499507/316137168
2 154 -5544209/918336
2 155 2578502467/210758112
2 156 445529723131/2529097344
2 157 735735/76528
2 158 288909239/24795072
2 159 319/48
2 160 -1782319/688752
2 161 5971298209/148770432
2 162 -11/48
2 163 11/24
2 164 11/72
2 165 11/12
2 166 -2733335/1377504
2 167 575/192
2 170 -933537617791/3372129792
2 171 588014845/316137168
2 172 -2923611913/421516224
2 173 10113324461/1686064896
2 174 1557775279/1686064896
2 175 -392290543/26344764
2 176 407/192
2 177 -3259465/774846
2 178 28002073/24795072
2 179 -407/64
2 180 -231/64
2 181 4188514081/187340544
2 182 -3261703051/421516224
2 183 -4255053959/210758112
2 184 4255053959/210758112
2 185 55/32
2 186 3259465/387423
2 187 -252901/1549692
2 188 126893173/23417568
2 189 4206622807/421516224
2 190 779740543/843032448
2 192 -11/24
2 193 3259465/387423
2 194 -1552520287/843032448
2 195 -3137270747/843032448
2 196 695638831/70252704
2 197 11/16
2 198 -11/24
2 200 3555859775/421516224
2 201 -993323551/46835136
2 202 -11/6
2 203 14458411/3099384
2 204 11/24
2 206 1050467665/52689528
2 207 -11/192
2 208 11/32
2 209 847/96
2 210 385/96
2 211 341/96
2 212 -61992865/24795072
2 213 3259465/1549692
2 214 3259465/1549692
2 215 -150271891/24795072
2 216 -8491021/4132512
2 217 -385/32
2 218 297/32
2 219 -539/96
2 220 -231/32
2 221 -385/48
2 222 -33/16
2 224 1474649893/105379056
2 225 143/96
2 226 -160085713/13172382
2 227 -11/24
2 228 -11/24
2 229 33/4
2 230 -11/12
2 232 11/48
2 233 -55/48
2 234 1474649893/210758112
2 235 -517/64
2 236 -11/12
2 237 -1133/192
2 238 -11/24
2 241 -4884136945/148770432
2 242 4984665587/1264548672
2 243 18744669559/843032448
2 244 -18744669559/843032448
2 245 275/192
2 246 -15559423/12397536
2 247 -5816945/2755008
2 248 8924765971/843032448
2 249 444920267/46835136
2 250 -444920267/23417568
2 252 43047883/8265024
2 253 -10736104753/421516224
2 254 444920267/46835136
2 256 -43047883/8265024
2 257 10736104753/421516224
2 258 -209/192
2 259 -33/4
2 260 -121/24
2 261 -35247817/12397536
2 262 -18125569/6198768
2 263 -3281399/1033128
2 264 59526559/24795072
2 265 -43212961/24795072
2 266 102618395/17563176
2 267 1103753629/35126352
2 268 -664492219/52689528
2 269 -83471351/12397536
2 270 1426351159/210758112
2 271 49908613/12397536
2 272 -887843/459168
2 273 -28130296447/843032448
2 274 2789904193859/11380938048
2 275 -1320344582255/2529097344
2 276 2466087579085/15174584064
2 277 11/16
2 278 -3259465/1549692
2 279 120537175/24795072
2 280 4356624463793/7587292032
2 281 1556881190297/5058194688
2 282 -2729443863421/7587292032
2 283 -11/24
2 284 -5379942066535/7587292032
2 285 -243163694995/3793646016
2 286 11/24
2 287 3438742359065/7587292032
2 288 11/24
2 289 11/8
2 290 114144305/24795072
2 291 -3259465/516564
2 292 -3259465/516564
2 293 42310015/24795072
2 294 42310015/12397536
2 295 -1195924371743/7587292032
2 296 -2247584648687/7587292032
2 297 -77/48
2 298 -1426351159/210758112
2 299 209/192
2 300 30070262972525/91047504384
2 301 -498758166949/15174584064
2 302 387776541325/2529097344
2 303 -11/24
2 304 185/64
2 305 -102425953/16530048
2 306 11/32
2 307 3960706217/74385216
2 308 237515169883/1686064896
2 309 -113927033509/1264548672
2 310 11/8
2 311 22297463/8265024
2 312 -11/16
2 313 -64723429759/446311296
2 314 -193205300059/632274336
2 315 -11/6
2 317 -11/24
2 318 11/6
2 319 11/16
2 320 185/192
2 321 -185/96
2 322 -185/48
2 323 -154426729/33060096
2 324 658661753/49590144
2 325 86498563/8265024
2 326 143/96
2 327 -11/4
2 328 -29386130195/148770432
2 329 -47670262213/446311296
2 330 -11/24
2 331 46718868941/446311296
2 333 552829826183/1896823008
2 334 15737051/2755008
2 335 -4255053959/210758112
2 336 1953661132219/7587292032
2 337 -11/8
2 338 43047883/8265024
2 339 -11/12
2 340 -5049203339/446311296
2 342 11/24
2 343 5377320689/421516224
2 344 -100480465/24795072
2 345 -11/24
2 346 11/16
2 347 215/64
2 350 -2683482729401/30349168128
2 351 -132250899379/2529097344
2 352 -77/64
2 353 -2886763/688752
2 354 -18110477/16530048
2 355 -2591303/2755008
2 356 14222028859/446311296
2 357 74040112571/632274336
2 358 11/24
2 359 -33/32
2 361 121/32
2 362 4682623/918336
2 363 565301/688752
2 364 5509031/1377504
2 365 6197015/688752
2 366 -256038863/49590144
2 367 1887277/229584
2 368 -465003/306112
2 369 3703843/688752
2 370 46654637543/446311296
2 371 8108152171/55788912
2 372 331023/76528
2 373 -255892801/12397536
2 375 166125136081/843032448
2 376 3612424915/140505408
2 377 4255053959/210758112
2 378 -36287323057/446311296
2 379 870265/57396
2 380 -43047883/8265024
2 381 11/12
2 382 -8025974449/223155648
2 384 -11/24
2 385 -5377320689/421516224
2 386 100480465/24795072
2 387 11/24
2 388 -1203521/459168
2 389 -163/96
2 391 4691934068827/30349168128
2 392 -209/192
2 393 55/192
2 394 -11/64
2 395 -77/192
2 396 275/192
2 397 33/8
2 398 -33/4
2 399 11/32
2 400 473/192
2 401 55/32
2 402 121/96
2 403 209/96
2 404 121/24
2 405 33/8
2 407 -11/24
2 408 -143/96
2 409 -11/24
2 410 11/24
2 411 11/24
2 412 -33/4
2 413 -11/64
2 415 11/32
2 416 -11/24
2 417 -11/48
2 418 517/64
2 419 11/24
2 420 1133/192
2 421 11/24
2 424 341/768
2 425 161708965/74385216
2 426 8862799/24795072
2 427 -2221659/306112
2 428 -185/192
2 429 22923335/6198768
2 430 -63480461/24795072
2 431 -2598233/688752
2 432 185/96
2 433 -59869/38264
2 434 -2918377/2755008
2 435 -328526/43047
2 436 -185/64
2 437 -185/96
2 438 -1566169/1377504
2 439 -76042525/12397536
2 440 2499695/1377504
2 441 3259465/387423
2 442 -26686693/3099384
2 443 3826603/2755008
2 444 -185/48
2 445 -48870965/8265024
2 446 -18011873/2755008
2 447 -185/96
2 450 -159796975/297540864
2 451 105241301/16530048
2 452 31564577/2755008
2 453 -381952105/33060096
2 454 -547447921/99180288
2 455 35398187/2755008
2 456 -2598233/688752
2 457 -257027945/49590144
2 458 -563097413/49590144
2 459 3380179/229584
2 460 49908613/6198768
2 461 18659945/2066256
2 462 -2499695/1377504
2 463 -3259465/387423
2 464 23275421/12397536
2 465 3826603/688752
2 466 185/48
2 467 48870965/8265024
2 468 49908613/12397536
2 469 18011873/2755008
2 470 185/96
2 473 -18361807/2066256
2 474 37526599/8265024
2 475 -31089575/2755008
2 476 -6818207/1377504
2 477 102377/57396
2 478 -1441/192
2 479 23852455/2755008
2 480 -11/24
2 481 887843/459168
2 482 240871081/16530048
2 483 317228481131/2677867776
2 484 168866627671/892622592
2 485 -32065877285/446311296
2 486 -38915490103/223155648
2 487 11/32
2 488 -49908613/12397536
2 489 11/24
2 490 -209/192
2 491 60664436309/5355735552
2 492 3212693/459168
2 493 -46065420065/446311296
2 494 -102618395/8781588
2 495 -3824777517629/7587292032
2 496 -7981765055/140505408
2 497 8829601/23417568
2 498 -2673365809643/7587292032
2 499 -1927365/76528
2 500 -121966537/24795072
2 501 55/64
2 502 -1858131/306112
2 503 1593628805/223155648
2 504 11/48
2 505 -11/24
2 506 -1458550315/210758112
2 507 -49908613/12397536
2 508 -11/24
2 509 168652/43047
2 510 -149/32
2 517 -920068223/70252704
2 518 -1506849049/210758112
2 519 6639554767/421516224
2 520 11051590997/1264548672
2 521 -659814633251/3793646016
2 522 -9146266007/421516224
2 523 -1265355379/421516224
2 524 599607871/140505408
2 525 -114144305/24795072
2 526 -20122945217/7587292032
2 527 -176745039103/1896823008
2 528 89556709/11708784
2 529 8697073/2601952
2 530 -1007762131/281010816
2 531 -5641548211/421516224
2 532 1522948627/281010816
2 533 -268051003/23417568
2 534 -81868303/8781588
2 535 -12069629/26344764
2 536 -963097005545/7587292032
2 537 20341402469/281010816
2 538 35831871467/421516224
2 539 -1606997491/52689528
2 540 24957434909/421516224
2 543 -11/72
2 544 29326423/49590144
2 545 -24244031/6198768
2 546 673561739/49590144
2 547 -5353204895/148770432
2 548 -9833844427/111577824
2 549 -12507863/1377504
2 550 -49908613/24795072
2 551 106919981/24795072
2 552 -11/192
2 553 77369636551/446311296
2 554 -141787609/446311296
2 555 -237895075/12397536
2 556 45655727/16530048
2 557 876164605/49590144
2 558 49908613/16530048
2 559 152447185/49590144
2 560 -8875308497/446311296
2 561 3259465/774846
2 562 3259465/774846
2 563 61992865/24795072
2 564 114144305/24795072
2 565 -35917145/12397536
2 566 -7142465/2066256
2 567 1890691/1377504
2 568 -170357/172188
2 569 3937153/2755008
2 570 -1790239/1377504
2 571 90739/918336
2 572 1413203/1377504
2 573 2189/688752
2 574 32879/14349
2 575 -1970881/1377504
2 576 -1199869/229584
2 577 -685487/688752
2 578 819181/1377504
2 579 -887843/459168
2 580 170357/114792
2 581 -52657/229584
2 582 28092427/1377504
2 583 -33/8
2 584 -385/96
2 585 -55/192
2 586 11/192
2 587 -55/16
2 591 253/96
2 592 -77/48
2 594 -165/64
2 595 -77/96
2 596 -649/192
2 597 -22/3
2 598 11/8
2 599 -11/48
2 600 55/48
2 602 77/48
2 603 11/24
2 604 439/192
2 605 -25/24
2 606 -185/96
2 607 85/32
2 608 83/32
2 609 209/192
2 610 22/3
2 611 -11/96
2 614 -11/24
2 624 -11/384
2 627 11/384
2 628 11/384
2 630 -11/384
2 632 -11/48
2 633 -27095924629/10116389376
2 634 -480060577457/632274336
3 80 -9186126261991/45523752192
3 81 -241238257471/3793646016
3 82 50993980829/1896823008
3 83 32480181114589/68285628288
3 84 -3971856976655/5690469024
3 85 -10389294703777/15174584064
3 86 -11935/2916
3 87 -1276862587/55788912
3 88 2126307779/111577824
3 89 370559101/24795072
3 90 2910568855/62762526
3 91 22149229165303/11380938048
3 92 -7797279661/421516224
3 93 29964882313/474205752
3 94 -11/24
3 95 7779892901/223155648
3 96 -202416664837/3793646016
3 97 52547/23328
3 98 -7728753065/223155648
3 99 -2296538123/223155648
3 100 -94171/7776
3 101 -66253/23328
3 102 29904897587/316137168
3 103 -361381101983/3793646016
3 104 -31403003533/421516224
3 105 31403003533/421516224
3 106 191609/23328
3 107 2793604099/223155648
3 108 140914331/8265024
3 109 259393140325/1896823008
3 110 -331688342413333/136571256576
3 111 160831806227759/34142814144
3 112 -2596902792059/22761876096
3 114 1545750613/74385216
3 115 -665868071/55788912
3 116 -42092585145391/7587292032
3 117 -38340747516925/22761876096
3 118 5950369981601/3793646016
3 119 -1771/1296
3 120 5/32
3 121 -3031/2916
3 122 -869/432
3 123 199459407559/1004200416
3 124 12415946724683/3793646016
3 125 8374493703127/7587292032
3 126 -95491/7776
3 127 -42141671/37192608
3 128 -754074407/111577824
3 129 1067/432
3 130 -31709333129/334733472
3 131 -18844426638065/7587292032
3 132 -10175/15552
3 133 20603/23328
3 134 54637/7776
3 135 -979/7776
3 136 153791/23328
3 137 -169697143/37192608
3 138 1612646915/111577824
3 139 1020871687/74385216
3 140 -5/32
3 141 1144165873/55788912
3 142 738674317/37192608
3 143 -198807169/18596304
3 144 5/32
3 145 -101038603/2755008
3 146 -1004244373/49590144
3 147 251761763/24795072
3 148 -297783689743/2008400832
3 149 -1828422329/9298152
3 150 -98072447/6198768
3 151 7913162701/669466944
3 152 2389400849/316137168
3 153 1935453948491/5690469024
3 154 -180233405/12397536
3 155 135439448651/1896823008
3 156 41153148212105/22761876096
3 157 5622265/344376
3 158 1649572759/55788912
3 159 517/108
3 160 -3308437/2066256
3 161 33322381441/669466944
3 162 11/12
3 163 11/24
3 164 11/96
3 165 517/324
3 166 -33365299/12397536
3 167 13/64
3 170 -60381977301269/30349168128
3 171 46202687795/1264548672
3 172 -118619389637/3793646016
3 173 188892729283/7587292032
3 174 -5329953427/7587292032
3 175 -214468608113/3793646016
3 176 -49181/46656
3 177 -1545750613/111577824
3 178 -93189613/37192608
3 179 119405/15552
3 180 55561/46656
3 181 251201114365/2529097344
3 182 -95824176031/3793646016
3 183 -173492827399/1896823008
3 184 173492827399/1896823008
3 185 13255/23328
3 186 1545750613/55788912
3 187 -1308781661/55788912
3 188 -8011784407/632274336
3 189 192928408223/3793646016
3 190 81420518935/3793646016
3 192 -11/48
3 193 1545750613/55788912
3 194 -79681764511/3793646016
3 195 -20946288307/948411504
3 196 215596852693/3793646016
3 197 11/48
3 199 -11/24
3 200 41675232311/948411504
3 201 -105103469053/1264548672
3 202 -7645/1944
3 203 2313584735/111577824
3 205 11/24
3 206 16903435729/237102876
3 207 -85349/46656
3 208 78485/23328
3 209 9955/7776
3 210 979/7776
3 211 -3091/7776
3 212 -439941271/55788912
3 213 1545750613/223155648
3 214 1545750613/223155648
3 215 -35743169/3099384
3 216 968165099/74385216
3 217 3509/648
3 218 9955/7776
3 219 9251/5832
3 220 66253/23328
3 221 1265/162
3 222 -18007/3888
3 223 11/24
3 224 25001281331/316137168
3 225 -15169/2592
3 226 -3265044787/52689528
3 229 6193/1458
3 230 8767/1296
3 231 -11/24
3 232 -11/24
3 233 121/96
3 234 25001281331/632274336
3 235 -22825/15552
3 236 -517/324
3 237 133661/15552
3 241 -335031700955/2677867776
3 242 -173633354917/22761876096
3 243 771977855627/7587292032
3 244 -771977855627/7587292032
3 245 -434753/46656
3 246 1263808865/446311296
3 247 -414076529/223155648
3 248 896395558883/7587292032
3 249 31596198469/843032448
3 250 -31596198469/421516224
3 251 -11/24
3 252 -43563565/12397536
3 253 -244675411915/1896823008
3 254 31596198469/843032448
3 255 11/24
3 256 43563565/12397536
3 257 244675411915/1896823008
3 258 -180917/46656
3 259 -6193/1458
3 260 3377/324
3 261 -2793604099/446311296
3 262 -2072666959/223155648
3 263 -338117747/18596304
3 264 230456057/13947228
3 265 -2976533879/223155648
3 266 2099608445/316137168
3 267 141066876731/1264548672
3 268 -65587188607/948411504
3 269 435655807/223155648
3 270 25001281331/632274336
3 271 178740371/18596304
3 272 -37708759/12397536
3 273 -101124283667/474205752
3 274 294042173149789/102428442432
3 275 -260096627331857/45523752192
3 276 136534195958983/68285628288
3 277 11/96
3 278 -1545750613/223155648
3 279 7300724123/446311296
3 280 419454916245469/68285628288
3 281 32028036023503/11380938048
3 282 -265277683541789/68285628288
3 284 -440722361195765/68285628288
3 285 -3037201283597/8535703536
3 287 160831806227759/34142814144
3 290 3305515697/223155648
3 291 -1545750613/74385216
3 292 -1545750613/74385216
3 293 665868071/111577824
3 294 665868071/55788912
3 295 -111742614309661/68285628288
3 296 -259367397707395/68285628288
3 297 11/32
3 298 -25001281331/632274336
3 299 -55/192
3 300 566075228497417/204856884864
3 301 -28384299628583/136571256576
3 302 57351103269913/45523752192
3 303 -341/216
3 304 -15/64
3 305 -2159674505/223155648
3 306 869/864
3 307 1497517169/20920842
3 308 7660451579227/7587292032
3 309 -18175776329533/22761876096
3 310 737/216
3 311 245308117/55788912
3 312 -1067/432
3 313 -50999461067/251050104
3 314 -54939356056751/22761876096
3 315 -1969/648
3 317 -1177/648
3 318 2387/648
3 319 1463/432
3 320 -5/64
3 321 5/32
3 322 5/16
3 323 -2591407217/446311296
3 324 3628981373/223155648
3 325 544277135/27894456
3 326 11561/2592
3 327 -1045/162
3 328 -365330216707/1338933888
3 329 -139223211515/1004200416
3 330 -11/24
3 331 294412450739/2008400832
3 332 -11/24
3 333 200662347687361/68285628288
3 334 84164047/6198768
3 335 -174362204611/1896823008
3 336 31728471088013/17071407072
3 337 -473/432
3 338 -43563565/12397536
3 339 -1177/648
3 340 -9567924167/502100208
3 341 11/24
3 343 18730669553/316137168
3 344 605789509/74385216
3 346 11/72
3 347 23/64
3 350 -173385222967843/273142513152
3 351 -4669656759241/11380938048
3 352 7513/5184
3 353 -335506259/24795072
3 354 -85566481/24795072
3 355 -1612171/918336
3 356 1557288064/31381263
3 357 20257097687341/22761876096
3 358 583/972
3 359 19877/2592
3 361 -16775/7776
3 362 306586555/37192608
3 363 87819391/37192608
3 364 6427597/6198768
3 365 505047433/18596304
3 366 -2949120481/111577824
3 367 213828139/37192608
3 368 -27674449/6198768
3 369 154226413/12397536
3 370 299125843655/2008400832
3 371 199459407559/1004200416
3 372 37708759/6198768
3 373 -3175912385/74385216
3 374 11/24
3 375 1572912199535/948411504
3 376 123897411143/1264548672
3 377 174362204611/1896823008
3 378 -1971306924331/2008400832
3 379 361323985/12397536
3 380 43563565/12397536
3 381 1177/648
3 382 -109671643001/2008400832
3 383 -11/24
3 385 -18730669553/316137168
3 386 -605789509/74385216
3 388 -39602827/12397536
3 389 -7/96
3 391 399660057975191/273142513152
3 392 -164153/139968
3 393 126137/46656
3 394 29183/15552
3 395 -37675/46656
3 396 237677/46656
3 397 6193/2916
3 398 -6193/1458
3 399 78485/23328
3 400 -10417/5184
3 401 -68893/7776
3 402 13585/23328
3 403 -27665/7776
3 404 121/48
3 405 6193/2916
3 406 -11/24
3 408 15169/2592
3 409 -83831/11664
3 412 -6193/1458
3 413 10439/5184
3 414 11/24
3 415 -77/144
3 416 11/48
3 418 22825/15552
3 419 737/648
3 420 -133661/15552
3 424 -4035823/559872
3 425 2556337663/669466944
3 426 1828487551/223155648
3 427 -2880748585/148770432
3 428 5/64
3 429 2457011245/111577824
3 430 -603014555/223155648
3 431 -748339031/74385216
3 432 -5/32
3 433 88434301/37192608
3 434 -17723915/16530048
3 435 -14663869/1162269
3 436 15/64
3 437 5/32
3 438 -312196115/24795072
3 439 -764158289/55788912
3 440 -3790501/774846
3 441 1545750613/55788912
3 442 -2433135529/111577824
3 443 43991893/24795072
3 444 5/16
3 445 -184301557/9298152
3 446 601875395/74385216
3 447 5/32
3 450 -11968115627/1338933888
3 451 3448292639/334733472
3 452 232873751/37192608
3 453 -11472488581/446311296
3 454 -4645281499/446311296
3 455 171507523/16530048
3 456 -748339031/74385216
3 457 -69772307/3486807
3 458 -3663849443/223155648
3 459 32880089/4132512
3 460 178740371/9298152
3 461 1676804237/74385216
3 462 3790501/774846
3 463 -1545750613/55788912
3 464 589102985/24795072
3 465 43991893/6198768
3 466 -5/16
3 467 184301557/9298152
3 468 178740371/18596304
3 469 -601875395/74385216
3 470 -5/32
3 473 4926230765/334733472
3 474 817283071/49590144
3 475 -361848575/12397536
3 476 60583369/24795072
3 477 787347/153056
3 478 -7337/5184
3 479 786359431/24795072
3 481 37708759/12397536
3 482 2273749357/74385216
3 483 2039651100065/12050404992
3 484 1093306342297/4016801664
3 485 -259830141719/2008400832
3 486 -235130486995/1004200416
3 487 -77/48
3 488 -178740371/18596304
3 490 55/192
3 491 203705567909/24100809984
3 492 64078597/8265024
3 493 -232402304447/2008400832
3 494 -2244504647/158068584
3 495 -337137473435773/68285628288
3 496 -32968743269/158068584
3 497 -1421690479/632274336
3 498 -183348893561113/68285628288
3 499 -306963239/6198768
3 500 -7033946843/223155648
3 501 -17479/5184
3 502 -746658187/24795072
3 503 23988097673/1004200416
3 504 -11/12
3 505 -11/24
3 506 -3134216179/79034292
3 507 -178740371/18596304
3 508 -517/324
3 509 35537029/6198768
3 510 -47/96
3 517 -246105884059/3793646016
3 518 -1530884039/39517146
3 519 365354341445/3793646016
3 520 -2605995455275/22761876096
3 521 -34135860261191/17071407072
3 522 -2419246655/19758573
3 523 -1530884039/79034292
3 524 60915217991/1896823008
3 525 -3152096189/223155648
3 526 81318735372743/68285628288
3 527 -56370280123913/68285628288
3 528 70469691545/1896823008
3 529 2323990339/140505408
3 530 -12609312817/421516224
3 531 -265354198495/3793646016
3 532 12319520413/421516224
3 533 -237595410767/3793646016
3 534 -26314379839/632274336
3 535 330616627/474205752
3 536 -81658717898941/68285628288
3 537 366534586393/632274336
3 538 6666388989743/7587292032
3 539 -231189332759/1896823008
3 540 618943794623/1896823008
3 542 -11/48
3 543 11/48
3 544 -488171437/74385216
3 545 -90080461/9298152
3 546 5646763409/223155648
3 547 -33309302993/669466944
3 548 -30442162397/251050104
3 549 -154667083/6973614
3 550 -178740371/37192608
3 551 2748197723/223155648
3 552 -30833/46656
3 553 59602177361/251050104
3 554 4998695233/1004200416
3 555 -439927961/9298152
3 556 -190363061/24795072
3 557 9692261075/223155648
3 558 178740371/24795072
3 559 5632972499/223155648
3 560 -53538059189/2008400832
3 561 1545750613/111577824
3 562 1545750613/111577824
3 563 439941271/55788912
3 564 3305515697/223155648
3 565 -1973779555/223155648
3 566 -1286830853/74385216
3 567 102259861/16530048
3 568 -17033291/9298152
3 569 179947603/49590144
3 570 -88910899/8265024
3 571 -426550399/49590144
3 572 27241225/6198768
3 573 7169569/16530048
3 574 12641123/3099384
3 575 -381262277/49590144
3 576 -73934597/3099384
3 577 -2012461/688752
3 578 194161/129141
3 579 -32026555/12397536
3 580 17033291/6198768
3 581 -419771/6198768
3 582 560570197/8265024
3 583 -6193/2916
3 584 -25663/11664
3 585 -126137/46656
3 586 30833/46656
3 587 20339/11664
3 588 7051/3888
3 591 4147/2592
3 592 -12617/3888
3 593 -22/3
3 594 -30547/5184
3 595 715/96
3 596 5687/5184
3 597 22/3
3 598 176/81
3 599 -1177/1296
3 600 1177/432
3 601 77/216
3 602 1265/432
3 603 11/18
3 604 31/192
3 605 5/24
3 606 5/32
3 607 5/32
3 608 25/96
3 609 11/64
3 611 11/144
3 612 -11/72
3 621 11/24
3 623 -11/384
3 625 11/384
3 626 11/384
3 629 -11/384
3 631 11/48
3 633 -27152764783469/91047504384
3 634 -25891340356963/5690469024
4 80 -4154792774863/45523752192
4 81 -96510542173/3793646016
4 82 21564321779/1896823008
4 83 15314477444233/68285628288
4 84 -7146321193661/22761876096
4 85 -4682446856263/15174584064
4 86 -35101/11664
4 87 -556322701/55788912
4 88 1201532521/223155648
4 89 144577279/24795072
4 90 6473430575/502100208
4 91 1250667927305/1422617256
4 92 -3077921377/421516224
4 93 6536143601/237102876
4 94 -11/24
4 95 3520641311/223155648
4 96 -92887534279/3793646016
4 97 85085/23328
4 98 -3469501475/223155648
4 99 -994530977/223155648
4 100 -59257/7776
4 101 -115687/23328
4 102 12532407857/316137168
4 103 -77298366871/1896823008
4 104 -13361490175/421516224
4 105 13361490175/421516224
4 106 103367/23328
4 107 1010963305/223155648
4 108 20179373/2755008
4 109 13933511273/237102876
4 110 -153787655481955/136571256576
4 111 37007730474271/17071407072
4 112 -1548870986903/22761876096
4 113 -11/12
4 114 693900295/74385216
4 115 -335396237/55788912
4 116 -19334807091649/7587292032
4 117 -17249855864695/22761876096
4 118 2671969841147/3793646016
4 119 -1111/1296
4 120 19/96
4 121 20621/11664
4 122 -539/432
4 123 43568266015/1004200416
4 124 1396268966453/948411504
4 125 3795994417681/7587292032
4 126 -43549/7776
4 127 10926619/37192608
4 128 -159999559/55788912
4 129 539/432
4 130 -15562369573/669466944
4 131 -8503455036407/7587292032
4 132 -9449/15552
4 133 -45859/23328
4 134 28435/7776
4 135 13343/7776
4 136 102377/23328
4 137 -111623281/37192608
4 138 750731993/111577824
4 139 523219213/74385216
4 140 -19/96
4 141 220029341/27894456
4 142 531876209/74385216
4 143 -14446333/18596304
4 144 19/96
4 145 -134028185/8265024
4 146 -458510767/49590144
4 147 169356209/24795072
4 148 -146581307951/4016801664
4 149 -3416180293/74385216
4 150 -37071485/6198768
4 151 -501498209/669466944
4 152 604423787/316137168
4 153 918415919129/5690469024
4 154 -27884791/6198768
4 155 60694022945/1896823008
4 156 18848720740019/22761876096
4 157 1098779/172188
4 158 1322746259/111577824
4 159 407/216
4 160 -2001175/2066256
4 161 3253241261/334733472
4 162 11/12
4 163 11/24
4 164 55/96
4 165 407/648
4 166 -14395447/12397536
4 167 -65/192
4 170 -27165631726271/30349168128
4 171 25127746919/1264548672
4 172 -59991980483/3793646016
4 173 16282086361/1896823008
4 174 -457538899/474205752
4 175 -95135746151/3793646016
4 176 -57959/46656
4 177 -693900295/111577824
4 178 -34025167/37192608
4 179 70763/15552
4 180 104995/46656
4 181 14102324945/316137168
4 182 -39622436629/3793646016
4 183 -77437156957/1896823008
4 184 77437156957/1896823008
4 185 19129/23328
4 186 693900295/55788912
4 187 -728414423/55788912
4 188 -4222237393/632274336
4 189 82984627061/3793646016
4 190 19872826613/1896823008
4 192 -11/48
4 193 693900295/55788912
4 194 -19003449401/1896823008
4 195 -42968737381/3793646016
4 196 97631543263/3793646016
4 197 11/16
4 199 -11/24
4 200 41664671563/1896823008
4 201 -44689812541/1264548672
4 202 -1661/972
4 203 1011577589/111577824
4 205 11/24
4 206 27130138087/948411504
4 207 -58091/46656
4 208 31427/23328
4 209 781/7776
4 210 -13343/7776
4 211 -27577/7776
4 212 -179252029/55788912
4 213 693900295/223155648
4 214 693900295/223155648
4 215 -12770021/3099384
4 216 628344497/74385216
4 217 4873/1296
4 218 781/7776
4 219 2266/729
4 220 115687/23328
4 221 418/81
4 222 -9625/3888
4 223 11/24
4 224 12184857533/316137168
4 225 -6391/2592
4 226 -1623238399/52689528
4 229 -451/729
4 230 4345/1296
4 231 11/24
4 232 -11/24
4 233 121/96
4 234 12184857533/632274336
4 235 31493/15552
4 236 -407/648
4 237 70763/15552
4 238 11/24
4 241 -144590780051/2677867776
4 242 -99924246499/22761876096
4 243 345268929467/7587292032
4 244 -345268929467/7587292032
4 245 -304931/46656
4 246 794883947/446311296
4 247 96451015/223155648
4 248 409117713983/7587292032
4 249 13554685111/843032448
4 250 -13554685111/421516224
4 251 -11/24
4 252 -5886857/1549692
4 253 -56253879473/948411504
4 254 13554685111/843032448
4 255 11/24
4 256 5886857/1549692
4 257 56253879473/948411504
4 258 -92675/46656
4 259 451/729
4 260 5599/648
4 261 -1010963305/446311296
4 262 -924878317/223155648
4 263 -150487271/18596304
4 264 962126479/111577824
4 265 -1827431243/223155648
4 266 314631383/316137168
4 267 60247167101/1264548672
4 268 -32208340585/948411504
4 269 987785977/223155648
4 270 11895065129/632274336
4 271 26952397/9298152
4 272 -15548731/12397536
4 273 -180588849881/1896823008
4 274 136582839721345/102428442432
4 275 -120131667742793/45523752192
4 276 31784253875939/34142814144
4 277 55/96
4 278 -693900295/223155648
4 279 3423285833/446311296
4 280 193522821603289/68285628288
4 281 29214268488851/22761876096
4 282 -122490402543047/68285628288
4 284 -200826130287143/68285628288
4 285 -1305869149583/8535703536
4 287 37007730474271/17071407072
4 288 11/24
4 289 11/12
4 290 1410908411/223155648
4 291 -693900295/74385216
4 292 -693900295/74385216
4 293 335396237/111577824
4 294 335396237/55788912
4 295 -51813174998767/68285628288
4 296 -120870373335757/68285628288
4 297 11/32
4 298 -11895065129/632274336
4 299 -143/192
4 300 512672908685639/409713769728
4 301 -12588326186705/136571256576
4 302 25838488135321/45523752192
4 303 -77/54
4 304 -19/64
4 305 -357841873/111577824
4 306 539/864
4 307 5079421829/334733472
4 308 1707433094099/3793646016
4 309 -8204757142501/22761876096
4 310 77/54
4 311 204510107/111577824
4 312 -539/432
4 313 -91473131677/2008400832
4 314 -24700440245615/22761876096
4 315 -1309/648
4 316 11/8
4 317 -517/648
4 318 121/81
4 319 1529/432
4 320 -19/192
4 321 19/96
4 322 19/48
4 323 -21815371/13947228
4 324 335257699/111577824
4 325 737766857/111577824
4 326 5489/2592
4 327 -242/81
4 328 -80181438151/1338933888
4 329 -56616462301/2008400832
4 331 16932639089/502100208
4 332 -11/24
4 333 92631072855109/68285628288
4 334 54992465/12397536
4 335 -78306534169/1896823008
4 336 28389677997397/34142814144
4 337 -143/432
4 338 -5886857/1549692
4 339 -517/648
4 340 -10935965189/2008400832
4 341 11/24
4 343 551728043/19758573
4 344 366250195/74385216
4 346 11/72
4 347 61/192
4 350 -77001878014933/273142513152
4 351 -2096870690983/11380938048
4 352 3883/5184
4 353 -139739963/24795072
4 354 -25700015/12397536
4 355 -110319/306112
4 356 25511854183/2008400832
4 357 9040224637561/22761876096
4 358 55/243
4 359 9647/2592
4 361 -11693/7776
4 362 42927599/18596304
4 363 38496337/37192608
4 364 -640871/6198768
4 365 12879328/1162269
4 366 -2588193101/223155648
4 367 51411859/37192608
4 368 -10485805/6198768
4 369 50879059/12397536
4 370 34540060099/1004200416
4 371 43568266015/1004200416
4 372 15548731/6198768
4 373 -1010412335/74385216
4 374 11/24
4 375 2825275178615/3793646016
4 376 54637935671/1264548672
4 377 78306534169/1896823008
4 378 -56915906323/125525052
4 379 135267913/12397536
4 380 5886857/1549692
4 381 517/648
4 382 -26492073305/2008400832
4 383 -11/24
4 385 -551728043/19758573
4 386 -366250195/74385216
4 388 -17442799/12397536
4 389 41/96
4 391 181409057799677/273142513152
4 392 -46607/139968
4 393 62051/46656
4 394 13013/15552
4 395 23771/46656
4 396 165671/46656
4 397 -451/1458
4 398 -4411/5832
4 399 -649/23328
4 400 -6391/5184
4 401 -31999/7776
4 402 8965/23328
4 403 -24959/7776
4 404 11/16
4 405 869/5832
4 406 -11/24
4 407 -11/6
4 408 6391/2592
4 409 -36773/11664
4 412 451/729
4 413 6545/5184
4 414 -11/24
4 415 -77/144
4 416 11/48
4 417 -11/24
4 418 -31493/15552
4 419 407/648
4 420 -70763/15552
4 421 -11/24
4 424 -3150697/559872
4 425 771114949/669466944
4 426 955096813/223155648
4 427 -1120210135/148770432
4 428 19/192
4 429 147655529/13947228
4 430 -247943993/223155648
4 431 -443318909/74385216
4 432 -19/96
4 433 79704469/37192608
4 434 -11301653/16530048
4 435 -103453471/18596304
4 436 19/64
4 437 19/96
4 438 -181690817/24795072
4 439 -20994287/3486807
4 440 -7447759/3099384
4 441 693900295/55788912
4 442 -967920811/111577824
4 443 15991063/24795072
4 444 19/48
4 445 -85774711/9298152
4 446 320175317/74385216
4 447 19/96
4 450 -4754375627/1338933888
4 451 1100701591/669466944
4 452 24433871/37192608
4 453 -873503071/111577824
4 454 -364622887/111577824
4 455 55678249/16530048
4 456 -443318909/74385216
4 457 -1584472139/223155648
4 458 -178670405/55788912
4 459 422015/4132512
4 460 26952397/4649076
4 461 694583435/74385216
4 462 7447759/3099384
4 463 -693900295/55788912
4 464 324847511/24795072
4 465 15991063/6198768
4 466 -19/48
4 467 85774711/9298152
4 468 26952397/9298152
4 469 -320175317/74385216
4 470 -19/96
4 473 13627307141/1338933888
4 474 348943705/49590144
4 475 -38090591/3099384
4 476 49052179/24795072
4 477 919325/459168
4 478 -1463/5184
4 479 397029589/24795072
4 481 15548731/12397536
4 482 950939407/74385216
4 483 112273707347/3012601248
4 484 31120672751/502100208
4 485 -4571780603/125525052
4 486 -12613907443/251050104
4 487 -77/48
4 488 -26952397/9298152
4 490 143/192
4 491 -9184230899/12050404992
4 492 12346279/8265024
4 493 -9736232171/502100208
4 494 -459527585/158068584
4 495 -154507017099727/68285628288
4 496 -57402918419/632274336
4 497 1240886075/632274336
4 498 -82363265175139/68285628288
4 499 -117548981/6198768
4 500 -3633278495/223155648
4 501 -8305/5184
4 502 -373015489/24795072
4 503 1119286933/125525052
4 504 -11/12
4 505 -11/24
4 506 -6128652817/316137168
4 507 -26952397/9298152
4 508 -407/648
4 509 14972089/6198768
4 510 -13/32
4 516 -22/3
4 517 -108123433375/3793646016
4 518 -5838860413/316137168
4 519 173427407051/3793646016
4 520 -1410571640095/22761876096
4 521 -7927020490513/8535703536
4 522 -35537211649/632274336
4 523 -5259275605/632274336
4 524 30460003613/1896823008
4 525 -1257488903/223155648
4 526 40520091977021/68285628288
4 527 -25524870564221/68285628288
4 528 25879915589/1896823008
4 529 1049580301/140505408
4 530 -2810758055/210758112
4 531 -107343132529/3793646016
4 532 2665861853/210758112
4 533 -97484499563/3793646016
4 534 -11448588085/632274336
4 535 322007125/474205752
4 536 -37161730263571/68285628288
4 537 329882784659/1264548672
4 538 3031150831223/7587292032
4 539 -100493877143/1896823008
4 540 34293053707/237102876
4 542 -11/48
4 543 11/48
4 544 -62273539/18596304
4 545 -55325345/18596304
4 546 399139715/55788912
4 547 -1925839229/167366736
4 548 -13436723707/502100208
4 549 -419984297/55788912
4 550 -26952397/18596304
4 551 943647461/223155648
4 552 -803/46656
4 553 104992981321/2008400832
4 554 5257116695/2008400832
4 555 -312174709/18596304
4 556 -25680023/6198768
4 557 847817765/55788912
4 558 26952397/12397536
4 559 313546783/27894456
4 560 -6087004099/1004200416
4 561 693900295/111577824
4 562 693900295/111577824
4 563 179252029/55788912
4 564 1410908411/223155648
4 565 -740115937/223155648
4 566 -591422843/74385216
4 567 34489543/16530048
4 568 -4993769/9298152
4 569 100783177/49590144
4 570 -37902469/8265024
4 571 -174485245/49590144
4 572 5565791/3099384
4 573 -992453/16530048
4 574 4825931/3099384
4 575 -182429159/49590144
4 576 -33745217/3099384
4 577 -572209/688752
4 578 1517461/2066256
4 579 -9866527/12397536
4 580 4993769/6198768
4 581 103477/6198768
4 582 236987047/8265024
4 583 451/1458
4 584 2717/11664
4 585 -62051/46656
4 586 803/46656
4 587 23573/11664
4 588 4213/3888
4 589 -11/8
4 591 1705/2592
4 592 -5753/3888
4 594 -14245/5184
4 595 341/96
4 596 4169/5184
4 598 649/648
4 599 -517/1296
4 600 517/432
4 601 11/54
4 602 539/432
4 603 11/72
4 604 7/192
4 605 -1/24
4 606 19/96
4 607 -113/96
4 608 17/96
4 609 -55/192
4 610 22/3
4 611 11/144
4 612 -11/72
4 613 -11/24
4 623 -11/384
4 625 11/384
4 626 11/384
4 629 -11/384
4 631 -11/48
4 633 -12631239489683/91047504384
4 634 -11533002938773/5690469024
5 80 4154792774863/500761274112
5 81 96510542173/41730106176
5 82 -1960392889/1896823008
5 83 -1392225222203/68285628288
5 84 7146321193661/250380637056
5 85 425676986933/15174584064
5 86 3191/11664
5 87 50574791/55788912
5 88 -1201532521/2454712128
5 89 -13143389/24795072
5 90 -6473430575/5523102288
5 91 -1250667927305/15648789816
5 92 3077921377/4636678464
5 93 -6536143601/2608131636
5 94 1/24
5 95 -320058301/223155648
5 96 92887534279/41730106176
5 97 -7735/23328
5 98 315409225/223155648
5 99 90411907/223155648
5 100 5387/7776
5 101 10517/23328
5 102 -12532407857/3477508848
5 103 7027124261/1896823008
5 104 1214680925/421516224
5 105 -1214680925/421516224
5 106 -9397/23328
5 107 -91905755/223155648
5 108 -20179373/30305088
5 109 -1266682843/237102876
5 110 13980695952905/136571256576
5 111 -37007730474271/187785477792
5 112 1548870986903/250380637056
5 113 1/12
5 114 -63081845/74385216
5 115 30490567/55788912
5 116 19334807091649/83460212352
5 117 17249855864695/250380637056
5 118 -2671969841147/41730106176
5 119 101/1296
5 120 -19/1056
5 121 -20621/128304
5 122 49/432
5 123 -43568266015/11046204576
5 124 -1396268966453/10432526544
5 125 -3795994417681/83460212352
5 126 3959/7776
5 127 -993329/37192608
5 128 159999559/613678032
5 129 -49/432
5 130 15562369573/7364136384
5 131 8503455036407/83460212352
5 132 859/15552
5 133 4169/23328
5 134 -2585/7776
5 135 -1213/7776
5 136 -9307/23328
5 137 10147571/37192608
5 138 -68248363/111577824
5 139 -47565383/74385216
5 140 19/1056
5 141 -220029341/306839016
5 142 -531876209/818237376
5 143 1313303/18596304
5 144 -19/1056
5 145 134028185/90915264
5 146 41682797/49590144
5 147 -15396019/24795072
5 148 146581307951/44184818304
5 149 3416180293/818237376
5 150 3370135/6198768
5 151 501498209/7364136384
5 152 -54947617/316137168
5 153 -918415919129/62595159264
5 154 2534981/6198768
5 155 -60694022945/20865053088
5 156 -18848720740019/250380637056
5 157 -99889/172188
5 158 -1322746259/1227356064
5 159 -37/216
5 160 181925/2066256
5 161 -3253241261/3682068192
5 162 -1/12
5 163 -1/24
5 164 -5/96
5 165 -37/648
5 166 1308677/12397536
5 167 65/2112
5 170 27165631726271/333840849408
5 171 -2284340629/1264548672
5 172 59991980483/41730106176
5 173 -16282086361/20865053088
5 174 457538899/5216263272
5 175 95135746151/41730106176
5 176 5269/46656
5 177 63081845/111577824
5 178 3093197/37192608
5 179 -6433/15552
5 180 -9545/46656
5 181 -14102324945/3477508848
5 182 39622436629/41730106176
5 183 77437156957/20865053088
5 184 -77437156957/20865053088
5 185 -1739/23328
5 186 -63081845/55788912
5 187 66219493/55788912
5 188 383839763/632274336
5 189 -82984627061/41730106176
5 190 -19872826613/20865053088
5 192 1/48
5 193 -63081845/55788912
5 194 19003449401/20865053088
5 195 42968737381/41730106176
5 196 -97631543263/41730106176
5 197 -1/16
5 199 1/24
5 200 -41664671563/20865053088
5 201 4062710231/1264548672
5 202 151/972
5 203 -91961599/111577824
5 205 -1/24
5 206 -27130138087/10432526544
5 207 5281/46656
5 208 -2857/23328
5 209 -71/7776
5 210 1213/7776
5 211 2507/7776
5 212 16295639/55788912
5 213 -63081845/223155648
5 214 -63081845/223155648
5 215 1160911/3099384
5 216 -57122227/74385216
5 217 -443/1296
5 218 -71/7776
5 219 -206/729
5 220 -10517/23328
5 221 -38/81
5 222 875/3888
5 223 -1/24
5 224 -12184857533/3477508848
5 225 581/2592
5 226 1623238399/579584808
5 229 41/729
5 230 -395/1296
5 231 -1/24
5 232 1/24
5 233 -11/96
5 234 -12184857533/6955017696
5 235 -2863/15552
5 236 37/648
5 237 -6433/15552
5 238 -1/24
5 241 144590780051/29456545536
5 242 9084022409/22761876096
5 243 -31388084497/7587292032
5 244 31388084497/7587292032
5 245 27721/46656
5 246 -72262177/446311296
5 247 -96451015/2454712128
5 248 -37192519453/7587292032
5 249 -1232244101/843032448
5 250 1232244101/421516224
5 251 1/24
5 252 5886857/17046612
5 253 5113989043/948411504
5 254 -1232244101/843032448
5 255 -1/24
5 256 -5886857/17046612
5 257 -5113989043/948411504
5 258 8425/46656
5 259 -41/729
5 260 -509/648
5 261 91905755/446311296
5 262 84079847/223155648
5 263 13680661/18596304
5 264 -962126479/1227356064
5 265 166130113/223155648
5 266 -28602853/316137168
5 267 -5477015191/1264548672
5 268 32208340585/10432526544
5 269 -987785977/2454712128
5 270 -11895065129/6955017696
5 271 -26952397/102279672
5 272 1413521/12397536
5 273 16417168171/1896823008
5 274 -136582839721345/1126712866752
5 275 120131667742793/500761274112
5 276 -31784253875939/375570955584
5 277 -5/96
5 278 63081845/223155648
5 279 -311207803/446311296
5 280 -193522821603289/751141911168
5 281 -29214268488851/250380637056
5 282 11135491140277/68285628288
5 284 200826130287143/751141911168
5 285 1305869149583/93892738896
5 287 -37007730474271/187785477792
5 288 -1/24
5 289 -1/12
5 290 -128264401/223155648
5 291 63081845/74385216
5 292 63081845/74385216
5 293 -30490567/111577824
5 294 -30490567/55788912
5 295 51813174998767/751141911168
5 296 120870373335757/751141911168
5 297 -1/32
5 298 11895065129/6955017696
5 299 13/192
5 300 -512672908685639/4506851467008
5 301 12588326186705/1502283822336
5 302 -25838488135321/500761274112
5 303 7/54
5 304 19/704
5 305 357841873/1227356064
5 306 -49/864
5 307 -5079421829/3682068192
5 308 -1707433094099/41730106176
5 309 8204757142501/250380637056
5 310 -7/54
5 311 -204510107/1227356064
5 312 49/432
5 313 91473131677/22092409152
5 314 24700440245615/250380637056
5 315 119/648
5 316 -1/8
5 317 47/648
5 318 -11/81
5 319 -139/432
5 320 19/2112
5 321 -19/1056
5 322 -19/528
5 323 21815371/153419508
5 324 -335257699/1227356064
5 325 -737766857/1227356064
5 326 -499/2592
5 327 22/81
5 328 80181438151/14728272768
5 329 56616462301/22092409152
5 331 -16932639089/5523102288
5 332 1/24
5 333 -92631072855109/751141911168
5 334 -4999315/12397536
5 335 78306534169/20865053088
5 336 -28389677997397/375570955584
5 337 13/432
5 338 5886857/17046612
5 339 47/648
5 340 10935965189/22092409152
5 341 -1/24
5 343 -551728043/217344303
5 344 -366250195/818237376
5 346 -1/72
5 347 -61/2112
5 350 77001878014933/3004567644672
5 351 2096870690983/125190318528
5 352 -353/5184
5 353 12703633/24795072
5 354 2336365/12397536
5 355 10029/306112
5 356 -25511854183/22092409152
5 357 -9040224637561/250380637056
5 358 -5/243
5 359 -877/2592
5 361 1063/7776
5 362 -3902509/18596304
5 363 -3499667/37192608
5 364 58261/6198768
5 365 -1170848/1162269
5 366 2588193101/2454712128
5 367 -51411859/409118688
5 368 953255/6198768
5 369 -4625369/12397536
5 370 -34540060099/11046204576
5 371 -43568266015/11046204576
5 372 -1413521/6198768
5 373 1010412335/818237376
5 374 -1/24
5 375 -2825275178615/41730106176
5 376 -4967085061/1264548672
5 377 -78306534169/20865053088
5 378 56915906323/1380775572
5 379 -12297083/12397536
5 380 -5886857/17046612
5 381 -47/648
5 382 26492073305/22092409152
5 383 1/24
5 385 551728043/217344303
5 386 366250195/818237376
5 388 1585709/12397536
5 389 -41/1056
5 391 -181409057799677/3004567644672
5 392 4237/139968
5 393 -5641/46656
5 394 -1183/15552
5 395 -2161/46656
5 396 -15061/46656
5 397 41/1458
5 398 401/5832
5 399 59/23328
5 400 581/5184
5 401 2909/7776
5 402 -815/23328
5 403 2269/7776
5 404 -1/16
5 405 -79/5832
5 406 1/24
5 407 1/6
5 408 -581/2592
5 409 3343/11664
5 412 -41/729
5 413 -595/5184
5 414 1/24
5 415 7/144
5 416 -1/48
5 417 1/24
5 418 2863/15552
5 419 -37/648
5 420 6433/15552
5 421 1/24
5 424 286427/559872
5 425 -70101359/669466944
5 426 -86826983/223155648
5 427 101837285/148770432
5 428 -19/2112
5 429 -147655529/153419508
5 430 22540363/223155648
5 431 40301719/74385216
5 432 19/1056
5 433 -79704469/409118688
5 434 1027423/16530048
5 435 9404861/18596304
5 436 -19/704
5 437 -19/1056
5 438 16517347/24795072
5 439 20994287/38354877
5 440 677069/3099384
5 441 -63081845/55788912
5 442 87992801/111577824
5 443 -1453733/24795072
5 444 -19/528
5 445 7797701/9298152
5 446 -29106847/74385216
5 447 -19/1056
5 450 4754375627/14728272768
5 451 -100063781/669466944
5 452 -2221261/37192608
5 453 873503071/1227356064
5 454 364622887/1227356064
5 455 -5061659/16530048
5 456 40301719/74385216
5 457 1584472139/2454712128
5 458 178670405/613678032
5 459 -38365/4132512
5 460 -26952397/51139836
5 461 -694583435/818237376
5 462 -677069/3099384
5 463 63081845/55788912
5 464 -324847511/272745792
5 465 -1453733/6198768
5 466 19/528
5 467 -7797701/9298152
5 468 -26952397/102279672
5 469 29106847/74385216
5 470 19/1056
5 473 -13627307141/14728272768
5 474 -31722155/49590144
5 475 3462781/3099384
5 476 -4459289/24795072
5 477 -83575/459168
5 478 133/5184
5 479 -36093599/24795072
5 481 -1413521/12397536
5 482 -86449037/74385216
5 483 -112273707347/33138613728
5 484 -31120672751/5523102288
5 485 4571780603/1380775572
5 486 12613907443/2761551144
5 487 7/48
5 488 26952397/102279672
5 490 -13/192
5 491 9184230899/132554454912
5 492 -1122389/8265024
5 493 9736232171/5523102288
5 494 41775235/158068584
5 495 154507017099727/751141911168
5 496 5218447129/632274336
5 497 -112807825/632274336
5 498 82363265175139/751141911168
5 499 10686271/6198768
5 500 330298045/223155648
5 501 755/5184
5 502 33910499/24795072
5 503 -1119286933/1380775572
5 504 1/12
5 505 1/24
5 506 6128652817/3477508848
5 507 26952397/102279672
5 508 37/648
5 509 -1361099/6198768
5 510 13/352
5 516 2/3
5 517 108123433375/41730106176
5 518 5838860413/3477508848
5 519 -173427407051/41730106176
5 520 1410571640095/250380637056
5 521 7927020490513/93892738896
5 522 35537211649/6955017696
5 523 5259275605/6955017696
5 524 -30460003613/20865053088
5 525 114317173/223155648
5 526 -40520091977021/751141911168
5 527 25524870564221/751141911168
5 528 -2352719599/1896823008
5 529 -95416391/140505408
5 530 2810758055/2318339232
5 531 107343132529/41730106176
5 532 -2665861853/2318339232
5 533 8862227233/3793646016
5 534 1040780735/632274336
5 535 -29273375/474205752
5 536 37161730263571/751141911168
5 537 -329882784659/13910035392
5 538 -3031150831223/83460212352
5 539 9135807013/1896823008
5 540 -3117550337/237102876
5 542 1/48
5 543 -1/48
5 544 62273539/204559344
5 545 55325345/204559344
5 546 -399139715/613678032
5 547 1925839229/1841034096
5 548 1221520337/502100208
5 549 419984297/613678032
5 550 26952397/204559344
5 551 -943647461/2454712128
5 552 73/46656
5 553 -104992981321/22092409152
5 554 -5257116695/22092409152
5 555 28379519/18596304
5 556 25680023/68186448
5 557 -847817765/613678032
5 558 -26952397/136372896
5 559 -28504253/27894456
5 560 553364009/1004200416
5 561 -63081845/111577824
5 562 -63081845/111577824
5 563 -16295639/55788912
5 564 -128264401/223155648
5 565 67283267/223155648
5 566 53765713/74385216
5 567 -3135413/16530048
5 568 453979/9298152
5 569 -9162107/49590144
5 570 3445679/8265024
5 571 15862295/49590144
5 572 -505981/3099384
5 573 90223/16530048
5 574 -438721/3099384
5 575 16584469/49590144
5 576 3067747/3099384
5 577 52019/688752
5 578 -137951/2066256
5 579 896957/12397536
5 580 -453979/6198768
5 581 -9407/6198768
5 582 -21544277/8265024
5 583 -41/1458
5 584 -247/11664
5 585 5641/46656
5 586 -73/46656
5 587 -2143/11664
5 588 -383/3888
5 589 1/8
5 591 -155/2592
5 592 523/3888
5 594 1295/5184
5 595 -31/96
5 596 -379/5184
5 598 -59/648
5 599 47/1296
5 600 -47/432
5 601 -1/54
5 602 -49/432
5 603 -1/72
5 604 -7/2112
5 605 1/264
5 606 -19/1056
5 607 113/1056
5 608 -17/1056
5 609 5/192
5 610 -2/3
5 611 -1/144
5 612 1/72
5 613 1/24
5 623 1/384
5 625 -1/384
5 626 -1/384
5 629 1/384
5 631 1/48
5 633 12631239489683/1001522548224
5 634 11533002938773/62595159264
6 80 64253718451/27820070784
6 81 7444176491/4636678464
6 82 -53341333/105379056
6 83 -5467151107/1896823008
6 84 449940042527/55640141568
6 85 13404052933/1686064896
6 86 -7/12
6 87 2691541/3099384
6 88 -696543127/545491584
6 89 -624035/1377504
6 90 -1540359013/613678032
6 91 -612212927239/27820070784
6 92 -516809959/1159169616
6 93 -1059832247/1159169616
6 94 -1/12
6 95 -2747915/3099384
6 96 566842207/772779744
6 97 113/96
6 98 1481575/1549692
6 99 2757943/12397536
6 100 -43/32
6 101 -21/32
6 102 -1854329855/2318339232
6 103 1717645195/843032448
6 104 40447297/23417568
6 105 -40447297/23417568
6 106 -19/96
6 107 -3204347/6198768
6 108 -147917971/272745792
6 109 -1290914531/421516224
6 110 296115364831/15174584064
6 111 -3438742359065/83460212352
6 112 -5486589257/1738754424
6 113 1/8
6 114 -296315/516564
6 115 3846365/12397536
6 116 464800882313/9273356928
6 117 519565284305/27820070784
6 118 -83794399147/4636678464
6 119 1/16
6 120 185/1056
6 121 287/528
6 122 1/48
6 123 -8108152171/613678032
6 124 -344978396633/9273356928
6 125 -102266478869/9273356928
6 126 5/32
6 127 577819/1377504
6 128 29081075/90915264
6 129 -1/48
6 130 9528615109/1636474752
6 131 240887498317/9273356928
6 132 -7/64
6 133 -23/32
6 134 15/32
6 135 35/96
6 136 65/96
6 137 -255599/8265024
6 138 -10557505/12397536
6 139 -40011/76528
6 140 -185/1056
6 141 -88077769/68186448
6 142 -74187413/545491584
6 143 2745611/1377504
6 144 185/1056
6 145 65333027/272745792
6 146 577801/2755008
6 147 223423/459168
6 148 85859121587/9818848512
6 149 250720643/20203392
6 150 370315/688752
6 151 -356612165/204559344
6 152 -9328945/17563176
6 153 -4930499507/3477508848
6 154 504019/918336
6 155 -2578502467/2318339232
6 156 -445529723131/27820070784
6 157 -66885/76528
6 158 -288909239/272745792
6 159 -29/48
6 160 162029/688752
6 161 -5971298209/1636474752
6 162 1/48
6 163 -1/24
6 164 -1/72
6 165 -1/12
6 166 248485/1377504
6 167 -575/2112
6 170 933537617791/37093427712
6 171 -53455895/316137168
6 172 2923611913/4636678464
6 173 -10113324461/18546713856
6 174 -1557775279/18546713856
6 175 392290543/289792404
6 176 -37/192
6 177 296315/774846
6 178 -2545643/24795072
6 179 37/64
6 180 21/64
6 181 -4188514081/2060745984
6 182 3261703051/4636678464
6 183 4255053959/2318339232
6 184 -4255053959/2318339232
6 185 -5/32
6 186 -296315/387423
6 187 22991/1549692
6 188 -11535743/23417568
6 189 -4206622807/4636678464
6 190 -779740543/9273356928
6 192 1/24
6 193 -296315/387423
6 194 1552520287/9273356928
6 195 3137270747/9273356928
6 196 -695638831/772779744
6 197 -1/16
6 198 1/24
6 200 -3555859775/4636678464
6 201 90302141/46835136
6 202 1/6
6 203 -1314401/3099384
6 204 -1/24
6 206 -1050467665/579584808
6 207 1/192
6 208 -1/32
6 209 -77/96
6 210 -35/96
6 211 -31/96
6 212 5635715/24795072
6 213 -296315/1549692
6 214 -296315/1549692
6 215 13661081/24795072
6 216 771911/4132512
6 217 35/32
6 218 -27/32
6 219 49/96
6 220 21/32
6 221 35/48
6 222 3/16
6 224 -1474649893/1159169616
6 225 -13/96
6 226 160085713/144896202
6 227 1/24
6 228 1/24
6 229 -3/4
6 230 1/12
6 232 -1/48
6 233 5/48
6 234 -1474649893/2318339232
6 235 47/64
6 236 1/12
6 237 103/192
6 238 1/24
6 241 4884136945/1636474752
6 242 -453151417/1264548672
6 243 -1704060869/843032448
6 244 1704060869/843032448
6 245 -25/192
6 246 1414493/12397536
6 247 5816945/30305088
6 248 -811342361/843032448
6 249 -40447297/46835136
6 250 40447297/23417568
6 252 -43047883/90915264
6 253 976009523/421516224
6 254 -40447297/46835136
6 256 43047883/90915264
6 257 -976009523/421516224
6 258 19/192
6 259 3/4
6 260 11/24
6 261 3204347/12397536
6 262 1647779/6198768
6 263 298309/1033128
6 264 -59526559/272745792
6 265 3928451/24795072
6 266 -9328945/17563176
6 267 -100341239/35126352
6 268 664492219/579584808
6 269 83471351/136372896
6 270 -1426351159/2318339232
6 271 -49908613/136372896
6 272 80713/459168
6 273 2557299677/843032448
6 274 -2789904193859/125190318528
6 275 1320344582255/27820070784
6 276 -2466087579085/166920424704
6 277 -1/16
6 278 296315/1549692
6 279 -10957925/24795072
6 280 -4356624463793/83460212352
6 281 -1556881190297/55640141568
6 282 248131260311/7587292032
6 283 1/24
6 284 5379942066535/83460212352
6 285 243163694995/41730106176
6 286 -1/24
6 287 -3438742359065/83460212352
6 288 -1/24
6 289 -1/8
6 290 -10376755/24795072
6 291 296315/516564
6 292 296315/516564
6 293 -3846365/24795072
6 294 -3846365/12397536
6 295 1195924371743/83460212352
6 296 2247584648687/83460212352
6 297 7/48
6 298 1426351159/2318339232
6 299 -19/192
6 300 -30070262972525/1001522548224
6 301 498758166949/166920424704
6 302 -387776541325/27820070784
6 303 1/24
6 304 -185/704
6 305 102425953/181830528
6 306 -1/32
6 307 -3960706217/818237376
6 308 -237515169883/18546713856
6 309 113927033509/13910035392
6 310 -1/8
6 311 -22297463/90915264
6 312 1/16
6 313 64723429759/4909424256
6 314 193205300059/6955017696
6 315 1/6
6 317 1/24
6 318 -1/6
6 319 -1/16
6 320 -185/2112
6 321 185/1056
6 322 185/528
6 323 154426729/363661056
6 324 -658661753/545491584
6 325 -86498563/90915264
6 326 -13/96
6 327 1/4
6 328 29386130195/1636474752
6 329 47670262213/4909424256
6 330 1/24
6 331 -46718868941/4909424256
6 333 -552829826183/20865053088
6 334 -1430641/2755008
6 335 4255053959/2318339232
6 336 -1953661132219/83460212352
6 337 1/8
6 338 -43047883/90915264
6 339 1/12
6 340 5049203339/4909424256
6 342 -1/24
6 343 -5377320689/4636678464
6 344 100480465/272745792
6 345 1/24
6 346 -1/16
6 347 -215/704
6 350 2683482729401/333840849408
6 351 132250899379/27820070784
6 352 7/64
6 353 262433/688752
6 354 1646407/16530048
6 355 235573/2755008
6 356 -14222028859/4909424256
6 357 -74040112571/6955017696
6 358 -1/24
6 359 3/32
6 361 -11/32
6 362 -425693/918336
6 363 -51391/688752
6 364 -500821/1377504
6 365 -563365/688752
6 366 256038863/545491584
6 367 -1887277/2525424
6 368 42273/306112
6 369 -336713/688752
6 370 -46654637543/4909424256
6 371 -8108152171/613678032
6 372 -30093/76528
6 373 255892801/136372896
6 375 -166125136081/9273356928
6 376 -328402265/140505408
6 377 -4255053959/2318339232
6 378 36287323057/4909424256
6 379 -79115/57396
6 380 43047883/90915264
6 381 -1/12
6 382 8025974449/2454712128
6 384 1/24
6 385 5377320689/4636678464
6 386 -100480465/272745792
6 387 -1/24
6 388 109411/459168
6 389 163/1056
6 391 -4691934068827/333840849408
6 392 19/192
6 393 -5/192
6 394 1/64
6 395 7/192
6 396 -25/192
6 397 -3/8
6 398 3/4
6 399 -1/32
6 400 -43/192
6 401 -5/32
6 402 -11/96
6 403 -19/96
6 404 -11/24
6 405 -3/8
6 407 1/24
6 408 13/96
6 409 1/24
6 410 -1/24
6 411 -1/24
6 412 3/4
6 413 1/64
6 415 -1/32
6 416 1/24
6 417 1/48
6 418 -47/64
6 419 -1/24
6 420 -103/192
6 421 -1/24
6 424 -31/768
6 425 -14700815/74385216
6 426 -805709/24795072
6 427 201969/306112
6 428 185/2112
6 429 -22923335/68186448
6 430 5770951/24795072
6 431 236203/688752
6 432 -185/1056
6 433 59869/420904
6 434 265307/2755008
6 435 29866/43047
6 436 185/704
6 437 185/1056
6 438 142379/1377504
6 439 76042525/136372896
6 440 -227245/1377504
6 441 -296315/387423
6 442 2426063/3099384
6 443 -347873/2755008
6 444 185/528
6 445 4442815/8265024
6 446 1637443/2755008
6 447 185/1056
6 450 159796975/3272949504
6 451 -9567391/16530048
6 452 -2869507/2755008
6 453 381952105/363661056
6 454 547447921/1090983168
6 455 -3218017/2755008
6 456 236203/688752
6 457 257027945/545491584
6 458 563097413/545491584
6 459 -307289/229584
6 460 -49908613/68186448
6 461 -18659945/22728816
6 462 227245/1377504
6 463 296315/387423
6 464 -23275421/136372896
6 465 -347873/688752
6 466 -185/528
6 467 -4442815/8265024
6 468 -49908613/136372896
6 469 -1637443/2755008
6 470 -185/1056
6 473 18361807/22728816
6 474 -3411509/8265024
6 475 2826325/2755008
6 476 619837/1377504
6 477 -9307/57396
6 478 131/192
6 479 -2168405/2755008
6 480 1/24
6 481 -80713/459168
6 482 -21897371/16530048
6 483 -317228481131/29456545536
6 484 -168866627671/9818848512
6 485 32065877285/4909424256
6 486 38915490103/2454712128
6 487 -1/32
6 488 49908613/136372896
6 489 -1/24
6 490 19/192
6 491 -60664436309/58913091072
6 492 -292063/459168
6 493 46065420065/4909424256
6 494 9328945/8781588
6 495 3824777517629/83460212352
6 496 725615005/140505408
6 497 -802691/23417568
6 498 2673365809643/83460212352
6 499 175215/76528
6 500 11087867/24795072
6 501 -5/64
6 502 168921/306112
6 503 -1593628805/2454712128
6 504 -1/48
6 505 1/24
6 506 1458550315/2318339232
6 507 49908613/136372896
6 508 1/24
6 509 -15332/43047
6 510 149/352
6 517 920068223/772779744
6 518 1506849049/2318339232
6 519 -6639554767/4636678464
6 520 -11051590997/13910035392
6 521 659814633251/41730106176
6 522 9146266007/4636678464
6 523 1265355379/4636678464
6 524 -599607871/1545559488
6 525 10376755/24795072
6 526 20122945217/83460212352
6 527 176745039103/20865053088
6 528 -8141519/11708784
6 529 -790643/2601952
6 530 1007762131/3091118976
6 531 5641548211/4636678464
6 532 -1522948627/3091118976
6 533 24368273/23417568
6 534 7442573/8781588
6 535 1097239/26344764
6 536 963097005545/83460212352
6 537 -20341402469/3091118976
6 538 -35831871467/4636678464
6 539 146090681/52689528
6 540 -2268857719/421516224
6 543 1/72
6 544 -29326423/545491584
6 545 24244031/68186448
6 546 -673561739/545491584
6 547 5353204895/1636474752
6 548 893985857/111577824
6 549 12507863/15152544
6 550 49908613/272745792
6 551 -106919981/272745792
6 552 1/192
6 553 -77369636551/4909424256
6 554 141787609/4909424256
6 555 21626825/12397536
6 556 -45655727/181830528
6 557 -876164605/545491584
6 558 -49908613/181830528
6 559 -13858835/49590144
6 560 806846227/446311296
6 561 -296315/774846
6 562 -296315/774846
6 563 -5635715/24795072
6 564 -10376755/24795072
6 565 3265195/12397536
6 566 649315/2066256
6 567 -171881/1377504
6 568 15487/172188
6 569 -357923/2755008
6 570 162749/1377504
6 571 -8249/918336
6 572 -128473/1377504
6 573 -199/688752
6 574 -2989/14349
6 575 179171/1377504
6 576 109079/229584
6 577 62317/688752
6 578 -74471/1377504
6 579 80713/459168
6 580 -15487/114792
6 581 4787/229584
6 582 -2553857/1377504
6 583 3/8
6 584 35/96
6 585 5/192
6 586 -1/192
6 587 5/16
6 591 -23/96
6 592 7/48
6 594 15/64
6 595 7/96
6 596 59/192
6 597 2/3
6 598 -1/8
6 599 1/48
6 600 -5/48
6 602 -7/48
6 603 -1/24
6 604 -439/2112
6 605 25/264
6 606 185/1056
6 607 -85/352
6 608 -83/352
6 609 -19/192
6 610 -2/3
6 611 1/96
6 614 1/24
6 624 1/384
6 627 -1/384
6 628 -1/384
6 630 1/384
6 632 1/48
6 633 27095924629/111280283136
6 634 480060577457/6955017696
7 80 310324279651/20865053088
7 81 75483280475/13910035392
7 82 -613085497/316137168
7 83 -4292960302993/125190318528
7 84 8109683998637/166920424704
7 85 243504582397/5058194688
7 86 -155/972
7 87 12887207/9298152
7 88 -305257549/1636474752
7 89 -370489/2066256
7 90 -536822947/460258524
7 91 -11619739601785/83460212352
7 92 599009203/1159169616
7 93 -15977500555/3477508848
7 94 -1/12
7 95 -75067369/37192608
7 96 7122878287/1738754424
7 97 4717/7776
7 98 74550805/37192608
7 99 10035509/18596304
7 100 -1079/2592
7 101 -3167/7776
7 102 -6120772637/772779744
7 103 13812471001/2529097344
7 104 148899295/35126352
7 105 -150362893/35126352
7 106 -3467/7776
7 107 3179995/37192608
7 108 -153171353/272745792
7 109 -8855097497/1264548672
7 110 87821935377173/500761274112
7 111 -84500186042363/250380637056
7 112 434824149671/41730106176
7 113 1/8
7 114 -14910161/12397536
7 115 54437197/37192608
7 116 11007009150701/27820070784
7 117 9831053166227/83460212352
7 118 -1520299495243/13910035392
7 119 49/432
7 120 7/352
7 121 14819/42768
7 122 5/144
7 123 -2776820719/460258524
7 124 -6335558669531/27820070784
7 125 -2169671727929/27820070784
7 126 1141/2592
7 127 -1882177/12397536
7 128 17951663/818237376
7 129 -5/144
7 130 13663941703/4909424256
7 131 4821445425913/27820070784
7 132 -55/5184
7 133 -2849/7776
7 134 203/2592
7 135 481/2592
7 136 1033/7776
7 137 21535697/24795072
7 138 -81561731/37192608
7 139 -21643925/12397536
7 140 -7/352
7 141 -200414339/204559344
7 142 11028355/60610176
7 143 7948253/12397536
7 144 7/352
7 145 -20427287/272745792
7 146 4146433/4132512
7 147 -3405455/2066256
7 148 120239759273/29456545536
7 149 3045300241/545491584
7 150 120155/2066256
7 151 -412845599/613678032
7 152 158872241/210758112
7 153 -261281470949/10432526544
7 154 995791/8265024
7 155 -34476373909/6955017696
7 156 -10706063201035/83460212352
7 157 -80977/229584
7 158 -389554169/818237376
7 159 -79/144
7 160 510965/688752
7 161 -7788231427/4909424256
7 162 1/48
7 163 -1/24
7 164 1/36
7 165 -5/54
7 166 290761/4132512
7 167 -95/2112
7 170 15753054740959/111280283136
7 171 -132560177/39517146
7 172 28683738577/13910035392
7 173 -101385553633/55640141568
7 174 20161738429/55640141568
7 175 26720366315/6955017696
7 176 -1657/15552
7 177 14910161/18596304
7 178 -1329113/24795072
7 179 445/5184
7 180 3167/15552
7 181 -127396091047/18546713856
7 182 26696335115/13910035392
7 183 43843910021/6955017696
7 184 -44133702425/6955017696
7 185 -823/7776
7 186 -14910161/9298152
7 187 10213255/9298152
7 188 168135103/210758112
7 189 -51127645117/13910035392
7 190 -64309673203/27820070784
7 192 1/24
7 193 -14910161/9298152
7 194 66628012435/27820070784
7 195 63696228175/27820070784
7 196 -7439503321/1738754424
7 197 -1/48
7 198 1/24
7 200 -64372410451/13910035392
7 201 1900683241/421516224
7 202 43/162
7 203 -19683595/18596304
7 204 -1/24
7 206 -4258137997/1738754424
7 207 797/15552
7 208 -1079/7776
7 209 -1411/2592
7 210 -481/2592
7 211 -521/2592
7 212 5203447/74385216
7 213 -14910161/37192608
7 214 -14910161/37192608
7 215 27590563/24795072
7 216 -449101/774846
7 217 397/864
7 218 -1303/2592
7 219 2305/7776
7 220 3167/7776
7 221 53/432
7 222 67/1296
7 223 -1/8
7 224 -2409730835/386389872
7 225 91/864
7 226 4754535817/1159169616
7 227 -1/24
7 228 -1/24
7 229 -491/972
7 230 -35/216
7 232 -1/48
7 233 5/48
7 234 -2361432101/772779744
7 235 2311/5184
7 236 5/54
7 237 445/5184
7 241 21182471809/2454712128
7 242 3594385177/1896823008
7 243 -15131339501/2529097344
7 244 15078649973/2529097344
7 245 4367/15552
7 246 17902889/74385216
7 247 -455811299/818237376
7 248 -28137322181/2529097344
7 249 -148899295/70252704
7 250 150362893/35126352
7 252 -34463827/90915264
7 253 9718275353/1264548672
7 254 -153290089/70252704
7 256 34463827/90915264
7 257 -9560206769/1264548672
7 258 3467/15552
7 259 491/972
7 260 -25/216
7 261 -3179995/74385216
7 262 16198217/37192608
7 263 -1756907/3099384
7 264 -580260349/818237376
7 265 124648787/74385216
7 266 202780181/210758112
7 267 -1260824077/210758112
7 268 15156239609/3477508848
7 269 -8089985/12784959
7 270 -2409730835/772779744
7 271 -19011781/136372896
7 272 102103/4132512
7 273 2591991749/158068584
7 274 -157428054056281/751141911168
7 275 34398560833955/83460212352
7 276 -72940525907431/500761274112
7 277 -5/48
7 278 14910161/37192608
7 279 -1549495/1162269
7 280 -864346775287/1956098727
7 281 -33361479047651/166920424704
7 282 70331581009405/250380637056
7 283 1/24
7 284 114253042175911/250380637056
7 285 2889915033733/125190318528
7 286 -1/24
7 287 -84500186042363/250380637056
7 288 -1/24
7 289 -1/8
7 290 -35023769/74385216
7 291 14910161/12397536
7 292 14910161/12397536
7 293 -54437197/74385216
7 294 -54437197/37192608
7 295 29511795697787/250380637056
7 296 69361150159799/250380637056
7 297 7/48
7 298 2409730835/772779744
7 299 -1/64
7 300 -581300020072661/3004567644672
7 301 7248687155905/500761274112
7 302 -3707320050209/41730106176
7 303 5/72
7 304 -21/704
7 305 334091537/1636474752
7 306 -11/288
7 307 -5412072053/2454712128
7 308 -3907117709905/55640141568
7 309 1183591045367/20865053088
7 310 -11/72
7 311 10385569/818237376
7 312 11/144
7 313 89202014365/14728272768
7 314 7059355571351/41730106176
7 315 5/27
7 317 13/216
7 318 -25/108
7 319 -23/144
7 320 -7/704
7 321 7/352
7 322 7/176
7 323 965217953/3272949504
7 324 -1111832171/1636474752
7 325 -317819771/818237376
7 326 -143/864
7 327 8/27
7 328 39461342177/4909424256
7 329 64601113279/14728272768
7 330 1/24
7 331 -59919154415/14728272768
7 332 1/24
7 333 -26448535592641/125190318528
7 334 50837/8265024
7 335 43843910021/6955017696
7 336 -32107683078481/250380637056
7 337 7/72
7 338 -34463827/90915264
7 339 11/108
7 340 761708467/1338933888
7 342 -1/24
7 343 -21601436255/4636678464
7 344 3095003/10101696
7 345 1/24
7 346 -1/48
7 347 -53/2112
7 350 44392706989319/1001522548224
7 351 2420575560625/83460212352
7 352 -67/1728
7 353 -45043/2066256
7 354 5018851/16530048
7 355 -1019023/2755008
7 356 -20667788233/14728272768
7 357 -2637048385531/41730106176
7 358 -53/648
7 359 -143/864
7 361 -115/2592
7 362 9915049/24795072
7 363 -53669/1549692
7 364 -94769/4132512
7 365 338375/1549692
7 366 -134996803/1636474752
7 367 -69614827/68186448
7 368 -1903475/8265024
7 369 1197089/1033128
7 370 -65096919737/14728272768
7 371 -2776820719/460258524
7 372 -704761/2066256
7 373 111599227/136372896
7 374 -1/4
7 375 -3220705062683/27820070784
7 376 -2559367193/421516224
7 377 -43843910021/6955017696
7 378 1056141509527/14728272768
7 379 242075/1033128
7 380 34463827/90915264
7 381 -11/108
7 382 11561331031/7364136384
7 384 1/24
7 385 21601436255/4636678464
7 386 -3095003/10101696
7 387 -1/24
7 388 1221325/4132512
7 389 43/1056
7 391 -104437645271995/1001522548224
7 392 5621/46656
7 393 -1085/15552
7 394 -287/5184
7 395 -65/15552
7 396 -4049/15552
7 397 -491/1944
7 398 491/972
7 399 -1079/7776
7 400 -107/1728
7 401 391/2592
7 402 -595/7776
7 403 119/2592
7 404 -1/3
7 405 -329/1944
7 406 1/6
7 407 1/24
7 408 -91/864
7 409 499/1944
7 410 1/24
7 411 1/24
7 412 491/972
7 413 -173/1728
7 415 -1/32
7 416 1/24
7 417 -1/48
7 418 -2311/5184
7 419 -11/216
7 420 -445/5184
7 424 40243/186624
7 425 36276479/223155648
7 426 -35827663/74385216
7 427 113485/12397536
7 428 7/704
7 429 -31320275/25569918
7 430 28173377/74385216
7 431 24219637/12397536
7 432 -7/352
7 433 -12369439/68186448
7 434 610387/1377504
7 435 5470633/6198768
7 436 21/704
7 437 7/352
7 438 3921017/2066256
7 439 336159425/409118688
7 440 -88061/4132512
7 441 -14910161/9298152
7 442 6509111/18596304
7 443 -888967/8265024
7 444 7/176
7 445 38025947/24795072
7 446 1513051/24795072
7 447 7/352
7 450 2873539043/9818848512
7 451 -140585117/446311296
7 452 -6660397/24795072
7 453 1300686817/3272949504
7 454 1909458283/3272949504
7 455 -1787105/1377504
7 456 24219637/12397536
7 457 442667987/1636474752
7 458 98117149/148770432
7 459 -17585/344376
7 460 -19011781/68186448
7 461 -76461857/136372896
7 462 88061/4132512
7 463 14910161/9298152
7 464 -67013327/68186448
7 465 -888967/2066256
7 466 -7/176
7 467 -38025947/24795072
7 468 -19011781/136372896
7 469 -1513051/24795072
7 470 -7/352
7 473 -5162723899/4909424256
7 474 -80701/172188
7 475 6599491/8265024
7 476 -107692/129141
7 477 10333/28698
7 478 779/1728
7 479 -23510503/8265024
7 480 1/24
7 481 -102103/4132512
7 482 -63942539/49590144
7 483 -436649519129/88369636608
7 484 -226813972861/29456545536
7 485 45217514447/14728272768
7 486 51360749881/7364136384
7 487 -1/32
7 488 19011781/136372896
7 489 -1/24
7 490 1/64
7 491 -77892075551/176739273216
7 492 46283/43047
7 493 57774732275/14728272768
7 494 -158872241/105379056
7 495 88154172052205/250380637056
7 496 5027637319/421516224
7 497 126178627/210758112
7 498 46271467019627/250380637056
7 499 -700219/2066256
7 500 82483019/74385216
7 501 169/1728
7 502 17378923/8265024
7 503 -369852769/669466944
7 504 -1/48
7 505 1/24
7 506 2388264731/772779744
7 507 19011781/136372896
7 508 11/216
7 509 -178249/516564
7 510 31/1056
7 514 -1/24
7 516 -2/3
7 517 16407021251/3477508848
7 518 2372165153/772779744
7 519 -106646462269/13910035392
7 520 114290439661/10432526544
7 521 1661722408363/11380938048
7 522 43191858173/4636678464
7 523 2420463887/1545559488
7 524 -42402110441/13910035392
7 525 31924385/74385216
7 526 -23859682821883/250380637056
7 527 7080825007631/125190318528
7 528 -888518473/316137168
7 529 -19412417/23417568
7 530 2463396095/1030372992
7 531 72751897085/13910035392
7 532 -2506328303/1030372992
7 533 1158787943/316137168
7 534 526221355/210758112
7 535 -54216569/316137168
7 536 21203339452325/250380637056
7 537 -373898763611/9273356928
7 538 -13476191138/217344303
7 539 1111645619/158068584
7 540 -31059164647/1264548672
7 543 1/72
7 544 -65367919/545491584
7 545 8795615/68186448
7 546 -955717145/1636474752
7 547 6651945173/4909424256
7 548 12772397941/3682068192
7 549 137129657/409118688
7 550 19011781/272745792
7 551 -171155791/818237376
7 552 1073/15552
7 553 -101191949509/14728272768
7 554 -343751357/14728272768
7 555 3003215/4132512
7 556 8163937/181830528
7 557 -1086119855/1636474752
7 558 -19011781/181830528
7 559 -143892049/148770432
7 560 11294150963/14728272768
7 561 -14910161/18596304
7 562 -14910161/18596304
7 563 -5203447/74385216
7 564 -35023769/74385216
7 565 -4853357/18596304
7 566 6725965/12397536
7 567 513497/2755008
7 568 -80491/774846
7 569 -424693/4132512
7 570 -2069/9566
7 571 -26953/129141
7 572 545737/4132512
7 573 -215185/2755008
7 574 147485/516564
7 575 373711/8265024
7 576 1593433/2066256
7 577 -166957/688752
7 578 -18675/153056
7 579 102103/4132512
7 580 80491/516564
7 581 267341/2066256
7 582 -10569/9566
7 583 491/1944
7 584 1883/7776
7 585 1085/15552
7 586 -1073/15552
7 587 619/3888
7 588 13/648
7 591 -175/864
7 592 263/1296
7 593 2/3
7 594 637/1728
7 595 -7/32
7 596 259/1728
7 598 -7/54
7 599 13/432
7 600 -19/144
7 601 -1/36
7 602 -23/144
7 603 -1/24
7 604 -71/2112
7 605 7/264
7 606 7/352
7 607 -23/1056
7 608 -3/352
7 609 -1/64
7 611 1/96
7 620 -1/24
7 624 1/384
7 627 -1/384
7 628 -1/384
7 630 1/384
7 632 -1/48
7 633 6725733682663/333840849408
7 634 12532338879739/41730106176
8 80 9186126261991/500761274112
8 81 241238257471/41730106176
8 82 -4635816439/1896823008
8 83 -32480181114589/751141911168
8 84 3971856976655/62595159264
8 85 944481336707/15174584064
8 86 1085/2916
8 87 116078417/55788912
8 88 -2126307779/1227356064
8 89 -33687191/24795072
8 90 -2910568855/690387786
8 91 -22149229165303/125190318528
8 92 7797279661/4636678464
8 93 -29964882313/5216263272
8 94 1/24
8 95 -707262991/223155648
8 96 202416664837/41730106176
8 97 -4777/23328
8 98 702613915/223155648
8 99 208776193/223155648
8 100 8561/7776
8 101 6023/23328
8 102 -29904897587/3477508848
8 103 32852827453/3793646016
8 104 2854818503/421516224
8 105 -2854818503/421516224
8 106 -17419/23328
8 107 -253964009/223155648
8 108 -140914331/90915264
8 109 -23581194575/1896823008
8 110 331688342413333/1502283822336
8 111 -160831806227759/375570955584
8 112 2596902792059/250380637056
8 114 -140522783/74385216
8 115 60533461/55788912
8 116 3826598649581/7587292032
8 117 38340747516925/250380637056
8 118 -5950369981601/41730106176
8 119 161/1296
8 120 -5/352
8 121 3031/32076
8 122 79/432
8 123 -199459407559/11046204576
8 124 -12415946724683/41730106176
8 125 -8374493703127/83460212352
8 126 8681/7776
8 127 3831061/37192608
8 128 754074407/1227356064
8 129 -97/432
8 130 31709333129/3682068192
8 131 18844426638065/83460212352
8 132 925/15552
8 133 -1873/23328
8 134 -4967/7776
8 135 89/7776
8 136 -13981/23328
8 137 15427013/37192608
8 138 -146604265/111577824
8 139 -92806517/74385216
8 140 5/352
8 141 -1144165873/613678032
8 142 -738674317/409118688
8 143 18073379/18596304
8 144 -5/352
8 145 101038603/30305088
8 146 91294943/49590144
8 147 -22887433/24795072
8 148 297783689743/22092409152
8 149 1828422329/102279672
8 150 8915677/6198768
8 151 -7913162701/7364136384
8 152 -217218259/316137168
8 153 -1935453948491/62595159264
8 154 16384855/12397536
8 155 -135439448651/20865053088
8 156 -41153148212105/250380637056
8 157 -511115/344376
8 158 -1649572759/613678032
8 159 -47/108
8 160 300767/2066256
8 161 -33322381441/7364136384
8 162 -1/12
8 163 -1/24
8 164 -1/96
8 165 -47/324
8 166 3033209/12397536
8 167 -13/704
8 170 60381977301269/333840849408
8 171 -4200244345/1264548672
8 172 118619389637/41730106176
8 173 -188892729283/83460212352
8 174 5329953427/83460212352
8 175 214468608113/41730106176
8 176 4471/46656
8 177 140522783/111577824
8 178 8471783/37192608
8 179 -10855/15552
8 180 -5051/46656
8 181 -251201114365/27820070784
8 182 95824176031/41730106176
8 183 173492827399/20865053088
8 184 -173492827399/20865053088
8 185 -1205/23328
8 186 -140522783/55788912
8 187 118980151/55788912
8 188 728344037/632274336
8 189 -192928408223/41730106176
8 190 -81420518935/41730106176
8 192 1/48
8 193 -140522783/55788912
8 194 79681764511/41730106176
8 195 20946288307/10432526544
8 196 -215596852693/41730106176
8 197 -1/48
8 199 1/24
8 200 -41675232311/10432526544
8 201 9554860823/1264548672
8 202 695/1944
8 203 -210325885/111577824
8 205 -1/24
8 206 -16903435729/2608131636
8 207 7759/46656
8 208 -7135/23328
8 209 -905/7776
8 210 -89/7776
8 211 281/7776
8 212 39994661/55788912
8 213 -140522783/223155648
8 214 -140522783/223155648
8 215 3249379/3099384
8 216 -88015009/74385216
8 217 -319/648
8 218 -905/7776
8 219 -841/5832
8 220 -6023/23328
8 221 -115/162
8 222 1637/3888
8 223 -1/24
8 224 -25001281331/3477508848
8 225 1379/2592
8 226 3265044787/579584808
8 229 -563/1458
8 230 -797/1296
8 231 1/24
8 232 1/24
8 233 -11/96
8 234 -25001281331/6955017696
8 235 2075/15552
8 236 47/324
8 237 -12151/15552
8 241 335031700955/29456545536
8 242 15784850447/22761876096
8 243 -70179805057/7587292032
8 244 70179805057/7587292032
8 245 39523/46656
8 246 -114891715/446311296
8 247 414076529/2454712128
8 248 -81490505353/7587292032
8 249 -2872381679/843032448
8 250 2872381679/421516224
8 251 1/24
8 252 43563565/136372896
8 253 22243219265/1896823008
8 254 -2872381679/843032448
8 255 -1/24
8 256 -43563565/136372896
8 257 -22243219265/1896823008
8 258 16447/46656
8 259 563/1458
8 260 -307/324
8 261 253964009/446311296
8 262 188424269/223155648
8 263 30737977/18596304
8 264 -230456057/153419508
8 265 270593989/223155648
8 266 -190873495/316137168
8 267 -12824261521/1264548672
8 268 65587188607/10432526544
8 269 -435655807/2454712128
8 270 -25001281331/6955017696
8 271 -178740371/204559344
8 272 3428069/12397536
8 273 9193116697/474205752
8 274 -294042173149789/1126712866752
8 275 260096627331857/500761274112
8 276 -136534195958983/751141911168
8 277 -1/96
8 278 140522783/223155648
8 279 -663702193/446311296
8 280 -419454916245469/751141911168
8 281 -32028036023503/125190318528
8 282 265277683541789/751141911168
8 284 40065669199615/68285628288
8 285 3037201283597/93892738896
8 287 -160831806227759/375570955584
8 290 -300501427/223155648
8 291 140522783/74385216
8 292 140522783/74385216
8 293 -60533461/111577824
8 294 -60533461/55788912
8 295 111742614309661/751141911168
8 296 259367397707395/751141911168
8 297 -1/32
8 298 25001281331/6955017696
8 299 5/192
8 300 -566075228497417/2253425733504
8 301 28384299628583/1502283822336
8 302 -57351103269913/500761274112
8 303 31/216
8 304 15/704
8 305 2159674505/2454712128
8 306 -79/864
8 307 -1497517169/230129262
8 308 -7660451579227/83460212352
8 309 18175776329533/250380637056
8 310 -67/216
8 311 -245308117/613678032
8 312 97/432
8 313 50999461067/2761551144
8 314 54939356056751/250380637056
8 315 179/648
8 317 107/648
8 318 -217/648
8 319 -133/432
8 320 5/704
8 321 -5/352
8 322 -5/176
8 323 2591407217/4909424256
8 324 -3628981373/2454712128
8 325 -544277135/306839016
8 326 -1051/2592
8 327 95/162
8 328 365330216707/14728272768
8 329 139223211515/11046204576
8 330 1/24
8 331 -26764768249/2008400832
8 332 1/24
8 333 -200662347687361/751141911168
8 334 -7651277/6198768
8 335 174362204611/20865053088
8 336 -31728471088013/187785477792
8 337 43/432
8 338 43563565/136372896
8 339 107/648
8 340 9567924167/5523102288
8 341 -1/24
8 343 -18730669553/3477508848
8 344 -605789509/818237376
8 346 -1/72
8 347 -23/704
8 350 173385222967843/3004567644672
8 351 4669656759241/125190318528
8 352 -683/5184
8 353 30500569/24795072
8 354 7778771/24795072
8 355 146561/918336
8 356 -1557288064/345193893
8 357 -20257097687341/250380637056
8 358 -53/972
8 359 -1807/2592
8 361 1525/7776
8 362 -27871505/37192608
8 363 -7983581/37192608
8 364 -584327/6198768
8 365 -45913403/18596304
8 366 2949120481/1227356064
8 367 -213828139/409118688
8 368 2515859/6198768
8 369 -14020583/12397536
8 370 -299125843655/22092409152
8 371 -199459407559/11046204576
8 372 -3428069/6198768
8 373 3175912385/818237376
8 374 -1/24
8 375 -1572912199535/10432526544
8 376 -11263401013/1264548672
8 377 -174362204611/20865053088
8 378 1971306924331/22092409152
8 379 -32847635/12397536
8 380 -43563565/136372896
8 381 -107/648
8 382 109671643001/22092409152
8 383 1/24
8 385 18730669553/3477508848
8 386 605789509/818237376
8 388 3600257/12397536
8 389 7/1056
8 391 -399660057975191/3004567644672
8 392 14923/139968
8 393 -11467/46656
8 394 -2653/15552
8 395 3425/46656
8 396 -21607/46656
8 397 -563/2916
8 398 563/1458
8 399 -7135/23328
8 400 947/5184
8 401 6263/7776
8 402 -1235/23328
8 403 2515/7776
8 404 -11/48
8 405 -563/2916
8 406 1/24
8 408 -1379/2592
8 409 7621/11664
8 412 563/1458
8 413 -949/5184
8 414 -1/24
8 415 7/144
8 416 -1/48
8 418 -2075/15552
8 419 -67/648
8 420 12151/15552
8 424 366893/559872
8 425 -232394333/669466944
8 426 -166226141/223155648
8 427 261886235/148770432
8 428 -5/704
8 429 -2457011245/1227356064
8 430 54819505/223155648
8 431 68030821/74385216
8 432 5/352
8 433 -88434301/409118688
8 434 1611265/16530048
8 435 1333079/1162269
8 436 -15/704
8 437 -5/352
8 438 28381465/24795072
8 439 764158289/613678032
8 440 344591/774846
8 441 -140522783/55788912
8 442 221194139/111577824
8 443 -3999263/24795072
8 444 -5/176
8 445 16754687/9298152
8 446 -54715945/74385216
8 447 -5/352
8 450 11968115627/14728272768
8 451 -313481149/334733472
8 452 -21170341/37192608
8 453 11472488581/4909424256
8 454 4645281499/4909424256
8 455 -15591593/16530048
8 456 68030821/74385216
8 457 6342937/3486807
8 458 3663849443/2454712128
8 459 -2989099/4132512
8 460 -178740371/102279672
8 461 -1676804237/818237376
8 462 -344591/774846
8 463 140522783/55788912
8 464 -589102985/272745792
8 465 -3999263/6198768
8 466 5/176
8 467 -16754687/9298152
8 468 -178740371/204559344
8 469 54715945/74385216
8 470 5/352
8 473 -4926230765/3682068192
8 474 -74298461/49590144
8 475 32895325/12397536
8 476 -5507579/24795072
8 477 -71577/153056
8 478 667/5184
8 479 -71487221/24795072
8 481 -3428069/12397536
8 482 -206704487/74385216
8 483 -2039651100065/132554454912
8 484 -1093306342297/44184818304
8 485 259830141719/22092409152
8 486 235130486995/11046204576
8 487 7/48
8 488 178740371/204559344
8 490 -5/192
8 491 -203705567909/265108909824
8 492 -5825327/8265024
8 493 232402304447/22092409152
8 494 204045877/158068584
8 495 337137473435773/751141911168
8 496 2997158479/158068584
8 497 129244589/632274336
8 498 183348893561113/751141911168
8 499 27905749/6198768
8 500 639449713/223155648
8 501 1589/5184
8 502 67878017/24795072
8 503 -23988097673/11046204576
8 504 1/12
8 505 1/24
8 506 3134216179/869377212
8 507 178740371/204559344
8 508 47/324
8 509 -3230639/6198768
8 510 47/1056
8 517 246105884059/41730106176
8 518 1530884039/434688606
8 519 -365354341445/41730106176
8 520 2605995455275/250380637056
8 521 34135860261191/187785477792
8 522 2419246655/217344303
8 523 1530884039/869377212
8 524 -60915217991/20865053088
8 525 286554199/223155648
8 526 -7392612306613/68285628288
8 527 56370280123913/751141911168
8 528 -6406335595/1896823008
8 529 -211271849/140505408
8 530 12609312817/4636678464
8 531 265354198495/41730106176
8 532 -12319520413/4636678464
8 533 21599582797/3793646016
8 534 2392216349/632274336
8 535 -30056057/474205752
8 536 81658717898941/751141911168
8 537 -366534586393/6955017696
8 538 -6666388989743/83460212352
8 539 21017212069/1896823008
8 540 -56267617693/1896823008
8 542 1/48
8 543 -1/48
8 544 488171437/818237376
8 545 90080461/102279672
8 546 -5646763409/2454712128
8 547 33309302993/7364136384
8 548 30442162397/2761551144
8 549 154667083/76709754
8 550 178740371/409118688
8 551 -2748197723/2454712128
8 552 2803/46656
8 553 -59602177361/2761551144
8 554 -4998695233/11046204576
8 555 39993451/9298152
8 556 190363061/272745792
8 557 -9692261075/2454712128
8 558 -178740371/272745792
8 559 -512088409/223155648
8 560 53538059189/22092409152
8 561 -140522783/111577824
8 562 -140522783/111577824
8 563 -39994661/55788912
8 564 -300501427/223155648
8 565 179434505/223155648
8 566 116984623/74385216
8 567 -9296351/16530048
8 568 1548481/9298152
8 569 -16358873/49590144
8 570 8082809/8265024
8 571 38777309/49590144
8 572 -2476475/6198768
8 573 -651779/16530048
8 574 -1149193/3099384
8 575 34660207/49590144
8 576 6721327/3099384
8 577 182951/688752
8 578 -17651/129141
8 579 2911505/12397536
8 580 -1548481/6198768
8 581 38161/6198768
8 582 -50960927/8265024
8 583 563/2916
8 584 2333/11664
8 585 11467/46656
8 586 -2803/46656
8 587 -1849/11664
8 588 -641/3888
8 591 -377/2592
8 592 1147/3888
8 593 2/3
8 594 2777/5184
8 595 -65/96
8 596 -517/5184
8 597 -2/3
8 598 -16/81
8 599 107/1296
8 600 -107/432
8 601 -7/216
8 602 -115/432
8 603 -1/18
8 604 -31/2112
8 605 -5/264
8 606 -5/352
8 607 -5/352
8 608 -25/1056
8 609 -1/64
8 611 -1/144
8 612 1/72
8 621 -1/24
8 623 1/384
8 625 -1/384
8 626 -1/384
8 629 1/384
8 631 -1/48
8 633 27152764783469/1001522548224
8 634 25891340356963/62595159264
9 11 68/3
9 12 45/4
9 14 -271/6
9 15 45/4
9 16 -34/3
9 17 -34/3
9 20 -181/4
9 21 271/48
9 23 -271/12
9 24 271/24
9 25 -271/24
9 26 1/24
9 29 -45/4
9 35 271/12
9 36 -271/12
9 37 271/12
9 38 271/12
9 39 271/6
9 40 271/48
9 41 1/24
9 42 -271/24
9 45 -271/12
9 46 271/48
9 47 -271/24
9 51 271/48
9 54 407/12
9 59 -203/6
9 60 -34/3
9 61 34/3
9 62 -34/3
9 71 271/24
9 72 271/24
9 73 271/24
9 74 271/24
9 79 91/24
10 11 5/4
10 15 -5/2
10 40 5/4
10 60 -5/2
10 62 -5/2
10 65 -5/2
10 68 -5/2
10 74 -5/2
10 79 10/3
11 11 5/4
11 12 -5/2
11 20 -5/2
11 21 -5/4
11 22 5/2
11 23 5/2
11 30 -5/4
11 34 5/2
11 35 -5/4
11 61 5/2
11 62 -5/2
11 64 5/2
11 70 -5/2
11 71 -5/2
12 11 5/4
12 17 -5/2
12 20 -5/2
12 51 -5/4
12 52 5/2
12 53 5/2
12 55 -5/4
12 56 5/2
12 57 -5/4
12 59 5/2
12 60 -5/2
12 67 5/2
12 69 -5/2
12 72 -5/2
13 11 5/4
13 16 -5/2
13 46 5/4
13 59 5/2
13 61 5/2
13 63 5/2
13 66 5/2
13 73 -5/2
14 11 -1/6
14 12 3/16
14 13 -1/12
14 14 -1/12
14 15 5/48
14 16 5/48
14 17 5/48
14 20 5/24
14 21 1/32
14 22 -1/48
14 23 -1/16
14 25 -1/24
14 26 -1/8
14 29 -1/8
14 30 1/24
14 31 1/16
14 32 -1/16
14 33 1/48
14 35 1/24
14 36 -1/48
14 37 1/16
14 38 1/48
14 39 1/24
14 40 1/96
14 41 -7/48
14 42 -1/48
14 45 -1/24
14 46 5/96
14 47 -1/48
14 51 1/96
14 54 -1/12
14 59 -1/12
14 60 5/24
14 61 -1/8
14 62 1/24
14 63 1/12
14 71 1/16
14 72 1/48
14 73 1/48
14 74 1/48
14 79 -7/72
15 11 -1/6
15 12 5/48
15 14 -1/12
15 15 3/16
15 16 5/48
15 17 5/48
15 19 -1/12
15 20 1/24
15 21 1/96
15 23 -1/48
15 25 -1/48
15 26 -7/48
15 28 1/16
15 29 -1/12
15 35 1/24
15 36 -1/16
15 37 1/48
15 38 1/16
15 39 1/8
15 40 1/32
15 41 -1/8
15 42 -1/24
15 44 -1/48
15 45 -1/8
15 46 1/96
15 47 -1/48
15 49 1/48
15 51 1/96
15 53 1/48
15 54 -1/24
15 58 1/12
15 59 -1/12
15 60 1/8
15 61 -5/24
15 62 1/24
15 69 -1/12
15 71 1/48
15 72 1/48
15 73 1/48
15 74 1/16
15 79 -5/72
16 11 -1/6
16 12 11/96
16 14 -1/12
16 15 13/96
16 16 13/96
16 17 11/96
16 18 -1/12
16 20 7/48
16 21 1/192
16 23 -1/48
16 24 1/96
16 25 -1/96
16 26 -1/8
16 27 1/48
16 29 -13/96
16 35 1/24
16 36 -1/16
16 37 1/48
16 38 1/16
16 39 1/8
16 40 5/192
16 41 -7/48
16 42 -5/96
16 43 1/16
16 45 -5/48
16 46 3/64
16 47 -1/32
16 48 -1/16
16 50 -1/48
16 51 5/192
16 52 -1/48
16 54 -1/96
16 55 1/24
16 59 -5/24
16 60 1/24
16 62 5/24
16 66 1/12
16 71 1/96
16 72 5/96
16 73 1/96
16 74 5/96
16 79 -25/288
17 11 -5/24
17 12 11/96
17 15 3/32
17 16 13/96
17 17 5/32
17 18 -1/12
17 20 13/48
17 21 1/64
17 23 -1/48
17 24 -1/96
17 25 -1/32
17 26 -7/48
17 27 1/16
17 29 -13/96
17 36 1/48
17 37 1/48
17 38 -1/48
17 39 -1/24
17 40 -1/192
17 41 -1/8
17 42 1/96
17 43 1/48
17 45 1/48
17 46 1/64
17 47 -1/96
17 48 -1/48
17 50 -1/48
17 51 -1/192
17 52 1/48
17 54 -17/96
17 56 1/12
17 59 -1/6
17 61 -1/24
17 62 1/4
17 67 1/12
17 71 1/32
17 72 -1/96
17 73 1/32
17 74 -1/96
17 79 -31/288
18 11 -5/24
18 12 1/8
18 13 -1/12
18 15 1/8
18 16 1/6
18 17 1/12
18 20 5/24
18 21 -1/96
18 22 1/48
18 23 1/48
18 26 -7/48
18 29 -7/48
18 31 1/48
18 32 -1/48
18 33 1/16
18 34 1/12
18 36 -1/48
18 37 -1/48
18 38 1/48
18 39 1/24
18 40 1/96
18 41 -1/8
18 42 -1/48
18 45 -1/24
18 46 1/96
18 47 -1/48
18 50 -1/24
18 51 1/96
18 54 -5/48
18 59 -1/24
18 60 1/4
18 61 -1/6
18 64 1/12
18 71 -1/48
18 72 1/48
18 73 1/48
18 74 1/48
18 79 -7/72
19 11 -5/24
19 12 1/8
19 15 1/8
19 16 1/12
19 17 1/6
19 19 -1/12
19 20 5/24
19 21 1/96
19 23 -1/48
19 25 -1/48
19 26 -1/8
19 28 1/48
19 29 -5/48
19 36 1/48
19 37 1/48
19 38 -1/48
19 39 -1/24
19 40 1/32
19 41 -7/48
19 44 -1/16
19 45 -1/24
19 46 1/96
19 47 -1/48
19 49 1/16
19 50 1/24
19 51 1/96
19 53 -1/48
19 54 -7/48
19 57 1/24
19 58 1/12
19 59 -1/24
19 60 1/6
19 61 -1/4
19 68 -1/12
19 71 1/48
19 72 1/48
19 73 1/48
19 74 -1/48
19 79 -1/18
20 11 -1/6
20 12 17/96
20 14 -1/6
20 15 5/32
20 16 7/96
20 17 3/32
20 20 5/48
20 21 1/64
20 23 -1/24
20 24 1/96
20 25 -1/32
20 26 -7/48
20 29 -5/32
20 35 1/24
20 36 -1/24
20 37 1/12
20 38 1/12
20 39 1/8
20 40 1/64
20 41 -1/8
20 42 -1/32
20 45 -1/16
20 46 1/64
20 47 -1/32
20 50 1/48
20 51 1/64
20 54 -1/32
20 59 -7/24
20 60 1/24
20 62 1/8
20 70 -1/12
20 71 1/32
20 72 1/32
20 73 1/32
20 74 1/32
20 79 -23/288
21 11 -5/24
21 12 13/96
21 14 -1/12
21 15 5/32
21 16 11/96
21 17 3/32
21 20 7/48
21 21 1/192
21 24 -1/96
21 25 -1/96
21 26 -1/8
21 29 -11/96
21 35 1/24
21 36 -1/12
21 37 1/24
21 38 1/24
21 39 1/8
21 40 3/64
21 41 -7/48
21 42 -1/96
21 45 -5/48
21 46 1/192
21 47 -1/96
21 50 1/48
21 51 1/192
21 54 -7/96
21 59 -1/4
21 61 -1/24
21 62 1/6
21 65 -1/12
21 71 1/96
21 72 1/96
21 73 1/96
21 74 1/96
21 79 -13/288
22 11 -1/2
22 12 3/8
22 15 1/4
22 16 1/8
22 17 1/4
22 20 5/8
22 21 1/32
22 22 -1/16
22 23 -1/16
22 26 -5/16
22 29 -5/16
22 31 -1/16
22 32 1/16
22 33 1/16
22 36 1/16
22 37 1/16
22 38 -1/16
22 39 -1/8
22 40 -1/32
22 41 -1/4
22 42 1/16
22 45 1/8
22 46 -1/32
22 47 1/16
22 50 1/8
22 51 -1/32
22 54 -7/16
22 59 1/8
22 60 1/2
22 61 -1/2
22 71 1/16
22 72 -1/16
22 73 -1/16
22 74 -1/16
22 79 -5/24
23 11 -5/8
23 12 3/32
23 14 1/4
23 15 9/32
23 16 9/32
23 17 11/32
23 20 11/16
23 21 -3/64
23 23 3/16
23 24 -3/32
23 25 3/32
23 26 -1/4
23 27 1/16
23 29 -5/32
23 35 -1/8
23 36 1/16
23 37 -3/16
23 38 -1/16
23 39 -1/8
23 40 1/64
23 41 -3/16
23 42 -1/32
23 43 -1/16
23 45 -1/16
23 46 -3/64
23 47 1/32
23 48 1/16
23 50 -1/16
23 51 1/64
23 52 -1/16
23 54 -9/32
23 59 -3/8
23 60 1/8
23 62 5/8
23 71 -3/32
23 72 1/32
23 73 -3/32
23 74 1/32
23 79 -7/32
24 11 -3/8
24 12 13/32
24 14 -1/4
24 15 7/32
24 16 7/32
24 17 5/32
24 20 5/16
24 21 3/64
24 23 -3/16
24 24 3/32
24 25 -3/32
24 26 -1/4
24 27 -1/16
24 29 -11/32
24 35 1/8
24 36 -1/16
24 37 3/16
24 38 1/16
24 39 1/8
24 40 -1/64
24 41 -5/16
24 42 1/32
24 43 1/16
24 45 1/16
24 46 3/64
24 47 -1/32
24 48 -1/16
24 50 1/16
24 51 -1/64
24 52 1/16
24 54 -7/32
24 59 -5/8
24 60 -1/8
24 62 3/8
24 71 3/32
24 72 -1/32
24 73 3/32
24 74 -1/32
24 79 -11/96
25 11 -1/2
25 12 1/8
25 15 1/4
25 16 3/8
25 17 1/4
25 20 3/8
25 21 -1/32
25 22 1/16
25 23 1/16
25 26 -3/16
25 29 -3/16
25 31 1/16
25 32 -1/16
25 33 -1/16
25 36 -1/16
25 37 -1/16
25 38 1/16
25 39 1/8
25 40 1/32
25 41 -1/4
25 42 -1/16
25 45 -1/8
25 46 1/32
25 47 -1/16
25 50 -1/8
25 51 1/32
25 54 -1/16
25 59 -1/8
25 60 1/2
25 61 -1/2
25 71 -1/16
25 72 1/16
25 73 1/16
25 74 1/16
25 79 -1/8
26 11 -1/12
26 12 -1/24
26 14 1/6
26 15 -1/24
26 16 1/24
26 17 1/24
26 20 1/6
26 23 1/12
26 24 -1/12
26 26 1/24
26 29 1/8
26 35 -1/12
26 36 1/12
26 37 -1/12
26 38 -1/12
26 39 -1/6
26 41 1/24
26 50 -1/12
26 54 -1/24
26 59 1/12
26 60 1/12
26 61 -1/12
26 62 1/12
26 79 -1/36
27 0 5/18
28 0 101/12
28 1 -9/8
28 2 -15/16
28 5 -11/16
28 6 -11/16
28 7 -11/16
28 10 5/2
28 11 3/4
28 12 3/8
28 14 -3/2
28 15 3/8
28 16 -3/8
28 17 -3/8
28 20 -3/2
28 21 3/8
28 23 -3/4
28 25 -3/4
28 26 3/8
28 29 3/8
28 35 3/4
28 36 -3/4
28 37 3/4
28 38 3/4
28 39 3/2
28 40 3/8
28 41 3/8
28 42 -3/4
28 45 -3/2
28 46 3/8
28 47 -3/4
28 50 -3/4
28 51 3/8
28 54 15/8
28 59 -3/2
28 71 3/4
28 72 3/4
28 73 3/4
28 74 3/4
29 0 101/12
29 1 -9/8
29 2 -11/16
29 5 -15/16
29 6 -11/16
29 7 -11/16
29 10 11/4
29 11 3/4
29 12 3/8
29 14 -3/2
29 15 3/8
29 16 -3/8
29 17 -3/8
29 20 -3/2
29 21 3/8
29 23 -3/4
29 25 -3/4
29 26 3/8
29 29 3/8
29 35 3/4
29 36 -3/4
29 37 3/4
29 38 3/4
29 39 3/2
29 40 3/8
29 41 3/8
29 42 -3/4
29 45 -3/2
29 46 3/8
29 47 -3/4
29 50 -3/4
29 51 3/8
29 54 15/8
29 59 -3/2
29 71 3/4
29 72 3/4
29 73 3/4
29 74 3/4
30 0 101/12
30 1 -9/8
30 2 -11/16
30 5 -11/16
30 6 -11/16
30 7 -15/16
30 10 5/2
30 11 3/4
30 12 3/8
30 14 -3/2
30 15 3/8
30 16 -3/8
30 17 -3/8
30 20 -3/2
30 21 3/8
30 23 -3/4
30 25 -3/4
30 26 3/8
30 29 3/8
30 35 3/4
30 36 -3/4
30 37 3/4
30 38 3/4
30 39 3/2
30 40 3/8
30 41 3/8
30 42 -3/4
30 45 -3/2
30 46 3/8
30 47 -3/4
30 50 -3/4
30 51 3/8
30 54 15/8
30 59 -3/2
30 71 3/4
30 72 3/4
30 73 3/4
30 74 3/4
31 0 101/12
31 1 -9/8
31 2 -11/16
31 5 -11/16
31 6 -15/16
31 7 -11/16
31 10 11/4
31 11 3/4
31 12 3/8
31 14 -3/2
31 15 3/8
31 16 -3/8
31 17 -3/8
31 20 -3/2
31 21 3/8
31 23 -3/4
31 25 -3/4
31 26 3/8
31 29 3/8
31 35 3/4
31 36 -3/4
31 37 3/4
31 38 3/4
31 39 3/2
31 40 3/8
31 41 3/8
31 42 -3/4
31 45 -3/2
31 46 3/8
31 47 -3/4
31 50 -3/4
31 51 3/8
31 54 15/8
31 59 -3/2
31 71 3/4
31 72 3/4
31 73 3/4
31 74 3/4
32 0 -101/12
32 2 11/16
32 3 11/8
32 5 11/16
32 6 11/16
32 7 11/16
32 10 -11/4
32 11 -3/4
32 12 -3/8
32 14 3/2
32 15 -3/8
32 16 3/8
32 17 3/8
32 20 3/2
32 21 -3/8
32 23 3/4
32 25 3/4
32 26 -3/8
32 29 -3/8
32 35 -3/4
32 36 3/4
32 37 -3/4
32 38 -3/4
32 39 -3/2
32 40 -3/8
32 41 -3/8
32 42 3/4
32 45 3/2
32 46 -3/8
32 47 3/4
32 50 3/4
32 51 -3/8
32 54 -15/8
32 59 3/2
32 71 -3/4
32 72 -3/4
32 73 -3/4
32 74 -3/4
33 0 -101/12
33 2 11/16
33 5 11/16
33 6 11/16
33 7 11/16
33 9 11/8
33 10 -11/8
33 11 -3/4
33 12 -3/8
33 14 3/2
33 15 -3/8
33 16 3/8
33 17 3/8
33 20 3/2
33 21 -3/8
33 23 3/4
33 25 3/4
33 26 -3/8
33 29 -3/8
33 35 -3/4
33 36 3/4
33 37 -3/4
33 38 -3/4
33 39 -3/2
33 40 -3/8
33 41 -3/8
33 42 3/4
33 45 3/2
33 46 -3/8
33 47 3/4
33 50 3/4
33 51 -3/8
33 54 -15/8
33 59 3/2
33 71 -3/4
33 72 -3/4
33 73 -3/4
33 74 -3/4
34 0 -101/12
34 2 11/16
34 5 11/16
34 6 11/16
34 7 11/16
34 8 11/8
34 10 -11/4
34 11 -3/4
34 12 -3/8
34 14 3/2
34 15 -3/8
34 16 3/8
34 17 3/8
34 20 3/2
34 21 -3/8
34 23 3/4
34 25 3/4
34 26 -3/8
34 29 -3/8
34 35 -3/4
34 36 3/4
34 37 -3/4
34 38 -3/4
34 39 -3/2
34 40 -3/8
34 41 -3/8
34 42 3/4
34 45 3/2
34 46 -3/8
34 47 3/4
34 50 3/4
34 51 -3/8
34 54 -15/8
34 59 3/2
34 71 -3/4
34 72 -3/4
34 73 -3/4
34 74 -3/4
35 0 -101/12
35 2 11/16
35 4 11/8
35 5 11/16
35 6 11/16
35 7 11/16
35 10 -11/8
35 11 -3/4
35 12 -3/8
35 14 3/2
35 15 -3/8
35 16 3/8
35 17 3/8
35 20 3/2
35 21 -3/8
35 23 3/4
35 25 3/4
35 26 -3/8
35 29 -3/8
35 35 -3/4
35 36 3/4
35 37 -3/4
35 38 -3/4
35 39 -3/2
35 40 -3/8
35 41 -3/8
35 42 3/4
35 45 3/2
35 46 -3/8
35 47 3/4
35 50 3/4
35 51 -3/8
35 54 -15/8
35 59 3/2
35 71 -3/4
35 72 -3/4
35 73 -3/4
35 74 -3/4
36 12 -1/4
36 15 1/4
36 16 1/4
36 17 -1/4
36 20 -1/2
36 21 -1/8
36 22 1/8
36 23 1/4
36 25 1/8
36 26 1/8
36 28 -1/8
36 31 1/8
36 32 -1/8
36 33 -1/8
36 36 -1/4
36 37 -1/4
36 38 1/4
36 39 1/2
36 40 1/8
36 41 -1/8
36 42 -1/8
36 44 -1/8
36 45 -1/2
36 49 1/8
36 53 1/8
36 54 1/2
36 71 -1/4
36 74 1/4
38 12 1/8
38 15 -1/8
38 16 -1/8
38 17 1/8
38 20 1/4
38 21 1/16
38 23 -1/8
38 25 -1/8
38 26 1/8
38 27 -1/8
38 29 1/8
38 36 1/8
38 37 3/8
38 38 -3/8
38 39 -1/2
38 40 -1/16
38 41 -1/8
38 42 1/8
38 43 1/8
38 45 1/4
38 46 1/16
38 48 -1/8
38 50 1/4
38 51 -1/16
38 52 1/8
38 54 -3/8
38 71 1/8
38 72 -1/8
38 73 1/8
38 74 -1/8
38 79 -1/8
39 12 -1/8
39 15 1/8
39 16 1/8
39 17 -1/8
39 20 -1/4
39 21 -1/16
39 23 1/8
39 25 1/8
39 26 -1/8
39 27 1/8
39 29 -1/8
39 36 -1/8
39 37 -3/8
39 38 3/8
39 39 1/2
39 40 1/16
39 41 1/8
39 42 -1/8
39 43 -1/8
39 45 -1/4
39 46 -1/16
39 48 1/8
39 50 -1/4
39 51 1/16
39 52 -1/8
39 54 3/8
39 71 -1/8
39 72 1/8
39 73 -1/8
39 74 1/8
39 79 1/8
40 12 1/4
40 15 -1/4
40 16 -1/4
40 17 1/4
40 20 1/2
40 21 1/8
40 22 -1/8
40 23 -1/4
40 25 -1/8
40 26 -1/8
40 28 1/8
40 31 -1/8
40 32 1/8
40 33 1/8
40 36 1/4
40 37 1/4
40 38 -1/4
40 39 -1/2
40 40 -1/8
40 41 1/8
40 42 1/8
40 44 1/8
40 45 1/2
40 49 -1/8
40 53 -1/8
40 54 -1/2
40 71 1/4
40 74 -1/4
42 1 5/2
42 3 -5/2
42 11 135/8
42 12 405/16
42 14 -135/2
42 15 405/16
42 16 -135/16
42 17 -135/16
42 20 -405/8
42 21 405/32
42 23 -135/4
42 24 135/16
42 25 -405/16
42 29 -135/16
42 35 135/4
42 36 -135/4
42 37 135/4
42 38 135/4
42 39 135/2
42 40 405/32
42 42 -405/16
42 45 -405/8
42 46 405/32
42 47 -405/16
42 50 -135/8
42 51 405/32
42 54 945/16
42 59 -135/2
42 71 405/16
42 72 405/16
42 73 405/16
42 74 405/16
42 79 -45/16
43 1 5/2
43 9 -5/2
43 10 -5/2
43 11 135/8
43 12 405/16
43 14 -135/2
43 15 405/16
43 16 -135/16
43 17 -135/16
43 20 -405/8
43 21 405/32
43 23 -135/4
43 24 135/16
43 25 -405/16
43 29 -135/16
43 35 135/4
43 36 -135/4
43 37 135/4
43 38 135/4
43 39 135/2
43 40 405/32
43 42 -405/16
43 45 -405/8
43 46 405/32
43 47 -405/16
43 50 -135/8
43 51 405/32
43 54 945/16
43 59 -135/2
43 71 405/16
43 72 405/16
43 73 405/16
43 74 405/16
43 79 -45/16
44 1 5/2
44 8 -5/2
44 11 135/8
44 12 405/16
44 14 -135/2
44 15 405/16
44 16 -135/16
44 17 -135/16
44 20 -405/8
44 21 405/32
44 23 -135/4
44 24 135/16
44 25 -405/16
44 29 -135/16
44 35 135/4
44 36 -135/4
44 37 135/4
44 38 135/4
44 39 135/2
44 40 405/32
44 42 -405/16
44 45 -405/8
44 46 405/32
44 47 -405/16
44 50 -135/8
44 51 405/32
44 54 945/16
44 59 -135/2
44 71 405/16
44 72 405/16
44 73 405/16
44 74 405/16
44 79 -45/16
45 1 5/2
45 4 -5/2
45 10 -5/2
45 11 135/8
45 12 405/16
45 14 -135/2
45 15 405/16
45 16 -135/16
45 17 -135/16
45 20 -405/8
45 21 405/32
45 23 -135/4
45 24 135/16
45 25 -405/16
45 29 -135/16
45 35 135/4
45 36 -135/4
45 37 135/4
45 38 135/4
45 39 135/2
45 40 405/32
45 42 -405/16
45 45 -405/8
45 46 405/32
45 47 -405/16
45 50 -135/8
45 51 405/32
45 54 945/16
45 59 -135/2
45 71 405/16
45 72 405/16
45 73 405/16
45 74 405/16
45 79 -45/16
47 1 -5/2
47 5 5/2
47 11 -135/8
47 12 -405/16
47 14 135/2
47 15 -405/16
47 16 135/16
47 17 135/16
47 20 405/8
47 21 -405/32
47 23 135/4
47 24 -135/16
47 25 405/16
47 29 135/16
47 35 -135/4
47 36 135/4
47 37 -135/4
47 38 -135/4
47 39 -135/2
47 40 -405/32
47 42 405/16
47 45 405/8
47 46 -405/32
47 47 405/16
47 50 135/8
47 51 -405/32
47 54 -945/16
47 59 135/2
47 71 -405/16
47 72 -405/16
47 73 -405/16
47 74 -405/16
47 79 45/16
48 1 -5/2
48 2 5/2
48 10 5/2
48 11 -135/8
48 12 -405/16
48 14 135/2
48 15 -405/16
48 16 135/16
48 17 135/16
48 20 405/8
48 21 -405/32
48 23 135/4
48 24 -135/16
48 25 405/16
48 29 135/16
48 35 -135/4
48 36 135/4
48 37 -135/4
48 38 -135/4
48 39 -135/2
48 40 -405/32
48 42 405/16
48 45 405/8
48 46 -405/32
48 47 405/16
48 50 135/8
48 51 -405/32
48 54 -945/16
48 59 135/2
48 71 -405/16
48 72 -405/16
48 73 -405/16
48 74 -405/16
48 79 45/16
49 1 -5/2
49 7 5/2
49 10 5/2
49 11 -135/8
49 12 -405/16
49 14 135/2
49 15 -405/16
49 16 135/16
49 17 135/16
49 20 405/8
49 21 -405/32
49 23 135/4
49 24 -135/16
49 25 405/16
49 29 135/16
49 35 -135/4
49 36 135/4
49 37 -135/4
49 38 -135/4
49 39 -135/2
49 40 -405/32
49 42 405/16
49 45 405/8
49 46 -405/32
49 47 405/16
49 50 135/8
49 51 -405/32
49 54 -945/16
49 59 135/2
49 71 -405/16
49 72 -405/16
49 73 -405/16
49 74 -405/16
49 79 45/16
50 1 -5/2
50 6 5/2
50 11 -135/8
50 12 -405/16
50 14 135/2
50 15 -405/16
50 16 135/16
50 17 135/16
50 20 405/8
50 21 -405/32
50 23 135/4
50 24 -135/16
50 25 405/16
50 29 135/16
50 35 -135/4
50 36 135/4
50 37 -135/4
50 38 -135/4
50 39 -135/2
50 40 -405/32
50 42 405/16
50 45 405/8
50 46 -405/32
50 47 405/16
50 50 135/8
50 51 -405/32
50 54 -945/16
50 59 135/2
50 71 -405/16
50 72 -405/16
50 73 -405/16
50 74 -405/16
50 79 45/16
51 11 1/4
51 12 -3/16
51 14 -1/4
51 15 5/16
51 16 1/16
51 17 -3/16
51 19 -1/4
51 20 -7/8
51 21 1/32
51 24 -1/16
51 25 -1/16
51 28 1/4
51 29 5/16
51 35 1/8
51 36 -1/4
51 38 1/4
51 39 1/2
51 40 5/32
51 42 -1/16
51 44 -1/4
51 45 -5/8
51 46 1/32
51 47 -1/16
51 50 -1/8
51 51 1/32
51 54 5/16
51 57 1/8
51 58 1/2
51 59 -1/4
51 60 -1/4
51 71 1/16
51 72 1/16
51 73 1/16
51 74 5/16
51 79 5/48
52 12 5/16
52 14 -1/4
52 15 -3/16
52 16 -3/16
52 17 1/16
52 19 1/4
52 20 3/8
52 21 1/32
52 23 -1/4
52 24 3/16
52 25 -1/16
52 28 -1/4
52 29 -7/16
52 35 1/8
52 37 1/4
52 40 -3/32
52 42 -1/16
52 44 1/4
52 45 3/8
52 46 1/32
52 47 -1/16
52 50 1/8
52 51 1/32
52 54 1/16
52 57 -1/8
52 58 -1/2
52 59 -1/4
52 61 1/4
52 71 1/16
52 72 1/16
52 73 1/16
52 74 -3/16
52 79 -1/16
53 11 1/4
53 12 1/8
53 14 -1/2
53 15 1/8
53 16 -1/8
53 17 -1/8
53 20 -1/2
53 21 1/16
53 23 -1/4
53 24 1/8
53 25 -1/8
53 29 -1/8
53 35 1/4
53 36 -1/4
53 37 1/4
53 38 1/4
53 39 1/2
53 40 1/16
53 42 -1/8
53 45 -1/4
53 46 1/16
53 47 -1/8
53 51 1/16
53 54 3/8
53 59 -1/4
53 62 -1/4
53 71 1/8
53 72 1/8
53 73 1/8
53 74 1/8
53 79 1/24
54 11 -1/8
54 12 -1/4
54 14 1/4
54 16 1/4
54 21 -1/8
54 23 1/4
54 25 1/4
54 35 -1/8
54 37 -1/4
54 46 -1/8
54 63 -1/4
54 71 -1/4
54 79 1/24
55 11 -1/8
55 14 1/4
55 15 -1/4
55 17 1/4
55 20 1/2
55 35 -1/8
55 36 1/4
55 38 -1/4
55 39 -1/2
55 40 -1/8
55 42 1/4
55 45 1/2
55 53 -1/4
55 54 -1/2
55 57 1/8
55 69 1/4
55 74 -1/4
55 79 1/24
56 11 -1/8
56 12 3/8
56 15 -3/8
56 16 -1/8
56 17 1/8
56 19 1/4
56 20 3/4
56 21 1/16
56 23 -1/4
56 24 1/8
56 25 -1/8
56 28 -1/4
56 29 -3/8
56 36 1/4
56 37 1/4
56 38 -1/4
56 39 -1/2
56 40 -3/16
56 42 1/8
56 44 1/4
56 45 3/4
56 46 -1/16
56 47 1/8
56 50 1/4
56 51 -1/16
56 54 -3/8
56 57 -1/8
56 58 -1/2
56 66 -1/4
56 71 1/8
56 72 -1/8
56 73 1/8
56 74 -3/8
56 79 -1/12
57 11 1/8
57 12 -3/8
57 15 3/8
57 16 1/8
57 17 -1/8
57 19 -1/4
57 20 -3/4
57 21 -1/16
57 23 1/4
57 24 -1/8
57 25 1/8
57 28 1/4
57 29 3/8
57 36 -1/4
57 37 -1/4
57 38 1/4
57 39 1/2
57 40 3/16
57 42 -1/8
57 44 -1/4
57 45 -3/4
57 46 -1/16
57 47 1/8
57 51 1/16
57 52 -1/4
57 54 3/8
57 55 1/8
57 56 -1/4
57 57 1/8
57 58 1/2
57 67 -1/4
57 71 -1/8
57 72 1/8
57 73 -1/8
57 74 3/8
57 79 1/12
58 11 1/8
58 12 1/4
58 14 -1/4
58 16 -1/4
58 21 1/8
58 22 -1/4
58 23 -1/4
58 30 1/8
58 34 -1/4
58 35 1/8
58 37 1/4
58 50 1/4
58 64 -1/4
58 71 1/4
58 79 -1/24
59 11 1/8
59 14 -1/4
59 15 1/4
59 17 -1/4
59 20 -1/2
59 35 1/8
59 36 -1/4
59 38 1/4
59 39 1/2
59 45 -1/4
59 54 1/4
59 68 1/4
59 74 1/4
59 79 -1/12
60 11 -1/8
60 12 1/4
60 15 -1/4
60 19 1/4
60 20 1/2
60 23 -1/4
60 24 1/4
60 28 -1/4
60 29 -1/2
60 35 1/8
60 40 -1/8
60 44 1/4
60 45 1/2
60 57 -1/8
60 58 -1/2
60 70 1/4
60 74 -1/4
60 79 1/24
61 11 1/8
61 12 -1/4
61 15 1/4
61 19 -1/4
61 20 -1/2
61 28 1/4
61 29 1/4
61 44 -1/4
61 45 -1/4
61 57 1/8
61 58 1/2
61 65 1/4
61 74 1/4
61 79 -1/12
62 11 -1/4
62 14 1/4
62 18 1/4
62 20 1/4
62 21 -1/8
62 23 1/4
62 25 1/4
62 27 -1/4
62 35 -1/8
62 37 -1/4
62 46 -1/8
62 48 1/4
62 55 -1/8
62 56 -1/4
62 71 -1/4
62 73 -1/4
62 79 1/24
63 11 -1/4
63 14 1/4
63 18 1/4
63 20 1/4
63 35 -1/8
63 36 1/4
63 38 -1/4
63 39 -1/2
63 40 -1/8
63 42 1/4
63 43 -1/4
63 45 1/2
63 51 -1/8
63 52 1/4
63 54 -1/2
63 55 -1/8
63 56 1/4
63 72 -1/4
63 74 -1/4
63 79 1/24
64 11 -1/4
64 12 3/8
64 13 1/4
64 15 -3/8
64 16 -3/8
64 17 3/8
64 19 1/4
64 20 1
64 21 1/16
64 23 -1/4
64 24 1/8
64 25 -1/8
64 28 -1/4
64 29 -3/8
64 30 -1/8
64 32 1/4
64 33 -1/4
64 34 -1/4
64 36 1/4
64 37 1/4
64 38 -1/4
64 39 -1/2
64 40 -3/16
64 42 1/8
64 44 1/4
64 45 3/4
64 46 -1/16
64 47 1/8
64 50 1/4
64 51 -1/16
64 54 -3/8
64 57 -1/8
64 58 -1/2
64 71 1/8
64 72 -1/8
64 73 -1/8
64 74 -3/8
64 79 -1/12
65 12 -3/8
65 15 3/8
65 16 3/8
65 17 -3/8
65 20 -3/4
65 21 -1/16
65 23 1/4
65 24 -1/8
65 25 1/8
65 28 1/4
65 29 3/8
65 36 -1/4
65 37 -1/4
65 38 1/4
65 39 1/2
65 40 3/16
65 42 -1/8
65 44 -1/4
65 45 -3/4
65 46 -1/16
65 47 1/8
65 49 -1/4
65 50 -1/4
65 51 -1/16
65 53 1/4
65 54 3/8
65 58 1/2
65 71 -1/8
65 72 -1/8
65 73 -1/8
65 74 3/8
65 79 1/8
66 11 -1/4
66 13 1/4
66 19 1/4
66 20 1/4
66 21 -1/8
66 22 1/4
66 24 1/4
66 28 -1/4
66 29 -1/2
66 30 -1/8
66 31 -1/4
66 34 1/4
66 40 -1/8
66 44 1/4
66 45 1/2
66 57 -1/8
66 58 -1/2
66 71 -1/4
66 74 -1/4
66 79 1/24
67 0 1/36
68 1 -1/4
68 2 1/4
68 10 1/4
69 1 -1/4
69 5 1/4
70 1 -1/4
70 7 1/4
70 10 1/4
71 1 -1/4
71 6 1/4
72 1 -1/4
72 3 1/4
73 1 -1/4
73 9 1/4
73 10 1/4
74 1 -1/4
74 8 1/4
75 1 -1/4
75 4 1/4
75 10 1/4
76 75 -1/6
77 76 -1/6
78 75 1/2
79 76 1/2
80 77 1/4
81 78 1/4


==> anc/momenta.m <==
(* ::Package:: *)

{{-88, 0, 0, 88},
 {-88, 0, 0, -88},
 {2181/176, 85281/(16*Sqrt[1477139]), (3*Sqrt[349651897847/1477139])/176, -1425/176}, 
 {9527/176, 7924743/(176*Sqrt[1477139]), (-3*Sqrt[349651897847/1477139])/176, 6791/176},
 {4817/44, -((3*Sqrt[1477139])/88), 0, -(2683/88)}}


==> anc/uubddbH/amp_info <==
pmpm_0L_Nc0_Nf0 12345
pmmp_0L_Nc0_Nf0 12435
pmpm_1L_Nc1_Nf0 12345
pmpm_1L_Nc0_Nf1 12345
pmmp_1L_Nc1_Nf0 12435
pmmp_1L_Nc0_Nf1 12435
pmpm_2L_Nc2_Nf0 12345
pmpm_2L_Nc1_Nf1 12345
pmpm_2L_Nc0_Nf2 12345
pmmp_2L_Nc2_Nf0 12435
pmmp_2L_Nc1_Nf1 12435
pmmp_2L_Nc0_Nf2 12435


==> anc/uubddbH/basis_rational_pmpm.m <==
{+(1Spaa[Sp[1],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]),
+(1Spaa[Sp[2],Sp[3]]Spba[Sp[1],{Sp[2],Sp[4]},Sp[1]])/(Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]),
+(1Spbb[Sp[2],Sp[3]]Spba[Sp[4],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2),
+(1Spbb[Sp[1],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2),
+(1Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]),
+(1Spbb[Sp[1],Sp[3]])/(Spbb[Sp[2],Sp[4]]),
+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]),
+(-1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]),
+(1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]),
+(-1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]])/(Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]),
+(1Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]),
+(1Spbb[Sp[1],Sp[3]]^2)/(Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]),
+(1Spaa[Sp[2],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]),
+(1Spaa[Sp[2],Sp[4]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]),
+(-1Spbb[Sp[1],Sp[3]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]),
+(1Spbb[Sp[1],Sp[3]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]),
+(1Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]),
+(-1Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]),
+(1Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]),
+(-1Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]),
+(1Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[5]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]),
+(1Spaa[Sp[1],Sp[4]]Spba[Sp[2],{Sp[5]},Sp[2]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]),
+(1Spaa[Sp[2],Sp[3]]Spba[Sp[4],{Sp[5]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]),
+(-1Spaa[Sp[3],Sp[4]]Spba[Sp[2],{Sp[5]},Sp[2]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]]),
+(-1Spbb[Sp[1],Sp[2]]Spba[Sp[3],{Sp[5]},Sp[3]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]]),
+(1Spbb[Sp[1],Sp[4]]Spba[Sp[3],{Sp[5]},Sp[3]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]),
+(1Spbb[Sp[2],Sp[3]]Spba[Sp[1],{Sp[5]},Sp[1]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]),
+(1Spbb[Sp[3],Sp[4]]Spba[Sp[1],{Sp[5]},Sp[1]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]]),
+(1Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[5]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]](Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[1]},Sp[2]]-Spab[Sp[4],{Sp[3]},{Sp[5]},{Sp[1]},Sp[4]])),
+(-1Spbb[Sp[2],Sp[3]]Spba[Sp[3],{Sp[5]},Sp[3]]Spba[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spba[Sp[3],{Sp[1],Sp[4]},Sp[2]])/(Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]](Spab[Sp[4],{Sp[2]},{Sp[5]},{Sp[3]},Sp[4]]-Spab[Sp[2],{Sp[1]},{Sp[5]},{Sp[3]},Sp[2]])),
+(-1Spaa[Sp[2],Sp[3]]Spba[Sp[2],{Sp[5]},Sp[2]]Spba[Sp[2],{Sp[1],Sp[3]},Sp[4]]Spba[Sp[3],{Sp[1],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]](Spab[Sp[1],{Sp[2]},{Sp[5]},{Sp[3]},Sp[1]]-Spab[Sp[3],{Sp[2]},{Sp[5]},{Sp[4]},Sp[3]])),
+(1Spaa[Sp[1],Sp[4]]Spba[Sp[4],{Sp[5]},Sp[4]]Spba[Sp[4],{Sp[1],Sp[3]},Sp[2]]Spba[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spaa[Sp[3],Sp[4]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]](Spab[Sp[3],{Sp[4]},{Sp[5]},{Sp[1]},Sp[3]]-Spab[Sp[1],{Sp[4]},{Sp[5]},{Sp[2]},Sp[1]])),
+(1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]S[Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]),
+(1Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]S[Sp[5]])/(Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]]),
+(-1Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]S[Sp[5]])/(Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]]),
+(-1Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]S[Sp[5]])/(Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]),
+(-1Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]S[Sp[5]])/(Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]),
+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])/(Spab[Sp[3],{Sp[1],Sp[4]},Sp[3]]^2),
+(-1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2),
+(-1Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^2),
+(-1Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spba[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2),
+(-1Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spba[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[5]},Sp[4]]^2),
+(-1Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2),
+(-1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2),
+(1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spba[Sp[3],{Sp[1],Sp[4]},Sp[2]])/(Spba[Sp[2],{Sp[1],Sp[4]},Sp[2]]^2),
+(1Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]),
+(1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]),
+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]),
+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]),
+(1Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]^2),
+(1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]^2),
+(1Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]),
+(-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]),
+(-1Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]),
+(1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]),
+(1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]),
+(1Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]),
+(1Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]),
+(4Spbb[Sp[1],Sp[3]]Spab[Sp[3],{Sp[5]},Sp[3]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(1Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[5]},Sp[3]]^2)/(Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2),
+(-4Spbb[Sp[1],Sp[3]]Spba[Sp[1],{Sp[5]},Sp[1]])/(Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(1Spbb[Sp[3],Sp[4]]Spba[Sp[1],{Sp[5]},Sp[1]]^2)/(Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]]^2),
+(-4Spaa[Sp[2],Sp[4]]Spba[Sp[4],{Sp[5]},Sp[4]])/(Spaa[Sp[3],Sp[4]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(1Spaa[Sp[1],Sp[2]]Spba[Sp[4],{Sp[5]},Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]]^2),
+(4Spaa[Sp[2],Sp[4]]Spba[Sp[2],{Sp[5]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(1Spaa[Sp[3],Sp[4]]Spba[Sp[2],{Sp[5]},Sp[2]]^2)/(Spaa[Sp[1],Sp[2]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2),
+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[3]]),
+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]),
+(-1Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[5]},Sp[4]]),
+(1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[2]]),
+(1Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]),
+(1Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]),
+(1Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]),
+(1Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]),
+(4Spbb[Sp[1],Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(1Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]^2)/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2),
+(-4Spbb[Sp[1],Sp[3]]Spba[Sp[3],{Sp[2],Sp[4]},Sp[1]])/(Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(1Spbb[Sp[1],Sp[2]]Spba[Sp[3],{Sp[2],Sp[4]},Sp[1]]^2)/(Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2),
+(-4Spaa[Sp[2],Sp[4]]Spba[Sp[4],{Sp[1],Sp[3]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(1Spaa[Sp[3],Sp[4]]Spba[Sp[4],{Sp[1],Sp[3]},Sp[2]]^2)/(Spaa[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2),
+(4Spaa[Sp[2],Sp[4]]Spba[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(1Spaa[Sp[1],Sp[2]]Spba[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2),
+(1Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]),
+(1Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]),
+(1Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]),
+(1Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]),
+(6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]^2)+(7Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2)/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]^2),
+(-6Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spba[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(7Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2)/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2),
+(-6Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spba[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2)+(7Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2),
+(6Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spba[Sp[3],{Sp[1],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(7Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2),
+(1Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[5]},Sp[3]]),
+(-1Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]S[Sp[1],Sp[5]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]Spba[Sp[1],{Sp[5]},Sp[1]]),
+(1Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]S[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spba[Sp[4],{Sp[5]},Sp[4]]),
+(-1Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]S[Sp[2],Sp[5]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]Spba[Sp[2],{Sp[5]},Sp[2]]),
+(1Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]),
+(1Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]),
+(1Spbb[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]),
+(1Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]),
+(-1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spab[Sp[3],{Sp[5]},Sp[3]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5]},Sp[3]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3)+(3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[5]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^4),
+(-1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spba[Sp[1],{Sp[5]},Sp[1]])/(Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^2)+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spba[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spba[Sp[1],{Sp[5]},Sp[1]])/(Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^3)+(3Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spba[Sp[1],{Sp[5]},Sp[1]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^4),
+(-1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spba[Sp[4],{Sp[5]},Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(-1Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spba[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spba[Sp[4],{Sp[5]},Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3)+(3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]Spba[Sp[4],{Sp[5]},Sp[4]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^4),
+(-1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spba[Sp[2],{Sp[5]},Sp[2]])/(Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2)+(-1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spba[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spba[Sp[2],{Sp[5]},Sp[2]])/(Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^3)+(3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]Spba[Sp[2],{Sp[5]},Sp[2]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^4),
+(-3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3)+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2),
+(3Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^3)+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^2),
+(-3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3)+(1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2),
+(3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^3)+(1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]])/(Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2),
+(1Spbb[Sp[1],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]),
+(1Spbb[Sp[2],Sp[3]]Spba[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]),
+(-1Spaa[Sp[2],Sp[3]]Spba[Sp[4],{Sp[1],Sp[3]},Sp[2]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]),
+(-1Spaa[Sp[1],Sp[4]]Spba[Sp[2],{Sp[1],Sp[3]},Sp[4]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]),
+Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]](-4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(1Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)/(Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]^2),
+Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]](4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spba[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(1Spbb[Sp[3],Sp[4]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]]^2)/(Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[3]},Sp[2]]^2),
+Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]](4Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spba[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(1Spaa[Sp[1],Sp[2]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spba[Sp[3],{Sp[2],Sp[4]},Sp[1]]^2),
+Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]](-4Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]+2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spba[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(1Spaa[Sp[3],Sp[4]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]]^2)/(Spaa[Sp[1],Sp[2]]Spba[Sp[1],{Sp[2],Sp[4]},Sp[3]]^2),
+(1Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(1Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2),
+(-1Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[4]]^2Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]])+(1Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2)/(Spbb[Sp[2],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2),
+(1Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(1Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2),
+(-1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[3]]^2Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]])+(1Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2)/(Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^2),
+(1/2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]S[Sp[2],Sp[3],Sp[4]])/(Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[5]},Sp[1]])/(Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(-1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])/(Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]),
+(1/2Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]S[Sp[3],Sp[5]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spba[Sp[3],{Sp[5]},Sp[3]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spba[Sp[1],{Sp[2],Sp[4]},Sp[3]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]),
+(1Spaa[Sp[2],Sp[3]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(1Spbb[Sp[1],Sp[4]]^2Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(-2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]),
+(1Spaa[Sp[1],Sp[4]]^2Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(1Spbb[Sp[2],Sp[3]]^2Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])/(Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(-2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]),
+(1Spbb[Sp[1],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1Spbb[Sp[1],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])/(Spbb[Sp[2],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(1Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]),
+(-1Spbb[Sp[1],Sp[3]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1Spbb[Sp[2],Sp[3]]Spba[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spba[Sp[1],{Sp[2],Sp[4]},Sp[3]]),
+(-1Spaa[Sp[2],Sp[4]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spba[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(-1Spaa[Sp[2],Sp[3]]Spba[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(-1Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[1],Sp[3]},Sp[4]]),
+(1Spaa[Sp[2],Sp[4]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[3],Sp[4]]Spba[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(-1Spaa[Sp[1],Sp[4]]Spba[Sp[3],{Sp[1],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(1Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spba[Sp[4],{Sp[1],Sp[3]},Sp[2]]),
+(1Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(1Spba[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-1Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(1Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]]),
+(1Spba[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(1Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)/(Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(1Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(1Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]),
+(4/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]-4/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+11/6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(1/2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(1Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(-1/2Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]](4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+4/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]),
+(11/6Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]+4/3Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]-4/3Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^2)+(1/2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]])/(Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-1Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^2)+(1/2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]])+Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]](-1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]+4/3Spaa[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^2Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]),
+(-4/3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]+4/3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]+11/6Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(-1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(1/2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(1Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(-1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]](4/3Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+4/3Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]-1/2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]),
+(11/6Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]-4/3Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]+4/3Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]])/(Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2)+(1/2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-1Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2)+(1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]])+Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]](-1/2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]+4/3Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]+4/3Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]),
+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[5]},Sp[1]])/(Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}])+(-1Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]])/(Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}])+(1/2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]tr[{Sp[1],Sp[2]},{Sp[3],Sp[4]}])/(Spaa[Sp[1],Sp[2]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}])+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spba[Sp[3],{Sp[5]},Sp[3]])/(Delta[{Sp[3],Sp[4]},{Sp[1],Sp[2]},{Sp[5]}])+(-1Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]])/(Delta[{Sp[3],Sp[4]},{Sp[1],Sp[2]},{Sp[5]}])+(1/2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]tr[{Sp[3],Sp[4]},{Sp[1],Sp[2]}])/(Spaa[Sp[3],Sp[4]]Delta[{Sp[3],Sp[4]},{Sp[1],Sp[2]},{Sp[5]}])+(1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spba[Sp[2],{Sp[5]},Sp[2]])/(Delta[{Sp[2],Sp[1]},{Sp[4],Sp[3]},{Sp[5]}])+(-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]])/(Delta[{Sp[2],Sp[1]},{Sp[4],Sp[3]},{Sp[5]}])+(1/2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]tr[{Sp[2],Sp[1]},{Sp[4],Sp[3]}])/(Spbb[Sp[1],Sp[2]]Delta[{Sp[2],Sp[1]},{Sp[4],Sp[3]},{Sp[5]}])+(1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spba[Sp[4],{Sp[5]},Sp[4]])/(Delta[{Sp[4],Sp[3]},{Sp[2],Sp[1]},{Sp[5]}])+(-1Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]])/(Delta[{Sp[4],Sp[3]},{Sp[2],Sp[1]},{Sp[5]}])+(1/2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]tr[{Sp[4],Sp[3]},{Sp[2],Sp[1]}])/(Spbb[Sp[3],Sp[4]]Delta[{Sp[4],Sp[3]},{Sp[2],Sp[1]},{Sp[5]}]),
+(1Spbb[Sp[1],Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(-1Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[3]])/(Spbb[Sp[2],Sp[4]](Spab[Sp[3],{Sp[2]},{Sp[5]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5]},{Sp[4]},Sp[2]]))+(1Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]S[Sp[1],Sp[2],Sp[3]])/(Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]](Spab[Sp[3],{Sp[2]},{Sp[5]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5]},{Sp[4]},Sp[2]])),
+(-1Spbb[Sp[1],Sp[3]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(-1Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]S[Sp[2],Sp[5]])/(Spbb[Sp[2],Sp[4]](Spab[Sp[1],{Sp[4]},{Sp[5]},{Sp[2]},Sp[1]]-Spab[Sp[4],{Sp[3]},{Sp[5]},{Sp[2]},Sp[4]]))+(-1Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]]S[Sp[2],Sp[5]])/(Spba[Sp[4],{Sp[1],Sp[3]},Sp[2]](Spab[Sp[1],{Sp[4]},{Sp[5]},{Sp[2]},Sp[1]]-Spab[Sp[4],{Sp[3]},{Sp[5]},{Sp[2]},Sp[4]])),
+(-1Spaa[Sp[2],Sp[4]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[3],Sp[4]]Spba[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]S[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[3]](Spab[Sp[4],{Sp[3]},{Sp[5]},{Sp[1]},Sp[4]]-Spab[Sp[1],{Sp[3]},{Sp[5]},{Sp[2]},Sp[1]]))+(-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]]S[Sp[3],Sp[5]])/(Spba[Sp[3],{Sp[2],Sp[4]},Sp[1]](Spab[Sp[4],{Sp[3]},{Sp[5]},{Sp[1]},Sp[4]]-Spab[Sp[1],{Sp[3]},{Sp[5]},{Sp[2]},Sp[1]])),
+(1Spaa[Sp[2],Sp[4]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spba[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(-1Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]S[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[3]](Spab[Sp[2],{Sp[1]},{Sp[5]},{Sp[3]},Sp[2]]-Spab[Sp[3],{Sp[1]},{Sp[5]},{Sp[4]},Sp[3]]))+(1Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]]S[Sp[1],Sp[5]])/(Spba[Sp[1],{Sp[2],Sp[4]},Sp[3]](Spab[Sp[2],{Sp[1]},{Sp[5]},{Sp[3]},Sp[2]]-Spab[Sp[3],{Sp[1]},{Sp[5]},{Sp[4]},Sp[3]])),
+(1Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(1Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spba[Sp[4],{Sp[1],Sp[3]},Sp[2]]),
+(-1Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spba[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(-1Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)/(Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]),
+Spaa[Sp[2],Sp[4]](6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-6Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]])+(-1/2Spbb[Sp[1],Sp[3]]Spab[Sp[1],{Sp[5]},Sp[1]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(6Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[2]])+(1/2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[3],{Sp[5]},Sp[3]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]),
+Spaa[Sp[2],Sp[4]](-6Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+6Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]])+(1/2Spbb[Sp[1],Sp[3]]Spba[Sp[3],{Sp[5]},Sp[3]])/(Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-6Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[2],Sp[3]]Spab[Sp[4],{Sp[1],Sp[5]},Sp[4]])+(-1/2Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spba[Sp[1],{Sp[5]},Sp[1]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]]),
+Spbb[Sp[1],Sp[3]](6Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]-6Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]])+(1/2Spaa[Sp[2],Sp[4]]Spba[Sp[2],{Sp[5]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(6Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2)/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])+(-1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spba[Sp[4],{Sp[5]},Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]]),
+Spbb[Sp[1],Sp[3]](-6Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]+6Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]])+(-1/2Spaa[Sp[2],Sp[4]]Spba[Sp[4],{Sp[5]},Sp[4]])/(Spaa[Sp[3],Sp[4]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(6Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2)/(Spbb[Sp[1],Sp[4]]Spba[Sp[3],{Sp[1],Sp[4]},Sp[3]])+(1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spba[Sp[2],{Sp[5]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]]),
+(10/3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(1Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(-8Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(-6Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3)+(116/9Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]+137/9Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+137/9Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]-125/9Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+137/9Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]](-3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](-4/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]^3+11/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]-10/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2-1Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]^3-1Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2),
+(-10/3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]])+(1Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^2)+(8Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^2)+(-6Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^3)+(-137/9Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]-137/9Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2-137/9Spaa[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-2Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]+125/9Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-116/9Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]](-3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^2Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spbb[Sp[1],Sp[2]](1Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]^3+1Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+10/3Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2-11/3Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]+4/3Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]^3)/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2),
+(10/3Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(1Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(-8Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(-6Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3)+(116/9Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]+137/9Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-125/9Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]+2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2+137/9Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2-2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]+137/9Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]](-3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-3Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+1Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[3],Sp[4]](-4/3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[2]]^3+11/3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]-10/3Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2-1Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]-1Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]^3)/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2),
+(-10/3Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]])+(1Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]^2)/(Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2)+(8Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2)+(-6Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^3)+(-2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]-2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2-137/9Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]+125/9Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-137/9Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]-137/9Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2+2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]-116/9Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]](-3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-3Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+1Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[1],Sp[2]](1Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[3]]+1Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]^3+10/3Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]^2-11/3Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[4]]+4/3Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]^3)/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2),
+(2Spaa[Sp[2],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]S[Sp[5]])/(Spaa[Sp[1],Sp[2]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}])+(3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]S[Sp[5]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]])/(Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}]^2)+(3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]S[Sp[5]]^2)/(Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}]^2)+(-2Spaa[Sp[2],Sp[4]]Spba[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[5]])/(Spaa[Sp[3],Sp[4]]Delta[{Sp[3],Sp[4]},{Sp[1],Sp[2]},{Sp[5]}])+(3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]S[Sp[5]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Delta[{Sp[3],Sp[4]},{Sp[1],Sp[2]},{Sp[5]}]^2)+(3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]S[Sp[5]]^2)/(Delta[{Sp[3],Sp[4]},{Sp[1],Sp[2]},{Sp[5]}]^2)+(-2Spbb[Sp[1],Sp[3]]Spba[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[5]])/(Spbb[Sp[1],Sp[2]]Delta[{Sp[2],Sp[1]},{Sp[4],Sp[3]},{Sp[5]}])+(-3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]S[Sp[5]]^2Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]])/(Delta[{Sp[2],Sp[1]},{Sp[4],Sp[3]},{Sp[5]}]^2)+(3Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]S[Sp[5]]^2)/(Delta[{Sp[2],Sp[1]},{Sp[4],Sp[3]},{Sp[5]}]^2)+(2Spbb[Sp[1],Sp[3]]Spba[Sp[3],{Sp[1],Sp[4]},Sp[2]]S[Sp[5]])/(Spbb[Sp[3],Sp[4]]Delta[{Sp[4],Sp[3]},{Sp[2],Sp[1]},{Sp[5]}])+(3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]S[Sp[5]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])/(Delta[{Sp[4],Sp[3]},{Sp[2],Sp[1]},{Sp[5]}]^2)+(3Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]S[Sp[5]]^2)/(Delta[{Sp[4],Sp[3]},{Sp[2],Sp[1]},{Sp[5]}]^2),
+(-1/2Spbb[Sp[1],Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])/(Spbb[Sp[2],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+Spbb[Sp[1],Sp[4]](5/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2+3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+5/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-3/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]](1Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]](-3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-3Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)+(-1/2Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])/(Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]](3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+3Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]](-1Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]),
+(1/2Spbb[Sp[3],Sp[4]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[3],{Sp[2],Sp[4]},Sp[1]])+Spbb[Sp[2],Sp[3]](-3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+3Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]+5/2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]+5/2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]](1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]+1Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]](1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-1Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spba[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(1/2Spbb[Sp[3],Sp[4]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[4],{Sp[1],Sp[3]},Sp[2]])+Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]](1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]])+(1/2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spba[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spba[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]](-1/2Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2+1Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]])/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]),
+(1/2Spaa[Sp[1],Sp[2]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[4],{Sp[1],Sp[3]},Sp[2]])+Spaa[Sp[2],Sp[3]](5/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]^2+5/2Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]+3Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]-3/2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]](2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]+1Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]](-3Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-3Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]+1/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(-1Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spba[Sp[1],{Sp[2],Sp[4]},Sp[3]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)+(1/2Spaa[Sp[1],Sp[2]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[3],{Sp[2],Sp[4]},Sp[1]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]](3Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+3Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]-1/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spba[Sp[1],{Sp[2],Sp[4]},Sp[3]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spba[Sp[4],{Sp[1],Sp[3]},Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]](-1Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]+1/2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]),
+(-1/2Spaa[Sp[3],Sp[4]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spaa[Sp[1],Sp[4]](-3/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]+5/2Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]+3Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]+5/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]](1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]+2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]+1Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]](1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]-3Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]-3Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-1Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spba[Sp[3],{Sp[2],Sp[4]},Sp[1]]^2)/(Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(-1/2Spaa[Sp[3],Sp[4]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[1],{Sp[2],Sp[4]},Sp[3]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]](1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]-3Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]-3Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]])+(1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spba[Sp[3],{Sp[2],Sp[4]},Sp[1]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[1],Sp[3]},Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]](-1/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]^2+1Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]),
+(-1Spbb[Sp[1],Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])+(-5Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]+7Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]+6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]-2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]](4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-16Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(1Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]-6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-15Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2+1Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^3+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]](-4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]+2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]])/(Spbb[Sp[2],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]^2)+(2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]^2)+Spaa[Sp[1],Sp[2]](1Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(-6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]])/(Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[2]](-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+12Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[2],{Sp[5]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(1Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spab[Sp[2],{Sp[5]},Sp[2]]S[Sp[1],Sp[2],Sp[3]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]),
+(1Spbb[Sp[3],Sp[4]]Spba[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]])+(-2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]+7Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+6Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-5Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]](4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-16Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(1Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^3-6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]-15Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]+2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2+1Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]+1Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]](2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-4Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)+(2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)+Spaa[Sp[3],Sp[4]](-1Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-1Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]-1Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]-1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]+1Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]+1Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+1Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]+1Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(-6Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]+12Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-1Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(-1Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spba[Sp[4],{Sp[5]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(-1Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spba[Sp[4],{Sp[5]},Sp[4]]S[Sp[2],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-1Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]),
+(1Spaa[Sp[1],Sp[2]]Spba[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])+(-5Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]+6Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]+7Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]-2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]](4Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-16Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(1Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]+1Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]+2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2+1Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[3]]+1Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^3+2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+1Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]-15Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]-6Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]](-4Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]+2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+Spbb[Sp[1],Sp[2]](-1Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(1Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]+1Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]-1Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]+1Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]-2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]-1Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]+1Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]-1Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]-1Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]])+(6Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]])+Spaa[Sp[1],Sp[2]](1Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+1Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]-12Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]-6Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]])+(-1Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spba[Sp[1],{Sp[5]},Sp[1]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(-1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spba[Sp[1],{Sp[5]},Sp[1]]S[Sp[3],Sp[5]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]),
+(-1Spaa[Sp[3],Sp[4]]Spba[Sp[3],{Sp[1],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]])+(-2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]+6Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]+7Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]-5Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]](4Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-16Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(1Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]+1Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]^3-15Spbb[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]+1Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]+2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2-6Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]+2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+1Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]+1Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]](2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]-4Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)+(2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[2]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)+Spbb[Sp[3],Sp[4]](1Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(1Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]+1Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[2]]+1Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[2]]-1Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]-1Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]-1Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]+2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]-1Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]+1Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(-6Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[3],Sp[4]](12Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]+6Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]-1Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]-1Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(1Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spba[Sp[3],{Sp[5]},Sp[3]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(1Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spba[Sp[3],{Sp[5]},Sp[3]]S[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(-1Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]),
+(1/5Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[3]](1/10Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+1/10Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]-1/10Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[2],Sp[4]](11/20Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2+3/5Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+3/5Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+3/5Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+3/5Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+21/10Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+43/10Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2+43/10Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+13/20Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+11/5Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}])+Spaa[Sp[2],Sp[4]]S[Sp[5]](33/20Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+33/20Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3+33/20Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+33/10Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+33/20Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+33/10Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]-33/20Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+33/10Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-33/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-33/40Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-33/40Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-33/40Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}]^2)+(1/5Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]])/(Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[2],Sp[4]](1/10Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]-1/10Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]+1/10Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]](11/20Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]^2+3/5Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]+3/5Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+3/5Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]+3/5Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]+21/10Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]+43/10Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+43/10Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2+13/20Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]+11/5Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[3],Sp[4]]Delta[{Sp[2],Sp[1]},{Sp[4],Sp[3]},{Sp[5]}])+Spbb[Sp[1],Sp[3]]S[Sp[5]](33/20Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+33/20Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2+33/20Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2+33/10Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]+33/10Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+33/10Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]+33/20Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3-33/20Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]-33/40Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]-33/40Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]-33/40Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]-33/8Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])/(Delta[{Sp[2],Sp[1]},{Sp[4],Sp[3]},{Sp[5]}]^2),
+(2/3Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]])+(-2/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]](34/33Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]-1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(7/11Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]])/(Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(6Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(-1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[2],Sp[4]](38/33Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2+38/33Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-38/33Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+38/33Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}])+Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]](-19/33Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-19/33Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]-19/33Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]-19/33Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}])+(-2/3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]])+(-2/3Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]](34/33Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]-1/2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(-7/11Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]])/(Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(6Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(-1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2)/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]](38/33Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+38/33Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^2-38/33Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]+38/33Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])/(Delta[{Sp[2],Sp[1]},{Sp[4],Sp[3]},{Sp[5]}])+Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]](-19/33Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]-19/33Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-19/33Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]-19/33Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Delta[{Sp[2],Sp[1]},{Sp[4],Sp[3]},{Sp[5]}]),
+(2/3Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(-2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[3],Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]](-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+34/33Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(7/11Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(6Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^2)+(-1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]])+(-1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2)/(Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^2Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[2],Sp[4]](38/33Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]+38/33Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2+38/33Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-38/33Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]])/(Delta[{Sp[3],Sp[4]},{Sp[1],Sp[2]},{Sp[5]}])+Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]](-19/33Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-19/33Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]-19/33Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]-19/33Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]Delta[{Sp[3],Sp[4]},{Sp[1],Sp[2]},{Sp[5]}])+(2/3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(-2/3Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]](-1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]+34/33Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(7/11Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(6Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]])/(Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2)+(-1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]])+(-1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]^2)/(Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[3]](38/33Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]+38/33Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+38/33Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^2-38/33Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]])/(Delta[{Sp[4],Sp[3]},{Sp[2],Sp[1]},{Sp[5]}])+Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]](-19/33Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]-19/33Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-19/33Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]-19/33Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spbb[Sp[3],Sp[4]]Delta[{Sp[4],Sp[3]},{Sp[2],Sp[1]},{Sp[5]}]),
+Spaa[Sp[1],Sp[2]]S[Sp[5]](-1S[Sp[1],Sp[2]]-1/2S[Sp[1],Sp[3]]+3S[Sp[1],Sp[4]]-3/2S[Sp[2],Sp[4]]-2S[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spaa[Sp[1],Sp[2]]S[Sp[1],Sp[2],Sp[3]](3S[Sp[1],Sp[2]]+3S[Sp[1],Sp[3]]+3S[Sp[1],Sp[4]]-3S[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(3Spaa[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5]},Sp[1]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spaa[Sp[3],Sp[4]]S[Sp[5]](2S[Sp[1],Sp[2]]+1/2S[Sp[1],Sp[3]]-3S[Sp[2],Sp[3]]+3/2S[Sp[2],Sp[4]]+1S[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spaa[Sp[3],Sp[4]]S[Sp[2],Sp[5]](-3S[Sp[1],Sp[3]]+3S[Sp[1],Sp[4]]-3S[Sp[2],Sp[3]]-3S[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-3Spaa[Sp[3],Sp[4]]Spba[Sp[3],{Sp[1],Sp[4]},Sp[3]]Spba[Sp[3],{Sp[5]},Sp[3]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spbb[Sp[1],Sp[2]]S[Sp[5]](1S[Sp[1],Sp[2]]+3/2S[Sp[1],Sp[3]]-3S[Sp[2],Sp[3]]+1/2S[Sp[2],Sp[4]]+2S[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spbb[Sp[1],Sp[2]]S[Sp[3],Sp[5]](-3S[Sp[1],Sp[2]]+3S[Sp[1],Sp[4]]-3S[Sp[2],Sp[3]]-3S[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-3Spbb[Sp[1],Sp[2]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[2]]Spba[Sp[2],{Sp[5]},Sp[2]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spbb[Sp[3],Sp[4]]S[Sp[5]](-2S[Sp[1],Sp[2]]-3/2S[Sp[1],Sp[3]]+3S[Sp[1],Sp[4]]-1/2S[Sp[2],Sp[4]]-1S[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]])+Spbb[Sp[3],Sp[4]]S[Sp[1],Sp[5]](3S[Sp[1],Sp[4]]-3S[Sp[2],Sp[3]]+3S[Sp[2],Sp[4]]+3S[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(-3Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[5]},Sp[4]]Spba[Sp[4],{Sp[5]},Sp[4]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]]),
+Spaa[Sp[1],Sp[4]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+1Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+Spaa[Sp[1],Sp[4]]S[Sp[5]](2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(1Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]]))/(Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+Spaa[Sp[2],Sp[3]](S[Sp[3],Sp[4],Sp[1]]-S[Sp[4],Sp[1],Sp[2]])(2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]+2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+1Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[2],Sp[3]]S[Sp[5]](-2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]](S[Sp[3],Sp[4],Sp[1]]-S[Sp[4],Sp[1],Sp[2]]))/(Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[2],Sp[3]](S[Sp[2],Sp[1],Sp[4]]-S[Sp[1],Sp[4],Sp[3]])(1Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]+1Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]+2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]+2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spbb[Sp[2],Sp[3]]S[Sp[5]](2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]-2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]](S[Sp[2],Sp[1],Sp[4]]-S[Sp[1],Sp[4],Sp[3]]))/(Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spbb[Sp[1],Sp[4]](S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]])(2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]+1Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]+1Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]+2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[4]]S[Sp[5]](-2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]+2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]](S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]]))/(Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]),
+(1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]+3/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+9/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+3Spaa[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]-6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]+31/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-12Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+55/4Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+9Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+33/4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2-9/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]-21/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-11/8Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]-45/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+19/8Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-9/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+4Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1/4Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2-7/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+1/4Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^3+27/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+7/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]-9/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-3Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+6Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]-6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2+12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^2-6Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2-12Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2-1/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]](1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]+1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]](-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[4]]^2-1/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-3/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-3/4Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]^2)+(1/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+1/4Spaa[Sp[1],Sp[4]]^4Spbb[Sp[1],Sp[4]]^3+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+3/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+3/4Spaa[Sp[1],Sp[4]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+3/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+3/4Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2+1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+1/4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[4]]^3+3/4Spaa[Sp[1],Sp[2]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]+3/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+3/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2+5/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^3+3/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+5/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2-1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spaa[Sp[2],Sp[4]](11/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]+8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+5/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3+8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+10Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+5/2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+23/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+5Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-17/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+23/4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+23/8Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}])+Spaa[Sp[2],Sp[4]]S[Sp[5]]S[Sp[1],Sp[2]](-33/8Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3-33/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-33/8Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2-33/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]-33/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+165/16Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+33/16Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+33/16Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+33/16Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-33/8Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]-33/8Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+33/8Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}]^2)+(-11/8Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-7/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+1/4Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^3+19/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-9/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]+3/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2+4Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/4Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+9/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+3Spaa[Sp[2],Sp[3]]^3Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2+27/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]-6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+31/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]+55/4Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+9Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+33/4Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]^2+7/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]-21/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-3Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2-45/4Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-6Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]+1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]+1Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]+1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[4]]-9/4Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]-3/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]-2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2+6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]+6Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]-9/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-3Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]-6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2+12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2+6Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2-6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2-12Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]+3/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]-6Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+3/2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]-1Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]-1/4Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1/4Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]](1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]+1/4Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]](-3/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]-1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2-3/4Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[3]]^2-3/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]+1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]-1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]-1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]-1/4Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)+(-1/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-1/4Spaa[Sp[2],Sp[3]]^4Spbb[Sp[2],Sp[3]]^3-3/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-3/4Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]-3/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-3/4Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2-1/4Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[4]]^3-1Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-5/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2-1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^3-3/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+3/2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-5/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]-1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2-1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]^2+1Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-3/4Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2-3Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+3/2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]-3/4Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-3/4Spaa[Sp[3],Sp[4]]^3Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spaa[Sp[2],Sp[4]](5/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3+10Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+5/2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+5Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-17/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]+23/4Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+23/8Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]+8Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2+8Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+23/4Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]+11/2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]])/(Delta[{Sp[3],Sp[4]},{Sp[1],Sp[2]},{Sp[5]}])+Spaa[Sp[2],Sp[4]]S[Sp[5]]S[Sp[3],Sp[4]](-33/8Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]-33/8Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3-33/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-33/8Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-33/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]-33/8Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+33/8Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2-33/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+165/16Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]+33/16Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]+33/16Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+33/16Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]])/(Delta[{Sp[3],Sp[4]},{Sp[1],Sp[2]},{Sp[5]}]^2)+(1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]+33/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2+1Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]-9/4Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]+9Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]-3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2+1/4Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]^3+55/4Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]+3Spbb[Sp[2],Sp[3]]^3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2+1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]+31/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-45/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-6Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-21/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+27/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]-7/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2+9/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+4Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]+3/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2+19/8Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]-11/8Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]-12Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]-6Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]-3Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]+7/4Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]-1/4Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]-9/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-6Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]^2-6Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[3]]+6Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]^2+1/4Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]+6Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]^2+6Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]-3/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]-3/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^3Spaa[Sp[1],Sp[3]]+1Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]+12Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]+3Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]+1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]-1/4Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]-6Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]+9/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]+3/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]+1/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]+3/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]+3/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]-1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]-12Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2+2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]])+Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]](1/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]+1/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]](-1/4Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]-1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]-1/2Spbb[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[3]]^2-1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]-1Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]-1/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2+1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]-3/4Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]-3/4Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]-3/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(-1Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2-1/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[1],Sp[3]]^3-3/4Spbb[Sp[1],Sp[2]]^3Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]-1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]-3/4Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]-1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]^2+1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]^2-3/4Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2-1/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[3]]-1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[3]]-1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]^3-1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]-3/4Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]^2-3/4Spbb[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]-1/4Spbb[Sp[2],Sp[3]]^4Spaa[Sp[2],Sp[3]]^3-1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-3Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-3/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2-3/2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-3/4Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]-5/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]+1Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]-5/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2-3/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]-1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]-1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2-3/4Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]-3/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]-1Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]-1/4Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]+3/2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]+1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]+3/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spbb[Sp[1],Sp[3]](11/2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]+8Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+5/2Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2+8Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2+5Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]+10Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]+5/2Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3+23/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]+23/8Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]+23/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]-17/8Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])/(Delta[{Sp[2],Sp[1]},{Sp[4],Sp[3]},{Sp[5]}])+Spbb[Sp[1],Sp[3]]S[Sp[5]]S[Sp[1],Sp[2]](-33/8Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2-33/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]-33/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]-33/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]-33/8Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3+33/16Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]+33/16Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]+33/16Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]+165/16Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]-33/8Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]-33/8Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]+33/8Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2)/(Delta[{Sp[2],Sp[1]},{Sp[4],Sp[3]},{Sp[5]}]^2)+(1/4Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3+4Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]+27/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]-7/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2+19/8Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]-11/8Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]+33/4Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]^2-1/4Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]+55/4Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]+3Spbb[Sp[1],Sp[4]]^3Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]^2-3Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]+7/4Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]+9Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]-3Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2-9/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]+31/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-45/4Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]+9/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-6Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]-21/2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+3/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2-12Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]-6Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]+1/4Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[3]]+1Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]-9/4Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]+1/4Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(-1/2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]-6Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]^2+6Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]^2+6Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]-6Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]^2+3/2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]-6Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]+3/2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^3Spaa[Sp[1],Sp[3]]-12Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]-3Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[2]]-2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]^2-9/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]-3/2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]+6Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]-3/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[2]]-3/2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[2]]-1/4Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]+12Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]^2-1Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]-1/4Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]+1/4Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]](1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]+1/4Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]](-3/4Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]-1/2Spbb[Sp[1],Sp[4]]^3Spaa[Sp[1],Sp[4]]^2-3/4Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]-3/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]-1Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-1/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2+1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]-1/4Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]-1/4Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]-1/4Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)+(1/4Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[1],Sp[3]]^3+3/4Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]^2+3/4Spbb[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[3]]+1/4Spbb[Sp[1],Sp[4]]^4Spaa[Sp[1],Sp[4]]^3+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]^2-1/4Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]^2+1/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]+1/4Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]+1/4Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3+3/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2+3/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]+1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^3Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2+3/4Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]+5/4Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]-1Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]+5/4Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2+3/4Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]+3/2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]+1/4Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+1Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]-1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]+1Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]^2-3/2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]+1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]+1/4Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]+3/4Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]+3/4Spbb[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2+1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]+3Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]+3/2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]-3/2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]+3/4Spbb[Sp[3],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]])/(Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[4],{Sp[2],Sp[3]},Sp[1]])+Spbb[Sp[1],Sp[3]](5/2Spbb[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2+5Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]+10Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+5/2Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3+23/8Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]+23/4Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]-17/8Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]+8Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+8Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2+23/4Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]+11/2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]])/(Delta[{Sp[4],Sp[3]},{Sp[2],Sp[1]},{Sp[5]}])+Spbb[Sp[1],Sp[3]]S[Sp[5]]S[Sp[3],Sp[4]](-33/8Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]-33/8Spbb[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2-33/8Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[2]]-33/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]-33/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]-33/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]-33/8Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3+33/8Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2+33/16Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]+33/16Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]+33/16Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]+165/16Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]])/(Delta[{Sp[4],Sp[3]},{Sp[2],Sp[1]},{Sp[5]}]^2),
+(1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2-17/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-17/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-3/2Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-13/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2-13/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1/2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[1],Sp[4]](-5/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-5/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+19/4Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+19/4Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+3/4Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2+3/4Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]+1/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(-1/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]](1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[4]]^2+1/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+3/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+3/4Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]^2)+(-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+3/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2+3/4Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+3/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+3/4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]^2+1/4Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(-1/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]^3-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-1/4Spaa[Sp[1],Sp[4]]^4Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2-1/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]+1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]^3+1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^3-1/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+Spaa[Sp[2],Sp[4]](-11/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]-8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2-5/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3-8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-10Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-5/2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2-23/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]-5Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+17/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-23/4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-23/8Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}])+Spaa[Sp[2],Sp[4]]S[Sp[5]]S[Sp[1],Sp[2]](33/8Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3+33/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+33/8Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+33/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+33/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-165/16Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-33/16Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-33/16Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-33/16Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+33/8Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+33/8Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-33/8Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}]^2)+(-13/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-13/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1/2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-17/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]-3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]-17/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]-3/2Spaa[Sp[2],Sp[4]]^3Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]^2+6Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]+1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[2],Sp[3]](3/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2-1/2Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+3/4Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-5/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]+19/4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]-5/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]+19/4Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2-3/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2+1Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]+1/4Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(-1/4Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]](3/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]+1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2+3/4Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1/2Spaa[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[3]]^2+3/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]-1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]+1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]+1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]+1/4Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)+(-3/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2-3/4Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-3/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2-3/4Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/4Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+1Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]+1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spba[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(1/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+1/4Spaa[Sp[2],Sp[3]]^4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]^3-1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]-1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^3+1/4Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2-1/2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2+1/4Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[1],{Sp[2],Sp[4]},Sp[3]])+Spaa[Sp[2],Sp[4]](-5/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3-10Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]-5/2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-5Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+17/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]-23/4Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-23/8Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]-8Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2-8Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-23/4Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]-11/2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]])/(Delta[{Sp[3],Sp[4]},{Sp[1],Sp[2]},{Sp[5]}])+Spaa[Sp[2],Sp[4]]S[Sp[5]]S[Sp[3],Sp[4]](33/8Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]+33/8Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3+33/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+33/8Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+33/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+33/8Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-33/8Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2+33/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-165/16Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]-33/16Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]-33/16Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-33/16Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]])/(Delta[{Sp[3],Sp[4]},{Sp[1],Sp[2]},{Sp[5]}]^2)+(-1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]^2+3/2Spbb[Sp[1],Sp[3]]^3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]+3Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+17/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]+17/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]-6Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]-1/2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-1Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+13/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+13/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2+2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]^2)/(Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]])+Spbb[Sp[2],Sp[3]](19/4Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]+19/4Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]-5/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]-5/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]-1/2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+3/4Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+3/4Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2)/(Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-1/4Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]+3/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]+3/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2+3/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2-1Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]-1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]-1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2-1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2)/(Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-1/4Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]](1/4Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]+1/2Spbb[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[3]]^2+1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]+1Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+1/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2-1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]+3/4Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]+3/4Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]+3/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]-1/4Spbb[Sp[1],Sp[3]]^3Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]-1/2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]^2+1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]-3/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-3/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+1Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-3/4Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]-3/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2+1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2)/(Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(1/4Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]-1/2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2-1/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[3]]-1/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]^3-1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]^3-1/2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+1/4Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2+1/4Spbb[Sp[2],Sp[3]]^4Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]+1/4Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^3)/(Spbb[Sp[3],Sp[4]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spba[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spbb[Sp[1],Sp[3]](-11/2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]-8Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]-5/2Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2-8Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2-5Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]-10Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]-5/2Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3-23/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]-23/8Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]-23/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]+17/8Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])/(Delta[{Sp[2],Sp[1]},{Sp[4],Sp[3]},{Sp[5]}])+Spbb[Sp[1],Sp[3]]S[Sp[5]]S[Sp[1],Sp[2]](33/8Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2+33/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]+33/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+33/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]+33/8Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3-33/16Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]-33/16Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]-33/16Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]-165/16Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]+33/8Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]+33/8Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]-33/8Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2)/(Delta[{Sp[2],Sp[1]},{Sp[4],Sp[3]},{Sp[5]}]^2)+(1/2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-13/2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+1Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]-13/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2-2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]^2-3/2Spbb[Sp[1],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]-17/2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]-3Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]-17/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]+6Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]+1/4Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[4]](3/4Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-1/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+3/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2+19/4Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]-5/2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]+19/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]-5/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2+1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2-3/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]-3/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2-3/2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2+1/4Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]+1Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(-1/4Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]](3/4Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]+1/2Spbb[Sp[1],Sp[4]]^3Spaa[Sp[1],Sp[4]]^2+3/4Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]+3/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]+1Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+1/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2-1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]+1/4Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]+1/4Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]+1/4Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)+(1/4Spbb[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]+1/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2+3/4Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]+3/4Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+3/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]-1Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+3/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2-1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2-1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]-1/4Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(1/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]+1/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]^3+1/4Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3-1/4Spbb[Sp[1],Sp[4]]^4Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2-1/4Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2-1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^3Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]-1/4Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3+1/2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2+1/2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]-1/4Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]])/(Spbb[Sp[1],Sp[2]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[4],{Sp[1],Sp[3]},Sp[2]])+Spbb[Sp[1],Sp[3]](-5/2Spbb[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2-5Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]-10Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]-5/2Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3-23/8Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]-23/4Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]+17/8Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]-8Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-8Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2-23/4Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]-11/2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]])/(Delta[{Sp[4],Sp[3]},{Sp[2],Sp[1]},{Sp[5]}])+Spbb[Sp[1],Sp[3]]S[Sp[5]]S[Sp[3],Sp[4]](33/8Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]+33/8Spbb[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2+33/8Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[2]]+33/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]+33/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+33/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]+33/8Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3-33/8Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2-33/16Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]-33/16Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]-33/16Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]-165/16Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]])/(Delta[{Sp[4],Sp[3]},{Sp[2],Sp[1]},{Sp[5]}]^2),
+Spbb[Sp[1],Sp[3]](-2/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+7/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2+10/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+16Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+5/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-41/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-27/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-59/12Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+11/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[1],Sp[2]](5/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^4-23/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+16Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[3]]+2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+15/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+16Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]-16Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+4Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+4Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2+4Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^2-16Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]^2)+Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2(-12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2-12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2+12Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]^3)+(-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]-1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[1],Sp[4]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]+3/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]+19/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-19/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2+5/6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3-11/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+5/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+5/6Spaa[Sp[1],Sp[4]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]+11/6Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[2]](1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2+2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2+5/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3-1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]^3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(3/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2(-1/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+5/3Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^3-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+5Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-1/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2+5Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+5/3Spaa[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[4]]^3-5/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]-5/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-5/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]-5/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]^2)+(1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]^2)+Spaa[Sp[2],Sp[4]](-13/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]-4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+1/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3-4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2-41/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-49/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-41/6Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-41/12Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}])+Spaa[Sp[2],Sp[4]]S[Sp[1],Sp[2]]S[Sp[5]](13/4Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3+13/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+13/4Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+13/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+13/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-65/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-13/8Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-13/8Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-13/8Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+13/4Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+13/4Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-13/4Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}]^2)+Spbb[Sp[1],Sp[3]](-27/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]-2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]-59/12Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-1Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]+11/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]+7/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2+16Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+10/3Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+5/3Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-41/3Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]-2/3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[3],Sp[4]](5/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^4+16Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2+16Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]-16Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]+4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]+2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2+4Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]-2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2-16Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]-23/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+15/2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2(-12Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-3Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2-12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]-6Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2+12Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3)+(5/6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^3+5/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+5/6Spaa[Sp[2],Sp[3]]^3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2-1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2+11/6Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+3/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2+19/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-19/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]^2-1Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2-11/6Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2-1Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]-1Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[3],Sp[4]](2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^3Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]+5/3Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^3+2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2+1Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]^2+2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2-1/2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2-1Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[3],Sp[4]]^3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(3/2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2(3/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]+5/3Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^3-5/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+5Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+3/2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]+5Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+5/3Spaa[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[3]]^3-5/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-5/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]-3/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2-1/6Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2-5/3Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-1/3Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1/6Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2-1/3Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)+(1/2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)+Spaa[Sp[2],Sp[4]](1/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+1/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-49/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]-41/6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-41/12Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]-4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2-4Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-41/6Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]-13/3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]])/(Delta[{Sp[3],Sp[4]},{Sp[1],Sp[2]},{Sp[5]}])+Spaa[Sp[2],Sp[4]]S[Sp[3],Sp[4]]S[Sp[5]](13/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]+13/4Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3+13/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+13/4Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+13/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+13/4Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-13/4Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2+13/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-65/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]-13/8Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]-13/8Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-13/8Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]])/(Delta[{Sp[3],Sp[4]},{Sp[1],Sp[2]},{Sp[5]}]^2)+Spaa[Sp[2],Sp[4]](2/3Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]-5/3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-16Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-10/3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]-7/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^2+41/3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]+1Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]+2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]+59/12Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]+27/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]-11/2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]])+Spbb[Sp[1],Sp[2]](1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]+2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]^2-23/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+4Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]+2Spbb[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2+16Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spaa[Sp[1],Sp[3]]-16Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^3Spaa[Sp[1],Sp[3]]+16Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^3Spaa[Sp[1],Sp[4]]+5/3Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^4+15/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]+4Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]+4Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]-16Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]-2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2)+Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2(3Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[3]]^2+6Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]+3Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2+12Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-12Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]+12Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-12Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^3)+(1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]+1Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2+1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]-1/2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]+2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]-1Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2-1Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2+1Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]+1/2Spbb[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2+1Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]-19/6Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-3/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+1Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]+1Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2+1Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2-2/3Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+11/6Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]-5/6Spbb[Sp[2],Sp[3]]^3Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2+1/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2-5/3Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]-5/6Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^3+19/6Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]-11/6Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[1],Sp[2]](1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2+1Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]-1Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]+1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2-1/2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2-1/2Spbb[Sp[1],Sp[2]]^3Spbb[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]+2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2+2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2+2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2+5/3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^3-2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(3/2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]^2Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2(1/6Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2-5/3Spbb[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[3]]^3+1/3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]-5Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2+1/6Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2+5/3Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]+5/3Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]-5Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]-5/3Spbb[Sp[2],Sp[4]]^3Spaa[Sp[2],Sp[4]]^3+1/3Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]+5/3Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]+5/3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]-3/2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]-3Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]-3/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]+3/2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2)/(Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(-1/2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[5]},Sp[2]]Spba[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+Spbb[Sp[1],Sp[3]](-13/3Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]-4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+1/3Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2-4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2+2/3Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]+4/3Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]+1/3Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3-41/6Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]-41/12Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]-41/6Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]-49/12Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])/(Delta[{Sp[2],Sp[1]},{Sp[4],Sp[3]},{Sp[5]}])+Spbb[Sp[1],Sp[3]]S[Sp[1],Sp[2]]S[Sp[5]](13/4Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2+13/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]+13/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+13/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]+13/4Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3-13/8Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]-13/8Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]-13/8Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]-65/8Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]+13/4Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]+13/4Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]-13/4Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2)/(Delta[{Sp[2],Sp[1]},{Sp[4],Sp[3]},{Sp[5]}]^2)+Spaa[Sp[2],Sp[4]](-1Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]-59/12Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]-2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]-27/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]+11/2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]+5/3Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]+10/3Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+16Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+7/2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^2-41/3Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]-2/3Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]^2+4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]+2Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]^2+16Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spaa[Sp[1],Sp[3]]-16Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^3Spaa[Sp[1],Sp[3]]+16Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spaa[Sp[2],Sp[3]]+5/3Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^4+4Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]+4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]-16Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[2]]+1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]-23/2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]-2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]^2+15/2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2(-3Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[3]]^2-6Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]-3Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2-12Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]+12Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]-12Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]+12Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3)+(5/6Spbb[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2-1Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]-1Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2-1Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2+5/3Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+5/6Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^3-1Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]^2+11/6Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]-1/2Spbb[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]^2-2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]+1Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2+1Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2+19/6Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]+2/3Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-11/6Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+3/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]-1/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2-19/6Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]-1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[3]]-1Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[4]]-1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]+1/2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]-1Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[3],Sp[4]](2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]+2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2+2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2+2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]^2+5/3Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^3+1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]^2-2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]+1Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]-1Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]+1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2-1/2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2-1/2Spbb[Sp[3],Sp[4]]^3Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(3/2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2(3/2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[2]]+5/3Spbb[Sp[1],Sp[4]]^3Spaa[Sp[1],Sp[4]]^3+3Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]+5Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2+3/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[2]]-5/3Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]+5Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]-5/3Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]+5/3Spbb[Sp[2],Sp[4]]^3Spaa[Sp[2],Sp[4]]^3-3/2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2-5/3Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]-1/6Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]^2-5/3Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]-1/3Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-1/6Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2-1/3Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)+(1/2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spba[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)+Spbb[Sp[1],Sp[3]](1/3Spbb[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2+2/3Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]+4/3Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+1/3Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3-41/12Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]-41/6Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]-49/12Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]-4Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-4Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2-41/6Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[2]]-13/3Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]])/(Delta[{Sp[4],Sp[3]},{Sp[2],Sp[1]},{Sp[5]}])+Spbb[Sp[1],Sp[3]]S[Sp[3],Sp[4]]S[Sp[5]](13/4Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]+13/4Spbb[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2+13/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[2]]+13/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]+13/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+13/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]+13/4Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3-13/4Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]^2-13/8Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]-13/8Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]-13/8Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]-65/8Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]])/(Delta[{Sp[4],Sp[3]},{Sp[2],Sp[1]},{Sp[5]}]^2)}

==> anc/uubddbH/basis_transcendental.txt <==
1
F[1,1]
F[1,2]
F[1,3]
F[1,4]
F[1,5]
F[1,6]
F[1,7]
F[1,10]
F[1,11]
im[1,1]
F[1,1]^2
F[1,1]*F[1,2]
F[1,1]*F[1,3]
F[1,1]*F[1,4]
F[1,1]*F[1,5]
F[1,1]*F[1,6]
F[1,1]*F[1,7]
F[1,1]*F[1,10]
F[1,1]*F[1,11]
F[1,1]*im[1,1]
F[1,2]^2
F[1,2]*F[1,3]
F[1,2]*F[1,4]
F[1,2]*F[1,5]
F[1,2]*F[1,6]
F[1,2]*F[1,7]
F[1,2]*F[1,10]
F[1,2]*F[1,11]
F[1,2]*im[1,1]
F[1,3]^2
F[1,3]*F[1,5]
F[1,3]*F[1,6]
F[1,3]*F[1,7]
F[1,3]*im[1,1]
F[1,4]^2
F[1,4]*F[1,5]
F[1,4]*F[1,6]
F[1,4]*F[1,7]
F[1,4]*im[1,1]
F[1,5]^2
F[1,5]*F[1,6]
F[1,5]*F[1,7]
F[1,5]*F[1,10]
F[1,5]*F[1,11]
F[1,5]*im[1,1]
F[1,6]^2
F[1,6]*F[1,7]
F[1,6]*F[1,10]
F[1,6]*F[1,11]
F[1,6]*im[1,1]
F[1,7]^2
F[1,7]*F[1,10]
F[1,7]*F[1,11]
F[1,7]*im[1,1]
F[1,10]^2
F[1,10]*im[1,1]
F[1,11]^2
F[1,11]*im[1,1]
F[2,1]
F[2,2]
F[2,3]
F[2,4]
F[2,5]
F[2,6]
F[2,7]
F[2,8]
F[2,10]
F[2,12]
F[2,14]
F[2,16]
F[2,17]
F[2,20]
F[2,21]
F[2,22]
F[2,23]/sqrtG3[1]
F[2,24]/sqrtG3[3]
im[1,1]^2
F[1,1]^3
F[1,1]^2*F[1,2]
F[1,1]^2*F[1,3]
F[1,1]^2*F[1,4]
F[1,1]^2*F[1,5]
F[1,1]^2*F[1,6]
F[1,1]^2*F[1,7]
F[1,1]^2*F[1,8]
F[1,1]^2*F[1,9]
F[1,1]^2*F[1,10]
F[1,1]^2*F[1,11]
F[1,1]^2*im[1,1]
F[1,1]*F[1,2]^2
F[1,1]*F[1,2]*F[1,3]
F[1,1]*F[1,2]*F[1,4]
F[1,1]*F[1,2]*F[1,5]
F[1,1]*F[1,2]*F[1,6]
F[1,1]*F[1,2]*F[1,7]
F[1,1]*F[1,2]*F[1,8]
F[1,1]*F[1,2]*F[1,9]
F[1,1]*F[1,2]*F[1,10]
F[1,1]*F[1,2]*F[1,11]
F[1,1]*F[1,2]*im[1,1]
F[1,1]*F[1,3]^2
F[1,1]*F[1,3]*F[1,5]
F[1,1]*F[1,3]*F[1,6]
F[1,1]*F[1,3]*F[1,7]
F[1,1]*F[1,3]*F[1,8]
F[1,1]*F[1,3]*F[1,9]
F[1,1]*F[1,3]*im[1,1]
F[1,1]*F[1,4]^2
F[1,1]*F[1,4]*F[1,5]
F[1,1]*F[1,4]*F[1,6]
F[1,1]*F[1,4]*F[1,7]
F[1,1]*F[1,4]*F[1,8]
F[1,1]*F[1,4]*F[1,9]
F[1,1]*F[1,4]*im[1,1]
F[1,1]*F[1,5]^2
F[1,1]*F[1,5]*F[1,6]
F[1,1]*F[1,5]*F[1,7]
F[1,1]*F[1,5]*F[1,8]
F[1,1]*F[1,5]*F[1,9]
F[1,1]*F[1,5]*F[1,10]
F[1,1]*F[1,5]*F[1,11]
F[1,1]*F[1,5]*im[1,1]
F[1,1]*F[1,6]^2
F[1,1]*F[1,6]*F[1,7]
F[1,1]*F[1,6]*F[1,8]
F[1,1]*F[1,6]*F[1,9]
F[1,1]*F[1,6]*F[1,10]
F[1,1]*F[1,6]*F[1,11]
F[1,1]*F[1,6]*im[1,1]
F[1,1]*F[1,7]^2
F[1,1]*F[1,7]*F[1,9]
F[1,1]*F[1,7]*F[1,10]
F[1,1]*F[1,7]*F[1,11]
F[1,1]*F[1,7]*im[1,1]
F[1,1]*F[1,8]^2
F[1,1]*F[1,8]*F[1,9]
F[1,1]*F[1,8]*F[1,10]
F[1,1]*F[1,8]*F[1,11]
F[1,1]*F[1,8]*im[1,1]
F[1,1]*F[1,9]^2
F[1,1]*F[1,9]*F[1,10]
F[1,1]*F[1,9]*F[1,11]
F[1,1]*F[1,9]*im[1,1]
F[1,1]*F[1,10]^2
F[1,1]*F[1,10]*im[1,1]
F[1,1]*F[1,11]^2
F[1,1]*F[1,11]*im[1,1]
F[1,1]*F[2,1]
F[1,1]*F[2,2]
F[1,1]*F[2,3]
F[1,1]*F[2,4]
F[1,1]*F[2,5]
F[1,1]*F[2,6]
F[1,1]*F[2,7]
F[1,1]*F[2,8]
F[1,1]*F[2,9]
F[1,1]*F[2,10]
F[1,1]*F[2,11]
F[1,1]*F[2,12]
F[1,1]*F[2,14]
F[1,1]*F[2,16]
F[1,1]*F[2,17]
F[1,1]*F[2,20]
F[1,1]*F[2,21]
F[1,1]*F[2,22]
F[1,1]*im[1,1]^2
F[1,2]^3
F[1,2]^2*F[1,3]
F[1,2]^2*F[1,4]
F[1,2]^2*F[1,5]
F[1,2]^2*F[1,6]
F[1,2]^2*F[1,7]
F[1,2]^2*F[1,8]
F[1,2]^2*F[1,9]
F[1,2]^2*F[1,10]
F[1,2]^2*F[1,11]
F[1,2]^2*im[1,1]
F[1,2]*F[1,3]^2
F[1,2]*F[1,3]*F[1,5]
F[1,2]*F[1,3]*F[1,6]
F[1,2]*F[1,3]*F[1,7]
F[1,2]*F[1,3]*F[1,8]
F[1,2]*F[1,3]*F[1,9]
F[1,2]*F[1,3]*im[1,1]
F[1,2]*F[1,4]^2
F[1,2]*F[1,4]*F[1,5]
F[1,2]*F[1,4]*F[1,6]
F[1,2]*F[1,4]*F[1,7]
F[1,2]*F[1,4]*F[1,8]
F[1,2]*F[1,4]*im[1,1]
F[1,2]*F[1,5]^2
F[1,2]*F[1,5]*F[1,6]
F[1,2]*F[1,5]*F[1,7]
F[1,2]*F[1,5]*im[1,1]
F[1,2]*F[1,6]^2
F[1,2]*F[1,6]*F[1,7]
F[1,2]*F[1,6]*F[1,9]
F[1,2]*F[1,6]*im[1,1]
F[1,2]*F[1,7]^2
F[1,2]*F[1,7]*F[1,9]
F[1,2]*F[1,7]*F[1,10]
F[1,2]*F[1,7]*F[1,11]
F[1,2]*F[1,7]*im[1,1]
F[1,2]*F[1,8]^2
F[1,2]*F[1,8]*F[1,9]
F[1,2]*F[1,8]*im[1,1]
F[1,2]*F[1,9]^2
F[1,2]*F[1,9]*im[1,1]
F[1,2]*F[1,10]^2
F[1,2]*F[1,10]*im[1,1]
F[1,2]*F[1,11]^2
F[1,2]*F[1,11]*im[1,1]
F[1,2]*F[2,1]
F[1,2]*F[2,2]
F[1,2]*F[2,3]
F[1,2]*F[2,4]
F[1,2]*F[2,5]
F[1,2]*F[2,6]
F[1,2]*F[2,7]
F[1,2]*F[2,8]
F[1,2]*F[2,9]
F[1,2]*F[2,10]
F[1,2]*F[2,12]
F[1,2]*F[2,14]
F[1,2]*F[2,16]
F[1,2]*F[2,17]
F[1,2]*F[2,18]
F[1,2]*F[2,20]
F[1,2]*F[2,21]
F[1,2]*F[2,22]
F[1,2]*im[1,1]^2
F[1,3]^3
F[1,3]^2*F[1,5]
F[1,3]^2*F[1,6]
F[1,3]^2*F[1,7]
F[1,3]^2*F[1,8]
F[1,3]^2*F[1,9]
F[1,3]^2*im[1,1]
F[1,3]*F[1,5]^2
F[1,3]*F[1,5]*F[1,6]
F[1,3]*F[1,5]*F[1,9]
F[1,3]*F[1,5]*im[1,1]
F[1,3]*F[1,6]^2
F[1,3]*F[1,6]*F[1,9]
F[1,3]*F[1,6]*im[1,1]
F[1,3]*F[1,7]^2
F[1,3]*F[1,7]*F[1,9]
F[1,3]*F[1,7]*im[1,1]
F[1,3]*F[1,8]^2
F[1,3]*F[1,8]*F[1,9]
F[1,3]*F[1,8]*im[1,1]
F[1,3]*F[1,9]^2
F[1,3]*F[1,9]*im[1,1]
F[1,3]*F[2,3]
F[1,3]*F[2,5]
F[1,3]*F[2,6]
F[1,3]*F[2,9]
F[1,3]*F[2,17]
F[1,3]*F[2,18]
F[1,3]*F[2,21]
F[1,3]*im[1,1]^2
F[1,4]^3
F[1,4]^2*F[1,5]
F[1,4]^2*F[1,6]
F[1,4]^2*F[1,7]
F[1,4]^2*F[1,8]
F[1,4]^2*F[1,9]
F[1,4]^2*im[1,1]
F[1,4]*F[1,5]^2
F[1,4]*F[1,5]*F[1,6]
F[1,4]*F[1,5]*im[1,1]
F[1,4]*F[1,6]^2
F[1,4]*F[1,6]*im[1,1]
F[1,4]*F[1,7]*im[1,1]
F[1,4]*F[1,8]^2
F[1,4]*F[1,8]*F[1,9]
F[1,4]*F[1,8]*im[1,1]
F[1,4]*F[1,9]^2
F[1,4]*F[1,9]*im[1,1]
F[1,4]*F[2,4]
F[1,4]*F[2,7]
F[1,4]*F[2,16]
F[1,4]*F[2,17]
F[1,4]*F[2,22]
F[1,4]*im[1,1]^2
F[1,5]^3
F[1,5]^2*F[1,6]
F[1,5]^2*F[1,7]
F[1,5]^2*F[1,8]
F[1,5]^2*F[1,9]
F[1,5]^2*F[1,10]
F[1,5]^2*F[1,11]
F[1,5]^2*im[1,1]
F[1,5]*F[1,6]^2
F[1,5]*F[1,6]*F[1,7]
F[1,5]*F[1,6]*F[1,9]
F[1,5]*F[1,6]*F[1,10]
F[1,5]*F[1,6]*F[1,11]
F[1,5]*F[1,6]*im[1,1]
F[1,5]*F[1,7]^2
F[1,5]*F[1,7]*F[1,9]
F[1,5]*F[1,7]*F[1,10]
F[1,5]*F[1,7]*F[1,11]
F[1,5]*F[1,7]*im[1,1]
F[1,5]*F[1,8]^2
F[1,5]*F[1,8]*F[1,9]
F[1,5]*F[1,8]*im[1,1]
F[1,5]*F[1,9]^2
F[1,5]*F[1,9]*F[1,11]
F[1,5]*F[1,9]*im[1,1]
F[1,5]*F[1,10]^2
F[1,5]*F[1,10]*im[1,1]
F[1,5]*F[1,11]^2
F[1,5]*F[1,11]*im[1,1]
F[1,5]*F[2,1]
F[1,5]*F[2,2]
F[1,5]*F[2,3]
F[1,5]*F[2,4]
F[1,5]*F[2,5]
F[1,5]*F[2,6]
F[1,5]*F[2,7]
F[1,5]*F[2,8]
F[1,5]*F[2,9]
F[1,5]*F[2,10]
F[1,5]*F[2,12]
F[1,5]*F[2,14]
F[1,5]*F[2,16]
F[1,5]*F[2,17]
F[1,5]*F[2,18]
F[1,5]*F[2,20]
F[1,5]*F[2,21]
F[1,5]*F[2,22]
F[1,5]*im[1,1]^2
F[1,6]^3
F[1,6]^2*F[1,7]
F[1,6]^2*F[1,8]
F[1,6]^2*F[1,9]
F[1,6]^2*F[1,10]
F[1,6]^2*F[1,11]
F[1,6]^2*im[1,1]
F[1,6]*F[1,7]^2
F[1,6]*F[1,7]*F[1,10]
F[1,6]*F[1,7]*F[1,11]
F[1,6]*F[1,7]*im[1,1]
F[1,6]*F[1,8]^2
F[1,6]*F[1,8]*F[1,9]
F[1,6]*F[1,8]*F[1,10]
F[1,6]*F[1,8]*im[1,1]
F[1,6]*F[1,9]^2
F[1,6]*F[1,9]*im[1,1]
F[1,6]*F[1,10]^2
F[1,6]*F[1,10]*im[1,1]
F[1,6]*F[1,11]^2
F[1,6]*F[1,11]*im[1,1]
F[1,6]*F[2,1]
F[1,6]*F[2,2]
F[1,6]*F[2,3]
F[1,6]*F[2,4]
F[1,6]*F[2,5]
F[1,6]*F[2,6]
F[1,6]*F[2,7]
F[1,6]*F[2,8]
F[1,6]*F[2,9]
F[1,6]*F[2,10]
F[1,6]*F[2,12]
F[1,6]*F[2,14]
F[1,6]*F[2,16]
F[1,6]*F[2,17]
F[1,6]*F[2,18]
F[1,6]*F[2,20]
F[1,6]*F[2,21]
F[1,6]*F[2,22]
F[1,6]*im[1,1]^2
F[1,7]^3
F[1,7]^2*F[1,9]
F[1,7]^2*F[1,10]
F[1,7]^2*F[1,11]
F[1,7]^2*im[1,1]
F[1,7]*F[1,9]^2
F[1,7]*F[1,9]*F[1,11]
F[1,7]*F[1,9]*im[1,1]
F[1,7]*F[1,10]^2
F[1,7]*F[1,10]*im[1,1]
F[1,7]*F[1,11]^2
F[1,7]*F[1,11]*im[1,1]
F[1,7]*F[2,1]
F[1,7]*F[2,2]
F[1,7]*F[2,3]
F[1,7]*F[2,4]
F[1,7]*F[2,5]
F[1,7]*F[2,6]
F[1,7]*F[2,7]
F[1,7]*F[2,8]
F[1,7]*F[2,9]
F[1,7]*F[2,10]
F[1,7]*F[2,12]
F[1,7]*F[2,14]
F[1,7]*F[2,16]
F[1,7]*F[2,17]
F[1,7]*F[2,18]
F[1,7]*F[2,20]
F[1,7]*F[2,21]
F[1,7]*F[2,22]
F[1,7]*im[1,1]^2
F[1,8]^3
F[1,8]^2*F[1,9]
F[1,8]^2*F[1,10]
F[1,8]^2*F[1,11]
F[1,8]^2*im[1,1]
F[1,8]*F[1,9]^2
F[1,8]*F[1,9]*F[1,10]
F[1,8]*F[1,9]*F[1,11]
F[1,8]*F[1,9]*im[1,1]
F[1,8]*F[1,10]^2
F[1,8]*F[1,10]*im[1,1]
F[1,8]*F[1,11]^2
F[1,8]*F[1,11]*im[1,1]
F[1,8]*F[2,1]
F[1,8]*F[2,4]
F[1,8]*F[2,5]
F[1,8]*F[2,6]
F[1,8]*F[2,9]
F[1,8]*F[2,11]
F[1,8]*F[2,12]
F[1,8]*F[2,17]
F[1,8]*F[2,21]
F[1,8]*F[2,22]
F[1,8]*im[1,1]^2
F[1,9]^3
F[1,9]^2*F[1,10]
F[1,9]^2*F[1,11]
F[1,9]^2*im[1,1]
F[1,9]*F[1,10]^2
F[1,9]*F[1,10]*im[1,1]
F[1,9]*F[1,11]^2
F[1,9]*F[1,11]*im[1,1]
F[1,9]*F[2,1]
F[1,9]*F[2,2]
F[1,9]*F[2,4]
F[1,9]*F[2,5]
F[1,9]*F[2,6]
F[1,9]*F[2,9]
F[1,9]*F[2,11]
F[1,9]*F[2,12]
F[1,9]*F[2,17]
F[1,9]*F[2,18]
F[1,9]*F[2,21]
F[1,9]*F[2,22]
F[1,9]*im[1,1]^2
F[1,10]^3
F[1,10]^2*im[1,1]
F[1,10]*F[2,1]
F[1,10]*F[2,8]
F[1,10]*F[2,10]
F[1,10]*F[2,11]
F[1,10]*F[2,21]
F[1,10]*im[1,1]^2
F[1,11]^3
F[1,11]^2*im[1,1]
F[1,11]*F[2,2]
F[1,11]*F[2,12]
F[1,11]*F[2,14]
F[1,11]*F[2,18]
F[1,11]*F[2,22]
F[1,11]*im[1,1]^2
F[2,1]*im[1,1]
F[2,2]*im[1,1]
F[2,3]*im[1,1]
F[2,4]*im[1,1]
F[2,5]*im[1,1]
F[2,6]*im[1,1]
F[2,7]*im[1,1]
F[2,8]*im[1,1]
F[2,9]*im[1,1]
F[2,10]*im[1,1]
F[2,11]*im[1,1]
F[2,12]*im[1,1]
F[2,14]*im[1,1]
F[2,16]*im[1,1]
F[2,17]*im[1,1]
F[2,18]*im[1,1]
F[2,20]*im[1,1]
F[2,21]*im[1,1]
F[2,22]*im[1,1]
F[3,2]
str5*F[3,4]
F[3,5]
F[3,6]
F[3,7]
F[3,8]
F[3,9]
F[3,10]
F[3,11]
F[3,12]
F[3,13]
F[3,14]
F[3,15]
F[3,16]
F[3,17]
F[3,18]
F[3,19]
F[3,20]
F[3,21]
F[3,22]
F[3,23]
F[3,24]
F[3,25]
F[3,26]
F[3,27]
F[3,28]
F[3,30]
F[3,31]
F[3,33]
F[3,34]
F[3,35]
F[3,36]
F[3,37]
F[3,38]
F[3,39]
F[3,40]
F[3,41]
F[3,42]
F[3,43]
F[3,44]
F[3,45]
F[3,46]
F[3,47]
F[3,48]
F[3,49]
F[3,51]
F[3,52]
F[3,53]
F[3,54]
F[3,55]
F[3,56]
F[3,59]
F[3,60]
F[3,62]
F[3,63]
F[3,64]
F[3,65]
F[3,66]
F[3,67]
F[3,68]
F[3,69]
F[3,70]
F[3,71]
F[3,72]
F[3,73]
F[3,74]
F[3,75]
F[3,77]
F[3,78]
F[3,79]
F[3,80]
F[3,81]
F[3,82]
F[3,83]
F[3,85]
F[3,86]
str5*F[3,87]
F[3,88]
F[3,89]
F[3,90]
str5*F[3,98]
F[3,99]
F[3,100]
F[3,101]
F[3,102]
F[3,103]
F[3,104]
F[3,108]
F[3,109]
F[3,110]
F[3,111]
F[3,112]
F[3,113]
str5*F[3,114]
F[3,118]
F[3,120]
F[3,141]
im[1,1]^3
re[3,1]
F[1,1]^4
F[1,1]^3*F[1,2]
F[1,1]^3*F[1,3]
F[1,1]^3*F[1,4]
F[1,1]^3*F[1,5]
F[1,1]^3*F[1,6]
F[1,1]^3*F[1,7]
F[1,1]^3*F[1,8]
F[1,1]^3*F[1,9]
F[1,1]^3*F[1,10]
F[1,1]^3*F[1,11]
F[1,1]^3*im[1,1]
F[1,1]^2*F[1,2]^2
F[1,1]^2*F[1,2]*F[1,3]
F[1,1]^2*F[1,2]*F[1,4]
F[1,1]^2*F[1,2]*F[1,5]
F[1,1]^2*F[1,2]*F[1,6]
F[1,1]^2*F[1,2]*F[1,7]
F[1,1]^2*F[1,2]*F[1,8]
F[1,1]^2*F[1,2]*F[1,9]
F[1,1]^2*F[1,2]*F[1,10]
F[1,1]^2*F[1,2]*F[1,11]
F[1,1]^2*F[1,2]*im[1,1]
F[1,1]^2*F[1,3]^2
F[1,1]^2*F[1,3]*F[1,4]
F[1,1]^2*F[1,3]*F[1,5]
F[1,1]^2*F[1,3]*F[1,6]
F[1,1]^2*F[1,3]*F[1,7]
F[1,1]^2*F[1,3]*F[1,8]
F[1,1]^2*F[1,3]*F[1,9]
F[1,1]^2*F[1,3]*F[1,10]
F[1,1]^2*F[1,3]*F[1,11]
F[1,1]^2*F[1,3]*im[1,1]
F[1,1]^2*F[1,4]^2
F[1,1]^2*F[1,4]*F[1,5]
F[1,1]^2*F[1,4]*F[1,6]
F[1,1]^2*F[1,4]*F[1,7]
F[1,1]^2*F[1,4]*F[1,8]
F[1,1]^2*F[1,4]*F[1,9]
F[1,1]^2*F[1,4]*F[1,10]
F[1,1]^2*F[1,4]*F[1,11]
F[1,1]^2*F[1,4]*im[1,1]
F[1,1]^2*F[1,5]^2
F[1,1]^2*F[1,5]*F[1,6]
F[1,1]^2*F[1,5]*F[1,7]
F[1,1]^2*F[1,5]*F[1,8]
F[1,1]^2*F[1,5]*F[1,9]
F[1,1]^2*F[1,5]*F[1,10]
F[1,1]^2*F[1,5]*F[1,11]
F[1,1]^2*F[1,5]*im[1,1]
F[1,1]^2*F[1,6]^2
F[1,1]^2*F[1,6]*F[1,7]
F[1,1]^2*F[1,6]*F[1,8]
F[1,1]^2*F[1,6]*F[1,9]
F[1,1]^2*F[1,6]*F[1,10]
F[1,1]^2*F[1,6]*F[1,11]
F[1,1]^2*F[1,6]*im[1,1]
F[1,1]^2*F[1,7]^2
F[1,1]^2*F[1,7]*F[1,8]
F[1,1]^2*F[1,7]*F[1,9]
F[1,1]^2*F[1,7]*F[1,10]
F[1,1]^2*F[1,7]*F[1,11]
F[1,1]^2*F[1,7]*im[1,1]
F[1,1]^2*F[1,8]^2
F[1,1]^2*F[1,8]*F[1,9]
F[1,1]^2*F[1,8]*F[1,10]
F[1,1]^2*F[1,8]*F[1,11]
F[1,1]^2*F[1,8]*im[1,1]
F[1,1]^2*F[1,9]^2
F[1,1]^2*F[1,9]*F[1,10]
F[1,1]^2*F[1,9]*F[1,11]
F[1,1]^2*F[1,9]*im[1,1]
F[1,1]^2*F[1,10]^2
F[1,1]^2*F[1,10]*F[1,11]
F[1,1]^2*F[1,10]*im[1,1]
F[1,1]^2*F[1,11]^2
F[1,1]^2*F[1,11]*im[1,1]
F[1,1]^2*F[2,1]
F[1,1]^2*F[2,2]
F[1,1]^2*F[2,3]
F[1,1]^2*F[2,4]
F[1,1]^2*F[2,5]
F[1,1]^2*F[2,6]
F[1,1]^2*F[2,7]
F[1,1]^2*F[2,8]
F[1,1]^2*F[2,9]
F[1,1]^2*F[2,10]
F[1,1]^2*F[2,11]
F[1,1]^2*F[2,12]
F[1,1]^2*F[2,13]
F[1,1]^2*F[2,14]
F[1,1]^2*F[2,15]
F[1,1]^2*F[2,16]
F[1,1]^2*F[2,17]
F[1,1]^2*F[2,18]
F[1,1]^2*F[2,19]
F[1,1]^2*F[2,20]
F[1,1]^2*F[2,21]
F[1,1]^2*F[2,22]
F[1,1]^2*im[1,1]^2
F[1,1]*F[1,2]^3
F[1,1]*F[1,2]^2*F[1,3]
F[1,1]*F[1,2]^2*F[1,4]
F[1,1]*F[1,2]^2*F[1,5]
F[1,1]*F[1,2]^2*F[1,6]
F[1,1]*F[1,2]^2*F[1,7]
F[1,1]*F[1,2]^2*F[1,8]
F[1,1]*F[1,2]^2*F[1,9]
F[1,1]*F[1,2]^2*F[1,10]
F[1,1]*F[1,2]^2*F[1,11]
F[1,1]*F[1,2]^2*im[1,1]
F[1,1]*F[1,2]*F[1,3]^2
F[1,1]*F[1,2]*F[1,3]*F[1,4]
F[1,1]*F[1,2]*F[1,3]*F[1,5]
F[1,1]*F[1,2]*F[1,3]*F[1,6]
F[1,1]*F[1,2]*F[1,3]*F[1,7]
F[1,1]*F[1,2]*F[1,3]*F[1,8]
F[1,1]*F[1,2]*F[1,3]*F[1,9]
F[1,1]*F[1,2]*F[1,3]*F[1,10]
F[1,1]*F[1,2]*F[1,3]*F[1,11]
F[1,1]*F[1,2]*F[1,3]*im[1,1]
F[1,1]*F[1,2]*F[1,4]^2
F[1,1]*F[1,2]*F[1,4]*F[1,5]
F[1,1]*F[1,2]*F[1,4]*F[1,6]
F[1,1]*F[1,2]*F[1,4]*F[1,7]
F[1,1]*F[1,2]*F[1,4]*F[1,8]
F[1,1]*F[1,2]*F[1,4]*F[1,9]
F[1,1]*F[1,2]*F[1,4]*im[1,1]
F[1,1]*F[1,2]*F[1,5]^2
F[1,1]*F[1,2]*F[1,5]*F[1,6]
F[1,1]*F[1,2]*F[1,5]*F[1,7]
F[1,1]*F[1,2]*F[1,5]*F[1,8]
F[1,1]*F[1,2]*F[1,5]*F[1,9]
F[1,1]*F[1,2]*F[1,5]*F[1,10]
F[1,1]*F[1,2]*F[1,5]*F[1,11]
F[1,1]*F[1,2]*F[1,5]*im[1,1]
F[1,1]*F[1,2]*F[1,6]^2
F[1,1]*F[1,2]*F[1,6]*F[1,7]
F[1,1]*F[1,2]*F[1,6]*F[1,8]
F[1,1]*F[1,2]*F[1,6]*F[1,9]
F[1,1]*F[1,2]*F[1,6]*F[1,10]
F[1,1]*F[1,2]*F[1,6]*F[1,11]
F[1,1]*F[1,2]*F[1,6]*im[1,1]
F[1,1]*F[1,2]*F[1,7]^2
F[1,1]*F[1,2]*F[1,7]*F[1,8]
F[1,1]*F[1,2]*F[1,7]*F[1,9]
F[1,1]*F[1,2]*F[1,7]*F[1,10]
F[1,1]*F[1,2]*F[1,7]*F[1,11]
F[1,1]*F[1,2]*F[1,7]*im[1,1]
F[1,1]*F[1,2]*F[1,8]^2
F[1,1]*F[1,2]*F[1,8]*F[1,9]
F[1,1]*F[1,2]*F[1,8]*F[1,10]
F[1,1]*F[1,2]*F[1,8]*F[1,11]
F[1,1]*F[1,2]*F[1,8]*im[1,1]
F[1,1]*F[1,2]*F[1,9]^2
F[1,1]*F[1,2]*F[1,9]*F[1,10]
F[1,1]*F[1,2]*F[1,9]*F[1,11]
F[1,1]*F[1,2]*F[1,9]*im[1,1]
F[1,1]*F[1,2]*F[1,10]^2
F[1,1]*F[1,2]*F[1,10]*F[1,11]
F[1,1]*F[1,2]*F[1,10]*im[1,1]
F[1,1]*F[1,2]*F[1,11]^2
F[1,1]*F[1,2]*F[1,11]*im[1,1]
F[1,1]*F[1,2]*F[2,1]
F[1,1]*F[1,2]*F[2,2]
F[1,1]*F[1,2]*F[2,3]
F[1,1]*F[1,2]*F[2,4]
F[1,1]*F[1,2]*F[2,5]
F[1,1]*F[1,2]*F[2,6]
F[1,1]*F[1,2]*F[2,7]
F[1,1]*F[1,2]*F[2,8]
F[1,1]*F[1,2]*F[2,9]
F[1,1]*F[1,2]*F[2,10]
F[1,1]*F[1,2]*F[2,11]
F[1,1]*F[1,2]*F[2,12]
F[1,1]*F[1,2]*F[2,13]
F[1,1]*F[1,2]*F[2,14]
F[1,1]*F[1,2]*F[2,15]
F[1,1]*F[1,2]*F[2,16]
F[1,1]*F[1,2]*F[2,17]
F[1,1]*F[1,2]*F[2,18]
F[1,1]*F[1,2]*F[2,19]
F[1,1]*F[1,2]*F[2,20]
F[1,1]*F[1,2]*F[2,21]
F[1,1]*F[1,2]*F[2,22]
F[1,1]*F[1,2]*im[1,1]^2
F[1,1]*F[1,3]^3
F[1,1]*F[1,3]^2*F[1,4]
F[1,1]*F[1,3]^2*F[1,5]
F[1,1]*F[1,3]^2*F[1,6]
F[1,1]*F[1,3]^2*F[1,7]
F[1,1]*F[1,3]^2*F[1,8]
F[1,1]*F[1,3]^2*F[1,9]
F[1,1]*F[1,3]^2*F[1,10]
F[1,1]*F[1,3]^2*F[1,11]
F[1,1]*F[1,3]^2*im[1,1]
F[1,1]*F[1,3]*F[1,4]^2
F[1,1]*F[1,3]*F[1,4]*F[1,5]
F[1,1]*F[1,3]*F[1,4]*F[1,6]
F[1,1]*F[1,3]*F[1,4]*F[1,8]
F[1,1]*F[1,3]*F[1,4]*F[1,9]
F[1,1]*F[1,3]*F[1,4]*im[1,1]
F[1,1]*F[1,3]*F[1,5]^2
F[1,1]*F[1,3]*F[1,5]*F[1,6]
F[1,1]*F[1,3]*F[1,5]*F[1,7]
F[1,1]*F[1,3]*F[1,5]*F[1,8]
F[1,1]*F[1,3]*F[1,5]*F[1,9]
F[1,1]*F[1,3]*F[1,5]*F[1,10]
F[1,1]*F[1,3]*F[1,5]*F[1,11]
F[1,1]*F[1,3]*F[1,5]*im[1,1]
F[1,1]*F[1,3]*F[1,6]^2
F[1,1]*F[1,3]*F[1,6]*F[1,7]
F[1,1]*F[1,3]*F[1,6]*F[1,8]
F[1,1]*F[1,3]*F[1,6]*F[1,9]
F[1,1]*F[1,3]*F[1,6]*F[1,10]
F[1,1]*F[1,3]*F[1,6]*F[1,11]
F[1,1]*F[1,3]*F[1,6]*im[1,1]
F[1,1]*F[1,3]*F[1,7]^2
F[1,1]*F[1,3]*F[1,7]*F[1,8]
F[1,1]*F[1,3]*F[1,7]*F[1,9]
F[1,1]*F[1,3]*F[1,7]*F[1,10]
F[1,1]*F[1,3]*F[1,7]*F[1,11]
F[1,1]*F[1,3]*F[1,7]*im[1,1]
F[1,1]*F[1,3]*F[1,8]^2
F[1,1]*F[1,3]*F[1,8]*F[1,9]
F[1,1]*F[1,3]*F[1,8]*F[1,10]
F[1,1]*F[1,3]*F[1,8]*F[1,11]
F[1,1]*F[1,3]*F[1,8]*im[1,1]
F[1,1]*F[1,3]*F[1,9]^2
F[1,1]*F[1,3]*F[1,9]*F[1,10]
F[1,1]*F[1,3]*F[1,9]*F[1,11]
F[1,1]*F[1,3]*F[1,9]*im[1,1]
F[1,1]*F[1,3]*F[1,10]^2
F[1,1]*F[1,3]*F[1,10]*im[1,1]
F[1,1]*F[1,3]*F[1,11]^2
F[1,1]*F[1,3]*F[1,11]*im[1,1]
F[1,1]*F[1,3]*F[2,1]
F[1,1]*F[1,3]*F[2,2]
F[1,1]*F[1,3]*F[2,3]
F[1,1]*F[1,3]*F[2,4]
F[1,1]*F[1,3]*F[2,5]
F[1,1]*F[1,3]*F[2,6]
F[1,1]*F[1,3]*F[2,7]
F[1,1]*F[1,3]*F[2,8]
F[1,1]*F[1,3]*F[2,9]
F[1,1]*F[1,3]*F[2,11]
F[1,1]*F[1,3]*F[2,12]
F[1,1]*F[1,3]*F[2,15]
F[1,1]*F[1,3]*F[2,16]
F[1,1]*F[1,3]*F[2,17]
F[1,1]*F[1,3]*F[2,18]
F[1,1]*F[1,3]*F[2,21]
F[1,1]*F[1,3]*im[1,1]^2
F[1,1]*F[1,4]^3
F[1,1]*F[1,4]^2*F[1,5]
F[1,1]*F[1,4]^2*F[1,6]
F[1,1]*F[1,4]^2*F[1,7]
F[1,1]*F[1,4]^2*F[1,8]
F[1,1]*F[1,4]^2*F[1,9]
F[1,1]*F[1,4]^2*F[1,10]
F[1,1]*F[1,4]^2*F[1,11]
F[1,1]*F[1,4]^2*im[1,1]
F[1,1]*F[1,4]*F[1,5]^2
F[1,1]*F[1,4]*F[1,5]*F[1,6]
F[1,1]*F[1,4]*F[1,5]*F[1,7]
F[1,1]*F[1,4]*F[1,5]*F[1,8]
F[1,1]*F[1,4]*F[1,5]*F[1,9]
F[1,1]*F[1,4]*F[1,5]*F[1,10]
F[1,1]*F[1,4]*F[1,5]*F[1,11]
F[1,1]*F[1,4]*F[1,5]*im[1,1]
F[1,1]*F[1,4]*F[1,6]^2
F[1,1]*F[1,4]*F[1,6]*F[1,7]
F[1,1]*F[1,4]*F[1,6]*F[1,8]
F[1,1]*F[1,4]*F[1,6]*F[1,9]
F[1,1]*F[1,4]*F[1,6]*F[1,10]
F[1,1]*F[1,4]*F[1,6]*F[1,11]
F[1,1]*F[1,4]*F[1,6]*im[1,1]
F[1,1]*F[1,4]*F[1,7]^2
F[1,1]*F[1,4]*F[1,7]*F[1,8]
F[1,1]*F[1,4]*F[1,7]*F[1,9]
F[1,1]*F[1,4]*F[1,7]*im[1,1]
F[1,1]*F[1,4]*F[1,8]^2
F[1,1]*F[1,4]*F[1,8]*F[1,9]
F[1,1]*F[1,4]*F[1,8]*F[1,10]
F[1,1]*F[1,4]*F[1,8]*F[1,11]
F[1,1]*F[1,4]*F[1,8]*im[1,1]
F[1,1]*F[1,4]*F[1,9]^2
F[1,1]*F[1,4]*F[1,9]*F[1,10]
F[1,1]*F[1,4]*F[1,9]*F[1,11]
F[1,1]*F[1,4]*F[1,9]*im[1,1]
F[1,1]*F[1,4]*F[1,10]^2
F[1,1]*F[1,4]*F[1,10]*im[1,1]
F[1,1]*F[1,4]*F[1,11]^2
F[1,1]*F[1,4]*F[1,11]*im[1,1]
F[1,1]*F[1,4]*F[2,1]
F[1,1]*F[1,4]*F[2,2]
F[1,1]*F[1,4]*F[2,3]
F[1,1]*F[1,4]*F[2,4]
F[1,1]*F[1,4]*F[2,5]
F[1,1]*F[1,4]*F[2,6]
F[1,1]*F[1,4]*F[2,7]
F[1,1]*F[1,4]*F[2,8]
F[1,1]*F[1,4]*F[2,9]
F[1,1]*F[1,4]*F[2,11]
F[1,1]*F[1,4]*F[2,12]
F[1,1]*F[1,4]*F[2,13]
F[1,1]*F[1,4]*F[2,16]
F[1,1]*F[1,4]*F[2,17]
F[1,1]*F[1,4]*F[2,19]
F[1,1]*F[1,4]*F[2,21]
F[1,1]*F[1,4]*F[2,22]
F[1,1]*F[1,4]*im[1,1]^2
F[1,1]*F[1,5]^3
F[1,1]*F[1,5]^2*F[1,6]
F[1,1]*F[1,5]^2*F[1,7]
F[1,1]*F[1,5]^2*F[1,8]
F[1,1]*F[1,5]^2*F[1,9]
F[1,1]*F[1,5]^2*F[1,10]
F[1,1]*F[1,5]^2*F[1,11]
F[1,1]*F[1,5]^2*im[1,1]
F[1,1]*F[1,5]*F[1,6]^2
F[1,1]*F[1,5]*F[1,6]*F[1,7]
F[1,1]*F[1,5]*F[1,6]*F[1,8]
F[1,1]*F[1,5]*F[1,6]*F[1,9]
F[1,1]*F[1,5]*F[1,6]*F[1,10]
F[1,1]*F[1,5]*F[1,6]*F[1,11]
F[1,1]*F[1,5]*F[1,6]*im[1,1]
F[1,1]*F[1,5]*F[1,7]^2
F[1,1]*F[1,5]*F[1,7]*F[1,8]
F[1,1]*F[1,5]*F[1,7]*F[1,9]
F[1,1]*F[1,5]*F[1,7]*F[1,10]
F[1,1]*F[1,5]*F[1,7]*F[1,11]
F[1,1]*F[1,5]*F[1,7]*im[1,1]
F[1,1]*F[1,5]*F[1,8]^2
F[1,1]*F[1,5]*F[1,8]*F[1,9]
F[1,1]*F[1,5]*F[1,8]*F[1,10]
F[1,1]*F[1,5]*F[1,8]*F[1,11]
F[1,1]*F[1,5]*F[1,8]*im[1,1]
F[1,1]*F[1,5]*F[1,9]^2
F[1,1]*F[1,5]*F[1,9]*F[1,10]
F[1,1]*F[1,5]*F[1,9]*F[1,11]
F[1,1]*F[1,5]*F[1,9]*im[1,1]
F[1,1]*F[1,5]*F[1,10]^2
F[1,1]*F[1,5]*F[1,10]*F[1,11]
F[1,1]*F[1,5]*F[1,10]*im[1,1]
F[1,1]*F[1,5]*F[1,11]^2
F[1,1]*F[1,5]*F[1,11]*im[1,1]
F[1,1]*F[1,5]*F[2,1]
F[1,1]*F[1,5]*F[2,2]
F[1,1]*F[1,5]*F[2,3]
F[1,1]*F[1,5]*F[2,4]
F[1,1]*F[1,5]*F[2,5]
F[1,1]*F[1,5]*F[2,6]
F[1,1]*F[1,5]*F[2,7]
F[1,1]*F[1,5]*F[2,8]
F[1,1]*F[1,5]*F[2,9]
F[1,1]*F[1,5]*F[2,10]
F[1,1]*F[1,5]*F[2,11]
F[1,1]*F[1,5]*F[2,12]
F[1,1]*F[1,5]*F[2,13]
F[1,1]*F[1,5]*F[2,14]
F[1,1]*F[1,5]*F[2,15]
F[1,1]*F[1,5]*F[2,16]
F[1,1]*F[1,5]*F[2,17]
F[1,1]*F[1,5]*F[2,18]
F[1,1]*F[1,5]*F[2,19]
F[1,1]*F[1,5]*F[2,20]
F[1,1]*F[1,5]*F[2,21]
F[1,1]*F[1,5]*F[2,22]
F[1,1]*F[1,5]*im[1,1]^2
F[1,1]*F[1,6]^3
F[1,1]*F[1,6]^2*F[1,7]
F[1,1]*F[1,6]^2*F[1,8]
F[1,1]*F[1,6]^2*F[1,9]
F[1,1]*F[1,6]^2*F[1,10]
F[1,1]*F[1,6]^2*F[1,11]
F[1,1]*F[1,6]^2*im[1,1]
F[1,1]*F[1,6]*F[1,7]^2
F[1,1]*F[1,6]*F[1,7]*F[1,8]
F[1,1]*F[1,6]*F[1,7]*F[1,9]
F[1,1]*F[1,6]*F[1,7]*F[1,10]
F[1,1]*F[1,6]*F[1,7]*F[1,11]
F[1,1]*F[1,6]*F[1,7]*im[1,1]
F[1,1]*F[1,6]*F[1,8]^2
F[1,1]*F[1,6]*F[1,8]*F[1,9]
F[1,1]*F[1,6]*F[1,8]*F[1,10]
F[1,1]*F[1,6]*F[1,8]*F[1,11]
F[1,1]*F[1,6]*F[1,8]*im[1,1]
F[1,1]*F[1,6]*F[1,9]^2
F[1,1]*F[1,6]*F[1,9]*F[1,10]
F[1,1]*F[1,6]*F[1,9]*F[1,11]
F[1,1]*F[1,6]*F[1,9]*im[1,1]
F[1,1]*F[1,6]*F[1,10]^2
F[1,1]*F[1,6]*F[1,10]*F[1,11]
F[1,1]*F[1,6]*F[1,10]*im[1,1]
F[1,1]*F[1,6]*F[1,11]^2
F[1,1]*F[1,6]*F[1,11]*im[1,1]
F[1,1]*F[1,6]*F[2,1]
F[1,1]*F[1,6]*F[2,2]
F[1,1]*F[1,6]*F[2,3]
F[1,1]*F[1,6]*F[2,4]
F[1,1]*F[1,6]*F[2,5]
F[1,1]*F[1,6]*F[2,6]
F[1,1]*F[1,6]*F[2,7]
F[1,1]*F[1,6]*F[2,8]
F[1,1]*F[1,6]*F[2,9]
F[1,1]*F[1,6]*F[2,10]
F[1,1]*F[1,6]*F[2,11]
F[1,1]*F[1,6]*F[2,12]
F[1,1]*F[1,6]*F[2,13]
F[1,1]*F[1,6]*F[2,14]
F[1,1]*F[1,6]*F[2,15]
F[1,1]*F[1,6]*F[2,16]
F[1,1]*F[1,6]*F[2,17]
F[1,1]*F[1,6]*F[2,18]
F[1,1]*F[1,6]*F[2,19]
F[1,1]*F[1,6]*F[2,20]
F[1,1]*F[1,6]*F[2,21]
F[1,1]*F[1,6]*F[2,22]
F[1,1]*F[1,6]*im[1,1]^2
F[1,1]*F[1,7]^3
F[1,1]*F[1,7]^2*F[1,8]
F[1,1]*F[1,7]^2*F[1,9]
F[1,1]*F[1,7]^2*F[1,10]
F[1,1]*F[1,7]^2*F[1,11]
F[1,1]*F[1,7]^2*im[1,1]
F[1,1]*F[1,7]*F[1,8]^2
F[1,1]*F[1,7]*F[1,8]*F[1,9]
F[1,1]*F[1,7]*F[1,8]*F[1,10]
F[1,1]*F[1,7]*F[1,8]*F[1,11]
F[1,1]*F[1,7]*F[1,8]*im[1,1]
F[1,1]*F[1,7]*F[1,9]^2
F[1,1]*F[1,7]*F[1,9]*F[1,10]
F[1,1]*F[1,7]*F[1,9]*F[1,11]
F[1,1]*F[1,7]*F[1,9]*im[1,1]
F[1,1]*F[1,7]*F[1,10]^2
F[1,1]*F[1,7]*F[1,10]*F[1,11]
F[1,1]*F[1,7]*F[1,10]*im[1,1]
F[1,1]*F[1,7]*F[1,11]^2
F[1,1]*F[1,7]*F[1,11]*im[1,1]
F[1,1]*F[1,7]*F[2,1]
F[1,1]*F[1,7]*F[2,2]
F[1,1]*F[1,7]*F[2,3]
F[1,1]*F[1,7]*F[2,4]
F[1,1]*F[1,7]*F[2,5]
F[1,1]*F[1,7]*F[2,6]
F[1,1]*F[1,7]*F[2,7]
F[1,1]*F[1,7]*F[2,8]
F[1,1]*F[1,7]*F[2,9]
F[1,1]*F[1,7]*F[2,10]
F[1,1]*F[1,7]*F[2,11]
F[1,1]*F[1,7]*F[2,12]
F[1,1]*F[1,7]*F[2,13]
F[1,1]*F[1,7]*F[2,14]
F[1,1]*F[1,7]*F[2,15]
F[1,1]*F[1,7]*F[2,16]
F[1,1]*F[1,7]*F[2,17]
F[1,1]*F[1,7]*F[2,18]
F[1,1]*F[1,7]*F[2,19]
F[1,1]*F[1,7]*F[2,20]
F[1,1]*F[1,7]*F[2,21]
F[1,1]*F[1,7]*F[2,22]
F[1,1]*F[1,7]*im[1,1]^2
F[1,1]*F[1,8]^3
F[1,1]*F[1,8]^2*F[1,9]
F[1,1]*F[1,8]^2*F[1,10]
F[1,1]*F[1,8]^2*F[1,11]
F[1,1]*F[1,8]^2*im[1,1]
F[1,1]*F[1,8]*F[1,9]^2
F[1,1]*F[1,8]*F[1,9]*F[1,10]
F[1,1]*F[1,8]*F[1,9]*F[1,11]
F[1,1]*F[1,8]*F[1,9]*im[1,1]
F[1,1]*F[1,8]*F[1,10]^2
F[1,1]*F[1,8]*F[1,10]*F[1,11]
F[1,1]*F[1,8]*F[1,10]*im[1,1]
F[1,1]*F[1,8]*F[1,11]^2
F[1,1]*F[1,8]*F[1,11]*im[1,1]
F[1,1]*F[1,8]*F[2,1]
F[1,1]*F[1,8]*F[2,2]
F[1,1]*F[1,8]*F[2,3]
F[1,1]*F[1,8]*F[2,4]
F[1,1]*F[1,8]*F[2,5]
F[1,1]*F[1,8]*F[2,6]
F[1,1]*F[1,8]*F[2,7]
F[1,1]*F[1,8]*F[2,8]
F[1,1]*F[1,8]*F[2,9]
F[1,1]*F[1,8]*F[2,10]
F[1,1]*F[1,8]*F[2,11]
F[1,1]*F[1,8]*F[2,12]
F[1,1]*F[1,8]*F[2,13]
F[1,1]*F[1,8]*F[2,15]
F[1,1]*F[1,8]*F[2,16]
F[1,1]*F[1,8]*F[2,17]
F[1,1]*F[1,8]*F[2,18]
F[1,1]*F[1,8]*F[2,19]
F[1,1]*F[1,8]*F[2,20]
F[1,1]*F[1,8]*F[2,21]
F[1,1]*F[1,8]*F[2,22]
F[1,1]*F[1,8]*im[1,1]^2
F[1,1]*F[1,9]^3
F[1,1]*F[1,9]^2*F[1,10]
F[1,1]*F[1,9]^2*F[1,11]
F[1,1]*F[1,9]^2*im[1,1]
F[1,1]*F[1,9]*F[1,10]^2
F[1,1]*F[1,9]*F[1,10]*F[1,11]
F[1,1]*F[1,9]*F[1,10]*im[1,1]
F[1,1]*F[1,9]*F[1,11]^2
F[1,1]*F[1,9]*F[1,11]*im[1,1]
F[1,1]*F[1,9]*F[2,1]
F[1,1]*F[1,9]*F[2,2]
F[1,1]*F[1,9]*F[2,3]
F[1,1]*F[1,9]*F[2,4]
F[1,1]*F[1,9]*F[2,5]
F[1,1]*F[1,9]*F[2,6]
F[1,1]*F[1,9]*F[2,7]
F[1,1]*F[1,9]*F[2,8]
F[1,1]*F[1,9]*F[2,9]
F[1,1]*F[1,9]*F[2,10]
F[1,1]*F[1,9]*F[2,11]
F[1,1]*F[1,9]*F[2,12]
F[1,1]*F[1,9]*F[2,13]
F[1,1]*F[1,9]*F[2,15]
F[1,1]*F[1,9]*F[2,17]
F[1,1]*F[1,9]*F[2,18]
F[1,1]*F[1,9]*F[2,19]
F[1,1]*F[1,9]*F[2,20]
F[1,1]*F[1,9]*F[2,21]
F[1,1]*F[1,9]*F[2,22]
F[1,1]*F[1,9]*im[1,1]^2
F[1,1]*F[1,10]^3
F[1,1]*F[1,10]^2*F[1,11]
F[1,1]*F[1,10]^2*im[1,1]
F[1,1]*F[1,10]*F[1,11]^2
F[1,1]*F[1,10]*F[1,11]*im[1,1]
F[1,1]*F[1,10]*F[2,1]
F[1,1]*F[1,10]*F[2,2]
F[1,1]*F[1,10]*F[2,3]
F[1,1]*F[1,10]*F[2,4]
F[1,1]*F[1,10]*F[2,5]
F[1,1]*F[1,10]*F[2,6]
F[1,1]*F[1,10]*F[2,7]
F[1,1]*F[1,10]*F[2,8]
F[1,1]*F[1,10]*F[2,9]
F[1,1]*F[1,10]*F[2,10]
F[1,1]*F[1,10]*F[2,11]
F[1,1]*F[1,10]*F[2,12]
F[1,1]*F[1,10]*F[2,19]
F[1,1]*F[1,10]*F[2,20]
F[1,1]*F[1,10]*F[2,21]
F[1,1]*F[1,10]*im[1,1]^2
F[1,1]*F[1,11]^3
F[1,1]*F[1,11]^2*im[1,1]
F[1,1]*F[1,11]*F[2,1]
F[1,1]*F[1,11]*F[2,2]
F[1,1]*F[1,11]*F[2,3]
F[1,1]*F[1,11]*F[2,4]
F[1,1]*F[1,11]*F[2,5]
F[1,1]*F[1,11]*F[2,6]
F[1,1]*F[1,11]*F[2,7]
F[1,1]*F[1,11]*F[2,8]
F[1,1]*F[1,11]*F[2,9]
F[1,1]*F[1,11]*F[2,10]
F[1,1]*F[1,11]*F[2,11]
F[1,1]*F[1,11]*F[2,12]
F[1,1]*F[1,11]*F[2,14]
F[1,1]*F[1,11]*F[2,15]
F[1,1]*F[1,11]*F[2,18]
F[1,1]*F[1,11]*F[2,20]
F[1,1]*F[1,11]*F[2,21]
F[1,1]*F[1,11]*F[2,22]
F[1,1]*F[1,11]*im[1,1]^2
F[1,1]*F[2,1]*im[1,1]
F[1,1]*F[2,2]*im[1,1]
F[1,1]*F[2,3]*im[1,1]
F[1,1]*F[2,4]*im[1,1]
F[1,1]*F[2,5]*im[1,1]
F[1,1]*F[2,6]*im[1,1]
F[1,1]*F[2,7]*im[1,1]
F[1,1]*F[2,8]*im[1,1]
F[1,1]*F[2,9]*im[1,1]
F[1,1]*F[2,10]*im[1,1]
F[1,1]*F[2,11]*im[1,1]
F[1,1]*F[2,12]*im[1,1]
F[1,1]*F[2,13]*im[1,1]
F[1,1]*F[2,14]*im[1,1]
F[1,1]*F[2,15]*im[1,1]
F[1,1]*F[2,16]*im[1,1]
F[1,1]*F[2,17]*im[1,1]
F[1,1]*F[2,18]*im[1,1]
F[1,1]*F[2,19]*im[1,1]
F[1,1]*F[2,20]*im[1,1]
F[1,1]*F[2,21]*im[1,1]
F[1,1]*F[2,22]*im[1,1]
str5*F[1,1]*F[3,4]
F[1,1]*F[3,5]
F[1,1]*F[3,6]
F[1,1]*F[3,7]
F[1,1]*F[3,8]
F[1,1]*F[3,9]
F[1,1]*F[3,10]
F[1,1]*F[3,11]
F[1,1]*F[3,12]
F[1,1]*F[3,13]
F[1,1]*F[3,14]
F[1,1]*F[3,15]
F[1,1]*F[3,16]
F[1,1]*F[3,17]
F[1,1]*F[3,18]
F[1,1]*F[3,19]
F[1,1]*F[3,20]
F[1,1]*F[3,21]
F[1,1]*F[3,22]
F[1,1]*F[3,23]
F[1,1]*F[3,24]
F[1,1]*F[3,25]
F[1,1]*F[3,26]
F[1,1]*F[3,27]
F[1,1]*F[3,28]
F[1,1]*F[3,30]
F[1,1]*F[3,31]
F[1,1]*F[3,33]
F[1,1]*F[3,34]
F[1,1]*F[3,35]
F[1,1]*F[3,36]
F[1,1]*F[3,37]
F[1,1]*F[3,38]
F[1,1]*F[3,39]
F[1,1]*F[3,40]
F[1,1]*F[3,41]
F[1,1]*F[3,42]
F[1,1]*F[3,43]
F[1,1]*F[3,44]
F[1,1]*F[3,45]
F[1,1]*F[3,46]
F[1,1]*F[3,47]
F[1,1]*F[3,48]
F[1,1]*F[3,49]
F[1,1]*F[3,51]
F[1,1]*F[3,52]
F[1,1]*F[3,53]
F[1,1]*F[3,54]
F[1,1]*F[3,55]
F[1,1]*F[3,56]
F[1,1]*F[3,57]
F[1,1]*F[3,59]
F[1,1]*F[3,60]
F[1,1]*F[3,62]
F[1,1]*F[3,63]
F[1,1]*F[3,64]
F[1,1]*F[3,65]
F[1,1]*F[3,66]
F[1,1]*F[3,67]
F[1,1]*F[3,68]
F[1,1]*F[3,69]
F[1,1]*F[3,70]
F[1,1]*F[3,71]
F[1,1]*F[3,72]
F[1,1]*F[3,73]
F[1,1]*F[3,74]
F[1,1]*F[3,75]
F[1,1]*F[3,77]
F[1,1]*F[3,78]
F[1,1]*F[3,79]
F[1,1]*F[3,80]
F[1,1]*F[3,81]
F[1,1]*F[3,82]
F[1,1]*F[3,83]
F[1,1]*F[3,85]
F[1,1]*F[3,86]
F[1,1]*F[3,88]
F[1,1]*F[3,89]
F[1,1]*F[3,90]
F[1,1]*F[3,92]
F[1,1]*F[3,93]
F[1,1]*F[3,94]
F[1,1]*F[3,95]
F[1,1]*F[3,96]
F[1,1]*F[3,97]
str5*F[1,1]*F[3,98]
F[1,1]*F[3,99]
F[1,1]*F[3,100]
F[1,1]*F[3,101]
F[1,1]*F[3,102]
F[1,1]*F[3,103]
F[1,1]*F[3,104]
F[1,1]*F[3,108]
F[1,1]*F[3,109]
F[1,1]*F[3,110]
F[1,1]*F[3,111]
F[1,1]*F[3,112]
F[1,1]*F[3,113]
F[1,1]*F[3,115]
F[1,1]*F[3,116]
F[1,1]*F[3,117]
F[1,1]*F[3,118]
F[1,1]*F[3,119]
F[1,1]*F[3,120]
F[1,1]*im[1,1]^3
F[1,1]*re[3,1]
F[1,2]^4
F[1,2]^3*F[1,3]
F[1,2]^3*F[1,4]
F[1,2]^3*F[1,5]
F[1,2]^3*F[1,6]
F[1,2]^3*F[1,7]
F[1,2]^3*F[1,8]
F[1,2]^3*F[1,9]
F[1,2]^3*F[1,10]
F[1,2]^3*F[1,11]
F[1,2]^3*im[1,1]
F[1,2]^2*F[1,3]^2
F[1,2]^2*F[1,3]*F[1,4]
F[1,2]^2*F[1,3]*F[1,5]
F[1,2]^2*F[1,3]*F[1,6]
F[1,2]^2*F[1,3]*F[1,7]
F[1,2]^2*F[1,3]*F[1,8]
F[1,2]^2*F[1,3]*F[1,9]
F[1,2]^2*F[1,3]*F[1,10]
F[1,2]^2*F[1,3]*F[1,11]
F[1,2]^2*F[1,3]*im[1,1]
F[1,2]^2*F[1,4]^2
F[1,2]^2*F[1,4]*F[1,5]
F[1,2]^2*F[1,4]*F[1,6]
F[1,2]^2*F[1,4]*F[1,7]
F[1,2]^2*F[1,4]*F[1,8]
F[1,2]^2*F[1,4]*F[1,9]
F[1,2]^2*F[1,4]*F[1,10]
F[1,2]^2*F[1,4]*F[1,11]
F[1,2]^2*F[1,4]*im[1,1]
F[1,2]^2*F[1,5]^2
F[1,2]^2*F[1,5]*F[1,6]
F[1,2]^2*F[1,5]*F[1,7]
F[1,2]^2*F[1,5]*F[1,8]
F[1,2]^2*F[1,5]*F[1,9]
F[1,2]^2*F[1,5]*F[1,10]
F[1,2]^2*F[1,5]*F[1,11]
F[1,2]^2*F[1,5]*im[1,1]
F[1,2]^2*F[1,6]^2
F[1,2]^2*F[1,6]*F[1,7]
F[1,2]^2*F[1,6]*F[1,8]
F[1,2]^2*F[1,6]*F[1,9]
F[1,2]^2*F[1,6]*F[1,10]
F[1,2]^2*F[1,6]*F[1,11]
F[1,2]^2*F[1,6]*im[1,1]
F[1,2]^2*F[1,7]^2
F[1,2]^2*F[1,7]*F[1,8]
F[1,2]^2*F[1,7]*F[1,9]
F[1,2]^2*F[1,7]*F[1,10]
F[1,2]^2*F[1,7]*F[1,11]
F[1,2]^2*F[1,7]*im[1,1]
F[1,2]^2*F[1,8]^2
F[1,2]^2*F[1,8]*F[1,9]
F[1,2]^2*F[1,8]*F[1,10]
F[1,2]^2*F[1,8]*F[1,11]
F[1,2]^2*F[1,8]*im[1,1]
F[1,2]^2*F[1,9]^2
F[1,2]^2*F[1,9]*F[1,10]
F[1,2]^2*F[1,9]*F[1,11]
F[1,2]^2*F[1,9]*im[1,1]
F[1,2]^2*F[1,10]^2
F[1,2]^2*F[1,10]*F[1,11]
F[1,2]^2*F[1,10]*im[1,1]
F[1,2]^2*F[1,11]^2
F[1,2]^2*F[1,11]*im[1,1]
F[1,2]^2*F[2,1]
F[1,2]^2*F[2,2]
F[1,2]^2*F[2,3]
F[1,2]^2*F[2,4]
F[1,2]^2*F[2,5]
F[1,2]^2*F[2,6]
F[1,2]^2*F[2,7]
F[1,2]^2*F[2,8]
F[1,2]^2*F[2,9]
F[1,2]^2*F[2,10]
F[1,2]^2*F[2,11]
F[1,2]^2*F[2,12]
F[1,2]^2*F[2,13]
F[1,2]^2*F[2,14]
F[1,2]^2*F[2,15]
F[1,2]^2*F[2,16]
F[1,2]^2*F[2,17]
F[1,2]^2*F[2,18]
F[1,2]^2*F[2,19]
F[1,2]^2*F[2,20]
F[1,2]^2*F[2,21]
F[1,2]^2*F[2,22]
F[1,2]^2*im[1,1]^2
F[1,2]*F[1,3]^3
F[1,2]*F[1,3]^2*F[1,4]
F[1,2]*F[1,3]^2*F[1,5]
F[1,2]*F[1,3]^2*F[1,6]
F[1,2]*F[1,3]^2*F[1,7]
F[1,2]*F[1,3]^2*F[1,8]
F[1,2]*F[1,3]^2*F[1,9]
F[1,2]*F[1,3]^2*F[1,10]
F[1,2]*F[1,3]^2*F[1,11]
F[1,2]*F[1,3]^2*im[1,1]
F[1,2]*F[1,3]*F[1,4]^2
F[1,2]*F[1,3]*F[1,4]*F[1,5]
F[1,2]*F[1,3]*F[1,4]*F[1,6]
F[1,2]*F[1,3]*F[1,4]*F[1,8]
F[1,2]*F[1,3]*F[1,4]*F[1,9]
F[1,2]*F[1,3]*F[1,4]*im[1,1]
F[1,2]*F[1,3]*F[1,5]^2
F[1,2]*F[1,3]*F[1,5]*F[1,6]
F[1,2]*F[1,3]*F[1,5]*F[1,7]
F[1,2]*F[1,3]*F[1,5]*F[1,8]
F[1,2]*F[1,3]*F[1,5]*F[1,9]
F[1,2]*F[1,3]*F[1,5]*F[1,10]
F[1,2]*F[1,3]*F[1,5]*F[1,11]
F[1,2]*F[1,3]*F[1,5]*im[1,1]
F[1,2]*F[1,3]*F[1,6]^2
F[1,2]*F[1,3]*F[1,6]*F[1,7]
F[1,2]*F[1,3]*F[1,6]*F[1,8]
F[1,2]*F[1,3]*F[1,6]*F[1,9]
F[1,2]*F[1,3]*F[1,6]*F[1,10]
F[1,2]*F[1,3]*F[1,6]*F[1,11]
F[1,2]*F[1,3]*F[1,6]*im[1,1]
F[1,2]*F[1,3]*F[1,7]^2
F[1,2]*F[1,3]*F[1,7]*F[1,8]
F[1,2]*F[1,3]*F[1,7]*F[1,9]
F[1,2]*F[1,3]*F[1,7]*F[1,10]
F[1,2]*F[1,3]*F[1,7]*F[1,11]
F[1,2]*F[1,3]*F[1,7]*im[1,1]
F[1,2]*F[1,3]*F[1,8]^2
F[1,2]*F[1,3]*F[1,8]*F[1,9]
F[1,2]*F[1,3]*F[1,8]*F[1,10]
F[1,2]*F[1,3]*F[1,8]*F[1,11]
F[1,2]*F[1,3]*F[1,8]*im[1,1]
F[1,2]*F[1,3]*F[1,9]^2
F[1,2]*F[1,3]*F[1,9]*F[1,10]
F[1,2]*F[1,3]*F[1,9]*F[1,11]
F[1,2]*F[1,3]*F[1,9]*im[1,1]
F[1,2]*F[1,3]*F[1,10]*im[1,1]
F[1,2]*F[1,3]*F[1,11]*im[1,1]
F[1,2]*F[1,3]*F[2,3]
F[1,2]*F[1,3]*F[2,4]
F[1,2]*F[1,3]*F[2,5]
F[1,2]*F[1,3]*F[2,6]
F[1,2]*F[1,3]*F[2,9]
F[1,2]*F[1,3]*F[2,16]
F[1,2]*F[1,3]*F[2,17]
F[1,2]*F[1,3]*F[2,18]
F[1,2]*F[1,3]*F[2,21]
F[1,2]*F[1,3]*im[1,1]^2
F[1,2]*F[1,4]^3
F[1,2]*F[1,4]^2*F[1,5]
F[1,2]*F[1,4]^2*F[1,6]
F[1,2]*F[1,4]^2*F[1,7]
F[1,2]*F[1,4]^2*F[1,8]
F[1,2]*F[1,4]^2*F[1,9]
F[1,2]*F[1,4]^2*F[1,10]
F[1,2]*F[1,4]^2*F[1,11]
F[1,2]*F[1,4]^2*im[1,1]
F[1,2]*F[1,4]*F[1,5]^2
F[1,2]*F[1,4]*F[1,5]*F[1,6]
F[1,2]*F[1,4]*F[1,5]*F[1,7]
F[1,2]*F[1,4]*F[1,5]*F[1,8]
F[1,2]*F[1,4]*F[1,5]*F[1,9]
F[1,2]*F[1,4]*F[1,5]*F[1,10]
F[1,2]*F[1,4]*F[1,5]*F[1,11]
F[1,2]*F[1,4]*F[1,5]*im[1,1]
F[1,2]*F[1,4]*F[1,6]^2
F[1,2]*F[1,4]*F[1,6]*F[1,7]
F[1,2]*F[1,4]*F[1,6]*F[1,8]
F[1,2]*F[1,4]*F[1,6]*F[1,9]
F[1,2]*F[1,4]*F[1,6]*im[1,1]
F[1,2]*F[1,4]*F[1,7]^2
F[1,2]*F[1,4]*F[1,7]*F[1,8]
F[1,2]*F[1,4]*F[1,7]*im[1,1]
F[1,2]*F[1,4]*F[1,8]^2
F[1,2]*F[1,4]*F[1,8]*F[1,9]
F[1,2]*F[1,4]*F[1,8]*F[1,10]
F[1,2]*F[1,4]*F[1,8]*F[1,11]
F[1,2]*F[1,4]*F[1,8]*im[1,1]
F[1,2]*F[1,4]*F[1,9]^2
F[1,2]*F[1,4]*F[1,9]*im[1,1]
F[1,2]*F[1,4]*F[1,10]*im[1,1]
F[1,2]*F[1,4]*F[1,11]*im[1,1]
F[1,2]*F[1,4]*F[2,3]
F[1,2]*F[1,4]*F[2,4]
F[1,2]*F[1,4]*F[2,6]
F[1,2]*F[1,4]*F[2,7]
F[1,2]*F[1,4]*F[2,13]
F[1,2]*F[1,4]*F[2,16]
F[1,2]*F[1,4]*F[2,17]
F[1,2]*F[1,4]*F[2,19]
F[1,2]*F[1,4]*F[2,22]
F[1,2]*F[1,4]*im[1,1]^2
F[1,2]*F[1,5]^3
F[1,2]*F[1,5]^2*F[1,6]
F[1,2]*F[1,5]^2*F[1,7]
F[1,2]*F[1,5]^2*F[1,8]
F[1,2]*F[1,5]^2*F[1,9]
F[1,2]*F[1,5]^2*F[1,10]
F[1,2]*F[1,5]^2*F[1,11]
F[1,2]*F[1,5]^2*im[1,1]
F[1,2]*F[1,5]*F[1,6]^2
F[1,2]*F[1,5]*F[1,6]*F[1,7]
F[1,2]*F[1,5]*F[1,6]*F[1,8]
F[1,2]*F[1,5]*F[1,6]*F[1,9]
F[1,2]*F[1,5]*F[1,6]*F[1,10]
F[1,2]*F[1,5]*F[1,6]*F[1,11]
F[1,2]*F[1,5]*F[1,6]*im[1,1]
F[1,2]*F[1,5]*F[1,7]^2
F[1,2]*F[1,5]*F[1,7]*F[1,9]
F[1,2]*F[1,5]*F[1,7]*F[1,10]
F[1,2]*F[1,5]*F[1,7]*F[1,11]
F[1,2]*F[1,5]*F[1,7]*im[1,1]
F[1,2]*F[1,5]*F[1,8]^2
F[1,2]*F[1,5]*F[1,8]*F[1,9]
F[1,2]*F[1,5]*F[1,8]*F[1,10]
F[1,2]*F[1,5]*F[1,8]*im[1,1]
F[1,2]*F[1,5]*F[1,9]^2
F[1,2]*F[1,5]*F[1,9]*F[1,11]
F[1,2]*F[1,5]*F[1,9]*im[1,1]
F[1,2]*F[1,5]*F[1,10]^2
F[1,2]*F[1,5]*F[1,10]*im[1,1]
F[1,2]*F[1,5]*F[1,11]^2
F[1,2]*F[1,5]*F[1,11]*im[1,1]
F[1,2]*F[1,5]*F[2,1]
F[1,2]*F[1,5]*F[2,2]
F[1,2]*F[1,5]*F[2,4]
F[1,2]*F[1,5]*F[2,5]
F[1,2]*F[1,5]*F[2,6]
F[1,2]*F[1,5]*F[2,7]
F[1,2]*F[1,5]*F[2,8]
F[1,2]*F[1,5]*F[2,9]
F[1,2]*F[1,5]*F[2,10]
F[1,2]*F[1,5]*F[2,11]
F[1,2]*F[1,5]*F[2,12]
F[1,2]*F[1,5]*F[2,13]
F[1,2]*F[1,5]*F[2,16]
F[1,2]*F[1,5]*F[2,17]
F[1,2]*F[1,5]*F[2,18]
F[1,2]*F[1,5]*F[2,19]
F[1,2]*F[1,5]*F[2,20]
F[1,2]*F[1,5]*F[2,21]
F[1,2]*F[1,5]*F[2,22]
F[1,2]*F[1,5]*im[1,1]^2
F[1,2]*F[1,6]^3
F[1,2]*F[1,6]^2*F[1,7]
F[1,2]*F[1,6]^2*F[1,8]
F[1,2]*F[1,6]^2*F[1,9]
F[1,2]*F[1,6]^2*F[1,10]
F[1,2]*F[1,6]^2*F[1,11]
F[1,2]*F[1,6]^2*im[1,1]
F[1,2]*F[1,6]*F[1,7]^2
F[1,2]*F[1,6]*F[1,7]*F[1,8]
F[1,2]*F[1,6]*F[1,7]*F[1,9]
F[1,2]*F[1,6]*F[1,7]*F[1,10]
F[1,2]*F[1,6]*F[1,7]*F[1,11]
F[1,2]*F[1,6]*F[1,7]*im[1,1]
F[1,2]*F[1,6]*F[1,8]^2
F[1,2]*F[1,6]*F[1,8]*F[1,9]
F[1,2]*F[1,6]*F[1,8]*F[1,10]
F[1,2]*F[1,6]*F[1,8]*im[1,1]
F[1,2]*F[1,6]*F[1,9]^2
F[1,2]*F[1,6]*F[1,9]*F[1,10]
F[1,2]*F[1,6]*F[1,9]*F[1,11]
F[1,2]*F[1,6]*F[1,9]*im[1,1]
F[1,2]*F[1,6]*F[1,10]^2
F[1,2]*F[1,6]*F[1,10]*im[1,1]
F[1,2]*F[1,6]*F[1,11]^2
F[1,2]*F[1,6]*F[1,11]*im[1,1]
F[1,2]*F[1,6]*F[2,1]
F[1,2]*F[1,6]*F[2,2]
F[1,2]*F[1,6]*F[2,3]
F[1,2]*F[1,6]*F[2,4]
F[1,2]*F[1,6]*F[2,5]
F[1,2]*F[1,6]*F[2,6]
F[1,2]*F[1,6]*F[2,7]
F[1,2]*F[1,6]*F[2,8]
F[1,2]*F[1,6]*F[2,9]
F[1,2]*F[1,6]*F[2,10]
F[1,2]*F[1,6]*F[2,11]
F[1,2]*F[1,6]*F[2,12]
F[1,2]*F[1,6]*F[2,16]
F[1,2]*F[1,6]*F[2,17]
F[1,2]*F[1,6]*F[2,18]
F[1,2]*F[1,6]*F[2,19]
F[1,2]*F[1,6]*F[2,20]
F[1,2]*F[1,6]*F[2,21]
F[1,2]*F[1,6]*F[2,22]
F[1,2]*F[1,6]*im[1,1]^2
F[1,2]*F[1,7]^3
F[1,2]*F[1,7]^2*F[1,8]
F[1,2]*F[1,7]^2*F[1,9]
F[1,2]*F[1,7]^2*F[1,10]
F[1,2]*F[1,7]^2*F[1,11]
F[1,2]*F[1,7]^2*im[1,1]
F[1,2]*F[1,7]*F[1,8]^2
F[1,2]*F[1,7]*F[1,8]*F[1,9]
F[1,2]*F[1,7]*F[1,8]*F[1,10]
F[1,2]*F[1,7]*F[1,8]*F[1,11]
F[1,2]*F[1,7]*F[1,8]*im[1,1]
F[1,2]*F[1,7]*F[1,9]^2
F[1,2]*F[1,7]*F[1,9]*F[1,10]
F[1,2]*F[1,7]*F[1,9]*F[1,11]
F[1,2]*F[1,7]*F[1,9]*im[1,1]
F[1,2]*F[1,7]*F[1,10]^2
F[1,2]*F[1,7]*F[1,10]*F[1,11]
F[1,2]*F[1,7]*F[1,10]*im[1,1]
F[1,2]*F[1,7]*F[1,11]^2
F[1,2]*F[1,7]*F[1,11]*im[1,1]
F[1,2]*F[1,7]*F[2,1]
F[1,2]*F[1,7]*F[2,2]
F[1,2]*F[1,7]*F[2,3]
F[1,2]*F[1,7]*F[2,4]
F[1,2]*F[1,7]*F[2,5]
F[1,2]*F[1,7]*F[2,6]
F[1,2]*F[1,7]*F[2,7]
F[1,2]*F[1,7]*F[2,8]
F[1,2]*F[1,7]*F[2,9]
F[1,2]*F[1,7]*F[2,10]
F[1,2]*F[1,7]*F[2,11]
F[1,2]*F[1,7]*F[2,12]
F[1,2]*F[1,7]*F[2,13]
F[1,2]*F[1,7]*F[2,14]
F[1,2]*F[1,7]*F[2,15]
F[1,2]*F[1,7]*F[2,16]
F[1,2]*F[1,7]*F[2,17]
F[1,2]*F[1,7]*F[2,18]
F[1,2]*F[1,7]*F[2,19]
F[1,2]*F[1,7]*F[2,20]
F[1,2]*F[1,7]*F[2,21]
F[1,2]*F[1,7]*F[2,22]
F[1,2]*F[1,7]*im[1,1]^2
F[1,2]*F[1,8]^3
F[1,2]*F[1,8]^2*F[1,9]
F[1,2]*F[1,8]^2*F[1,10]
F[1,2]*F[1,8]^2*F[1,11]
F[1,2]*F[1,8]^2*im[1,1]
F[1,2]*F[1,8]*F[1,9]^2
F[1,2]*F[1,8]*F[1,9]*F[1,10]
F[1,2]*F[1,8]*F[1,9]*F[1,11]
F[1,2]*F[1,8]*F[1,9]*im[1,1]
F[1,2]*F[1,8]*F[1,10]^2
F[1,2]*F[1,8]*F[1,10]*im[1,1]
F[1,2]*F[1,8]*F[1,11]^2
F[1,2]*F[1,8]*F[1,11]*im[1,1]
F[1,2]*F[1,8]*F[2,1]
F[1,2]*F[1,8]*F[2,2]
F[1,2]*F[1,8]*F[2,4]
F[1,2]*F[1,8]*F[2,5]
F[1,2]*F[1,8]*F[2,6]
F[1,2]*F[1,8]*F[2,7]
F[1,2]*F[1,8]*F[2,9]
F[1,2]*F[1,8]*F[2,10]
F[1,2]*F[1,8]*F[2,11]
F[1,2]*F[1,8]*F[2,12]
F[1,2]*F[1,8]*F[2,13]
F[1,2]*F[1,8]*F[2,16]
F[1,2]*F[1,8]*F[2,17]
F[1,2]*F[1,8]*F[2,18]
F[1,2]*F[1,8]*F[2,19]
F[1,2]*F[1,8]*F[2,20]
F[1,2]*F[1,8]*F[2,21]
F[1,2]*F[1,8]*F[2,22]
F[1,2]*F[1,8]*im[1,1]^2
F[1,2]*F[1,9]^3
F[1,2]*F[1,9]^2*F[1,10]
F[1,2]*F[1,9]^2*F[1,11]
F[1,2]*F[1,9]^2*im[1,1]
F[1,2]*F[1,9]*F[1,10]^2
F[1,2]*F[1,9]*F[1,10]*im[1,1]
F[1,2]*F[1,9]*F[1,11]^2
F[1,2]*F[1,9]*F[1,11]*im[1,1]
F[1,2]*F[1,9]*F[2,1]
F[1,2]*F[1,9]*F[2,2]
F[1,2]*F[1,9]*F[2,3]
F[1,2]*F[1,9]*F[2,4]
F[1,2]*F[1,9]*F[2,5]
F[1,2]*F[1,9]*F[2,6]
F[1,2]*F[1,9]*F[2,9]
F[1,2]*F[1,9]*F[2,10]
F[1,2]*F[1,9]*F[2,11]
F[1,2]*F[1,9]*F[2,12]
F[1,2]*F[1,9]*F[2,15]
F[1,2]*F[1,9]*F[2,17]
F[1,2]*F[1,9]*F[2,18]
F[1,2]*F[1,9]*F[2,19]
F[1,2]*F[1,9]*F[2,20]
F[1,2]*F[1,9]*F[2,21]
F[1,2]*F[1,9]*F[2,22]
F[1,2]*F[1,9]*im[1,1]^2
F[1,2]*F[1,10]^3
F[1,2]*F[1,10]^2*F[1,11]
F[1,2]*F[1,10]^2*im[1,1]
F[1,2]*F[1,10]*F[1,11]^2
F[1,2]*F[1,10]*F[1,11]*im[1,1]
F[1,2]*F[1,10]*F[2,1]
F[1,2]*F[1,10]*F[2,2]
F[1,2]*F[1,10]*F[2,4]
F[1,2]*F[1,10]*F[2,5]
F[1,2]*F[1,10]*F[2,6]
F[1,2]*F[1,10]*F[2,8]
F[1,2]*F[1,10]*F[2,9]
F[1,2]*F[1,10]*F[2,10]
F[1,2]*F[1,10]*F[2,11]
F[1,2]*F[1,10]*F[2,17]
F[1,2]*F[1,10]*F[2,18]
F[1,2]*F[1,10]*F[2,19]
F[1,2]*F[1,10]*F[2,20]
F[1,2]*F[1,10]*F[2,21]
F[1,2]*F[1,10]*im[1,1]^2
F[1,2]*F[1,11]^3
F[1,2]*F[1,11]^2*im[1,1]
F[1,2]*F[1,11]*F[2,1]
F[1,2]*F[1,11]*F[2,2]
F[1,2]*F[1,11]*F[2,4]
F[1,2]*F[1,11]*F[2,5]
F[1,2]*F[1,11]*F[2,6]
F[1,2]*F[1,11]*F[2,9]
F[1,2]*F[1,11]*F[2,10]
F[1,2]*F[1,11]*F[2,12]
F[1,2]*F[1,11]*F[2,14]
F[1,2]*F[1,11]*F[2,15]
F[1,2]*F[1,11]*F[2,17]
F[1,2]*F[1,11]*F[2,18]
F[1,2]*F[1,11]*F[2,20]
F[1,2]*F[1,11]*F[2,21]
F[1,2]*F[1,11]*F[2,22]
F[1,2]*F[1,11]*im[1,1]^2
F[1,2]*F[2,1]*im[1,1]
F[1,2]*F[2,2]*im[1,1]
F[1,2]*F[2,3]*im[1,1]
F[1,2]*F[2,4]*im[1,1]
F[1,2]*F[2,5]*im[1,1]
F[1,2]*F[2,6]*im[1,1]
F[1,2]*F[2,7]*im[1,1]
F[1,2]*F[2,8]*im[1,1]
F[1,2]*F[2,9]*im[1,1]
F[1,2]*F[2,10]*im[1,1]
F[1,2]*F[2,11]*im[1,1]
F[1,2]*F[2,12]*im[1,1]
F[1,2]*F[2,13]*im[1,1]
F[1,2]*F[2,14]*im[1,1]
F[1,2]*F[2,15]*im[1,1]
F[1,2]*F[2,16]*im[1,1]
F[1,2]*F[2,17]*im[1,1]
F[1,2]*F[2,18]*im[1,1]
F[1,2]*F[2,19]*im[1,1]
F[1,2]*F[2,20]*im[1,1]
F[1,2]*F[2,21]*im[1,1]
F[1,2]*F[2,22]*im[1,1]
str5*F[1,2]*F[3,4]
F[1,2]*F[3,5]
F[1,2]*F[3,6]
F[1,2]*F[3,7]
F[1,2]*F[3,8]
F[1,2]*F[3,9]
F[1,2]*F[3,10]
F[1,2]*F[3,11]
F[1,2]*F[3,12]
F[1,2]*F[3,13]
F[1,2]*F[3,14]
F[1,2]*F[3,15]
F[1,2]*F[3,16]
F[1,2]*F[3,17]
F[1,2]*F[3,18]
F[1,2]*F[3,19]
F[1,2]*F[3,20]
F[1,2]*F[3,21]
F[1,2]*F[3,22]
F[1,2]*F[3,23]
F[1,2]*F[3,24]
F[1,2]*F[3,25]
F[1,2]*F[3,26]
F[1,2]*F[3,27]
F[1,2]*F[3,28]
F[1,2]*F[3,30]
F[1,2]*F[3,31]
str5*F[1,2]*F[3,32]
F[1,2]*F[3,33]
F[1,2]*F[3,34]
F[1,2]*F[3,35]
F[1,2]*F[3,36]
F[1,2]*F[3,37]
F[1,2]*F[3,38]
F[1,2]*F[3,39]
F[1,2]*F[3,40]
F[1,2]*F[3,41]
F[1,2]*F[3,42]
F[1,2]*F[3,43]
F[1,2]*F[3,44]
F[1,2]*F[3,45]
F[1,2]*F[3,46]
F[1,2]*F[3,47]
F[1,2]*F[3,48]
F[1,2]*F[3,49]
str5*F[1,2]*F[3,50]
F[1,2]*F[3,51]
F[1,2]*F[3,52]
F[1,2]*F[3,53]
F[1,2]*F[3,54]
F[1,2]*F[3,55]
F[1,2]*F[3,56]
F[1,2]*F[3,57]
F[1,2]*F[3,59]
F[1,2]*F[3,60]
F[1,2]*F[3,62]
F[1,2]*F[3,63]
F[1,2]*F[3,64]
F[1,2]*F[3,65]
F[1,2]*F[3,66]
F[1,2]*F[3,67]
F[1,2]*F[3,68]
F[1,2]*F[3,69]
F[1,2]*F[3,70]
F[1,2]*F[3,71]
F[1,2]*F[3,72]
F[1,2]*F[3,73]
F[1,2]*F[3,74]
F[1,2]*F[3,75]
F[1,2]*F[3,77]
F[1,2]*F[3,78]
F[1,2]*F[3,79]
F[1,2]*F[3,80]
F[1,2]*F[3,81]
F[1,2]*F[3,82]
F[1,2]*F[3,83]
F[1,2]*F[3,85]
F[1,2]*F[3,86]
str5*F[1,2]*F[3,87]
F[1,2]*F[3,88]
F[1,2]*F[3,89]
F[1,2]*F[3,90]
F[1,2]*F[3,92]
F[1,2]*F[3,93]
F[1,2]*F[3,94]
F[1,2]*F[3,95]
F[1,2]*F[3,96]
F[1,2]*F[3,97]
str5*F[1,2]*F[3,98]
F[1,2]*F[3,99]
F[1,2]*F[3,100]
F[1,2]*F[3,101]
F[1,2]*F[3,102]
F[1,2]*F[3,103]
F[1,2]*F[3,104]
str5*F[1,2]*F[3,107]
F[1,2]*F[3,108]
F[1,2]*F[3,109]
F[1,2]*F[3,110]
F[1,2]*F[3,111]
F[1,2]*F[3,112]
F[1,2]*F[3,113]
F[1,2]*F[3,115]
F[1,2]*F[3,116]
F[1,2]*F[3,117]
F[1,2]*F[3,118]
F[1,2]*F[3,119]
F[1,2]*F[3,120]
F[1,2]*im[1,1]^3
F[1,2]*re[3,1]
F[1,3]^4
F[1,3]^3*F[1,4]
F[1,3]^3*F[1,5]
F[1,3]^3*F[1,6]
F[1,3]^3*F[1,7]
F[1,3]^3*F[1,8]
F[1,3]^3*F[1,9]
F[1,3]^3*F[1,10]
F[1,3]^3*F[1,11]
F[1,3]^3*im[1,1]
F[1,3]^2*F[1,4]*F[1,5]
F[1,3]^2*F[1,4]*F[1,6]
F[1,3]^2*F[1,4]*F[1,8]
F[1,3]^2*F[1,4]*F[1,9]
F[1,3]^2*F[1,4]*im[1,1]
F[1,3]^2*F[1,5]^2
F[1,3]^2*F[1,5]*F[1,6]
F[1,3]^2*F[1,5]*F[1,7]
F[1,3]^2*F[1,5]*F[1,8]
F[1,3]^2*F[1,5]*F[1,9]
F[1,3]^2*F[1,5]*F[1,10]
F[1,3]^2*F[1,5]*F[1,11]
F[1,3]^2*F[1,5]*im[1,1]
F[1,3]^2*F[1,6]^2
F[1,3]^2*F[1,6]*F[1,7]
F[1,3]^2*F[1,6]*F[1,8]
F[1,3]^2*F[1,6]*F[1,9]
F[1,3]^2*F[1,6]*F[1,10]
F[1,3]^2*F[1,6]*F[1,11]
F[1,3]^2*F[1,6]*im[1,1]
F[1,3]^2*F[1,7]^2
F[1,3]^2*F[1,7]*F[1,8]
F[1,3]^2*F[1,7]*F[1,9]
F[1,3]^2*F[1,7]*F[1,10]
F[1,3]^2*F[1,7]*F[1,11]
F[1,3]^2*F[1,7]*im[1,1]
F[1,3]^2*F[1,8]^2
F[1,3]^2*F[1,8]*F[1,9]
F[1,3]^2*F[1,8]*F[1,10]
F[1,3]^2*F[1,8]*F[1,11]
F[1,3]^2*F[1,8]*im[1,1]
F[1,3]^2*F[1,9]^2
F[1,3]^2*F[1,9]*F[1,10]
F[1,3]^2*F[1,9]*F[1,11]
F[1,3]^2*F[1,9]*im[1,1]
F[1,3]^2*F[1,10]*im[1,1]
F[1,3]^2*F[1,11]*im[1,1]
F[1,3]^2*F[2,2]
F[1,3]^2*F[2,3]
F[1,3]^2*F[2,4]
F[1,3]^2*F[2,5]
F[1,3]^2*F[2,6]
F[1,3]^2*F[2,9]
F[1,3]^2*F[2,17]
F[1,3]^2*F[2,18]
F[1,3]^2*F[2,21]
F[1,3]^2*im[1,1]^2
F[1,3]*F[1,4]^3
F[1,3]*F[1,4]^2*F[1,5]
F[1,3]*F[1,4]^2*F[1,6]
F[1,3]*F[1,4]^2*F[1,8]
F[1,3]*F[1,4]^2*F[1,9]
F[1,3]*F[1,4]^2*im[1,1]
F[1,3]*F[1,4]*F[1,5]^2
F[1,3]*F[1,4]*F[1,5]*F[1,6]
F[1,3]*F[1,4]*F[1,5]*F[1,9]
F[1,3]*F[1,4]*F[1,5]*im[1,1]
F[1,3]*F[1,4]*F[1,6]^2
F[1,3]*F[1,4]*F[1,6]*F[1,9]
F[1,3]*F[1,4]*F[1,6]*im[1,1]
F[1,3]*F[1,4]*F[1,8]^2
F[1,3]*F[1,4]*F[1,8]*F[1,9]
F[1,3]*F[1,4]*F[1,8]*im[1,1]
F[1,3]*F[1,4]*F[1,9]^2
F[1,3]*F[1,4]*F[1,9]*im[1,1]
F[1,3]*F[1,4]*F[2,3]
F[1,3]*F[1,4]*F[2,4]
F[1,3]*F[1,4]*F[2,5]
F[1,3]*F[1,4]*F[2,6]
F[1,3]*F[1,4]*F[2,7]
F[1,3]*F[1,4]*F[2,9]
F[1,3]*F[1,4]*F[2,16]
F[1,3]*F[1,4]*F[2,17]
F[1,3]*F[1,4]*F[2,18]
F[1,3]*F[1,4]*F[2,21]
F[1,3]*F[1,4]*im[1,1]^2
F[1,3]*F[1,5]^3
F[1,3]*F[1,5]^2*F[1,6]
F[1,3]*F[1,5]^2*F[1,7]
F[1,3]*F[1,5]^2*F[1,8]
F[1,3]*F[1,5]^2*F[1,9]
F[1,3]*F[1,5]^2*F[1,10]
F[1,3]*F[1,5]^2*F[1,11]
F[1,3]*F[1,5]^2*im[1,1]
F[1,3]*F[1,5]*F[1,6]^2
F[1,3]*F[1,5]*F[1,6]*F[1,7]
F[1,3]*F[1,5]*F[1,6]*F[1,8]
F[1,3]*F[1,5]*F[1,6]*F[1,9]
F[1,3]*F[1,5]*F[1,6]*F[1,10]
F[1,3]*F[1,5]*F[1,6]*F[1,11]
F[1,3]*F[1,5]*F[1,6]*im[1,1]
F[1,3]*F[1,5]*F[1,7]^2
F[1,3]*F[1,5]*F[1,7]*F[1,9]
F[1,3]*F[1,5]*F[1,7]*im[1,1]
F[1,3]*F[1,5]*F[1,8]^2
F[1,3]*F[1,5]*F[1,8]*F[1,9]
F[1,3]*F[1,5]*F[1,8]*im[1,1]
F[1,3]*F[1,5]*F[1,9]^2
F[1,3]*F[1,5]*F[1,9]*F[1,10]
F[1,3]*F[1,5]*F[1,9]*F[1,11]
F[1,3]*F[1,5]*F[1,9]*im[1,1]
F[1,3]*F[1,5]*F[1,10]*im[1,1]
F[1,3]*F[1,5]*F[1,11]^2
F[1,3]*F[1,5]*F[1,11]*im[1,1]
F[1,3]*F[1,5]*F[2,2]
F[1,3]*F[1,5]*F[2,3]
F[1,3]*F[1,5]*F[2,4]
F[1,3]*F[1,5]*F[2,5]
F[1,3]*F[1,5]*F[2,6]
F[1,3]*F[1,5]*F[2,7]
F[1,3]*F[1,5]*F[2,9]
F[1,3]*F[1,5]*F[2,12]
F[1,3]*F[1,5]*F[2,17]
F[1,3]*F[1,5]*F[2,18]
F[1,3]*F[1,5]*F[2,21]
F[1,3]*F[1,5]*im[1,1]^2
F[1,3]*F[1,6]^3
F[1,3]*F[1,6]^2*F[1,7]
F[1,3]*F[1,6]^2*F[1,8]
F[1,3]*F[1,6]^2*F[1,9]
F[1,3]*F[1,6]^2*F[1,10]
F[1,3]*F[1,6]^2*F[1,11]
F[1,3]*F[1,6]^2*im[1,1]
F[1,3]*F[1,6]*F[1,7]^2
F[1,3]*F[1,6]*F[1,7]*F[1,9]
F[1,3]*F[1,6]*F[1,7]*im[1,1]
F[1,3]*F[1,6]*F[1,8]^2
F[1,3]*F[1,6]*F[1,8]*F[1,9]
F[1,3]*F[1,6]*F[1,8]*F[1,10]
F[1,3]*F[1,6]*F[1,8]*im[1,1]
F[1,3]*F[1,6]*F[1,9]^2
F[1,3]*F[1,6]*F[1,9]*F[1,10]
F[1,3]*F[1,6]*F[1,9]*F[1,11]
F[1,3]*F[1,6]*F[1,9]*im[1,1]
F[1,3]*F[1,6]*F[1,10]^2
F[1,3]*F[1,6]*F[1,10]*im[1,1]
F[1,3]*F[1,6]*F[1,11]^2
F[1,3]*F[1,6]*F[1,11]*im[1,1]
F[1,3]*F[1,6]*F[2,1]
F[1,3]*F[1,6]*F[2,2]
F[1,3]*F[1,6]*F[2,3]
F[1,3]*F[1,6]*F[2,4]
F[1,3]*F[1,6]*F[2,5]
F[1,3]*F[1,6]*F[2,6]
F[1,3]*F[1,6]*F[2,7]
F[1,3]*F[1,6]*F[2,8]
F[1,3]*F[1,6]*F[2,9]
F[1,3]*F[1,6]*F[2,12]
F[1,3]*F[1,6]*F[2,17]
F[1,3]*F[1,6]*F[2,18]
F[1,3]*F[1,6]*F[2,21]
F[1,3]*F[1,6]*im[1,1]^2
F[1,3]*F[1,7]^3
F[1,3]*F[1,7]^2*F[1,8]
F[1,3]*F[1,7]^2*F[1,9]
F[1,3]*F[1,7]^2*F[1,10]
F[1,3]*F[1,7]^2*F[1,11]
F[1,3]*F[1,7]^2*im[1,1]
F[1,3]*F[1,7]*F[1,8]^2
F[1,3]*F[1,7]*F[1,8]*F[1,9]
F[1,3]*F[1,7]*F[1,8]*im[1,1]
F[1,3]*F[1,7]*F[1,9]^2
F[1,3]*F[1,7]*F[1,9]*F[1,10]
F[1,3]*F[1,7]*F[1,9]*F[1,11]
F[1,3]*F[1,7]*F[1,9]*im[1,1]
F[1,3]*F[1,7]*F[1,10]*im[1,1]
F[1,3]*F[1,7]*F[1,11]*im[1,1]
F[1,3]*F[1,7]*F[2,3]
F[1,3]*F[1,7]*F[2,5]
F[1,3]*F[1,7]*F[2,6]
F[1,3]*F[1,7]*F[2,9]
F[1,3]*F[1,7]*F[2,17]
F[1,3]*F[1,7]*F[2,18]
F[1,3]*F[1,7]*F[2,21]
F[1,3]*F[1,7]*im[1,1]^2
F[1,3]*F[1,8]^3
F[1,3]*F[1,8]^2*F[1,9]
F[1,3]*F[1,8]^2*F[1,10]
F[1,3]*F[1,8]^2*F[1,11]
F[1,3]*F[1,8]^2*im[1,1]
F[1,3]*F[1,8]*F[1,9]^2
F[1,3]*F[1,8]*F[1,9]*F[1,10]
F[1,3]*F[1,8]*F[1,9]*F[1,11]
F[1,3]*F[1,8]*F[1,9]*im[1,1]
F[1,3]*F[1,8]*F[1,10]^2
F[1,3]*F[1,8]*F[1,10]*im[1,1]
F[1,3]*F[1,8]*F[1,11]*im[1,1]
F[1,3]*F[1,8]*F[2,1]
F[1,3]*F[1,8]*F[2,3]
F[1,3]*F[1,8]*F[2,4]
F[1,3]*F[1,8]*F[2,5]
F[1,3]*F[1,8]*F[2,6]
F[1,3]*F[1,8]*F[2,9]
F[1,3]*F[1,8]*F[2,11]
F[1,3]*F[1,8]*F[2,17]
F[1,3]*F[1,8]*F[2,18]
F[1,3]*F[1,8]*F[2,21]
F[1,3]*F[1,8]*im[1,1]^2
F[1,3]*F[1,9]^3
F[1,3]*F[1,9]^2*F[1,10]
F[1,3]*F[1,9]^2*F[1,11]
F[1,3]*F[1,9]^2*im[1,1]
F[1,3]*F[1,9]*F[1,10]^2
F[1,3]*F[1,9]*F[1,10]*im[1,1]
F[1,3]*F[1,9]*F[1,11]^2
F[1,3]*F[1,9]*F[1,11]*im[1,1]
F[1,3]*F[1,9]*F[2,1]
F[1,3]*F[1,9]*F[2,2]
F[1,3]*F[1,9]*F[2,3]
F[1,3]*F[1,9]*F[2,4]
F[1,3]*F[1,9]*F[2,5]
F[1,3]*F[1,9]*F[2,6]
F[1,3]*F[1,9]*F[2,9]
F[1,3]*F[1,9]*F[2,11]
F[1,3]*F[1,9]*F[2,15]
F[1,3]*F[1,9]*F[2,17]
F[1,3]*F[1,9]*F[2,18]
F[1,3]*F[1,9]*F[2,21]
F[1,3]*F[1,9]*im[1,1]^2
F[1,3]*F[1,10]^3
F[1,3]*F[1,10]^2*im[1,1]
F[1,3]*F[1,10]*F[2,1]
F[1,3]*F[1,10]*F[2,3]
F[1,3]*F[1,10]*F[2,5]
F[1,3]*F[1,10]*F[2,6]
F[1,3]*F[1,10]*F[2,8]
F[1,3]*F[1,10]*F[2,9]
F[1,3]*F[1,10]*F[2,11]
F[1,3]*F[1,10]*F[2,17]
F[1,3]*F[1,10]*F[2,18]
F[1,3]*F[1,10]*F[2,21]
F[1,3]*F[1,10]*im[1,1]^2
F[1,3]*F[1,11]^3
F[1,3]*F[1,11]^2*im[1,1]
F[1,3]*F[1,11]*F[2,2]
F[1,3]*F[1,11]*F[2,3]
F[1,3]*F[1,11]*F[2,5]
F[1,3]*F[1,11]*F[2,6]
F[1,3]*F[1,11]*F[2,9]
F[1,3]*F[1,11]*F[2,12]
F[1,3]*F[1,11]*F[2,15]
F[1,3]*F[1,11]*F[2,17]
F[1,3]*F[1,11]*F[2,18]
F[1,3]*F[1,11]*F[2,21]
F[1,3]*F[1,11]*im[1,1]^2
F[1,3]*F[2,1]*im[1,1]
F[1,3]*F[2,2]*im[1,1]
F[1,3]*F[2,3]*im[1,1]
F[1,3]*F[2,4]*im[1,1]
F[1,3]*F[2,5]*im[1,1]
F[1,3]*F[2,6]*im[1,1]
F[1,3]*F[2,7]*im[1,1]
F[1,3]*F[2,8]*im[1,1]
F[1,3]*F[2,9]*im[1,1]
F[1,3]*F[2,11]*im[1,1]
F[1,3]*F[2,12]*im[1,1]
F[1,3]*F[2,15]*im[1,1]
F[1,3]*F[2,16]*im[1,1]
F[1,3]*F[2,17]*im[1,1]
F[1,3]*F[2,18]*im[1,1]
F[1,3]*F[2,21]*im[1,1]
F[1,3]*F[3,5]
F[1,3]*F[3,6]
F[1,3]*F[3,7]
F[1,3]*F[3,8]
F[1,3]*F[3,9]
F[1,3]*F[3,10]
F[1,3]*F[3,11]
F[1,3]*F[3,12]
F[1,3]*F[3,13]
F[1,3]*F[3,14]
F[1,3]*F[3,15]
F[1,3]*F[3,16]
F[1,3]*F[3,17]
F[1,3]*F[3,18]
F[1,3]*F[3,19]
F[1,3]*F[3,20]
F[1,3]*F[3,21]
F[1,3]*F[3,22]
F[1,3]*F[3,23]
F[1,3]*F[3,24]
F[1,3]*F[3,25]
F[1,3]*F[3,26]
F[1,3]*F[3,27]
F[1,3]*F[3,28]
F[1,3]*F[3,30]
F[1,3]*F[3,31]
F[1,3]*F[3,33]
F[1,3]*F[3,34]
F[1,3]*F[3,35]
F[1,3]*F[3,36]
F[1,3]*F[3,37]
F[1,3]*F[3,38]
F[1,3]*F[3,39]
F[1,3]*F[3,40]
F[1,3]*F[3,41]
F[1,3]*F[3,42]
F[1,3]*F[3,43]
F[1,3]*F[3,44]
F[1,3]*F[3,45]
F[1,3]*F[3,46]
F[1,3]*F[3,47]
F[1,3]*F[3,48]
F[1,3]*F[3,49]
F[1,3]*F[3,51]
F[1,3]*F[3,52]
F[1,3]*F[3,53]
F[1,3]*F[3,54]
F[1,3]*F[3,55]
F[1,3]*F[3,56]
F[1,3]*F[3,59]
F[1,3]*F[3,60]
F[1,3]*F[3,62]
F[1,3]*F[3,63]
F[1,3]*F[3,64]
F[1,3]*F[3,65]
F[1,3]*F[3,66]
F[1,3]*F[3,67]
F[1,3]*F[3,68]
F[1,3]*F[3,69]
F[1,3]*F[3,70]
F[1,3]*F[3,71]
F[1,3]*F[3,72]
F[1,3]*F[3,73]
F[1,3]*F[3,74]
F[1,3]*F[3,75]
F[1,3]*F[3,115]
F[1,3]*F[3,116]
F[1,3]*im[1,1]^3
F[1,3]*re[3,1]
F[1,4]^4
F[1,4]^3*F[1,5]
F[1,4]^3*F[1,6]
F[1,4]^3*F[1,7]
F[1,4]^3*F[1,8]
F[1,4]^3*F[1,9]
F[1,4]^3*F[1,10]
F[1,4]^3*F[1,11]
F[1,4]^3*im[1,1]
F[1,4]^2*F[1,5]^2
F[1,4]^2*F[1,5]*F[1,6]
F[1,4]^2*F[1,5]*F[1,7]
F[1,4]^2*F[1,5]*F[1,8]
F[1,4]^2*F[1,5]*F[1,9]
F[1,4]^2*F[1,5]*F[1,10]
F[1,4]^2*F[1,5]*F[1,11]
F[1,4]^2*F[1,5]*im[1,1]
F[1,4]^2*F[1,6]^2
F[1,4]^2*F[1,6]*F[1,7]
F[1,4]^2*F[1,6]*F[1,8]
F[1,4]^2*F[1,6]*F[1,9]
F[1,4]^2*F[1,6]*F[1,10]
F[1,4]^2*F[1,6]*F[1,11]
F[1,4]^2*F[1,6]*im[1,1]
F[1,4]^2*F[1,7]^2
F[1,4]^2*F[1,7]*F[1,8]
F[1,4]^2*F[1,7]*F[1,9]
F[1,4]^2*F[1,7]*im[1,1]
F[1,4]^2*F[1,8]^2
F[1,4]^2*F[1,8]*F[1,9]
F[1,4]^2*F[1,8]*F[1,10]
F[1,4]^2*F[1,8]*F[1,11]
F[1,4]^2*F[1,8]*im[1,1]
F[1,4]^2*F[1,9]^2
F[1,4]^2*F[1,9]*F[1,10]
F[1,4]^2*F[1,9]*F[1,11]
F[1,4]^2*F[1,9]*im[1,1]
F[1,4]^2*F[1,10]*im[1,1]
F[1,4]^2*F[1,11]*im[1,1]
F[1,4]^2*F[2,1]
F[1,4]^2*F[2,3]
F[1,4]^2*F[2,4]
F[1,4]^2*F[2,7]
F[1,4]^2*F[2,13]
F[1,4]^2*F[2,16]
F[1,4]^2*F[2,17]
F[1,4]^2*F[2,19]
F[1,4]^2*F[2,22]
F[1,4]^2*im[1,1]^2
F[1,4]*F[1,5]^3
F[1,4]*F[1,5]^2*F[1,6]
F[1,4]*F[1,5]^2*F[1,7]
F[1,4]*F[1,5]^2*F[1,8]
F[1,4]*F[1,5]^2*F[1,9]
F[1,4]*F[1,5]^2*F[1,10]
F[1,4]*F[1,5]^2*F[1,11]
F[1,4]*F[1,5]^2*im[1,1]
F[1,4]*F[1,5]*F[1,6]^2
F[1,4]*F[1,5]*F[1,6]*F[1,7]
F[1,4]*F[1,5]*F[1,6]*F[1,8]
F[1,4]*F[1,5]*F[1,6]*F[1,9]
F[1,4]*F[1,5]*F[1,6]*F[1,10]
F[1,4]*F[1,5]*F[1,6]*F[1,11]
F[1,4]*F[1,5]*F[1,6]*im[1,1]
F[1,4]*F[1,5]*F[1,7]^2
F[1,4]*F[1,5]*F[1,7]*F[1,8]
F[1,4]*F[1,5]*F[1,7]*im[1,1]
F[1,4]*F[1,5]*F[1,8]^2
F[1,4]*F[1,5]*F[1,8]*F[1,9]
F[1,4]*F[1,5]*F[1,8]*F[1,10]
F[1,4]*F[1,5]*F[1,8]*im[1,1]
F[1,4]*F[1,5]*F[1,9]^2
F[1,4]*F[1,5]*F[1,9]*F[1,11]
F[1,4]*F[1,5]*F[1,9]*im[1,1]
F[1,4]*F[1,5]*F[1,10]^2
F[1,4]*F[1,5]*F[1,10]*im[1,1]
F[1,4]*F[1,5]*F[1,11]^2
F[1,4]*F[1,5]*F[1,11]*im[1,1]
F[1,4]*F[1,5]*F[2,2]
F[1,4]*F[1,5]*F[2,4]
F[1,4]*F[1,5]*F[2,5]
F[1,4]*F[1,5]*F[2,6]
F[1,4]*F[1,5]*F[2,7]
F[1,4]*F[1,5]*F[2,8]
F[1,4]*F[1,5]*F[2,9]
F[1,4]*F[1,5]*F[2,11]
F[1,4]*F[1,5]*F[2,12]
F[1,4]*F[1,5]*F[2,13]
F[1,4]*F[1,5]*F[2,16]
F[1,4]*F[1,5]*F[2,17]
F[1,4]*F[1,5]*F[2,18]
F[1,4]*F[1,5]*F[2,19]
F[1,4]*F[1,5]*F[2,21]
F[1,4]*F[1,5]*F[2,22]
F[1,4]*F[1,5]*im[1,1]^2
F[1,4]*F[1,6]^3
F[1,4]*F[1,6]^2*F[1,7]
F[1,4]*F[1,6]^2*F[1,8]
F[1,4]*F[1,6]^2*F[1,9]
F[1,4]*F[1,6]^2*F[1,10]
F[1,4]*F[1,6]^2*F[1,11]
F[1,4]*F[1,6]^2*im[1,1]
F[1,4]*F[1,6]*F[1,7]^2
F[1,4]*F[1,6]*F[1,7]*im[1,1]
F[1,4]*F[1,6]*F[1,8]^2
F[1,4]*F[1,6]*F[1,8]*F[1,9]
F[1,4]*F[1,6]*F[1,8]*F[1,10]
F[1,4]*F[1,6]*F[1,8]*im[1,1]
F[1,4]*F[1,6]*F[1,9]^2
F[1,4]*F[1,6]*F[1,9]*im[1,1]
F[1,4]*F[1,6]*F[1,10]^2
F[1,4]*F[1,6]*F[1,10]*im[1,1]
F[1,4]*F[1,6]*F[1,11]^2
F[1,4]*F[1,6]*F[1,11]*im[1,1]
F[1,4]*F[1,6]*F[2,1]
F[1,4]*F[1,6]*F[2,2]
F[1,4]*F[1,6]*F[2,4]
F[1,4]*F[1,6]*F[2,5]
F[1,4]*F[1,6]*F[2,6]
F[1,4]*F[1,6]*F[2,7]
F[1,4]*F[1,6]*F[2,8]
F[1,4]*F[1,6]*F[2,9]
F[1,4]*F[1,6]*F[2,11]
F[1,4]*F[1,6]*F[2,12]
F[1,4]*F[1,6]*F[2,13]
F[1,4]*F[1,6]*F[2,16]
F[1,4]*F[1,6]*F[2,17]
F[1,4]*F[1,6]*F[2,18]
F[1,4]*F[1,6]*F[2,19]
F[1,4]*F[1,6]*F[2,21]
F[1,4]*F[1,6]*F[2,22]
F[1,4]*F[1,6]*im[1,1]^2
F[1,4]*F[1,7]^3
F[1,4]*F[1,7]^2*F[1,8]
F[1,4]*F[1,7]^2*im[1,1]
F[1,4]*F[1,7]*F[1,8]^2
F[1,4]*F[1,7]*F[1,8]*F[1,9]
F[1,4]*F[1,7]*F[1,8]*im[1,1]
F[1,4]*F[1,7]*F[1,9]^2
F[1,4]*F[1,7]*F[1,9]*im[1,1]
F[1,4]*F[1,7]*F[2,4]
F[1,4]*F[1,7]*F[2,7]
F[1,4]*F[1,7]*F[2,13]
F[1,4]*F[1,7]*F[2,16]
F[1,4]*F[1,7]*F[2,17]
F[1,4]*F[1,7]*F[2,19]
F[1,4]*F[1,7]*F[2,22]
F[1,4]*F[1,7]*im[1,1]^2
F[1,4]*F[1,8]^3
F[1,4]*F[1,8]^2*F[1,9]
F[1,4]*F[1,8]^2*F[1,10]
F[1,4]*F[1,8]^2*F[1,11]
F[1,4]*F[1,8]^2*im[1,1]
F[1,4]*F[1,8]*F[1,9]^2
F[1,4]*F[1,8]*F[1,9]*F[1,10]
F[1,4]*F[1,8]*F[1,9]*F[1,11]
F[1,4]*F[1,8]*F[1,9]*im[1,1]
F[1,4]*F[1,8]*F[1,10]^2
F[1,4]*F[1,8]*F[1,10]*im[1,1]
F[1,4]*F[1,8]*F[1,11]^2
F[1,4]*F[1,8]*F[1,11]*im[1,1]
F[1,4]*F[1,8]*F[2,1]
F[1,4]*F[1,8]*F[2,4]
F[1,4]*F[1,8]*F[2,5]
F[1,4]*F[1,8]*F[2,6]
F[1,4]*F[1,8]*F[2,7]
F[1,4]*F[1,8]*F[2,9]
F[1,4]*F[1,8]*F[2,11]
F[1,4]*F[1,8]*F[2,12]
F[1,4]*F[1,8]*F[2,13]
F[1,4]*F[1,8]*F[2,16]
F[1,4]*F[1,8]*F[2,17]
F[1,4]*F[1,8]*F[2,19]
F[1,4]*F[1,8]*F[2,21]
F[1,4]*F[1,8]*F[2,22]
F[1,4]*F[1,8]*im[1,1]^2
F[1,4]*F[1,9]^3
F[1,4]*F[1,9]^2*F[1,10]
F[1,4]*F[1,9]^2*F[1,11]
F[1,4]*F[1,9]^2*im[1,1]
F[1,4]*F[1,9]*F[1,10]^2
F[1,4]*F[1,9]*F[1,10]*im[1,1]
F[1,4]*F[1,9]*F[1,11]^2
F[1,4]*F[1,9]*F[1,11]*im[1,1]
F[1,4]*F[1,9]*F[2,1]
F[1,4]*F[1,9]*F[2,2]
F[1,4]*F[1,9]*F[2,4]
F[1,4]*F[1,9]*F[2,5]
F[1,4]*F[1,9]*F[2,6]
F[1,4]*F[1,9]*F[2,7]
F[1,4]*F[1,9]*F[2,9]
F[1,4]*F[1,9]*F[2,11]
F[1,4]*F[1,9]*F[2,12]
F[1,4]*F[1,9]*F[2,13]
F[1,4]*F[1,9]*F[2,17]
F[1,4]*F[1,9]*F[2,18]
F[1,4]*F[1,9]*F[2,19]
F[1,4]*F[1,9]*F[2,21]
F[1,4]*F[1,9]*F[2,22]
F[1,4]*F[1,9]*im[1,1]^2
F[1,4]*F[1,10]^3
F[1,4]*F[1,10]^2*im[1,1]
F[1,4]*F[1,10]*F[2,1]
F[1,4]*F[1,10]*F[2,4]
F[1,4]*F[1,10]*F[2,7]
F[1,4]*F[1,10]*F[2,8]
F[1,4]*F[1,10]*F[2,11]
F[1,4]*F[1,10]*F[2,13]
F[1,4]*F[1,10]*F[2,17]
F[1,4]*F[1,10]*F[2,19]
F[1,4]*F[1,10]*F[2,21]
F[1,4]*F[1,10]*im[1,1]^2
F[1,4]*F[1,11]^3
F[1,4]*F[1,11]^2*im[1,1]
F[1,4]*F[1,11]*F[2,2]
F[1,4]*F[1,11]*F[2,4]
F[1,4]*F[1,11]*F[2,7]
F[1,4]*F[1,11]*F[2,12]
F[1,4]*F[1,11]*F[2,17]
F[1,4]*F[1,11]*F[2,18]
F[1,4]*F[1,11]*F[2,22]
F[1,4]*F[1,11]*im[1,1]^2
F[1,4]*F[2,1]*im[1,1]
F[1,4]*F[2,2]*im[1,1]
F[1,4]*F[2,3]*im[1,1]
F[1,4]*F[2,4]*im[1,1]
F[1,4]*F[2,5]*im[1,1]
F[1,4]*F[2,6]*im[1,1]
F[1,4]*F[2,7]*im[1,1]
F[1,4]*F[2,8]*im[1,1]
F[1,4]*F[2,9]*im[1,1]
F[1,4]*F[2,11]*im[1,1]
F[1,4]*F[2,12]*im[1,1]
F[1,4]*F[2,13]*im[1,1]
F[1,4]*F[2,16]*im[1,1]
F[1,4]*F[2,17]*im[1,1]
F[1,4]*F[2,18]*im[1,1]
F[1,4]*F[2,19]*im[1,1]
F[1,4]*F[2,21]*im[1,1]
F[1,4]*F[2,22]*im[1,1]
F[1,4]*F[3,5]
F[1,4]*F[3,6]
F[1,4]*F[3,7]
F[1,4]*F[3,8]
F[1,4]*F[3,9]
F[1,4]*F[3,10]
F[1,4]*F[3,11]
F[1,4]*F[3,12]
F[1,4]*F[3,13]
F[1,4]*F[3,14]
F[1,4]*F[3,15]
F[1,4]*F[3,16]
F[1,4]*F[3,17]
F[1,4]*F[3,18]
F[1,4]*F[3,19]
F[1,4]*F[3,20]
F[1,4]*F[3,21]
F[1,4]*F[3,22]
F[1,4]*F[3,23]
F[1,4]*F[3,24]
F[1,4]*F[3,25]
F[1,4]*F[3,26]
F[1,4]*F[3,27]
F[1,4]*F[3,28]
F[1,4]*F[3,30]
F[1,4]*F[3,31]
F[1,4]*F[3,33]
F[1,4]*F[3,34]
F[1,4]*F[3,35]
F[1,4]*F[3,36]
F[1,4]*F[3,37]
F[1,4]*F[3,38]
F[1,4]*F[3,39]
F[1,4]*F[3,40]
F[1,4]*F[3,42]
F[1,4]*F[3,43]
F[1,4]*F[3,44]
F[1,4]*F[3,45]
F[1,4]*F[3,46]
F[1,4]*F[3,47]
F[1,4]*F[3,48]
F[1,4]*F[3,49]
F[1,4]*F[3,51]
F[1,4]*F[3,52]
F[1,4]*F[3,53]
F[1,4]*F[3,54]
F[1,4]*F[3,55]
F[1,4]*F[3,56]
F[1,4]*F[3,57]
F[1,4]*F[3,59]
F[1,4]*F[3,60]
F[1,4]*F[3,62]
F[1,4]*F[3,63]
F[1,4]*F[3,64]
F[1,4]*F[3,65]
F[1,4]*F[3,66]
F[1,4]*F[3,67]
F[1,4]*F[3,68]
F[1,4]*F[3,69]
F[1,4]*F[3,70]
F[1,4]*F[3,71]
F[1,4]*F[3,72]
F[1,4]*F[3,73]
F[1,4]*F[3,74]
F[1,4]*F[3,75]
F[1,4]*F[3,92]
F[1,4]*F[3,93]
F[1,4]*F[3,94]
F[1,4]*F[3,95]
F[1,4]*F[3,96]
F[1,4]*F[3,97]
F[1,4]*F[3,108]
F[1,4]*F[3,109]
F[1,4]*F[3,110]
F[1,4]*F[3,111]
F[1,4]*F[3,112]
F[1,4]*F[3,113]
F[1,4]*F[3,117]
F[1,4]*F[3,119]
F[1,4]*im[1,1]^3
F[1,4]*re[3,1]
F[1,5]^4
F[1,5]^3*F[1,6]
F[1,5]^3*F[1,7]
F[1,5]^3*F[1,8]
F[1,5]^3*F[1,9]
F[1,5]^3*F[1,10]
F[1,5]^3*F[1,11]
F[1,5]^3*im[1,1]
F[1,5]^2*F[1,6]^2
F[1,5]^2*F[1,6]*F[1,7]
F[1,5]^2*F[1,6]*F[1,8]
F[1,5]^2*F[1,6]*F[1,9]
F[1,5]^2*F[1,6]*F[1,10]
F[1,5]^2*F[1,6]*F[1,11]
F[1,5]^2*F[1,6]*im[1,1]
F[1,5]^2*F[1,7]^2
F[1,5]^2*F[1,7]*F[1,8]
F[1,5]^2*F[1,7]*F[1,9]
F[1,5]^2*F[1,7]*F[1,10]
F[1,5]^2*F[1,7]*F[1,11]
F[1,5]^2*F[1,7]*im[1,1]
F[1,5]^2*F[1,8]^2
F[1,5]^2*F[1,8]*F[1,9]
F[1,5]^2*F[1,8]*F[1,10]
F[1,5]^2*F[1,8]*F[1,11]
F[1,5]^2*F[1,8]*im[1,1]
F[1,5]^2*F[1,9]^2
F[1,5]^2*F[1,9]*F[1,10]
F[1,5]^2*F[1,9]*F[1,11]
F[1,5]^2*F[1,9]*im[1,1]
F[1,5]^2*F[1,10]^2
F[1,5]^2*F[1,10]*F[1,11]
F[1,5]^2*F[1,10]*im[1,1]
F[1,5]^2*F[1,11]^2
F[1,5]^2*F[1,11]*im[1,1]
F[1,5]^2*F[2,1]
F[1,5]^2*F[2,2]
F[1,5]^2*F[2,3]
F[1,5]^2*F[2,4]
F[1,5]^2*F[2,5]
F[1,5]^2*F[2,6]
F[1,5]^2*F[2,7]
F[1,5]^2*F[2,8]
F[1,5]^2*F[2,9]
F[1,5]^2*F[2,10]
F[1,5]^2*F[2,11]
F[1,5]^2*F[2,12]
F[1,5]^2*F[2,13]
F[1,5]^2*F[2,14]
F[1,5]^2*F[2,15]
F[1,5]^2*F[2,16]
F[1,5]^2*F[2,17]
F[1,5]^2*F[2,18]
F[1,5]^2*F[2,19]
F[1,5]^2*F[2,20]
F[1,5]^2*F[2,21]
F[1,5]^2*F[2,22]
F[1,5]^2*im[1,1]^2
F[1,5]*F[1,6]^3
F[1,5]*F[1,6]^2*F[1,7]
F[1,5]*F[1,6]^2*F[1,8]
F[1,5]*F[1,6]^2*F[1,9]
F[1,5]*F[1,6]^2*F[1,10]
F[1,5]*F[1,6]^2*F[1,11]
F[1,5]*F[1,6]^2*im[1,1]
F[1,5]*F[1,6]*F[1,7]^2
F[1,5]*F[1,6]*F[1,7]*F[1,8]
F[1,5]*F[1,6]*F[1,7]*F[1,9]
F[1,5]*F[1,6]*F[1,7]*F[1,10]
F[1,5]*F[1,6]*F[1,7]*F[1,11]
F[1,5]*F[1,6]*F[1,7]*im[1,1]
F[1,5]*F[1,6]*F[1,8]^2
F[1,5]*F[1,6]*F[1,8]*F[1,9]
F[1,5]*F[1,6]*F[1,8]*F[1,10]
F[1,5]*F[1,6]*F[1,8]*F[1,11]
F[1,5]*F[1,6]*F[1,8]*im[1,1]
F[1,5]*F[1,6]*F[1,9]^2
F[1,5]*F[1,6]*F[1,9]*F[1,10]
F[1,5]*F[1,6]*F[1,9]*F[1,11]
F[1,5]*F[1,6]*F[1,9]*im[1,1]
F[1,5]*F[1,6]*F[1,10]^2
F[1,5]*F[1,6]*F[1,10]*F[1,11]
F[1,5]*F[1,6]*F[1,10]*im[1,1]
F[1,5]*F[1,6]*F[1,11]^2
F[1,5]*F[1,6]*F[1,11]*im[1,1]
F[1,5]*F[1,6]*F[2,1]
F[1,5]*F[1,6]*F[2,2]
F[1,5]*F[1,6]*F[2,3]
F[1,5]*F[1,6]*F[2,4]
F[1,5]*F[1,6]*F[2,5]
F[1,5]*F[1,6]*F[2,6]
F[1,5]*F[1,6]*F[2,7]
F[1,5]*F[1,6]*F[2,8]
F[1,5]*F[1,6]*F[2,9]
F[1,5]*F[1,6]*F[2,10]
F[1,5]*F[1,6]*F[2,11]
F[1,5]*F[1,6]*F[2,12]
F[1,5]*F[1,6]*F[2,13]
F[1,5]*F[1,6]*F[2,14]
F[1,5]*F[1,6]*F[2,15]
F[1,5]*F[1,6]*F[2,16]
F[1,5]*F[1,6]*F[2,17]
F[1,5]*F[1,6]*F[2,18]
F[1,5]*F[1,6]*F[2,19]
F[1,5]*F[1,6]*F[2,20]
F[1,5]*F[1,6]*F[2,21]
F[1,5]*F[1,6]*F[2,22]
F[1,5]*F[1,6]*im[1,1]^2
F[1,5]*F[1,7]^3
F[1,5]*F[1,7]^2*F[1,8]
F[1,5]*F[1,7]^2*F[1,9]
F[1,5]*F[1,7]^2*F[1,10]
F[1,5]*F[1,7]^2*F[1,11]
F[1,5]*F[1,7]^2*im[1,1]
F[1,5]*F[1,7]*F[1,8]^2
F[1,5]*F[1,7]*F[1,8]*F[1,9]
F[1,5]*F[1,7]*F[1,8]*F[1,10]
F[1,5]*F[1,7]*F[1,8]*F[1,11]
F[1,5]*F[1,7]*F[1,8]*im[1,1]
F[1,5]*F[1,7]*F[1,9]^2
F[1,5]*F[1,7]*F[1,9]*F[1,10]
F[1,5]*F[1,7]*F[1,9]*F[1,11]
F[1,5]*F[1,7]*F[1,9]*im[1,1]
F[1,5]*F[1,7]*F[1,10]^2
F[1,5]*F[1,7]*F[1,10]*F[1,11]
F[1,5]*F[1,7]*F[1,10]*im[1,1]
F[1,5]*F[1,7]*F[1,11]^2
F[1,5]*F[1,7]*F[1,11]*im[1,1]
F[1,5]*F[1,7]*F[2,1]
F[1,5]*F[1,7]*F[2,2]
F[1,5]*F[1,7]*F[2,3]
F[1,5]*F[1,7]*F[2,4]
F[1,5]*F[1,7]*F[2,5]
F[1,5]*F[1,7]*F[2,6]
F[1,5]*F[1,7]*F[2,7]
F[1,5]*F[1,7]*F[2,8]
F[1,5]*F[1,7]*F[2,9]
F[1,5]*F[1,7]*F[2,10]
F[1,5]*F[1,7]*F[2,11]
F[1,5]*F[1,7]*F[2,12]
F[1,5]*F[1,7]*F[2,14]
F[1,5]*F[1,7]*F[2,15]
F[1,5]*F[1,7]*F[2,17]
F[1,5]*F[1,7]*F[2,18]
F[1,5]*F[1,7]*F[2,19]
F[1,5]*F[1,7]*F[2,20]
F[1,5]*F[1,7]*F[2,21]
F[1,5]*F[1,7]*F[2,22]
F[1,5]*F[1,7]*im[1,1]^2
F[1,5]*F[1,8]^3
F[1,5]*F[1,8]^2*F[1,9]
F[1,5]*F[1,8]^2*F[1,10]
F[1,5]*F[1,8]^2*F[1,11]
F[1,5]*F[1,8]^2*im[1,1]
F[1,5]*F[1,8]*F[1,9]^2
F[1,5]*F[1,8]*F[1,9]*F[1,10]
F[1,5]*F[1,8]*F[1,9]*F[1,11]
F[1,5]*F[1,8]*F[1,9]*im[1,1]
F[1,5]*F[1,8]*F[1,10]^2
F[1,5]*F[1,8]*F[1,10]*im[1,1]
F[1,5]*F[1,8]*F[1,11]^2
F[1,5]*F[1,8]*F[1,11]*im[1,1]
F[1,5]*F[1,8]*F[2,1]
F[1,5]*F[1,8]*F[2,2]
F[1,5]*F[1,8]*F[2,4]
F[1,5]*F[1,8]*F[2,5]
F[1,5]*F[1,8]*F[2,6]
F[1,5]*F[1,8]*F[2,7]
F[1,5]*F[1,8]*F[2,8]
F[1,5]*F[1,8]*F[2,9]
F[1,5]*F[1,8]*F[2,10]
F[1,5]*F[1,8]*F[2,11]
F[1,5]*F[1,8]*F[2,12]
F[1,5]*F[1,8]*F[2,13]
F[1,5]*F[1,8]*F[2,16]
F[1,5]*F[1,8]*F[2,17]
F[1,5]*F[1,8]*F[2,18]
F[1,5]*F[1,8]*F[2,19]
F[1,5]*F[1,8]*F[2,20]
F[1,5]*F[1,8]*F[2,21]
F[1,5]*F[1,8]*F[2,22]
F[1,5]*F[1,8]*im[1,1]^2
F[1,5]*F[1,9]^3
F[1,5]*F[1,9]^2*F[1,10]
F[1,5]*F[1,9]^2*F[1,11]
F[1,5]*F[1,9]^2*im[1,1]
F[1,5]*F[1,9]*F[1,10]^2
F[1,5]*F[1,9]*F[1,10]*F[1,11]
F[1,5]*F[1,9]*F[1,10]*im[1,1]
F[1,5]*F[1,9]*F[1,11]^2
F[1,5]*F[1,9]*F[1,11]*im[1,1]
F[1,5]*F[1,9]*F[2,1]
F[1,5]*F[1,9]*F[2,2]
F[1,5]*F[1,9]*F[2,3]
F[1,5]*F[1,9]*F[2,4]
F[1,5]*F[1,9]*F[2,5]
F[1,5]*F[1,9]*F[2,6]
F[1,5]*F[1,9]*F[2,7]
F[1,5]*F[1,9]*F[2,8]
F[1,5]*F[1,9]*F[2,9]
F[1,5]*F[1,9]*F[2,10]
F[1,5]*F[1,9]*F[2,11]
F[1,5]*F[1,9]*F[2,12]
F[1,5]*F[1,9]*F[2,14]
F[1,5]*F[1,9]*F[2,15]
F[1,5]*F[1,9]*F[2,17]
F[1,5]*F[1,9]*F[2,18]
F[1,5]*F[1,9]*F[2,19]
F[1,5]*F[1,9]*F[2,20]
F[1,5]*F[1,9]*F[2,21]
F[1,5]*F[1,9]*F[2,22]
F[1,5]*F[1,9]*im[1,1]^2
F[1,5]*F[1,10]^3
F[1,5]*F[1,10]^2*F[1,11]
F[1,5]*F[1,10]^2*im[1,1]
F[1,5]*F[1,10]*F[1,11]^2
F[1,5]*F[1,10]*F[1,11]*im[1,1]
F[1,5]*F[1,10]*F[2,1]
F[1,5]*F[1,10]*F[2,2]
F[1,5]*F[1,10]*F[2,4]
F[1,5]*F[1,10]*F[2,5]
F[1,5]*F[1,10]*F[2,6]
F[1,5]*F[1,10]*F[2,7]
F[1,5]*F[1,10]*F[2,8]
F[1,5]*F[1,10]*F[2,9]
F[1,5]*F[1,10]*F[2,10]
F[1,5]*F[1,10]*F[2,11]
F[1,5]*F[1,10]*F[2,12]
F[1,5]*F[1,10]*F[2,17]
F[1,5]*F[1,10]*F[2,18]
F[1,5]*F[1,10]*F[2,19]
F[1,5]*F[1,10]*F[2,20]
F[1,5]*F[1,10]*F[2,21]
F[1,5]*F[1,10]*im[1,1]^2
F[1,5]*F[1,11]^3
F[1,5]*F[1,11]^2*im[1,1]
F[1,5]*F[1,11]*F[2,2]
F[1,5]*F[1,11]*F[2,4]
F[1,5]*F[1,11]*F[2,5]
F[1,5]*F[1,11]*F[2,6]
F[1,5]*F[1,11]*F[2,7]
F[1,5]*F[1,11]*F[2,8]
F[1,5]*F[1,11]*F[2,9]
F[1,5]*F[1,11]*F[2,10]
F[1,5]*F[1,11]*F[2,12]
F[1,5]*F[1,11]*F[2,14]
F[1,5]*F[1,11]*F[2,15]
F[1,5]*F[1,11]*F[2,17]
F[1,5]*F[1,11]*F[2,18]
F[1,5]*F[1,11]*F[2,20]
F[1,5]*F[1,11]*F[2,21]
F[1,5]*F[1,11]*F[2,22]
F[1,5]*F[1,11]*im[1,1]^2
F[1,5]*F[2,1]*im[1,1]
F[1,5]*F[2,2]*im[1,1]
F[1,5]*F[2,3]*im[1,1]
F[1,5]*F[2,4]*im[1,1]
F[1,5]*F[2,5]*im[1,1]
F[1,5]*F[2,6]*im[1,1]
F[1,5]*F[2,7]*im[1,1]
F[1,5]*F[2,8]*im[1,1]
F[1,5]*F[2,9]*im[1,1]
F[1,5]*F[2,10]*im[1,1]
F[1,5]*F[2,11]*im[1,1]
F[1,5]*F[2,12]*im[1,1]
F[1,5]*F[2,13]*im[1,1]
F[1,5]*F[2,14]*im[1,1]
F[1,5]*F[2,15]*im[1,1]
F[1,5]*F[2,16]*im[1,1]
F[1,5]*F[2,17]*im[1,1]
F[1,5]*F[2,18]*im[1,1]
F[1,5]*F[2,19]*im[1,1]
F[1,5]*F[2,20]*im[1,1]
F[1,5]*F[2,21]*im[1,1]
F[1,5]*F[2,22]*im[1,1]
F[1,5]*F[3,5]
F[1,5]*F[3,6]
F[1,5]*F[3,7]
F[1,5]*F[3,8]
F[1,5]*F[3,9]
F[1,5]*F[3,10]
F[1,5]*F[3,11]
F[1,5]*F[3,12]
F[1,5]*F[3,13]
F[1,5]*F[3,14]
F[1,5]*F[3,15]
F[1,5]*F[3,16]
F[1,5]*F[3,17]
F[1,5]*F[3,18]
F[1,5]*F[3,19]
F[1,5]*F[3,20]
F[1,5]*F[3,21]
F[1,5]*F[3,22]
F[1,5]*F[3,23]
F[1,5]*F[3,24]
F[1,5]*F[3,25]
F[1,5]*F[3,26]
F[1,5]*F[3,27]
F[1,5]*F[3,28]
F[1,5]*F[3,30]
F[1,5]*F[3,31]
F[1,5]*F[3,33]
F[1,5]*F[3,34]
F[1,5]*F[3,35]
F[1,5]*F[3,36]
F[1,5]*F[3,37]
F[1,5]*F[3,38]
F[1,5]*F[3,39]
F[1,5]*F[3,40]
F[1,5]*F[3,41]
F[1,5]*F[3,42]
F[1,5]*F[3,43]
F[1,5]*F[3,44]
F[1,5]*F[3,45]
F[1,5]*F[3,46]
F[1,5]*F[3,47]
F[1,5]*F[3,48]
F[1,5]*F[3,49]
str5*F[1,5]*F[3,50]
F[1,5]*F[3,51]
F[1,5]*F[3,52]
F[1,5]*F[3,53]
F[1,5]*F[3,54]
F[1,5]*F[3,55]
F[1,5]*F[3,56]
F[1,5]*F[3,57]
F[1,5]*F[3,59]
F[1,5]*F[3,60]
F[1,5]*F[3,62]
F[1,5]*F[3,63]
F[1,5]*F[3,64]
F[1,5]*F[3,65]
F[1,5]*F[3,66]
F[1,5]*F[3,67]
F[1,5]*F[3,68]
F[1,5]*F[3,69]
F[1,5]*F[3,70]
F[1,5]*F[3,71]
F[1,5]*F[3,72]
F[1,5]*F[3,73]
F[1,5]*F[3,74]
F[1,5]*F[3,75]
str5*F[1,5]*F[3,76]
F[1,5]*F[3,77]
F[1,5]*F[3,78]
F[1,5]*F[3,79]
F[1,5]*F[3,80]
F[1,5]*F[3,81]
F[1,5]*F[3,82]
F[1,5]*F[3,83]
F[1,5]*F[3,85]
F[1,5]*F[3,86]
str5*F[1,5]*F[3,87]
F[1,5]*F[3,88]
F[1,5]*F[3,89]
F[1,5]*F[3,90]
F[1,5]*F[3,92]
F[1,5]*F[3,93]
F[1,5]*F[3,94]
F[1,5]*F[3,95]
F[1,5]*F[3,96]
F[1,5]*F[3,97]
str5*F[1,5]*F[3,98]
F[1,5]*F[3,99]
F[1,5]*F[3,100]
F[1,5]*F[3,101]
F[1,5]*F[3,102]
F[1,5]*F[3,103]
F[1,5]*F[3,104]
str5*F[1,5]*F[3,107]
F[1,5]*F[3,108]
F[1,5]*F[3,109]
F[1,5]*F[3,110]
F[1,5]*F[3,111]
F[1,5]*F[3,112]
F[1,5]*F[3,113]
str5*F[1,5]*F[3,114]
F[1,5]*F[3,115]
F[1,5]*F[3,116]
F[1,5]*F[3,117]
F[1,5]*F[3,118]
F[1,5]*F[3,119]
F[1,5]*F[3,120]
F[1,5]*im[1,1]^3
F[1,5]*re[3,1]
F[1,6]^4
F[1,6]^3*F[1,7]
F[1,6]^3*F[1,8]
F[1,6]^3*F[1,9]
F[1,6]^3*F[1,10]
F[1,6]^3*F[1,11]
F[1,6]^3*im[1,1]
F[1,6]^2*F[1,7]^2
F[1,6]^2*F[1,7]*F[1,8]
F[1,6]^2*F[1,7]*F[1,9]
F[1,6]^2*F[1,7]*F[1,10]
F[1,6]^2*F[1,7]*F[1,11]
F[1,6]^2*F[1,7]*im[1,1]
F[1,6]^2*F[1,8]^2
F[1,6]^2*F[1,8]*F[1,9]
F[1,6]^2*F[1,8]*F[1,10]
F[1,6]^2*F[1,8]*F[1,11]
F[1,6]^2*F[1,8]*im[1,1]
F[1,6]^2*F[1,9]^2
F[1,6]^2*F[1,9]*F[1,10]
F[1,6]^2*F[1,9]*F[1,11]
F[1,6]^2*F[1,9]*im[1,1]
F[1,6]^2*F[1,10]^2
F[1,6]^2*F[1,10]*F[1,11]
F[1,6]^2*F[1,10]*im[1,1]
F[1,6]^2*F[1,11]^2
F[1,6]^2*F[1,11]*im[1,1]
F[1,6]^2*F[2,1]
F[1,6]^2*F[2,2]
F[1,6]^2*F[2,3]
F[1,6]^2*F[2,4]
F[1,6]^2*F[2,5]
F[1,6]^2*F[2,6]
F[1,6]^2*F[2,7]
F[1,6]^2*F[2,8]
F[1,6]^2*F[2,9]
F[1,6]^2*F[2,10]
F[1,6]^2*F[2,11]
F[1,6]^2*F[2,12]
F[1,6]^2*F[2,13]
F[1,6]^2*F[2,14]
F[1,6]^2*F[2,15]
F[1,6]^2*F[2,16]
F[1,6]^2*F[2,17]
F[1,6]^2*F[2,18]
F[1,6]^2*F[2,19]
F[1,6]^2*F[2,20]
F[1,6]^2*F[2,21]
F[1,6]^2*F[2,22]
F[1,6]^2*im[1,1]^2
F[1,6]*F[1,7]^3
F[1,6]*F[1,7]^2*F[1,8]
F[1,6]*F[1,7]^2*F[1,9]
F[1,6]*F[1,7]^2*F[1,10]
F[1,6]*F[1,7]^2*F[1,11]
F[1,6]*F[1,7]^2*im[1,1]
F[1,6]*F[1,7]*F[1,8]^2
F[1,6]*F[1,7]*F[1,8]*F[1,9]
F[1,6]*F[1,7]*F[1,8]*F[1,10]
F[1,6]*F[1,7]*F[1,8]*im[1,1]
F[1,6]*F[1,7]*F[1,9]^2
F[1,6]*F[1,7]*F[1,9]*F[1,10]
F[1,6]*F[1,7]*F[1,9]*F[1,11]
F[1,6]*F[1,7]*F[1,9]*im[1,1]
F[1,6]*F[1,7]*F[1,10]^2
F[1,6]*F[1,7]*F[1,10]*F[1,11]
F[1,6]*F[1,7]*F[1,10]*im[1,1]
F[1,6]*F[1,7]*F[1,11]^2
F[1,6]*F[1,7]*F[1,11]*im[1,1]
F[1,6]*F[1,7]*F[2,1]
F[1,6]*F[1,7]*F[2,2]
F[1,6]*F[1,7]*F[2,4]
F[1,6]*F[1,7]*F[2,5]
F[1,6]*F[1,7]*F[2,6]
F[1,6]*F[1,7]*F[2,7]
F[1,6]*F[1,7]*F[2,8]
F[1,6]*F[1,7]*F[2,9]
F[1,6]*F[1,7]*F[2,10]
F[1,6]*F[1,7]*F[2,11]
F[1,6]*F[1,7]*F[2,12]
F[1,6]*F[1,7]*F[2,14]
F[1,6]*F[1,7]*F[2,17]
F[1,6]*F[1,7]*F[2,18]
F[1,6]*F[1,7]*F[2,19]
F[1,6]*F[1,7]*F[2,20]
F[1,6]*F[1,7]*F[2,21]
F[1,6]*F[1,7]*F[2,22]
F[1,6]*F[1,7]*im[1,1]^2
F[1,6]*F[1,8]^3
F[1,6]*F[1,8]^2*F[1,9]
F[1,6]*F[1,8]^2*F[1,10]
F[1,6]*F[1,8]^2*F[1,11]
F[1,6]*F[1,8]^2*im[1,1]
F[1,6]*F[1,8]*F[1,9]^2
F[1,6]*F[1,8]*F[1,9]*F[1,10]
F[1,6]*F[1,8]*F[1,9]*F[1,11]
F[1,6]*F[1,8]*F[1,9]*im[1,1]
F[1,6]*F[1,8]*F[1,10]^2
F[1,6]*F[1,8]*F[1,10]*F[1,11]
F[1,6]*F[1,8]*F[1,10]*im[1,1]
F[1,6]*F[1,8]*F[1,11]^2
F[1,6]*F[1,8]*F[1,11]*im[1,1]
F[1,6]*F[1,8]*F[2,1]
F[1,6]*F[1,8]*F[2,2]
F[1,6]*F[1,8]*F[2,4]
F[1,6]*F[1,8]*F[2,5]
F[1,6]*F[1,8]*F[2,6]
F[1,6]*F[1,8]*F[2,7]
F[1,6]*F[1,8]*F[2,8]
F[1,6]*F[1,8]*F[2,9]
F[1,6]*F[1,8]*F[2,10]
F[1,6]*F[1,8]*F[2,11]
F[1,6]*F[1,8]*F[2,12]
F[1,6]*F[1,8]*F[2,13]
F[1,6]*F[1,8]*F[2,17]
F[1,6]*F[1,8]*F[2,18]
F[1,6]*F[1,8]*F[2,19]
F[1,6]*F[1,8]*F[2,20]
F[1,6]*F[1,8]*F[2,21]
F[1,6]*F[1,8]*F[2,22]
F[1,6]*F[1,8]*im[1,1]^2
F[1,6]*F[1,9]^3
F[1,6]*F[1,9]^2*F[1,10]
F[1,6]*F[1,9]^2*F[1,11]
F[1,6]*F[1,9]^2*im[1,1]
F[1,6]*F[1,9]*F[1,10]^2
F[1,6]*F[1,9]*F[1,10]*im[1,1]
F[1,6]*F[1,9]*F[1,11]^2
F[1,6]*F[1,9]*F[1,11]*im[1,1]
F[1,6]*F[1,9]*F[2,1]
F[1,6]*F[1,9]*F[2,2]
F[1,6]*F[1,9]*F[2,3]
F[1,6]*F[1,9]*F[2,4]
F[1,6]*F[1,9]*F[2,5]
F[1,6]*F[1,9]*F[2,6]
F[1,6]*F[1,9]*F[2,7]
F[1,6]*F[1,9]*F[2,8]
F[1,6]*F[1,9]*F[2,9]
F[1,6]*F[1,9]*F[2,10]
F[1,6]*F[1,9]*F[2,11]
F[1,6]*F[1,9]*F[2,12]
F[1,6]*F[1,9]*F[2,15]
F[1,6]*F[1,9]*F[2,17]
F[1,6]*F[1,9]*F[2,18]
F[1,6]*F[1,9]*F[2,19]
F[1,6]*F[1,9]*F[2,20]
F[1,6]*F[1,9]*F[2,21]
F[1,6]*F[1,9]*F[2,22]
F[1,6]*F[1,9]*im[1,1]^2
F[1,6]*F[1,10]^3
F[1,6]*F[1,10]^2*F[1,11]
F[1,6]*F[1,10]^2*im[1,1]
F[1,6]*F[1,10]*F[1,11]^2
F[1,6]*F[1,10]*F[1,11]*im[1,1]
F[1,6]*F[1,10]*F[2,1]
F[1,6]*F[1,10]*F[2,2]
F[1,6]*F[1,10]*F[2,4]
F[1,6]*F[1,10]*F[2,5]
F[1,6]*F[1,10]*F[2,6]
F[1,6]*F[1,10]*F[2,7]
F[1,6]*F[1,10]*F[2,8]
F[1,6]*F[1,10]*F[2,9]
F[1,6]*F[1,10]*F[2,10]
F[1,6]*F[1,10]*F[2,11]
F[1,6]*F[1,10]*F[2,12]
F[1,6]*F[1,10]*F[2,17]
F[1,6]*F[1,10]*F[2,18]
F[1,6]*F[1,10]*F[2,19]
F[1,6]*F[1,10]*F[2,20]
F[1,6]*F[1,10]*F[2,21]
F[1,6]*F[1,10]*im[1,1]^2
F[1,6]*F[1,11]^3
F[1,6]*F[1,11]^2*im[1,1]
F[1,6]*F[1,11]*F[2,1]
F[1,6]*F[1,11]*F[2,2]
F[1,6]*F[1,11]*F[2,4]
F[1,6]*F[1,11]*F[2,5]
F[1,6]*F[1,11]*F[2,6]
F[1,6]*F[1,11]*F[2,7]
F[1,6]*F[1,11]*F[2,8]
F[1,6]*F[1,11]*F[2,9]
F[1,6]*F[1,11]*F[2,10]
F[1,6]*F[1,11]*F[2,12]
F[1,6]*F[1,11]*F[2,14]
F[1,6]*F[1,11]*F[2,15]
F[1,6]*F[1,11]*F[2,17]
F[1,6]*F[1,11]*F[2,18]
F[1,6]*F[1,11]*F[2,20]
F[1,6]*F[1,11]*F[2,21]
F[1,6]*F[1,11]*F[2,22]
F[1,6]*F[1,11]*im[1,1]^2
F[1,6]*F[2,1]*im[1,1]
F[1,6]*F[2,2]*im[1,1]
F[1,6]*F[2,3]*im[1,1]
F[1,6]*F[2,4]*im[1,1]
F[1,6]*F[2,5]*im[1,1]
F[1,6]*F[2,6]*im[1,1]
F[1,6]*F[2,7]*im[1,1]
F[1,6]*F[2,8]*im[1,1]
F[1,6]*F[2,9]*im[1,1]
F[1,6]*F[2,10]*im[1,1]
F[1,6]*F[2,11]*im[1,1]
F[1,6]*F[2,12]*im[1,1]
F[1,6]*F[2,13]*im[1,1]
F[1,6]*F[2,14]*im[1,1]
F[1,6]*F[2,15]*im[1,1]
F[1,6]*F[2,16]*im[1,1]
F[1,6]*F[2,17]*im[1,1]
F[1,6]*F[2,18]*im[1,1]
F[1,6]*F[2,19]*im[1,1]
F[1,6]*F[2,20]*im[1,1]
F[1,6]*F[2,21]*im[1,1]
F[1,6]*F[2,22]*im[1,1]
str5*F[1,6]*F[3,4]
F[1,6]*F[3,5]
F[1,6]*F[3,6]
F[1,6]*F[3,7]
F[1,6]*F[3,8]
F[1,6]*F[3,9]
F[1,6]*F[3,10]
F[1,6]*F[3,11]
F[1,6]*F[3,12]
F[1,6]*F[3,13]
F[1,6]*F[3,14]
F[1,6]*F[3,15]
F[1,6]*F[3,16]
F[1,6]*F[3,17]
F[1,6]*F[3,18]
F[1,6]*F[3,19]
F[1,6]*F[3,20]
F[1,6]*F[3,21]
F[1,6]*F[3,22]
F[1,6]*F[3,23]
F[1,6]*F[3,24]
F[1,6]*F[3,25]
F[1,6]*F[3,26]
F[1,6]*F[3,27]
F[1,6]*F[3,28]
F[1,6]*F[3,30]
F[1,6]*F[3,31]
F[1,6]*F[3,33]
F[1,6]*F[3,34]
F[1,6]*F[3,35]
F[1,6]*F[3,36]
F[1,6]*F[3,37]
F[1,6]*F[3,38]
F[1,6]*F[3,39]
F[1,6]*F[3,40]
F[1,6]*F[3,41]
F[1,6]*F[3,42]
F[1,6]*F[3,43]
F[1,6]*F[3,44]
F[1,6]*F[3,45]
F[1,6]*F[3,46]
F[1,6]*F[3,47]
F[1,6]*F[3,48]
F[1,6]*F[3,49]
str5*F[1,6]*F[3,50]
F[1,6]*F[3,51]
F[1,6]*F[3,52]
F[1,6]*F[3,53]
F[1,6]*F[3,54]
F[1,6]*F[3,55]
F[1,6]*F[3,56]
F[1,6]*F[3,57]
F[1,6]*F[3,59]
F[1,6]*F[3,60]
F[1,6]*F[3,62]
F[1,6]*F[3,63]
F[1,6]*F[3,64]
F[1,6]*F[3,65]
F[1,6]*F[3,66]
F[1,6]*F[3,67]
F[1,6]*F[3,68]
F[1,6]*F[3,69]
F[1,6]*F[3,70]
F[1,6]*F[3,71]
F[1,6]*F[3,72]
F[1,6]*F[3,73]
F[1,6]*F[3,74]
F[1,6]*F[3,75]
str5*F[1,6]*F[3,76]
F[1,6]*F[3,77]
F[1,6]*F[3,78]
F[1,6]*F[3,79]
F[1,6]*F[3,80]
F[1,6]*F[3,81]
F[1,6]*F[3,82]
F[1,6]*F[3,83]
F[1,6]*F[3,85]
F[1,6]*F[3,86]
str5*F[1,6]*F[3,87]
F[1,6]*F[3,88]
F[1,6]*F[3,89]
F[1,6]*F[3,90]
F[1,6]*F[3,92]
F[1,6]*F[3,93]
F[1,6]*F[3,94]
F[1,6]*F[3,95]
F[1,6]*F[3,96]
F[1,6]*F[3,97]
str5*F[1,6]*F[3,98]
F[1,6]*F[3,99]
F[1,6]*F[3,100]
F[1,6]*F[3,101]
F[1,6]*F[3,102]
F[1,6]*F[3,103]
F[1,6]*F[3,104]
str5*F[1,6]*F[3,107]
F[1,6]*F[3,108]
F[1,6]*F[3,109]
F[1,6]*F[3,110]
F[1,6]*F[3,111]
F[1,6]*F[3,112]
F[1,6]*F[3,113]
str5*F[1,6]*F[3,114]
F[1,6]*F[3,115]
F[1,6]*F[3,116]
F[1,6]*F[3,117]
F[1,6]*F[3,118]
F[1,6]*F[3,119]
F[1,6]*F[3,120]
F[1,6]*im[1,1]^3
F[1,6]*re[3,1]
F[1,7]^4
F[1,7]^3*F[1,8]
F[1,7]^3*F[1,9]
F[1,7]^3*F[1,10]
F[1,7]^3*F[1,11]
F[1,7]^3*im[1,1]
F[1,7]^2*F[1,8]^2
F[1,7]^2*F[1,8]*F[1,9]
F[1,7]^2*F[1,8]*F[1,10]
F[1,7]^2*F[1,8]*F[1,11]
F[1,7]^2*F[1,8]*im[1,1]
F[1,7]^2*F[1,9]^2
F[1,7]^2*F[1,9]*F[1,10]
F[1,7]^2*F[1,9]*F[1,11]
F[1,7]^2*F[1,9]*im[1,1]
F[1,7]^2*F[1,10]^2
F[1,7]^2*F[1,10]*F[1,11]
F[1,7]^2*F[1,10]*im[1,1]
F[1,7]^2*F[1,11]^2
F[1,7]^2*F[1,11]*im[1,1]
F[1,7]^2*F[2,1]
F[1,7]^2*F[2,2]
F[1,7]^2*F[2,3]
F[1,7]^2*F[2,4]
F[1,7]^2*F[2,5]
F[1,7]^2*F[2,6]
F[1,7]^2*F[2,7]
F[1,7]^2*F[2,8]
F[1,7]^2*F[2,9]
F[1,7]^2*F[2,10]
F[1,7]^2*F[2,11]
F[1,7]^2*F[2,12]
F[1,7]^2*F[2,13]
F[1,7]^2*F[2,14]
F[1,7]^2*F[2,15]
F[1,7]^2*F[2,16]
F[1,7]^2*F[2,17]
F[1,7]^2*F[2,18]
F[1,7]^2*F[2,19]
F[1,7]^2*F[2,20]
F[1,7]^2*F[2,21]
F[1,7]^2*F[2,22]
F[1,7]^2*im[1,1]^2
F[1,7]*F[1,8]^3
F[1,7]*F[1,8]^2*F[1,9]
F[1,7]*F[1,8]^2*F[1,10]
F[1,7]*F[1,8]^2*F[1,11]
F[1,7]*F[1,8]^2*im[1,1]
F[1,7]*F[1,8]*F[1,9]^2
F[1,7]*F[1,8]*F[1,9]*F[1,10]
F[1,7]*F[1,8]*F[1,9]*F[1,11]
F[1,7]*F[1,8]*F[1,9]*im[1,1]
F[1,7]*F[1,8]*F[1,10]^2
F[1,7]*F[1,8]*F[1,10]*im[1,1]
F[1,7]*F[1,8]*F[1,11]^2
F[1,7]*F[1,8]*F[1,11]*im[1,1]
F[1,7]*F[1,8]*F[2,1]
F[1,7]*F[1,8]*F[2,2]
F[1,7]*F[1,8]*F[2,4]
F[1,7]*F[1,8]*F[2,5]
F[1,7]*F[1,8]*F[2,6]
F[1,7]*F[1,8]*F[2,9]
F[1,7]*F[1,8]*F[2,10]
F[1,7]*F[1,8]*F[2,11]
F[1,7]*F[1,8]*F[2,12]
F[1,7]*F[1,8]*F[2,13]
F[1,7]*F[1,8]*F[2,17]
F[1,7]*F[1,8]*F[2,18]
F[1,7]*F[1,8]*F[2,19]
F[1,7]*F[1,8]*F[2,20]
F[1,7]*F[1,8]*F[2,21]
F[1,7]*F[1,8]*F[2,22]
F[1,7]*F[1,8]*im[1,1]^2
F[1,7]*F[1,9]^3
F[1,7]*F[1,9]^2*F[1,10]
F[1,7]*F[1,9]^2*F[1,11]
F[1,7]*F[1,9]^2*im[1,1]
F[1,7]*F[1,9]*F[1,10]^2
F[1,7]*F[1,9]*F[1,10]*F[1,11]
F[1,7]*F[1,9]*F[1,10]*im[1,1]
F[1,7]*F[1,9]*F[1,11]^2
F[1,7]*F[1,9]*F[1,11]*im[1,1]
F[1,7]*F[1,9]*F[2,1]
F[1,7]*F[1,9]*F[2,2]
F[1,7]*F[1,9]*F[2,3]
F[1,7]*F[1,9]*F[2,4]
F[1,7]*F[1,9]*F[2,5]
F[1,7]*F[1,9]*F[2,6]
F[1,7]*F[1,9]*F[2,9]
F[1,7]*F[1,9]*F[2,10]
F[1,7]*F[1,9]*F[2,11]
F[1,7]*F[1,9]*F[2,12]
F[1,7]*F[1,9]*F[2,14]
F[1,7]*F[1,9]*F[2,15]
F[1,7]*F[1,9]*F[2,17]
F[1,7]*F[1,9]*F[2,18]
F[1,7]*F[1,9]*F[2,19]
F[1,7]*F[1,9]*F[2,20]
F[1,7]*F[1,9]*F[2,21]
F[1,7]*F[1,9]*F[2,22]
F[1,7]*F[1,9]*im[1,1]^2
F[1,7]*F[1,10]^3
F[1,7]*F[1,10]^2*F[1,11]
F[1,7]*F[1,10]^2*im[1,1]
F[1,7]*F[1,10]*F[1,11]^2
F[1,7]*F[1,10]*F[1,11]*im[1,1]
F[1,7]*F[1,10]*F[2,1]
F[1,7]*F[1,10]*F[2,2]
F[1,7]*F[1,10]*F[2,5]
F[1,7]*F[1,10]*F[2,6]
F[1,7]*F[1,10]*F[2,8]
F[1,7]*F[1,10]*F[2,9]
F[1,7]*F[1,10]*F[2,10]
F[1,7]*F[1,10]*F[2,11]
F[1,7]*F[1,10]*F[2,14]
F[1,7]*F[1,10]*F[2,18]
F[1,7]*F[1,10]*F[2,19]
F[1,7]*F[1,10]*F[2,20]
F[1,7]*F[1,10]*F[2,21]
F[1,7]*F[1,10]*im[1,1]^2
F[1,7]*F[1,11]^3
F[1,7]*F[1,11]^2*im[1,1]
F[1,7]*F[1,11]*F[2,1]
F[1,7]*F[1,11]*F[2,2]
F[1,7]*F[1,11]*F[2,5]
F[1,7]*F[1,11]*F[2,6]
F[1,7]*F[1,11]*F[2,9]
F[1,7]*F[1,11]*F[2,10]
F[1,7]*F[1,11]*F[2,12]
F[1,7]*F[1,11]*F[2,14]
F[1,7]*F[1,11]*F[2,15]
F[1,7]*F[1,11]*F[2,18]
F[1,7]*F[1,11]*F[2,20]
F[1,7]*F[1,11]*F[2,21]
F[1,7]*F[1,11]*F[2,22]
F[1,7]*F[1,11]*im[1,1]^2
F[1,7]*F[2,1]*im[1,1]
F[1,7]*F[2,2]*im[1,1]
F[1,7]*F[2,3]*im[1,1]
F[1,7]*F[2,4]*im[1,1]
F[1,7]*F[2,5]*im[1,1]
F[1,7]*F[2,6]*im[1,1]
F[1,7]*F[2,7]*im[1,1]
F[1,7]*F[2,8]*im[1,1]
F[1,7]*F[2,9]*im[1,1]
F[1,7]*F[2,10]*im[1,1]
F[1,7]*F[2,11]*im[1,1]
F[1,7]*F[2,12]*im[1,1]
F[1,7]*F[2,13]*im[1,1]
F[1,7]*F[2,14]*im[1,1]
F[1,7]*F[2,15]*im[1,1]
F[1,7]*F[2,16]*im[1,1]
F[1,7]*F[2,17]*im[1,1]
F[1,7]*F[2,18]*im[1,1]
F[1,7]*F[2,19]*im[1,1]
F[1,7]*F[2,20]*im[1,1]
F[1,7]*F[2,21]*im[1,1]
F[1,7]*F[2,22]*im[1,1]
str5*F[1,7]*F[3,4]
F[1,7]*F[3,5]
F[1,7]*F[3,6]
F[1,7]*F[3,7]
F[1,7]*F[3,8]
F[1,7]*F[3,9]
F[1,7]*F[3,10]
F[1,7]*F[3,11]
F[1,7]*F[3,12]
F[1,7]*F[3,13]
F[1,7]*F[3,14]
F[1,7]*F[3,15]
F[1,7]*F[3,16]
F[1,7]*F[3,17]
F[1,7]*F[3,18]
F[1,7]*F[3,19]
F[1,7]*F[3,20]
F[1,7]*F[3,21]
F[1,7]*F[3,22]
F[1,7]*F[3,23]
F[1,7]*F[3,24]
F[1,7]*F[3,25]
F[1,7]*F[3,26]
F[1,7]*F[3,27]
F[1,7]*F[3,28]
F[1,7]*F[3,30]
F[1,7]*F[3,31]
str5*F[1,7]*F[3,32]
F[1,7]*F[3,33]
F[1,7]*F[3,34]
F[1,7]*F[3,35]
F[1,7]*F[3,36]
F[1,7]*F[3,37]
F[1,7]*F[3,38]
F[1,7]*F[3,39]
F[1,7]*F[3,40]
F[1,7]*F[3,41]
F[1,7]*F[3,42]
F[1,7]*F[3,43]
F[1,7]*F[3,44]
F[1,7]*F[3,45]
F[1,7]*F[3,46]
F[1,7]*F[3,47]
F[1,7]*F[3,48]
F[1,7]*F[3,49]
str5*F[1,7]*F[3,50]
F[1,7]*F[3,51]
F[1,7]*F[3,52]
F[1,7]*F[3,53]
F[1,7]*F[3,54]
F[1,7]*F[3,55]
F[1,7]*F[3,56]
F[1,7]*F[3,57]
F[1,7]*F[3,59]
F[1,7]*F[3,60]
F[1,7]*F[3,62]
F[1,7]*F[3,63]
F[1,7]*F[3,64]
F[1,7]*F[3,65]
F[1,7]*F[3,66]
F[1,7]*F[3,67]
F[1,7]*F[3,68]
F[1,7]*F[3,69]
F[1,7]*F[3,70]
F[1,7]*F[3,71]
F[1,7]*F[3,72]
F[1,7]*F[3,73]
F[1,7]*F[3,74]
F[1,7]*F[3,75]
F[1,7]*F[3,77]
F[1,7]*F[3,78]
F[1,7]*F[3,79]
F[1,7]*F[3,80]
F[1,7]*F[3,81]
F[1,7]*F[3,82]
F[1,7]*F[3,83]
F[1,7]*F[3,85]
F[1,7]*F[3,86]
str5*F[1,7]*F[3,87]
F[1,7]*F[3,88]
F[1,7]*F[3,89]
F[1,7]*F[3,90]
F[1,7]*F[3,92]
F[1,7]*F[3,93]
F[1,7]*F[3,94]
F[1,7]*F[3,95]
F[1,7]*F[3,96]
F[1,7]*F[3,97]
str5*F[1,7]*F[3,98]
F[1,7]*F[3,99]
F[1,7]*F[3,100]
F[1,7]*F[3,101]
F[1,7]*F[3,102]
F[1,7]*F[3,103]
F[1,7]*F[3,104]
str5*F[1,7]*F[3,107]
F[1,7]*F[3,108]
F[1,7]*F[3,109]
F[1,7]*F[3,110]
F[1,7]*F[3,111]
F[1,7]*F[3,112]
F[1,7]*F[3,113]
F[1,7]*F[3,115]
F[1,7]*F[3,116]
F[1,7]*F[3,117]
F[1,7]*F[3,118]
F[1,7]*F[3,119]
F[1,7]*F[3,120]
F[1,7]*im[1,1]^3
F[1,7]*re[3,1]
F[1,8]^4
F[1,8]^3*F[1,9]
F[1,8]^3*F[1,10]
F[1,8]^3*F[1,11]
F[1,8]^3*im[1,1]
F[1,8]^2*F[1,9]^2
F[1,8]^2*F[1,9]*F[1,10]
F[1,8]^2*F[1,9]*F[1,11]
F[1,8]^2*F[1,9]*im[1,1]
F[1,8]^2*F[1,10]^2
F[1,8]^2*F[1,10]*F[1,11]
F[1,8]^2*F[1,10]*im[1,1]
F[1,8]^2*F[1,11]^2
F[1,8]^2*F[1,11]*im[1,1]
F[1,8]^2*F[2,1]
F[1,8]^2*F[2,2]
F[1,8]^2*F[2,3]
F[1,8]^2*F[2,4]
F[1,8]^2*F[2,5]
F[1,8]^2*F[2,6]
F[1,8]^2*F[2,7]
F[1,8]^2*F[2,8]
F[1,8]^2*F[2,9]
F[1,8]^2*F[2,10]
F[1,8]^2*F[2,11]
F[1,8]^2*F[2,12]
F[1,8]^2*F[2,13]
F[1,8]^2*F[2,15]
F[1,8]^2*F[2,16]
F[1,8]^2*F[2,17]
F[1,8]^2*F[2,18]
F[1,8]^2*F[2,19]
F[1,8]^2*F[2,20]
F[1,8]^2*F[2,21]
F[1,8]^2*F[2,22]
F[1,8]^2*im[1,1]^2
F[1,8]*F[1,9]^3
F[1,8]*F[1,9]^2*F[1,10]
F[1,8]*F[1,9]^2*F[1,11]
F[1,8]*F[1,9]^2*im[1,1]
F[1,8]*F[1,9]*F[1,10]^2
F[1,8]*F[1,9]*F[1,10]*F[1,11]
F[1,8]*F[1,9]*F[1,10]*im[1,1]
F[1,8]*F[1,9]*F[1,11]^2
F[1,8]*F[1,9]*F[1,11]*im[1,1]
F[1,8]*F[1,9]*F[2,1]
F[1,8]*F[1,9]*F[2,2]
F[1,8]*F[1,9]*F[2,3]
F[1,8]*F[1,9]*F[2,4]
F[1,8]*F[1,9]*F[2,5]
F[1,8]*F[1,9]*F[2,6]
F[1,8]*F[1,9]*F[2,7]
F[1,8]*F[1,9]*F[2,8]
F[1,8]*F[1,9]*F[2,9]
F[1,8]*F[1,9]*F[2,11]
F[1,8]*F[1,9]*F[2,12]
F[1,8]*F[1,9]*F[2,13]
F[1,8]*F[1,9]*F[2,15]
F[1,8]*F[1,9]*F[2,17]
F[1,8]*F[1,9]*F[2,18]
F[1,8]*F[1,9]*F[2,19]
F[1,8]*F[1,9]*F[2,20]
F[1,8]*F[1,9]*F[2,21]
F[1,8]*F[1,9]*F[2,22]
F[1,8]*F[1,9]*im[1,1]^2
F[1,8]*F[1,10]^3
F[1,8]*F[1,10]^2*F[1,11]
F[1,8]*F[1,10]^2*im[1,1]
F[1,8]*F[1,10]*F[1,11]*im[1,1]
F[1,8]*F[1,10]*F[2,1]
F[1,8]*F[1,10]*F[2,4]
F[1,8]*F[1,10]*F[2,5]
F[1,8]*F[1,10]*F[2,6]
F[1,8]*F[1,10]*F[2,8]
F[1,8]*F[1,10]*F[2,9]
F[1,8]*F[1,10]*F[2,10]
F[1,8]*F[1,10]*F[2,11]
F[1,8]*F[1,10]*F[2,13]
F[1,8]*F[1,10]*F[2,17]
F[1,8]*F[1,10]*F[2,19]
F[1,8]*F[1,10]*F[2,20]
F[1,8]*F[1,10]*F[2,21]
F[1,8]*F[1,10]*im[1,1]^2
F[1,8]*F[1,11]^3
F[1,8]*F[1,11]^2*im[1,1]
F[1,8]*F[1,11]*F[2,1]
F[1,8]*F[1,11]*F[2,2]
F[1,8]*F[1,11]*F[2,4]
F[1,8]*F[1,11]*F[2,5]
F[1,8]*F[1,11]*F[2,6]
F[1,8]*F[1,11]*F[2,9]
F[1,8]*F[1,11]*F[2,11]
F[1,8]*F[1,11]*F[2,12]
F[1,8]*F[1,11]*F[2,15]
F[1,8]*F[1,11]*F[2,17]
F[1,8]*F[1,11]*F[2,18]
F[1,8]*F[1,11]*F[2,20]
F[1,8]*F[1,11]*F[2,21]
F[1,8]*F[1,11]*F[2,22]
F[1,8]*F[1,11]*im[1,1]^2
F[1,8]*F[2,1]*im[1,1]
F[1,8]*F[2,2]*im[1,1]
F[1,8]*F[2,3]*im[1,1]
F[1,8]*F[2,4]*im[1,1]
F[1,8]*F[2,5]*im[1,1]
F[1,8]*F[2,6]*im[1,1]
F[1,8]*F[2,7]*im[1,1]
F[1,8]*F[2,8]*im[1,1]
F[1,8]*F[2,9]*im[1,1]
F[1,8]*F[2,10]*im[1,1]
F[1,8]*F[2,11]*im[1,1]
F[1,8]*F[2,12]*im[1,1]
F[1,8]*F[2,13]*im[1,1]
F[1,8]*F[2,15]*im[1,1]
F[1,8]*F[2,16]*im[1,1]
F[1,8]*F[2,17]*im[1,1]
F[1,8]*F[2,18]*im[1,1]
F[1,8]*F[2,19]*im[1,1]
F[1,8]*F[2,20]*im[1,1]
F[1,8]*F[2,21]*im[1,1]
F[1,8]*F[2,22]*im[1,1]
str5*F[1,8]*F[3,4]
F[1,8]*F[3,5]
F[1,8]*F[3,6]
F[1,8]*F[3,7]
F[1,8]*F[3,8]
F[1,8]*F[3,9]
F[1,8]*F[3,10]
F[1,8]*F[3,11]
F[1,8]*F[3,12]
F[1,8]*F[3,13]
F[1,8]*F[3,14]
F[1,8]*F[3,15]
F[1,8]*F[3,16]
F[1,8]*F[3,17]
F[1,8]*F[3,18]
F[1,8]*F[3,19]
F[1,8]*F[3,20]
F[1,8]*F[3,21]
F[1,8]*F[3,22]
F[1,8]*F[3,23]
F[1,8]*F[3,24]
F[1,8]*F[3,25]
F[1,8]*F[3,26]
F[1,8]*F[3,27]
F[1,8]*F[3,28]
F[1,8]*F[3,30]
F[1,8]*F[3,31]
str5*F[1,8]*F[3,32]
F[1,8]*F[3,33]
F[1,8]*F[3,34]
F[1,8]*F[3,35]
F[1,8]*F[3,36]
F[1,8]*F[3,37]
F[1,8]*F[3,38]
F[1,8]*F[3,39]
F[1,8]*F[3,40]
F[1,8]*F[3,41]
F[1,8]*F[3,42]
F[1,8]*F[3,43]
F[1,8]*F[3,44]
F[1,8]*F[3,45]
F[1,8]*F[3,46]
F[1,8]*F[3,47]
F[1,8]*F[3,48]
F[1,8]*F[3,49]
F[1,8]*F[3,51]
F[1,8]*F[3,52]
F[1,8]*F[3,53]
F[1,8]*F[3,54]
F[1,8]*F[3,55]
F[1,8]*F[3,56]
F[1,8]*F[3,57]
F[1,8]*F[3,59]
F[1,8]*F[3,60]
F[1,8]*F[3,62]
F[1,8]*F[3,63]
F[1,8]*F[3,64]
F[1,8]*F[3,65]
F[1,8]*F[3,66]
F[1,8]*F[3,67]
F[1,8]*F[3,68]
F[1,8]*F[3,69]
F[1,8]*F[3,70]
F[1,8]*F[3,71]
F[1,8]*F[3,72]
F[1,8]*F[3,73]
F[1,8]*F[3,74]
F[1,8]*F[3,75]
str5*F[1,8]*F[3,76]
F[1,8]*F[3,77]
F[1,8]*F[3,78]
F[1,8]*F[3,79]
F[1,8]*F[3,80]
F[1,8]*F[3,81]
F[1,8]*F[3,82]
F[1,8]*F[3,85]
F[1,8]*F[3,86]
F[1,8]*F[3,88]
F[1,8]*F[3,89]
F[1,8]*F[3,90]
F[1,8]*F[3,92]
F[1,8]*F[3,93]
F[1,8]*F[3,94]
F[1,8]*F[3,95]
F[1,8]*F[3,96]
F[1,8]*F[3,97]
F[1,8]*F[3,99]
F[1,8]*F[3,100]
F[1,8]*F[3,101]
F[1,8]*F[3,102]
F[1,8]*F[3,103]
F[1,8]*F[3,108]
F[1,8]*F[3,109]
F[1,8]*F[3,110]
F[1,8]*F[3,111]
F[1,8]*F[3,112]
F[1,8]*F[3,113]
str5*F[1,8]*F[3,114]
F[1,8]*F[3,115]
F[1,8]*F[3,116]
F[1,8]*F[3,117]
F[1,8]*F[3,119]
F[1,8]*im[1,1]^3
F[1,8]*re[3,1]
F[1,9]^4
F[1,9]^3*F[1,10]
F[1,9]^3*F[1,11]
F[1,9]^3*im[1,1]
F[1,9]^2*F[1,10]^2
F[1,9]^2*F[1,10]*F[1,11]
F[1,9]^2*F[1,10]*im[1,1]
F[1,9]^2*F[1,11]^2
F[1,9]^2*F[1,11]*im[1,1]
F[1,9]^2*F[2,1]
F[1,9]^2*F[2,2]
F[1,9]^2*F[2,3]
F[1,9]^2*F[2,4]
F[1,9]^2*F[2,5]
F[1,9]^2*F[2,6]
F[1,9]^2*F[2,7]
F[1,9]^2*F[2,8]
F[1,9]^2*F[2,9]
F[1,9]^2*F[2,11]
F[1,9]^2*F[2,12]
F[1,9]^2*F[2,13]
F[1,9]^2*F[2,14]
F[1,9]^2*F[2,15]
F[1,9]^2*F[2,17]
F[1,9]^2*F[2,18]
F[1,9]^2*F[2,19]
F[1,9]^2*F[2,20]
F[1,9]^2*F[2,21]
F[1,9]^2*F[2,22]
F[1,9]^2*im[1,1]^2
F[1,9]*F[1,10]^3
F[1,9]*F[1,10]^2*F[1,11]
F[1,9]*F[1,10]^2*im[1,1]
F[1,9]*F[1,10]*F[1,11]^2
F[1,9]*F[1,10]*F[1,11]*im[1,1]
F[1,9]*F[1,10]*F[2,1]
F[1,9]*F[1,10]*F[2,2]
F[1,9]*F[1,10]*F[2,4]
F[1,9]*F[1,10]*F[2,5]
F[1,9]*F[1,10]*F[2,6]
F[1,9]*F[1,10]*F[2,8]
F[1,9]*F[1,10]*F[2,9]
F[1,9]*F[1,10]*F[2,10]
F[1,9]*F[1,10]*F[2,11]
F[1,9]*F[1,10]*F[2,17]
F[1,9]*F[1,10]*F[2,18]
F[1,9]*F[1,10]*F[2,19]
F[1,9]*F[1,10]*F[2,20]
F[1,9]*F[1,10]*F[2,21]
F[1,9]*F[1,10]*im[1,1]^2
F[1,9]*F[1,11]^3
F[1,9]*F[1,11]^2*im[1,1]
F[1,9]*F[1,11]*F[2,1]
F[1,9]*F[1,11]*F[2,2]
F[1,9]*F[1,11]*F[2,3]
F[1,9]*F[1,11]*F[2,4]
F[1,9]*F[1,11]*F[2,5]
F[1,9]*F[1,11]*F[2,6]
F[1,9]*F[1,11]*F[2,9]
F[1,9]*F[1,11]*F[2,11]
F[1,9]*F[1,11]*F[2,12]
F[1,9]*F[1,11]*F[2,14]
F[1,9]*F[1,11]*F[2,15]
F[1,9]*F[1,11]*F[2,17]
F[1,9]*F[1,11]*F[2,18]
F[1,9]*F[1,11]*F[2,20]
F[1,9]*F[1,11]*F[2,21]
F[1,9]*F[1,11]*F[2,22]
F[1,9]*F[1,11]*im[1,1]^2
F[1,9]*F[2,1]*im[1,1]
F[1,9]*F[2,2]*im[1,1]
F[1,9]*F[2,3]*im[1,1]
F[1,9]*F[2,4]*im[1,1]
F[1,9]*F[2,5]*im[1,1]
F[1,9]*F[2,6]*im[1,1]
F[1,9]*F[2,7]*im[1,1]
F[1,9]*F[2,8]*im[1,1]
F[1,9]*F[2,9]*im[1,1]
F[1,9]*F[2,10]*im[1,1]
F[1,9]*F[2,11]*im[1,1]
F[1,9]*F[2,12]*im[1,1]
F[1,9]*F[2,13]*im[1,1]
F[1,9]*F[2,14]*im[1,1]
F[1,9]*F[2,15]*im[1,1]
F[1,9]*F[2,17]*im[1,1]
F[1,9]*F[2,18]*im[1,1]
F[1,9]*F[2,19]*im[1,1]
F[1,9]*F[2,20]*im[1,1]
F[1,9]*F[2,21]*im[1,1]
F[1,9]*F[2,22]*im[1,1]
str5*F[1,9]*F[3,4]
F[1,9]*F[3,5]
F[1,9]*F[3,6]
F[1,9]*F[3,7]
F[1,9]*F[3,8]
F[1,9]*F[3,9]
F[1,9]*F[3,10]
F[1,9]*F[3,11]
F[1,9]*F[3,12]
F[1,9]*F[3,13]
F[1,9]*F[3,14]
F[1,9]*F[3,15]
F[1,9]*F[3,16]
F[1,9]*F[3,17]
F[1,9]*F[3,18]
F[1,9]*F[3,19]
F[1,9]*F[3,20]
F[1,9]*F[3,21]
F[1,9]*F[3,22]
F[1,9]*F[3,23]
F[1,9]*F[3,24]
F[1,9]*F[3,25]
F[1,9]*F[3,26]
F[1,9]*F[3,27]
F[1,9]*F[3,28]
str5*F[1,9]*F[3,32]
F[1,9]*F[3,33]
F[1,9]*F[3,34]
F[1,9]*F[3,35]
F[1,9]*F[3,36]
F[1,9]*F[3,37]
F[1,9]*F[3,38]
F[1,9]*F[3,39]
F[1,9]*F[3,40]
F[1,9]*F[3,41]
F[1,9]*F[3,42]
F[1,9]*F[3,43]
F[1,9]*F[3,44]
F[1,9]*F[3,45]
F[1,9]*F[3,46]
F[1,9]*F[3,47]
F[1,9]*F[3,48]
F[1,9]*F[3,49]
F[1,9]*F[3,51]
F[1,9]*F[3,52]
F[1,9]*F[3,53]
F[1,9]*F[3,54]
F[1,9]*F[3,55]
F[1,9]*F[3,56]
F[1,9]*F[3,57]
F[1,9]*F[3,59]
F[1,9]*F[3,60]
F[1,9]*F[3,62]
F[1,9]*F[3,63]
F[1,9]*F[3,64]
F[1,9]*F[3,65]
F[1,9]*F[3,66]
F[1,9]*F[3,67]
F[1,9]*F[3,68]
F[1,9]*F[3,69]
F[1,9]*F[3,70]
F[1,9]*F[3,71]
F[1,9]*F[3,72]
F[1,9]*F[3,73]
F[1,9]*F[3,74]
F[1,9]*F[3,75]
str5*F[1,9]*F[3,76]
F[1,9]*F[3,77]
F[1,9]*F[3,78]
F[1,9]*F[3,79]
F[1,9]*F[3,80]
F[1,9]*F[3,81]
F[1,9]*F[3,82]
F[1,9]*F[3,83]
F[1,9]*F[3,85]
F[1,9]*F[3,86]
F[1,9]*F[3,88]
F[1,9]*F[3,89]
F[1,9]*F[3,90]
F[1,9]*F[3,92]
F[1,9]*F[3,93]
F[1,9]*F[3,94]
F[1,9]*F[3,95]
F[1,9]*F[3,96]
F[1,9]*F[3,97]
F[1,9]*F[3,99]
F[1,9]*F[3,100]
F[1,9]*F[3,101]
F[1,9]*F[3,102]
F[1,9]*F[3,103]
F[1,9]*F[3,108]
F[1,9]*F[3,109]
F[1,9]*F[3,110]
F[1,9]*F[3,111]
F[1,9]*F[3,112]
F[1,9]*F[3,113]
str5*F[1,9]*F[3,114]
F[1,9]*F[3,115]
F[1,9]*F[3,116]
F[1,9]*F[3,117]
F[1,9]*F[3,118]
F[1,9]*F[3,119]
F[1,9]*im[1,1]^3
F[1,9]*re[3,1]
F[1,10]^4
F[1,10]^3*F[1,11]
F[1,10]^3*im[1,1]
F[1,10]^2*F[1,11]*im[1,1]
F[1,10]^2*F[2,1]
F[1,10]^2*F[2,2]
F[1,10]^2*F[2,4]
F[1,10]^2*F[2,8]
F[1,10]^2*F[2,10]
F[1,10]^2*F[2,11]
F[1,10]^2*F[2,19]
F[1,10]^2*F[2,20]
F[1,10]^2*F[2,21]
F[1,10]^2*im[1,1]^2
F[1,10]*F[1,11]^3
F[1,10]*F[1,11]^2*im[1,1]
F[1,10]*F[1,11]*F[2,1]
F[1,10]*F[1,11]*F[2,2]
F[1,10]*F[1,11]*F[2,8]
F[1,10]*F[1,11]*F[2,10]
F[1,10]*F[1,11]*F[2,11]
F[1,10]*F[1,11]*F[2,12]
F[1,10]*F[1,11]*F[2,14]
F[1,10]*F[1,11]*F[2,18]
F[1,10]*F[1,11]*F[2,20]
F[1,10]*F[1,11]*F[2,21]
F[1,10]*F[1,11]*im[1,1]^2
F[1,10]*F[2,1]*im[1,1]
F[1,10]*F[2,2]*im[1,1]
F[1,10]*F[2,3]*im[1,1]
F[1,10]*F[2,4]*im[1,1]
F[1,10]*F[2,5]*im[1,1]
F[1,10]*F[2,6]*im[1,1]
F[1,10]*F[2,7]*im[1,1]
F[1,10]*F[2,8]*im[1,1]
F[1,10]*F[2,9]*im[1,1]
F[1,10]*F[2,10]*im[1,1]
F[1,10]*F[2,11]*im[1,1]
F[1,10]*F[2,12]*im[1,1]
F[1,10]*F[2,17]*im[1,1]
F[1,10]*F[2,18]*im[1,1]
F[1,10]*F[2,19]*im[1,1]
F[1,10]*F[2,20]*im[1,1]
F[1,10]*F[2,21]*im[1,1]
F[1,10]*F[3,5]
F[1,10]*F[3,6]
F[1,10]*F[3,7]
F[1,10]*F[3,8]
F[1,10]*F[3,9]
F[1,10]*F[3,10]
F[1,10]*F[3,11]
F[1,10]*F[3,12]
F[1,10]*F[3,13]
F[1,10]*F[3,14]
F[1,10]*F[3,15]
F[1,10]*F[3,16]
F[1,10]*F[3,17]
F[1,10]*F[3,18]
F[1,10]*F[3,19]
F[1,10]*F[3,20]
F[1,10]*F[3,21]
F[1,10]*F[3,22]
F[1,10]*F[3,23]
F[1,10]*F[3,24]
F[1,10]*F[3,25]
F[1,10]*F[3,26]
F[1,10]*F[3,27]
F[1,10]*F[3,28]
F[1,10]*F[3,33]
F[1,10]*F[3,34]
F[1,10]*F[3,35]
F[1,10]*F[3,36]
F[1,10]*F[3,37]
F[1,10]*F[3,38]
F[1,10]*F[3,39]
F[1,10]*F[3,40]
F[1,10]*F[3,41]
F[1,10]*F[3,42]
F[1,10]*F[3,43]
F[1,10]*F[3,44]
F[1,10]*F[3,45]
F[1,10]*F[3,46]
F[1,10]*F[3,47]
F[1,10]*F[3,48]
F[1,10]*F[3,49]
F[1,10]*F[3,51]
F[1,10]*F[3,52]
F[1,10]*F[3,53]
F[1,10]*F[3,54]
F[1,10]*F[3,55]
F[1,10]*F[3,56]
F[1,10]*F[3,59]
F[1,10]*F[3,60]
F[1,10]*F[3,62]
F[1,10]*F[3,63]
F[1,10]*F[3,64]
F[1,10]*F[3,65]
F[1,10]*F[3,66]
F[1,10]*F[3,67]
F[1,10]*F[3,68]
F[1,10]*F[3,69]
F[1,10]*F[3,70]
F[1,10]*F[3,71]
F[1,10]*F[3,72]
F[1,10]*F[3,73]
F[1,10]*F[3,74]
F[1,10]*F[3,75]
F[1,10]*F[3,77]
F[1,10]*F[3,78]
F[1,10]*F[3,79]
F[1,10]*F[3,80]
F[1,10]*F[3,81]
F[1,10]*F[3,82]
F[1,10]*F[3,85]
F[1,10]*F[3,86]
F[1,10]*F[3,88]
F[1,10]*F[3,89]
F[1,10]*F[3,90]
F[1,10]*F[3,92]
F[1,10]*F[3,93]
F[1,10]*F[3,94]
F[1,10]*F[3,95]
F[1,10]*F[3,96]
F[1,10]*F[3,97]
F[1,10]*F[3,99]
F[1,10]*F[3,100]
F[1,10]*F[3,101]
F[1,10]*F[3,102]
F[1,10]*F[3,103]
F[1,10]*F[3,104]
F[1,10]*F[3,117]
F[1,10]*F[3,118]
F[1,10]*F[3,119]
F[1,10]*F[3,120]
F[1,10]*im[1,1]^3
F[1,10]*re[3,1]
F[1,11]^4
F[1,11]^3*im[1,1]
F[1,11]^2*F[2,1]
F[1,11]^2*F[2,2]
F[1,11]^2*F[2,3]
F[1,11]^2*F[2,12]
F[1,11]^2*F[2,14]
F[1,11]^2*F[2,15]
F[1,11]^2*F[2,18]
F[1,11]^2*F[2,20]
F[1,11]^2*F[2,22]
F[1,11]^2*im[1,1]^2
F[1,11]*F[2,1]*im[1,1]
F[1,11]*F[2,2]*im[1,1]
F[1,11]*F[2,3]*im[1,1]
F[1,11]*F[2,4]*im[1,1]
F[1,11]*F[2,5]*im[1,1]
F[1,11]*F[2,6]*im[1,1]
F[1,11]*F[2,7]*im[1,1]
F[1,11]*F[2,8]*im[1,1]
F[1,11]*F[2,9]*im[1,1]
F[1,11]*F[2,10]*im[1,1]
F[1,11]*F[2,11]*im[1,1]
F[1,11]*F[2,12]*im[1,1]
F[1,11]*F[2,14]*im[1,1]
F[1,11]*F[2,15]*im[1,1]
F[1,11]*F[2,17]*im[1,1]
F[1,11]*F[2,18]*im[1,1]
F[1,11]*F[2,20]*im[1,1]
F[1,11]*F[2,21]*im[1,1]
F[1,11]*F[2,22]*im[1,1]
F[1,11]*F[3,5]
F[1,11]*F[3,6]
F[1,11]*F[3,7]
F[1,11]*F[3,8]
F[1,11]*F[3,9]
F[1,11]*F[3,10]
F[1,11]*F[3,11]
F[1,11]*F[3,12]
F[1,11]*F[3,13]
F[1,11]*F[3,14]
F[1,11]*F[3,15]
F[1,11]*F[3,16]
F[1,11]*F[3,17]
F[1,11]*F[3,18]
F[1,11]*F[3,19]
F[1,11]*F[3,20]
F[1,11]*F[3,21]
F[1,11]*F[3,22]
F[1,11]*F[3,23]
F[1,11]*F[3,24]
F[1,11]*F[3,25]
F[1,11]*F[3,26]
F[1,11]*F[3,27]
F[1,11]*F[3,28]
F[1,11]*F[3,33]
F[1,11]*F[3,34]
F[1,11]*F[3,35]
F[1,11]*F[3,36]
F[1,11]*F[3,37]
F[1,11]*F[3,38]
F[1,11]*F[3,39]
F[1,11]*F[3,40]
F[1,11]*F[3,41]
F[1,11]*F[3,42]
F[1,11]*F[3,43]
F[1,11]*F[3,44]
F[1,11]*F[3,45]
F[1,11]*F[3,46]
F[1,11]*F[3,47]
F[1,11]*F[3,48]
F[1,11]*F[3,49]
F[1,11]*F[3,51]
F[1,11]*F[3,52]
F[1,11]*F[3,53]
F[1,11]*F[3,54]
F[1,11]*F[3,55]
F[1,11]*F[3,56]
F[1,11]*F[3,59]
F[1,11]*F[3,60]
F[1,11]*F[3,62]
F[1,11]*F[3,63]
F[1,11]*F[3,64]
F[1,11]*F[3,65]
F[1,11]*F[3,66]
F[1,11]*F[3,67]
F[1,11]*F[3,68]
F[1,11]*F[3,69]
F[1,11]*F[3,70]
F[1,11]*F[3,71]
F[1,11]*F[3,72]
F[1,11]*F[3,73]
F[1,11]*F[3,74]
F[1,11]*F[3,75]
F[1,11]*F[3,77]
F[1,11]*F[3,78]
F[1,11]*F[3,79]
F[1,11]*F[3,80]
F[1,11]*F[3,81]
F[1,11]*F[3,82]
F[1,11]*F[3,83]
F[1,11]*F[3,85]
F[1,11]*F[3,86]
F[1,11]*F[3,88]
F[1,11]*F[3,89]
F[1,11]*F[3,90]
F[1,11]*F[3,99]
F[1,11]*F[3,100]
F[1,11]*F[3,101]
F[1,11]*F[3,102]
F[1,11]*F[3,103]
F[1,11]*F[3,104]
F[1,11]*F[3,108]
F[1,11]*F[3,109]
F[1,11]*F[3,110]
F[1,11]*F[3,111]
F[1,11]*F[3,112]
F[1,11]*F[3,113]
F[1,11]*F[3,115]
F[1,11]*F[3,116]
F[1,11]*F[3,118]
F[1,11]*F[3,120]
F[1,11]*im[1,1]^3
F[1,11]*re[3,1]
F[2,1]^2
F[2,1]*F[2,5]
F[2,1]*F[2,8]
F[2,1]*F[2,10]
F[2,1]*F[2,11]
F[2,1]*F[2,13]
F[2,1]*F[2,14]
F[2,1]*F[2,19]
F[2,1]*F[2,20]
F[2,1]*F[2,21]
F[2,1]*im[1,1]^2
F[2,2]^2
F[2,2]*F[2,7]
F[2,2]*F[2,9]
F[2,2]*F[2,10]
F[2,2]*F[2,12]
F[2,2]*F[2,14]
F[2,2]*F[2,15]
F[2,2]*F[2,18]
F[2,2]*F[2,20]
F[2,2]*F[2,22]
F[2,2]*im[1,1]^2
F[2,3]^2
F[2,3]*F[2,5]
F[2,3]*F[2,6]
F[2,3]*F[2,8]
F[2,3]*F[2,9]
F[2,3]*F[2,15]
F[2,3]*F[2,16]
F[2,3]*F[2,17]
F[2,3]*F[2,18]
F[2,3]*F[2,21]
F[2,3]*im[1,1]^2
F[2,4]^2
F[2,4]*F[2,6]
F[2,4]*F[2,7]
F[2,4]*F[2,11]
F[2,4]*F[2,12]
F[2,4]*F[2,13]
F[2,4]*F[2,16]
F[2,4]*F[2,17]
F[2,4]*F[2,19]
F[2,4]*F[2,22]
F[2,4]*im[1,1]^2
F[2,5]^2
F[2,5]*F[2,21]
F[2,5]*im[1,1]^2
F[2,6]^2
F[2,6]*F[2,17]
F[2,6]*im[1,1]^2
F[2,7]^2
F[2,7]*F[2,22]
F[2,7]*im[1,1]^2
F[2,8]^2
F[2,8]*F[2,21]
F[2,8]*im[1,1]^2
F[2,9]^2
F[2,9]*F[2,18]
F[2,9]*im[1,1]^2
F[2,10]^2
F[2,10]*F[2,20]
F[2,10]*im[1,1]^2
F[2,11]^2
F[2,11]*F[2,19]
F[2,11]*im[1,1]^2
F[2,12]^2
F[2,12]*F[2,22]
F[2,12]*im[1,1]^2
F[2,13]^2
F[2,13]*F[2,19]
F[2,13]*im[1,1]^2
F[2,14]^2
F[2,14]*F[2,20]
F[2,14]*im[1,1]^2
F[2,15]^2
F[2,15]*F[2,18]
F[2,15]*im[1,1]^2
F[2,16]^2
F[2,16]*F[2,17]
F[2,16]*im[1,1]^2
F[2,17]^2
F[2,17]*im[1,1]^2
F[2,18]^2
F[2,18]*im[1,1]^2
F[2,19]^2
F[2,19]*im[1,1]^2
F[2,20]^2
F[2,20]*im[1,1]^2
F[2,21]^2
F[2,21]*im[1,1]^2
F[2,22]^2
F[2,22]*im[1,1]^2
F[2,23]^2
F[2,24]^2
F[2,25]^2
F[3,5]*im[1,1]
F[3,6]*im[1,1]
F[3,7]*im[1,1]
F[3,8]*im[1,1]
F[3,9]*im[1,1]
F[3,10]*im[1,1]
F[3,11]*im[1,1]
F[3,12]*im[1,1]
F[3,13]*im[1,1]
F[3,14]*im[1,1]
F[3,15]*im[1,1]
F[3,16]*im[1,1]
F[3,17]*im[1,1]
F[3,18]*im[1,1]
F[3,19]*im[1,1]
F[3,20]*im[1,1]
F[3,21]*im[1,1]
F[3,22]*im[1,1]
F[3,23]*im[1,1]
F[3,24]*im[1,1]
F[3,25]*im[1,1]
F[3,26]*im[1,1]
F[3,27]*im[1,1]
F[3,28]*im[1,1]
F[3,30]*im[1,1]
F[3,31]*im[1,1]
F[3,33]*im[1,1]
F[3,34]*im[1,1]
F[3,35]*im[1,1]
F[3,36]*im[1,1]
F[3,37]*im[1,1]
F[3,38]*im[1,1]
F[3,39]*im[1,1]
F[3,40]*im[1,1]
F[3,41]*im[1,1]
F[3,42]*im[1,1]
F[3,43]*im[1,1]
F[3,44]*im[1,1]
F[3,45]*im[1,1]
F[3,46]*im[1,1]
F[3,47]*im[1,1]
F[3,48]*im[1,1]
F[3,49]*im[1,1]
F[3,51]*im[1,1]
F[3,52]*im[1,1]
F[3,53]*im[1,1]
F[3,54]*im[1,1]
F[3,55]*im[1,1]
F[3,56]*im[1,1]
F[3,57]*im[1,1]
F[3,59]*im[1,1]
F[3,60]*im[1,1]
F[3,62]*im[1,1]
F[3,63]*im[1,1]
F[3,64]*im[1,1]
F[3,65]*im[1,1]
F[3,66]*im[1,1]
F[3,67]*im[1,1]
F[3,68]*im[1,1]
F[3,69]*im[1,1]
F[3,70]*im[1,1]
F[3,71]*im[1,1]
F[3,72]*im[1,1]
F[3,73]*im[1,1]
F[3,74]*im[1,1]
F[3,75]*im[1,1]
F[3,77]*im[1,1]
F[3,78]*im[1,1]
F[3,79]*im[1,1]
F[3,80]*im[1,1]
F[3,81]*im[1,1]
F[3,82]*im[1,1]
F[3,83]*im[1,1]
F[3,85]*im[1,1]
F[3,86]*im[1,1]
F[3,88]*im[1,1]
F[3,89]*im[1,1]
F[3,90]*im[1,1]
F[3,92]*im[1,1]
F[3,93]*im[1,1]
F[3,94]*im[1,1]
F[3,95]*im[1,1]
F[3,96]*im[1,1]
F[3,97]*im[1,1]
F[3,99]*im[1,1]
F[3,100]*im[1,1]
F[3,101]*im[1,1]
F[3,102]*im[1,1]
F[3,103]*im[1,1]
F[3,104]*im[1,1]
F[3,108]*im[1,1]
F[3,109]*im[1,1]
F[3,110]*im[1,1]
F[3,111]*im[1,1]
F[3,112]*im[1,1]
F[3,113]*im[1,1]
F[3,115]*im[1,1]
F[3,116]*im[1,1]
F[3,117]*im[1,1]
F[3,118]*im[1,1]
F[3,119]*im[1,1]
F[3,120]*im[1,1]
F[4,1]
F[4,2]
F[4,4]
F[4,5]
F[4,6]
F[4,7]
F[4,8]
F[4,9]
F[4,10]
F[4,11]
F[4,13]
F[4,14]
F[4,15]
F[4,16]
F[4,17]
F[4,18]
F[4,19]
F[4,21]
F[4,23]
F[4,24]
F[4,25]
F[4,26]
F[4,27]
F[4,28]
F[4,29]
F[4,30]
F[4,31]
F[4,32]
F[4,33]
F[4,34]
F[4,35]
F[4,37]
F[4,38]
F[4,39]
F[4,40]
F[4,41]
F[4,42]
F[4,43]
F[4,44]
F[4,46]
F[4,48]
F[4,50]
F[4,51]
str5*F[4,53]
str5*F[4,54]
F[4,55]
F[4,56]
F[4,57]
F[4,58]
F[4,59]
F[4,60]
F[4,61]
F[4,62]
F[4,63]
F[4,64]
F[4,66]
F[4,67]
F[4,68]
F[4,69]
F[4,70]
F[4,72]
F[4,73]
F[4,74]
F[4,75]
F[4,76]
F[4,77]
F[4,78]
F[4,79]
F[4,80]
F[4,81]
F[4,82]
F[4,83]
F[4,84]
F[4,85]
F[4,86]
F[4,87]
F[4,88]
F[4,89]
F[4,90]
F[4,91]
F[4,92]
F[4,93]
F[4,94]
F[4,95]
F[4,96]
F[4,97]
str5*F[4,98]
str5*F[4,99]
str5*F[4,100]
str5*F[4,101]
F[4,102]
F[4,103]
F[4,104]
F[4,105]
F[4,106]
F[4,107]
F[4,108]
F[4,109]
F[4,110]
F[4,111]
F[4,112]
str5*F[4,119]
str5*F[4,121]
str5*F[4,124]
str5*F[4,128]
str5*F[4,130]
str5*F[4,131]
F[4,134]
F[4,135]
F[4,136]
F[4,137]
F[4,139]
F[4,140]
F[4,141]
F[4,142]
F[4,143]
F[4,144]
F[4,145]
F[4,146]
F[4,147]
F[4,148]
F[4,149]
F[4,150]
F[4,151]
F[4,152]
F[4,153]
F[4,155]
F[4,156]
F[4,157]
F[4,158]
F[4,160]
F[4,161]
F[4,162]
F[4,164]
F[4,166]
F[4,167]
F[4,168]
F[4,169]
F[4,170]
F[4,171]
F[4,173]
F[4,175]
F[4,176]
F[4,177]
F[4,178]
F[4,179]
F[4,180]
F[4,181]
F[4,182]
F[4,184]
F[4,185]
F[4,186]
F[4,187]
F[4,188]
F[4,189]
F[4,190]
F[4,191]
F[4,192]
F[4,193]
F[4,194]
F[4,195]
F[4,196]
F[4,197]
F[4,198]
F[4,199]
F[4,200]
F[4,201]
F[4,202]
F[4,203]
F[4,204]
F[4,205]
F[4,206]
F[4,207]
F[4,208]
F[4,209]
F[4,210]
F[4,211]
F[4,213]
F[4,214]
F[4,216]
F[4,219]
F[4,223]
F[4,225]
F[4,226]
F[4,227]
F[4,228]
F[4,229]
F[4,230]
F[4,231]
F[4,232]
F[4,233]
F[4,234]
F[4,235]
F[4,236]
F[4,237]
F[4,238]
F[4,239]
F[4,240]
F[4,241]
F[4,242]
F[4,243]
F[4,245]
F[4,246]
F[4,247]
F[4,248]
F[4,249]
F[4,250]
F[4,251]
F[4,253]
F[4,254]
F[4,255]
F[4,258]
F[4,261]
F[4,262]
F[4,264]
F[4,265]
F[4,266]
F[4,267]
F[4,268]
F[4,269]
F[4,270]
F[4,272]
F[4,274]
F[4,275]
F[4,276]
F[4,279]
F[4,280]
F[4,281]
F[4,282]
F[4,283]
F[4,284]
F[4,285]
F[4,286]
F[4,287]
F[4,288]
F[4,290]
F[4,291]
F[4,292]
F[4,293]
F[4,294]
F[4,295]
F[4,296]
F[4,297]
F[4,298]
F[4,299]
F[4,300]
F[4,301]
F[4,302]
F[4,303]
F[4,304]
F[4,305]
F[4,306]
F[4,307]
F[4,308]
F[4,309]
F[4,310]
F[4,311]
F[4,312]
F[4,313]
F[4,314]
F[4,316]
F[4,318]
F[4,319]
F[4,320]
F[4,322]
F[4,323]
F[4,325]
F[4,327]
F[4,328]
F[4,330]
F[4,332]
F[4,333]
F[4,335]
F[4,337]
F[4,339]
F[4,341]
F[4,342]
F[4,344]
F[4,345]
F[4,346]
F[4,347]
F[4,348]
str5*F[4,349]
str5*F[4,356]
str5*F[4,359]
str5*F[4,361]
str5*F[4,366]
F[4,371]
F[4,372]
F[4,373]
F[4,374]
F[4,376]
F[4,378]
F[4,379]
F[4,380]
F[4,381]
F[4,382]
F[4,383]
F[4,384]
F[4,385]
F[4,386]
F[4,387]
F[4,388]
F[4,389]
F[4,390]
F[4,391]
F[4,392]
F[4,393]
F[4,394]
F[4,395]
F[4,396]
F[4,397]
F[4,398]
F[4,399]
F[4,400]
F[4,401]
F[4,402]
F[4,403]
F[4,404]
F[4,405]
F[4,406]
F[4,407]
F[4,408]
F[4,409]
F[4,410]
F[4,411]
F[4,412]
F[4,413]
F[4,414]
F[4,415]
F[4,416]
F[4,417]
F[4,418]
F[4,419]
F[4,420]
F[4,421]
F[4,422]
F[4,423]
F[4,424]
F[4,425]
F[4,426]
F[4,427]
F[4,428]
F[4,429]
F[4,430]
F[4,431]
F[4,432]
F[4,433]
F[4,434]
F[4,435]
F[4,437]
F[4,441]
str5*F[4,442]
str5*F[4,444]
str5*F[4,445]
str5*F[4,446]
str5*F[4,447]
str5*F[4,452]
str5*F[4,453]
str5*F[4,462]
F[4,468]
F[4,469]
F[4,470]
F[4,471]
F[4,476]
F[4,477]
F[4,478]
F[4,479]
F[4,481]
F[4,482]
F[4,483]
F[4,484]
F[4,486]
F[4,487]
F[4,488]
F[4,490]
F[4,491]
F[4,492]
F[4,493]
F[4,494]
F[4,496]
F[4,497]
F[4,498]
F[4,499]
F[4,500]
F[4,501]
F[4,503]
F[4,504]
F[4,506]
F[4,508]
F[4,509]
F[4,510]
F[4,511]
F[4,512]
F[4,513]
F[4,514]
F[4,515]
F[4,516]
F[4,517]
F[4,518]
F[4,519]
F[4,520]
F[4,521]
F[4,526]
F[4,527]
F[4,532]
F[4,533]
F[4,534]
F[4,535]
F[4,536]
F[4,537]
F[4,538]
F[4,539]
F[4,540]
F[4,541]
F[4,542]
F[4,543]
F[4,544]
F[4,545]
F[4,546]
F[4,547]
F[4,548]
F[4,549]
F[4,551]
F[4,552]
F[4,553]
F[4,554]
F[4,555]
F[4,556]
F[4,557]
F[4,558]
F[4,559]
F[4,560]
F[4,561]
F[4,562]
F[4,563]
F[4,564]
F[4,565]
F[4,566]
F[4,567]
F[4,568]
F[4,569]
F[4,570]
F[4,571]
F[4,572]
F[4,573]
F[4,574]
F[4,577]
F[4,579]
F[4,580]
F[4,581]
F[4,582]
F[4,583]
F[4,584]
F[4,585]
F[4,586]
F[4,587]
F[4,588]
F[4,589]
F[4,590]
F[4,591]
F[4,592]
F[4,593]
F[4,594]
F[4,595]
F[4,596]
F[4,597]
F[4,598]
F[4,599]
F[4,600]
F[4,601]
F[4,602]
F[4,603]
F[4,604]
F[4,605]
F[4,606]
F[4,607]
F[4,608]
F[4,609]
F[4,610]
F[4,611]
F[4,612]
F[4,613]
F[4,614]
F[4,615]
F[4,616]
F[4,618]
F[4,621]
F[4,622]
F[4,623]
F[4,624]
F[4,625]
F[4,626]
F[4,628]
F[4,629]
F[4,630]
F[4,632]
F[4,636]
F[4,640]
F[4,643]
F[4,645]
F[4,648]
F[4,652]
F[4,656]
F[4,657]
F[4,659]
F[4,660]
F[4,680]
F[4,687]
F[4,688]
F[4,691]
F[4,692]
F[4,693]
F[4,714]
F[4,716]
F[4,725]
F[4,727]
F[4,797]
F[4,798]
im[1,1]^4
im[1,1]*re[3,1]

==> anc/uubddbH/matrix_pmmp_0L_Nc0_Nf0 <==
10 0 -1
11 0 -1
155 4874 0


==> anc/uubddbH/matrix_pmmp_1L_Nc0_Nf1 <==
10 0 10/9
10 5 -1/3
10 6 -1/3
10 10 2/3
11 0 10/9
11 5 -1/3
11 6 -1/3
11 10 2/3
155 4874 0


==> anc/uubddbH/matrix_pmmp_1L_Nc1_Nf0 <==
6 3 -3/4
6 6 3/4
7 4 -3/4
7 5 3/4
7 10 -3/4
8 6 3/4
8 8 -3/4
9 5 3/4
9 9 -3/4
9 10 -3/4
10 0 -40/9
10 2 3/4
10 5 13/12
10 6 13/12
10 7 3/4
10 10 -13/6
10 11 1/2
10 12 -1/2
10 17 -1/2
10 20 -1
10 21 -1/4
10 24 1/2
10 25 1/2
10 29 -1/2
10 40 -1/2
10 42 1/2
10 45 1
10 46 -1/2
10 47 1/2
10 50 1
10 51 -1/4
10 54 -1/2
10 59 1/2
10 60 -1/2
10 61 1/2
10 62 -1/2
10 63 -1/2
10 65 1/2
10 66 -1/2
10 68 1/2
10 71 -1/2
10 72 -1/2
10 77 -1/6
11 0 -40/9
11 2 3/4
11 5 13/12
11 6 13/12
11 7 3/4
11 10 -13/6
11 11 1/2
11 12 -1/2
11 17 -1/2
11 20 -1
11 21 -1/4
11 24 1/2
11 25 1/2
11 29 -1/2
11 40 -1/2
11 42 1/2
11 45 1
11 46 -1/2
11 47 1/2
11 50 1
11 51 -1/4
11 54 -1/2
11 59 1/2
11 60 -1/2
11 61 1/2
11 62 -1/2
11 63 -1/2
11 65 1/2
11 66 -1/2
11 68 1/2
11 71 -1/2
11 72 -1/2
11 77 -1/6
16 0 -1/4
17 0 -1/4
18 0 -1/4
19 0 -1/4
38 6 -1/4
38 8 1/4
39 5 -1/4
39 9 1/4
39 10 1/4
42 4 1/4
42 5 -1/4
42 10 1/4
43 3 1/4
43 6 -1/4
155 4874 0


==> anc/uubddbH/matrix_pmmp_2L_Nc0_Nf2 <==
10 0 -25/27
10 5 5/9
10 6 5/9
10 10 -10/9
10 40 -1/9
10 41 -1/9
10 45 1/3
10 46 -1/9
10 50 1/3
10 77 -1/3
11 0 -25/27
11 5 5/9
11 6 5/9
11 10 -10/9
11 40 -1/9
11 41 -1/9
11 45 1/3
11 46 -1/9
11 50 1/3
11 77 -1/3
155 4874 0


==> anc/uubddbH/matrix_pmmp_2L_Nc1_Nf1 <==
6 1 -5/6
6 3 5/3
6 6 -5/3
6 8 5/6
6 11 1/8
6 15 -1/4
6 16 1/4
6 18 -1/4
6 30 -1/4
6 31 -1/4
6 34 3/4
6 41 1/4
6 43 1/4
6 46 1/4
6 48 -1/4
6 50 -3/4
6 55 1/8
6 59 1/4
7 1 -5/6
7 4 5/3
7 5 -5/3
7 9 5/6
7 10 5/2
7 11 1/8
7 15 1/4
7 16 -1/4
7 19 -1/4
7 20 -1/4
7 35 -1/4
7 37 -1/4
7 39 1/4
7 40 1/4
7 41 1/4
7 44 -1/4
7 45 -1
7 49 1/4
7 57 1/8
7 58 1/4
7 60 -1/4
7 77 7/12
8 1 -5/6
8 3 5/6
8 6 -5/3
8 8 5/3
8 11 1/8
8 13 -1/4
8 15 -1/4
8 16 1/4
8 30 1/8
8 31 1/4
8 32 -1/4
8 41 1/4
8 43 -1/4
8 46 1/4
8 50 -3/4
8 55 -1/4
8 56 3/4
8 61 1/4
9 1 -5/6
9 4 5/6
9 5 -5/3
9 9 5/3
9 10 5/2
9 11 1/8
9 14 -1/4
9 15 1/4
9 16 -1/4
9 20 -1/4
9 35 1/8
9 36 -1/4
9 37 1/4
9 39 1/4
9 40 1/4
9 41 1/4
9 45 -1
9 49 -1/4
9 57 -1/4
9 58 1/4
9 62 -1/4
9 77 7/12
10 0 12041/648
10 1 -5/4
10 2 -107/108
10 5 -389/72
10 6 -389/72
10 7 -107/108
10 10 217/18
10 11 -5/6
10 12 5/6
10 17 5/6
10 20 5/3
10 21 13/24
10 24 -7/12
10 25 -7/12
10 29 1/3
10 40 121/72
10 41 13/18
10 42 -7/12
10 45 -49/12
10 46 121/72
10 47 -7/12
10 50 -49/12
10 51 13/24
10 54 1/3
10 59 -5/6
10 60 5/6
10 61 -5/6
10 62 5/6
10 63 5/6
10 65 -5/6
10 66 5/6
10 68 -5/6
10 71 5/6
10 72 5/6
10 77 67/24
10 78 -9511944593/421516224
10 79 -812995829/128796624
10 80 6930788/2195397
10 81 376936896199/6955017696
10 82 -33197216765/421516224
10 83 -5408365969/70252704
10 84 -191/162
10 85 -672191/387423
10 86 52433653/45457632
10 87 104189/57396
10 88 119796877/25569918
10 89 46043685523/210758112
10 90 -161421079/72448101
10 91 1073778979/144896202
10 93 4845115/1549692
10 94 -899546965/144896202
10 95 112/81
10 96 -4845115/1549692
10 97 -155287/129141
10 98 -181/54
10 99 -227/324
10 100 6750643807/579584808
10 101 -773693813/70252704
10 102 -8405677/975732
10 103 8405677/975732
10 104 173/162
10 105 1910633/1549692
10 106 115426277/68186448
10 107 551908597/35126352
10 108 -954819834193/3477508848
10 109 336255885407/632274336
10 110 -35141256637/2318339232
10 112 969023/516564
10 113 -222137/774846
10 114 -120757354499/193194936
10 115 -1250181745/6586191
10 116 6218538859/35126352
10 117 -7/36
10 119 161/324
10 120 -1/3
10 121 98521057/4649076
10 122 25927831409/70252704
10 123 2171878583/17563176
10 124 -221/108
10 125 155945/516564
10 126 -33434741/68186448
10 127 1/3
10 128 -1232417455/136372896
10 129 -4906000189/17563176
10 130 -61/216
10 131 -161/324
10 132 85/54
10 133 37/108
10 134 317/162
10 135 -102175/516564
10 136 19315/774846
10 137 268489/516564
10 139 2193593/1549692
10 140 384240625/136372896
10 141 392687/516564
10 143 -325009951/68186448
10 144 -184001/86094
10 145 55435/86094
10 146 -12793902037/818237376
10 147 -978455635/45457632
10 148 -308281/172188
10 149 9347467/6198768
10 150 1955249/1463598
10 151 1989492251/52689528
10 152 -1319773/688752
10 153 204752302/24149367
10 154 236170786187/1159169616
10 155 40495/19132
10 156 66498043/22728816
10 157 1/2
10 158 11063/43047
10 159 738379717/136372896
10 162 -1/12
10 163 1/9
10 164 -16687/38264
10 166 -31419796217/140505408
10 167 390203785/79034292
10 168 -1543081079/386389872
10 169 9716536673/4636678464
10 170 -2910398489/4636678464
10 171 -394106077/64398312
10 172 -223/648
10 173 -969023/774846
10 174 -2849737/3099384
10 175 415/216
10 176 227/648
10 177 17075174959/1545559488
10 178 -3538049617/1159169616
10 179 -52728581/5366526
10 180 52728581/5366526
10 181 -7/81
10 182 969023/387423
10 183 -625289/258282
10 184 -22941403/17563176
10 185 163802827/32199156
10 186 2690812261/772779744
10 189 969023/387423
10 190 -2690812261/772779744
10 191 -5369252513/2318339232
10 192 1989605603/289792404
10 194 5176057577/1159169616
10 195 -337198891/35126352
10 196 -53/108
10 197 310574/129141
10 198 1683951103/193194936
10 199 -217/648
10 200 187/324
10 201 -10/27
10 202 -37/108
10 203 -47/108
10 204 -1715909/1549692
10 205 969023/1549692
10 206 969023/1549692
10 207 -1178737/1549692
10 208 104905/86094
10 209 67/36
10 210 -10/27
10 211 169/324
10 212 227/324
10 213 79/36
10 214 -43/108
10 216 2822512817/289792404
10 217 -41/36
10 218 -4679330813/579584808
10 221 13/162
10 222 43/36
10 226 2822512817/579584808
10 227 67/216
10 228 -7/36
10 229 415/216
10 231 -11906992049/818237376
10 232 -44900651/52689528
10 233 808141117/70252704
10 234 -808141117/70252704
10 235 -253/162
10 236 1660331/1549692
10 237 -16483351/68186448
10 238 953296417/70252704
10 239 8405677/1951464
10 240 -8405677/975732
10 241 -15819547/22728816
10 242 -505536745/35126352
10 243 8405677/1951464
10 244 15819547/22728816
10 245 505536745/35126352
10 246 -173/324
10 247 -13/162
10 248 37/18
10 249 -1910633/3099384
10 250 -1420361/1549692
10 251 -581255/172188
10 252 53700341/22728816
10 253 -832925/688752
10 254 855658/731799
10 255 8389917/650488
10 256 -198087323/21466104
10 257 18857071/11364408
10 258 2822512817/579584808
10 259 28475507/34093224
10 260 -142111/344376
10 261 -190995227/7805856
10 262 3373784542873/10432526544
10 263 -2985966814913/4636678464
10 264 3157782388613/13910035392
10 266 -969023/1549692
10 267 3351343/3099384
10 268 4809698696449/6955017696
10 269 490533910151/1545559488
10 270 -1526179309351/3477508848
10 271 -2530630656067/3477508848
10 272 -33814521929/869377212
10 273 336255885407/632274336
10 275 671233/387423
10 276 -969023/516564
10 277 -969023/516564
10 278 222137/1549692
10 279 222137/774846
10 280 -647530984127/3477508848
10 281 -371619316901/869377212
10 283 -2822512817/579584808
10 285 25932835521865/83460212352
10 286 -15069243107/632274336
10 287 59675553521/421516224
10 288 1/12
10 290 -138670877/136372896
10 291 1/6
10 292 176796571/22728816
10 293 16196228479/140505408
10 294 -18928006709/210758112
10 295 7/12
10 296 13575869/68186448
10 297 -1/3
10 298 -8820240941/409118688
10 299 -57244894321/210758112
10 300 -25/72
10 301 -1/4
10 302 -2/9
10 303 4/9
10 304 -1/3
10 308 -62276801/272745792
10 309 5678557/5050848
10 310 138670877/68186448
10 311 11/18
10 312 -8/9
10 313 -2023038779/68186448
10 314 -6214288631/409118688
10 316 6578459641/409118688
10 318 2303534898475/6955017696
10 319 124997/76528
10 320 -52728581/5366526
10 321 1460641030055/6955017696
10 322 -1/6
10 323 -15819547/22728816
10 324 -2/9
10 325 -738327685/409118688
10 328 3582122525/579584808
10 329 4881340/4261653
10 330 -1/12
10 331 1/12
10 333 -92311315309/1264548672
10 334 -4865420819/105379056
10 335 11/18
10 336 -150959/76528
10 337 -848759/4132512
10 338 -69865/344376
10 339 1923820145/409118688
10 340 21192932891/210758112
10 341 11/216
10 342 49/36
10 344 -121/108
10 345 2173955/2066256
10 346 75223/258282
10 347 -45649/172188
10 348 4037897/1033128
10 349 -53662175/15152544
10 350 68213/11364408
10 351 -187259/344376
10 352 21427/14349
10 353 6258746653/409118688
10 354 98521057/4649076
10 355 170809/172188
10 356 -279007573/68186448
10 357 1/6
10 358 429565633825/2318339232
10 359 43314167/3902928
10 360 52728581/5366526
10 361 -4114488913/37192608
10 362 1254913/344376
10 363 15819547/22728816
10 364 2/9
10 365 -52212287/9298152
10 368 -3678719993/579584808
10 369 -4881340/4261653
10 370 -1/12
10 371 -170809/344376
10 373 207347373173/1264548672
10 374 -307/1944
10 375 253/648
10 376 79/216
10 377 -43/324
10 378 121/162
10 379 13/324
10 380 55/324
10 381 67/81
10 382 -41/72
10 383 -85/54
10 384 -13/81
10 385 -85/108
10 386 1/12
10 387 13/324
10 390 41/36
10 391 -187/162
10 394 -13/162
10 395 37/72
10 400 -67/216
10 401 7/36
10 402 -415/216
10 404 -5669/7776
10 405 973753/2324538
10 406 1504085/1549692
10 407 -5158355/2066256
10 409 7000283/3099384
10 410 -12670/387423
10 411 -46577/516564
10 413 89177/129141
10 414 194225/688752
10 415 -845759/1033128
10 418 -70739/86094
10 419 -969023/774846
10 420 -176101/172188
10 421 969023/387423
10 422 -1665497/774846
10 423 4169/43047
10 425 -720061/516564
10 426 1923067/1033128
10 428 -23246803/37192608
10 429 16157135/37192608
10 430 -281731/1033128
10 431 -672947401/272745792
10 432 -103437469/90915264
10 433 -57685/172188
10 434 -46577/516564
10 435 -82746107/45457632
10 436 -5678557/5050848
10 437 -5777/28698
10 438 28475507/17046612
10 439 1466947/516564
10 440 176101/172188
10 441 -969023/387423
10 442 129853081/34093224
10 443 16676/43047
10 445 720061/516564
10 446 28475507/34093224
10 447 -1923067/1033128
10 449 1465164785/818237376
10 450 3915679/2066256
10 451 -276673/76528
10 452 -2086/14349
10 453 23345/38264
10 454 11/72
10 455 479453/172188
10 456 142111/344376
10 457 1389499/344376
10 458 45529037611/2454712128
10 459 24552874079/818237376
10 460 -5312698261/409118688
10 461 -5247366467/204559344
10 463 -28475507/34093224
10 465 7608006049/4909424256
10 466 4514/4783
10 467 -5521347025/409118688
10 468 -1955249/731799
10 469 -1927422388541/3477508848
10 470 -277649407/11708784
10 471 13160681/17563176
10 472 -1054128160223/3477508848
10 473 -534133/86094
10 474 -3157945/688752
10 475 -47/72
10 476 -523705/172188
10 477 410264581/204559344
10 480 -2677616615/579584808
10 481 -28475507/34093224
10 482 1/18
10 483 146147/172188
10 486 4
10 487 -8468900831/1159169616
10 488 -2774214083/579584808
10 489 192947587/16099578
10 490 -29225202071/2318339232
10 491 -782577202381/3477508848
10 492 -16812698929/1159169616
10 493 -2774214083/1159169616
10 494 2180762851/579584808
10 495 -671233/387423
10 496 466302969991/3477508848
10 497 -646456120775/6955017696
10 498 39737975/13172382
10 499 3772903/1951464
10 500 -2967409019/772779744
10 501 -979820951/144896202
10 502 2774214083/772779744
10 503 -790773473/105379056
10 504 -27159311/5854392
10 505 531631/8781588
10 506 -234228412609/1738754424
10 507 1531468225/23417568
10 508 6913451005/70252704
10 509 -60926617/4390794
10 510 1292272343/35126352
10 513 -104409655/136372896
10 514 -28475507/34093224
10 515 31800689/15152544
10 516 -765976763/136372896
10 517 -1381834139/102279672
10 518 -69178457/34093224
10 519 -28475507/68186448
10 520 10446649/8523306
10 521 -121/648
10 522 10667639429/409118688
10 523 150387925/409118688
10 524 -13689487/3099384
10 525 -17111099/45457632
10 526 549407035/136372896
10 527 28475507/45457632
10 528 45346589/12397536
10 529 -1283663173/409118688
10 530 969023/774846
10 531 969023/774846
10 532 1715909/1549692
10 533 671233/387423
10 534 -2462795/1549692
10 535 -2053415/1033128
10 536 317119/344376
10 537 -27739/129141
10 538 32177/57396
10 539 -608917/344376
10 540 -241139/172188
10 541 172597/344376
10 542 20707/344376
10 543 48215/86094
10 544 -33535/38264
10 545 -231863/86094
10 546 -53087/172188
10 547 77365/344376
10 548 -142111/344376
10 549 27739/86094
10 550 -20213/172188
10 551 1386095/172188
10 552 -13/324
10 553 -13/324
10 554 -253/648
10 555 121/648
10 556 29/81
10 557 11/54
10 558 1/4
10 559 5/36
10 560 -53/108
10 562 -65/72
10 563 4/3
10 564 31/72
10 565 4
10 566 2/9
10 567 -1/9
10 568 1/3
10 570 1/3
10 582 -13966336853/421516224
10 583 -54127450375/105379056
11 0 12041/648
11 1 -5/4
11 2 -107/108
11 5 -389/72
11 6 -389/72
11 7 -107/108
11 10 217/18
11 11 -5/6
11 12 5/6
11 17 5/6
11 20 5/3
11 21 13/24
11 24 -7/12
11 25 -7/12
11 29 1/3
11 40 121/72
11 41 13/18
11 42 -7/12
11 45 -49/12
11 46 121/72
11 47 -7/12
11 50 -49/12
11 51 13/24
11 54 1/3
11 59 -5/6
11 60 5/6
11 61 -5/6
11 62 5/6
11 63 5/6
11 65 -5/6
11 66 5/6
11 68 -5/6
11 71 5/6
11 72 5/6
11 77 67/24
11 78 -9511944593/421516224
11 79 -812995829/128796624
11 80 6930788/2195397
11 81 376936896199/6955017696
11 82 -33197216765/421516224
11 83 -5408365969/70252704
11 84 -191/162
11 85 -672191/387423
11 86 52433653/45457632
11 87 104189/57396
11 88 119796877/25569918
11 89 46043685523/210758112
11 90 -161421079/72448101
11 91 1073778979/144896202
11 93 4845115/1549692
11 94 -899546965/144896202
11 95 112/81
11 96 -4845115/1549692
11 97 -155287/129141
11 98 -181/54
11 99 -227/324
11 100 6750643807/579584808
11 101 -773693813/70252704
11 102 -8405677/975732
11 103 8405677/975732
11 104 173/162
11 105 1910633/1549692
11 106 115426277/68186448
11 107 551908597/35126352
11 108 -954819834193/3477508848
11 109 336255885407/632274336
11 110 -35141256637/2318339232
11 112 969023/516564
11 113 -222137/774846
11 114 -120757354499/193194936
11 115 -1250181745/6586191
11 116 6218538859/35126352
11 117 -7/36
11 119 161/324
11 120 -1/3
11 121 98521057/4649076
11 122 25927831409/70252704
11 123 2171878583/17563176
11 124 -221/108
11 125 155945/516564
11 126 -33434741/68186448
11 127 1/3
11 128 -1232417455/136372896
11 129 -4906000189/17563176
11 130 -61/216
11 131 -161/324
11 132 85/54
11 133 37/108
11 134 317/162
11 135 -102175/516564
11 136 19315/774846
11 137 268489/516564
11 139 2193593/1549692
11 140 384240625/136372896
11 141 392687/516564
11 143 -325009951/68186448
11 144 -184001/86094
11 145 55435/86094
11 146 -12793902037/818237376
11 147 -978455635/45457632
11 148 -308281/172188
11 149 9347467/6198768
11 150 1955249/1463598
11 151 1989492251/52689528
11 152 -1319773/688752
11 153 204752302/24149367
11 154 236170786187/1159169616
11 155 40495/19132
11 156 66498043/22728816
11 157 1/2
11 158 11063/43047
11 159 738379717/136372896
11 162 -1/12
11 163 1/9
11 164 -16687/38264
11 166 -31419796217/140505408
11 167 390203785/79034292
11 168 -1543081079/386389872
11 169 9716536673/4636678464
11 170 -2910398489/4636678464
11 171 -394106077/64398312
11 172 -223/648
11 173 -969023/774846
11 174 -2849737/3099384
11 175 415/216
11 176 227/648
11 177 17075174959/1545559488
11 178 -3538049617/1159169616
11 179 -52728581/5366526
11 180 52728581/5366526
11 181 -7/81
11 182 969023/387423
11 183 -625289/258282
11 184 -22941403/17563176
11 185 163802827/32199156
11 186 2690812261/772779744
11 189 969023/387423
11 190 -2690812261/772779744
11 191 -5369252513/2318339232
11 192 1989605603/289792404
11 194 5176057577/1159169616
11 195 -337198891/35126352
11 196 -53/108
11 197 310574/129141
11 198 1683951103/193194936
11 199 -217/648
11 200 187/324
11 201 -10/27
11 202 -37/108
11 203 -47/108
11 204 -1715909/1549692
11 205 969023/1549692
11 206 969023/1549692
11 207 -1178737/1549692
11 208 104905/86094
11 209 67/36
11 210 -10/27
11 211 169/324
11 212 227/324
11 213 79/36
11 214 -43/108
11 216 2822512817/289792404
11 217 -41/36
11 218 -4679330813/579584808
11 221 13/162
11 222 43/36
11 226 2822512817/579584808
11 227 67/216
11 228 -7/36
11 229 415/216
11 231 -11906992049/818237376
11 232 -44900651/52689528
11 233 808141117/70252704
11 234 -808141117/70252704
11 235 -253/162
11 236 1660331/1549692
11 237 -16483351/68186448
11 238 953296417/70252704
11 239 8405677/1951464
11 240 -8405677/975732
11 241 -15819547/22728816
11 242 -505536745/35126352
11 243 8405677/1951464
11 244 15819547/22728816
11 245 505536745/35126352
11 246 -173/324
11 247 -13/162
11 248 37/18
11 249 -1910633/3099384
11 250 -1420361/1549692
11 251 -581255/172188
11 252 53700341/22728816
11 253 -832925/688752
11 254 855658/731799
11 255 8389917/650488
11 256 -198087323/21466104
11 257 18857071/11364408
11 258 2822512817/579584808
11 259 28475507/34093224
11 260 -142111/344376
11 261 -190995227/7805856
11 262 3373784542873/10432526544
11 263 -2985966814913/4636678464
11 264 3157782388613/13910035392
11 266 -969023/1549692
11 267 3351343/3099384
11 268 4809698696449/6955017696
11 269 490533910151/1545559488
11 270 -1526179309351/3477508848
11 271 -2530630656067/3477508848
11 272 -33814521929/869377212
11 273 336255885407/632274336
11 275 671233/387423
11 276 -969023/516564
11 277 -969023/516564
11 278 222137/1549692
11 279 222137/774846
11 280 -647530984127/3477508848
11 281 -371619316901/869377212
11 283 -2822512817/579584808
11 285 25932835521865/83460212352
11 286 -15069243107/632274336
11 287 59675553521/421516224
11 288 1/12
11 290 -138670877/136372896
11 291 1/6
11 292 176796571/22728816
11 293 16196228479/140505408
11 294 -18928006709/210758112
11 295 7/12
11 296 13575869/68186448
11 297 -1/3
11 298 -8820240941/409118688
11 299 -57244894321/210758112
11 300 -25/72
11 301 -1/4
11 302 -2/9
11 303 4/9
11 304 -1/3
11 308 -62276801/272745792
11 309 5678557/5050848
11 310 138670877/68186448
11 311 11/18
11 312 -8/9
11 313 -2023038779/68186448
11 314 -6214288631/409118688
11 316 6578459641/409118688
11 318 2303534898475/6955017696
11 319 124997/76528
11 320 -52728581/5366526
11 321 1460641030055/6955017696
11 322 -1/6
11 323 -15819547/22728816
11 324 -2/9
11 325 -738327685/409118688
11 328 3582122525/579584808
11 329 4881340/4261653
11 330 -1/12
11 331 1/12
11 333 -92311315309/1264548672
11 334 -4865420819/105379056
11 335 11/18
11 336 -150959/76528
11 337 -848759/4132512
11 338 -69865/344376
11 339 1923820145/409118688
11 340 21192932891/210758112
11 341 11/216
11 342 49/36
11 344 -121/108
11 345 2173955/2066256
11 346 75223/258282
11 347 -45649/172188
11 348 4037897/1033128
11 349 -53662175/15152544
11 350 68213/11364408
11 351 -187259/344376
11 352 21427/14349
11 353 6258746653/409118688
11 354 98521057/4649076
11 355 170809/172188
11 356 -279007573/68186448
11 357 1/6
11 358 429565633825/2318339232
11 359 43314167/3902928
11 360 52728581/5366526
11 361 -4114488913/37192608
11 362 1254913/344376
11 363 15819547/22728816
11 364 2/9
11 365 -52212287/9298152
11 368 -3678719993/579584808
11 369 -4881340/4261653
11 370 -1/12
11 371 -170809/344376
11 373 207347373173/1264548672
11 374 -307/1944
11 375 253/648
11 376 79/216
11 377 -43/324
11 378 121/162
11 379 13/324
11 380 55/324
11 381 67/81
11 382 -41/72
11 383 -85/54
11 384 -13/81
11 385 -85/108
11 386 1/12
11 387 13/324
11 390 41/36
11 391 -187/162
11 394 -13/162
11 395 37/72
11 400 -67/216
11 401 7/36
11 402 -415/216
11 404 -5669/7776
11 405 973753/2324538
11 406 1504085/1549692
11 407 -5158355/2066256
11 409 7000283/3099384
11 410 -12670/387423
11 411 -46577/516564
11 413 89177/129141
11 414 194225/688752
11 415 -845759/1033128
11 418 -70739/86094
11 419 -969023/774846
11 420 -176101/172188
11 421 969023/387423
11 422 -1665497/774846
11 423 4169/43047
11 425 -720061/516564
11 426 1923067/1033128
11 428 -23246803/37192608
11 429 16157135/37192608
11 430 -281731/1033128
11 431 -672947401/272745792
11 432 -103437469/90915264
11 433 -57685/172188
11 434 -46577/516564
11 435 -82746107/45457632
11 436 -5678557/5050848
11 437 -5777/28698
11 438 28475507/17046612
11 439 1466947/516564
11 440 176101/172188
11 441 -969023/387423
11 442 129853081/34093224
11 443 16676/43047
11 445 720061/516564
11 446 28475507/34093224
11 447 -1923067/1033128
11 449 1465164785/818237376
11 450 3915679/2066256
11 451 -276673/76528
11 452 -2086/14349
11 453 23345/38264
11 454 11/72
11 455 479453/172188
11 456 142111/344376
11 457 1389499/344376
11 458 45529037611/2454712128
11 459 24552874079/818237376
11 460 -5312698261/409118688
11 461 -5247366467/204559344
11 463 -28475507/34093224
11 465 7608006049/4909424256
11 466 4514/4783
11 467 -5521347025/409118688
11 468 -1955249/731799
11 469 -1927422388541/3477508848
11 470 -277649407/11708784
11 471 13160681/17563176
11 472 -1054128160223/3477508848
11 473 -534133/86094
11 474 -3157945/688752
11 475 -47/72
11 476 -523705/172188
11 477 410264581/204559344
11 480 -2677616615/579584808
11 481 -28475507/34093224
11 482 1/18
11 483 146147/172188
11 486 -4
11 487 -8468900831/1159169616
11 488 -2774214083/579584808
11 489 192947587/16099578
11 490 -29225202071/2318339232
11 491 -782577202381/3477508848
11 492 -16812698929/1159169616
11 493 -2774214083/1159169616
11 494 2180762851/579584808
11 495 -671233/387423
11 496 466302969991/3477508848
11 497 -646456120775/6955017696
11 498 39737975/13172382
11 499 3772903/1951464
11 500 -2967409019/772779744
11 501 -979820951/144896202
11 502 2774214083/772779744
11 503 -790773473/105379056
11 504 -27159311/5854392
11 505 531631/8781588
11 506 -234228412609/1738754424
11 507 1531468225/23417568
11 508 6913451005/70252704
11 509 -60926617/4390794
11 510 1292272343/35126352
11 513 -104409655/136372896
11 514 -28475507/34093224
11 515 31800689/15152544
11 516 -765976763/136372896
11 517 -1381834139/102279672
11 518 -69178457/34093224
11 519 -28475507/68186448
11 520 10446649/8523306
11 521 -121/648
11 522 10667639429/409118688
11 523 150387925/409118688
11 524 -13689487/3099384
11 525 -17111099/45457632
11 526 549407035/136372896
11 527 28475507/45457632
11 528 45346589/12397536
11 529 -1283663173/409118688
11 530 969023/774846
11 531 969023/774846
11 532 1715909/1549692
11 533 671233/387423
11 534 -2462795/1549692
11 535 -2053415/1033128
11 536 317119/344376
11 537 -27739/129141
11 538 32177/57396
11 539 -608917/344376
11 540 -241139/172188
11 541 172597/344376
11 542 20707/344376
11 543 48215/86094
11 544 -33535/38264
11 545 -231863/86094
11 546 -53087/172188
11 547 77365/344376
11 548 -142111/344376
11 549 27739/86094
11 550 -20213/172188
11 551 1386095/172188
11 552 -13/324
11 553 -13/324
11 554 -253/648
11 555 121/648
11 556 29/81
11 557 11/54
11 558 1/4
11 559 5/36
11 560 -53/108
11 562 -65/72
11 563 4/3
11 564 31/72
11 565 -4
11 566 2/9
11 567 -1/9
11 568 1/3
11 570 1/3
11 582 -13966336853/421516224
11 583 -54127450375/105379056
16 0 7/6
16 1 -13/132
16 3 -1/4
16 5 63/88
16 6 -53/264
16 8 -5/12
16 10 1/4
16 11 -13/24
16 13 13/12
16 15 13/24
16 16 -13/24
16 30 -13/24
16 31 -13/12
16 32 13/12
16 41 13/24
16 46 -13/24
16 61 -13/12
16 63 -13/12
17 0 7/6
17 1 -13/132
17 4 -1/4
17 5 -5/33
17 6 2/3
17 9 -5/12
17 10 -5/12
17 11 -13/24
17 14 13/12
17 15 -13/24
17 16 13/24
17 20 13/12
17 35 -13/24
17 36 13/12
17 37 -13/12
17 39 -13/12
17 40 -13/24
17 41 13/24
17 45 13/12
17 50 -13/12
17 62 13/12
17 65 13/12
17 77 -13/72
18 0 7/6
18 1 -13/132
18 3 -1/12
18 5 63/88
18 6 -53/264
18 8 -7/12
18 10 1/4
18 11 -13/24
18 15 13/24
18 16 -13/24
18 18 13/12
18 41 13/24
18 43 -13/12
18 46 -13/24
18 48 13/12
18 55 -13/24
18 59 -13/12
18 66 -13/12
19 0 7/6
19 1 -13/132
19 4 -1/12
19 5 -5/33
19 6 2/3
19 9 -7/12
19 10 -5/12
19 11 -13/24
19 15 -13/24
19 16 13/24
19 19 13/12
19 20 13/12
19 40 -13/24
19 41 13/24
19 44 13/12
19 45 13/12
19 49 -13/12
19 50 -13/12
19 57 -13/24
19 58 -13/12
19 60 13/12
19 68 13/12
19 77 -13/72
38 1 -3/4
38 3 3/4
38 6 5/6
38 8 -5/6
38 11 5/8
38 13 -5/4
38 15 -5/4
38 16 5/4
38 30 5/8
38 31 5/4
38 32 -5/4
38 41 -1/12
38 43 1/12
38 46 -1/12
38 50 1/4
38 55 1/12
38 56 -1/4
38 61 5/4
38 66 1/12
39 1 -3/4
39 4 3/4
39 5 5/6
39 9 -5/6
39 10 -1/12
39 11 5/8
39 14 -5/4
39 15 5/4
39 16 -5/4
39 20 -5/4
39 35 5/8
39 36 -5/4
39 37 5/4
39 39 5/4
39 40 -1/12
39 41 -1/12
39 45 -1
39 49 1/12
39 50 4/3
39 57 1/12
39 58 -1/12
39 62 -5/4
39 68 -1/12
39 77 17/72
42 1 -3/4
42 4 -5/6
42 5 5/6
42 9 3/4
42 10 -1/12
42 11 5/8
42 15 5/4
42 16 -5/4
42 19 -5/4
42 20 -5/4
42 35 1/12
42 37 1/12
42 39 -1/12
42 40 -1/12
42 41 -1/12
42 44 -5/4
42 45 -1
42 49 5/4
42 50 4/3
42 57 5/8
42 58 5/4
42 60 -5/4
42 65 -1/12
42 77 17/72
43 1 -3/4
43 3 -5/6
43 6 5/6
43 8 3/4
43 11 5/8
43 15 -5/4
43 16 5/4
43 18 -5/4
43 30 1/12
43 31 1/12
43 34 -1/4
43 41 -1/12
43 43 5/4
43 46 -1/12
43 48 -5/4
43 50 1/4
43 55 5/8
43 59 5/4
43 63 1/12
70 11 1/12
70 13 -1/6
70 15 -1/12
70 16 1/12
70 30 1/12
70 31 1/6
70 32 -1/6
70 41 -1/12
70 46 1/12
70 61 1/6
70 63 1/6
71 11 1/12
71 14 -1/6
71 15 1/12
71 16 -1/12
71 20 -1/6
71 35 1/12
71 36 -1/6
71 37 1/6
71 39 1/6
71 40 1/12
71 41 -1/12
71 45 -1/6
71 50 1/6
71 62 -1/6
71 65 -1/6
71 77 1/36
72 11 1/12
72 15 -1/12
72 16 1/12
72 18 -1/6
72 41 -1/12
72 43 1/6
72 46 1/12
72 48 -1/6
72 55 1/12
72 59 1/6
72 66 1/6
73 11 1/12
73 15 1/12
73 16 -1/12
73 19 -1/6
73 20 -1/6
73 40 1/12
73 41 -1/12
73 44 -1/6
73 45 -1/6
73 49 1/6
73 50 1/6
73 57 1/12
73 58 1/6
73 60 -1/6
73 68 -1/6
73 77 1/36
78 1 1/2
78 6 -1/2
79 1 1/2
79 5 -1/2
80 1 1/2
80 6 -1/2
81 1 1/2
81 5 -1/2
82 1 -1/12
82 3 1/12
83 1 -1/12
83 4 1/12
83 10 1/12
84 1 -1/12
84 8 1/12
85 1 -1/12
85 9 1/12
85 10 1/12
90 78 -1735/816
90 79 -83/136
90 80 3/68
90 81 1123/204
90 82 -3107/408
90 83 -1727/272
90 89 4141/204
90 90 7/34
90 91 10/17
90 94 -10/17
90 100 83/68
90 101 -43/136
90 102 -3/34
90 103 3/34
90 107 37/68
90 108 -10789/408
90 109 5123/102
90 110 -181/68
90 114 -3983/68
90 115 -13733/816
90 116 2157/136
90 122 563/17
90 123 1507/136
90 129 -432/17
90 150 -15/136
90 151 265/68
90 153 10/17
90 154 2569/136
90 166 -2047/102
90 167 49/51
90 168 -37/136
90 169 -1/544
90 170 -111/544
90 171 -5/17
90 177 307/544
90 178 -37/136
90 179 -10/17
90 180 10/17
90 184 -3/68
90 185 23/68
90 186 185/272
90 190 -185/272
90 191 -111/272
90 192 10/17
90 194 111/136
90 195 -9/136
90 198 -31/68
90 216 37/34
90 218 -37/68
90 226 37/68
90 231 -65/96
90 232 -103/204
90 233 43/136
90 234 -43/136
90 238 249/136
90 239 3/68
90 240 -3/34
90 242 -37/68
90 243 3/68
90 245 37/68
90 254 -83/136
90 255 3/68
90 256 -37/68
90 258 37/68
90 261 -1299/544
90 262 152875/4896
90 263 -33297/544
90 264 4543/204
90 268 106703/1632
90 269 7949/272
90 270 -8543/204
90 271 -27253/408
90 272 -145/51
90 273 5123/102
90 280 -3661/204
90 281 -16961/408
90 283 -37/68
90 285 273385/9792
90 286 -613/306
90 287 10411/816
90 293 1365/136
90 294 -3361/408
90 299 -2531/102
90 317 -1/2
90 318 12785/408
90 320 -10/17
90 321 1849/102
90 328 37/68
90 333 -63953/9792
90 334 -787/204
90 340 443/51
90 357 1/2
90 358 2207/136
90 359 3/68
90 360 10/17
90 361 -253/24
90 368 -37/68
90 373 79835/4896
90 468 49/68
90 469 -5249/102
90 470 -3/34
90 471 -3/68
90 472 -5401/204
90 480 -37/68
90 487 -77/136
90 488 -37/68
90 489 47/34
90 490 -235/136
90 491 -1103/51
90 492 -191/136
90 493 -37/136
90 494 37/68
90 496 6235/408
90 497 -1703/204
90 498 3/34
90 499 -19/136
90 500 -111/272
90 501 -13/34
90 502 111/272
90 503 -9/136
90 504 -63/136
90 505 5/68
90 506 -4991/408
90 507 783/136
90 508 1191/136
90 509 -3/34
90 510 437/136
90 582 -11461/3264
90 583 -8817/272
91 508 -1/2
92 78 206006899/52689528
92 79 378079187/193194936
92 80 -2292311/2195397
92 81 -4774274105/869377212
92 82 112760900/6586191
92 83 282424465/17563176
92 85 340387/129141
92 86 -46986185/11364408
92 87 -112955/57396
92 88 -116884913/12784959
92 89 -1104336569/26344764
92 90 276500333/193194936
92 91 -137312935/96597468
92 93 -1876265/516564
92 94 5595052/8049789
92 96 1876265/516564
92 97 375253/516564
92 100 42954679/96597468
92 101 19703297/4390794
92 102 4158509/975732
92 103 -4158509/975732
92 105 -1122829/516564
92 106 -4195993/2841102
92 107 -15118675/2195397
92 108 129353009455/3477508848
92 109 -6489445573/79034292
92 110 -6573926143/579584808
92 112 -375253/172188
92 113 373987/258282
92 114 20176297495/193194936
92 115 1089004363/26344764
92 116 -341287465/8781588
92 121 -87804407/2324538
92 122 -361418879/4390794
92 123 -107143169/4390794
92 125 37613/28698
92 126 1421401/1894068
92 128 628728911/34093224
92 129 524862257/8781588
92 135 21131/172188
92 136 -229216/129141
92 137 -17379/19132
92 139 -452017/129141
92 140 -38356723/11364408
92 141 101323/28698
92 143 15526007/2841102
92 144 208255/114792
92 145 5885/19132
92 146 5749580641/204559344
92 147 15832781/420904
92 148 34907/14349
92 149 -4733435/1549692
92 150 -312760/731799
92 151 -68960771/26344764
92 152 18254/4783
92 153 -137312935/96597468
92 154 -20080571759/579584808
92 155 -5816/4783
92 156 -20743105/5682204
92 158 -2918/14349
92 159 -340168025/34093224
92 164 -8533/28698
92 166 1612712207/35126352
92 167 38681821/52689528
92 168 16929809/96597468
92 169 -603790093/386389872
92 170 -510589061/386389872
92 171 558346801/193194936
92 173 375253/258282
92 174 -375253/516564
92 177 -136313827/42932208
92 178 16929809/96597468
92 179 418002179/96597468
92 180 -418002179/96597468
92 182 -375253/129141
92 183 375253/129141
92 184 1044983/975732
92 185 -344219569/193194936
92 186 476729443/193194936
92 189 -375253/129141
92 190 -476729443/193194936
92 191 -90028679/193194936
92 192 -5595052/8049789
92 194 90028679/96597468
92 195 7392599/1951464
92 197 -375253/258282
92 198 -156932561/48298734
92 204 376519/516564
92 205 -375253/516564
92 206 -375253/516564
92 207 373987/516564
92 208 -375253/172188
92 216 -16929809/24149367
92 218 16929809/48298734
92 226 -16929809/48298734
92 231 108394663/68186448
92 232 -27318277/52689528
92 233 -98503285/17563176
92 234 98503285/17563176
92 236 1158241/1033128
92 237 324173/315678
92 238 -51494911/17563176
92 239 -4158509/1951464
92 240 4158509/975732
92 241 1678537/1894068
92 242 15269176/2195397
92 243 -4158509/1951464
92 244 -1678537/1894068
92 245 -15269176/2195397
92 249 1122829/1033128
92 250 305125/516564
92 251 -2951/43047
92 252 2673505/5682204
92 253 -149011/258282
92 254 -312760/731799
92 255 -18309523/2927196
92 256 16929809/48298734
92 257 24410879/5682204
92 258 -16929809/48298734
92 259 -6236933/2841102
92 260 2405/9566
92 261 137679355/17563176
92 262 -416245747087/10432526544
92 263 53502124339/579584808
92 264 -21686207453/869377212
92 266 375253/516564
92 267 -1873733/1033128
92 268 -363620925677/3477508848
92 269 -16789034923/289792404
92 270 106466608241/1738754424
92 271 237769613441/1738754424
92 272 28011486397/1738754424
92 273 -6489445573/79034292
92 275 -187943/129141
92 276 375253/172188
92 277 375253/172188
92 278 -373987/516564
92 279 -373987/258282
92 280 45541430863/1738754424
92 281 21632748739/434688606
92 283 16929809/48298734
92 285 -1394433208381/20865053088
92 286 917616617/158068584
92 287 -794256551/26344764
92 290 6236933/3788136
92 292 -112657709/8523306
92 293 -232472083/8781588
92 294 461677357/26344764
92 296 -1678537/1894068
92 298 3879422033/102279672
92 299 394185260/6586191
92 308 6236933/7576272
92 309 -31184665/11364408
92 310 -6236933/1894068
92 313 884583179/17046612
92 314 2687756891/102279672
92 315 -1/2
92 316 -2842889833/102279672
92 318 -88841595319/1738754424
92 319 -91279/28698
92 320 418002179/96597468
92 321 -89498174963/1738754424
92 323 1678537/1894068
92 325 385258201/102279672
92 328 -244139809/96597468
92 329 -6236933/2841102
92 331 1/2
92 333 4913334697/316137168
92 334 473164819/52689528
92 336 48223/57396
92 337 24767/344376
92 338 5702/14349
92 339 -951107429/102279672
92 340 -120723643/6586191
92 345 -32833/19132
92 346 1948/14349
92 347 -30977/28698
92 348 -54859/28698
92 349 34518757/11364408
92 350 46201/52613
92 351 -2723/19132
92 352 -14639/28698
92 353 -2882804383/102279672
92 354 -87804407/2324538
92 355 -27/9566
92 356 48093481/5682204
92 358 -2045777381/48298734
92 359 -8999065/2927196
92 360 -418002179/96597468
92 361 16003022/1162269
92 362 -11204/4783
92 363 -1678537/1894068
92 365 11778775/1162269
92 368 244139809/96597468
92 369 6236933/2841102
92 371 -1189/4783
92 373 -5722808665/158068584
92 405 -626639/774846
92 406 -32422/129141
92 407 77845/38264
92 409 -197306/129141
92 410 62407/258282
92 411 5609/57396
92 413 9095/9566
92 414 27509/114792
92 415 43291/28698
92 418 -23089/57396
92 419 375253/258282
92 420 -18245/28698
92 421 -375253/129141
92 422 713977/258282
92 423 -7265/28698
92 425 374831/172188
92 426 1399/28698
92 428 10353013/6198768
92 429 -1279889/344376
92 430 -112955/57396
92 431 37898813/7576272
92 432 23001293/22728816
92 433 -208255/114792
92 434 5609/57396
92 435 41255887/11364408
92 436 31184665/11364408
92 437 -11591/4783
92 438 -6236933/1420551
92 439 -376097/172188
92 440 18245/28698
92 441 375253/129141
92 442 8703385/5682204
92 443 -14530/14349
92 445 -374831/172188
92 446 -6236933/2841102
92 447 -1399/28698
92 449 -363817/473517
92 450 -303497/344376
92 451 27895/28698
92 452 -3839/57396
92 453 2904/4783
92 455 -16117/14349
92 456 -2405/9566
92 457 -492667/344376
92 458 -19651311571/613678032
92 459 -10598970023/204559344
92 460 2452035961/102279672
92 461 2290806101/51139836
92 463 6236933/2841102
92 465 -2113372429/1227356064
92 466 -35643/19132
92 467 2289613885/102279672
92 468 625520/731799
92 469 167040991921/1738754424
92 470 12723799/1463598
92 471 1044983/975732
92 472 15724921166/217344303
92 473 14116/4783
92 474 -166717/258282
92 476 6345/4783
92 477 -200643163/51139836
92 480 16929809/48298734
92 481 6236933/2841102
92 483 659/14349
92 487 150620599/64398312
92 488 16929809/48298734
92 489 7937837/193194936
92 490 -3395291675/579584808
92 491 12122628737/434688606
92 492 94051181/48298734
92 493 16929809/96597468
92 494 12183145/32199156
92 495 187943/129141
92 496 24737671243/1738754424
92 497 36301194365/1738754424
92 498 -1044983/487866
92 499 -405719/325244
92 500 16929809/64398312
92 501 551126203/193194936
92 502 -16929809/64398312
92 503 1044983/650488
92 504 1902094/731799
92 505 179372/2195397
92 506 42581183455/1738754424
92 507 -21549551/1463598
92 508 -162995981/8781588
92 509 22163449/4390794
92 510 -15988511/2195397
92 513 17509477/11364408
92 514 6236933/2841102
92 515 -54931075/11364408
92 516 299603107/34093224
92 517 574398497/25569918
92 518 1319245/315678
92 519 6236933/5682204
92 520 -6236933/2841102
92 522 -4531387001/102279672
92 523 -16028125/102279672
92 524 2104159/258282
92 525 6236933/3788136
92 526 -87547385/11364408
92 527 -6236933/3788136
92 528 -1286203/1033128
92 529 520528729/102279672
92 530 -375253/258282
92 531 -375253/258282
92 532 -376519/516564
92 533 -187943/129141
92 534 377785/516564
92 535 243671/172188
92 536 -137407/114792
92 537 5816/14349
92 538 61135/114792
92 539 25181/57396
92 540 45555/38264
92 541 -12157/14349
92 542 -62431/114792
92 543 -648/4783
92 544 58813/114792
92 545 9563/4783
92 546 9011/14349
92 547 2645/28698
92 548 2405/9566
92 549 -2908/4783
92 550 -432/4783
92 551 -396833/57396
92 582 385621003/52689528
92 583 3358908757/26344764
93 81 -11/18
93 88 11/18
93 108 83/36
93 109 -31/9
93 110 7/6
93 114 7/2
93 121 31/9
93 128 -7/6
93 146 -83/36
93 147 -7/2
93 149 2/3
93 151 -2/3
93 154 -7/6
93 159 7/6
93 262 -86/27
93 263 61/12
93 264 -41/18
93 268 -46/9
93 269 -7/6
93 270 61/18
93 271 43/18
93 272 -5/9
93 273 -31/9
93 280 23/18
93 281 83/18
93 285 -31/108
93 292 7/6
93 298 -61/18
93 313 -61/12
93 314 -43/18
93 316 41/18
93 318 -41/18
93 321 4/9
93 325 -4/9
93 339 5/9
93 353 41/18
93 354 31/9
93 361 10/9
93 365 -10/9
93 458 86/27
93 459 46/9
93 460 -23/18
93 461 -83/18
93 465 31/108
93 467 -53/18
93 469 53/18
93 472 -7/18
93 477 7/18
93 490 5/6
93 491 20/9
93 496 -79/18
93 497 1/18
93 506 11/18
93 508 -1/2
93 516 -5/6
93 517 -20/9
93 522 79/18
93 523 -1/18
93 529 -11/18
94 11 -1/4
94 13 1/2
94 15 1/2
94 16 -1/2
94 30 -1/4
94 31 -1/2
94 32 1/2
94 61 -1/2
95 11 -1/4
95 14 1/2
95 15 -1/2
95 16 1/2
95 20 1/2
95 35 -1/4
95 36 1/2
95 37 -1/2
95 39 -1/2
95 45 1/2
95 50 -1/2
95 62 1/2
95 77 -1/6
96 11 -1/4
96 15 1/2
96 16 -1/2
96 18 1/2
96 43 -1/2
96 48 1/2
96 55 -1/4
96 59 -1/2
97 11 -1/4
97 15 -1/2
97 16 1/2
97 19 1/2
97 20 1/2
97 44 1/2
97 45 1/2
97 49 -1/2
97 50 -1/2
97 57 -1/4
97 58 -1/2
97 60 1/2
97 77 -1/6
98 1 -7/12
98 3 1/6
98 5 -13/264
98 6 -31/264
98 8 7/12
98 11 22/9
98 15 -22/9
98 16 22/9
98 18 -44/9
98 41 -22/9
98 43 44/9
98 46 22/9
98 48 -44/9
98 55 22/9
98 59 44/9
98 66 44/9
99 1 -7/12
99 4 1/6
99 5 -1/6
99 9 7/12
99 10 3/4
99 11 22/9
99 15 22/9
99 16 -22/9
99 19 -44/9
99 20 -44/9
99 40 22/9
99 41 -22/9
99 44 -44/9
99 45 -44/9
99 49 44/9
99 50 44/9
99 57 22/9
99 58 44/9
99 60 -44/9
99 68 -44/9
99 77 22/27
100 1 -7/12
100 3 11/12
100 5 -13/264
100 6 -31/264
100 8 -1/6
100 11 22/9
100 13 -44/9
100 15 -22/9
100 16 22/9
100 30 22/9
100 31 44/9
100 32 -44/9
100 41 -22/9
100 46 22/9
100 61 44/9
100 63 44/9
101 1 -7/12
101 4 11/12
101 5 -1/6
101 9 -1/6
101 10 3/4
101 11 22/9
101 14 -44/9
101 15 22/9
101 16 -22/9
101 20 -44/9
101 35 22/9
101 36 -44/9
101 37 44/9
101 39 44/9
101 40 22/9
101 41 -22/9
101 45 -44/9
101 50 44/9
101 62 -44/9
101 65 -44/9
101 77 22/27
110 4 2/3
110 9 -2/3
111 3 2/3
111 8 -2/3
120 1 -1/2
120 3 1/2
120 11 4/3
120 13 -8/3
120 15 -4/3
120 16 4/3
120 30 4/3
120 31 8/3
120 32 -8/3
120 41 -4/3
120 46 4/3
120 61 8/3
120 63 8/3
121 1 -1/2
121 4 1/2
121 10 1/2
121 11 4/3
121 14 -8/3
121 15 4/3
121 16 -4/3
121 20 -8/3
121 35 4/3
121 36 -8/3
121 37 8/3
121 39 8/3
121 40 4/3
121 41 -4/3
121 45 -8/3
121 50 8/3
121 62 -8/3
121 65 -8/3
121 77 4/9
122 1 -1/2
122 8 1/2
122 11 4/3
122 15 -4/3
122 16 4/3
122 18 -8/3
122 41 -4/3
122 43 8/3
122 46 4/3
122 48 -8/3
122 55 4/3
122 59 8/3
122 66 8/3
123 1 -1/2
123 9 1/2
123 10 1/2
123 11 4/3
123 15 4/3
123 16 -4/3
123 19 -8/3
123 20 -8/3
123 40 4/3
123 41 -4/3
123 44 -8/3
123 45 -8/3
123 49 8/3
123 50 8/3
123 57 4/3
123 58 8/3
123 60 -8/3
123 68 -8/3
123 77 4/9
124 0 -13/24
124 1 13/264
124 5 -13/264
135 11 1/8
135 13 -1/4
135 15 -1/8
135 16 1/8
135 30 1/8
135 31 1/4
135 32 -1/4
135 41 -1/8
135 46 1/8
135 61 1/4
135 63 1/4
136 11 1/8
136 14 -1/4
136 15 1/8
136 16 -1/8
136 20 -1/4
136 35 1/8
136 36 -1/4
136 37 1/4
136 39 1/4
136 40 1/8
136 41 -1/8
136 45 -1/4
136 50 1/4
136 62 -1/4
136 65 -1/4
136 77 1/24
137 11 1/8
137 15 -1/8
137 16 1/8
137 18 -1/4
137 41 -1/8
137 43 1/4
137 46 1/8
137 48 -1/4
137 55 1/8
137 59 1/4
137 66 1/4
138 11 1/8
138 15 1/8
138 16 -1/8
138 19 -1/4
138 20 -1/4
138 40 1/8
138 41 -1/8
138 44 -1/4
138 45 -1/4
138 49 1/4
138 50 1/4
138 57 1/8
138 58 1/4
138 60 -1/4
138 68 -1/4
138 77 1/24
139 1 -13/96
139 5 13/96
148 5 -65/132
148 6 65/132
149 1 1/2
149 5 -1/2
150 1 1/2
150 6 -1/2
155 75 -1/4
155 4874 0


==> anc/uubddbH/matrix_pmmp_2L_Nc2_Nf0 <==
0 78 623/272
0 79 111/34
0 80 -7/34
0 81 981/136
0 82 -639/136
0 83 1197/272
0 89 -433/68
0 90 167/68
0 91 -7/17
0 92 9/2
0 93 -7/2
0 94 7/17
0 100 -103/34
0 101 21/68
0 102 7/17
0 103 -7/17
0 107 -7/34
0 108 -2019/272
0 109 123/68
0 110 -1433/136
0 114 -775/136
0 115 213/136
0 116 59/34
0 122 70/17
0 123 -873/136
0 129 369/136
0 150 69/68
0 151 -74/17
0 153 -7/17
0 154 -457/136
0 161 -9/2
0 162 -1/2
0 166 3475/1632
0 167 73/17
0 168 6/17
0 169 229/272
0 170 -693/272
0 171 7/34
0 177 -127/272
0 178 6/17
0 179 7/17
0 180 -7/17
0 184 -5/17
0 185 -303/34
0 186 611/136
0 187 -3/2
0 190 -1019/136
0 191 123/136
0 192 37/34
0 194 13/68
0 195 21/68
0 198 -29/17
0 216 -24/17
0 218 12/17
0 225 -6
0 226 -12/17
0 231 139/48
0 232 -137/204
0 233 -21/68
0 234 21/68
0 238 29/17
0 239 -7/34
0 240 7/17
0 242 7/34
0 243 -7/34
0 245 -7/34
0 254 69/68
0 255 -7/34
0 256 12/17
0 258 -12/17
0 261 -1277/816
0 262 -2551/816
0 263 209/68
0 264 813/136
0 268 -443/272
0 269 -165/136
0 270 11/136
0 271 73/136
0 272 147/34
0 273 123/68
0 280 -1551/136
0 281 897/136
0 282 3/2
0 283 12/17
0 285 347/1632
0 286 343/816
0 287 -451/272
0 293 -131/136
0 294 285/136
0 299 -411/136
0 318 227/136
0 320 7/17
0 321 207/68
0 327 -3/2
0 328 -7/34
0 333 553/272
0 334 399/136
0 340 -581/136
0 358 -707/68
0 359 -7/34
0 360 -7/17
0 361 13/4
0 367 3/2
0 368 7/34
0 373 7039/1632
0 468 -69/34
0 469 1779/136
0 470 7/17
0 471 -5/17
0 472 -399/136
0 479 9/2
0 480 41/34
0 486 12
0 487 -251/68
0 488 -56/17
0 489 281/68
0 490 275/136
0 491 29/17
0 492 -77/17
0 493 -163/68
0 494 -12/17
0 495 -3/2
0 496 -381/136
0 497 -393/136
0 498 -177/17
0 499 -69/68
0 500 -81/136
0 501 841/68
0 502 387/136
0 503 52/17
0 504 -27/17
0 505 -23/34
0 506 59/136
0 507 77/68
0 508 -781/136
0 509 303/34
0 510 -24/17
0 511 3/2
0 512 -1
0 582 -2215/816
0 583 29215/408
1 78 13/8
1 81 -4
1 82 41/8
1 83 21/4
1 89 -61/4
1 108 20
1 109 -77/2
1 110 3/2
1 114 45
1 115 103/8
1 116 -12
1 122 -24
1 123 -9
1 129 39/2
1 151 -3
1 154 -15
1 166 111/8
1 262 -577/24
1 263 381/8
1 264 -67/4
1 268 -407/8
1 269 -177/8
1 270 32
1 271 203/4
1 272 5/2
1 273 -77/2
1 280 13
1 281 65/2
1 285 -503/24
1 286 17/12
1 287 -10
1 293 -57/8
1 294 13/2
1 299 19
1 318 -47/2
1 321 -14
1 333 47/12
1 334 7/2
1 340 -8
1 358 -27/2
1 361 17/2
1 373 -269/24
1 469 40
1 472 41/2
1 486 12
1 487 3/4
1 490 3/2
1 491 17
1 492 3/4
1 496 -47/4
1 497 13/2
1 502 -3/4
1 503 3/4
1 504 3/4
1 506 10
1 507 -9/2
1 508 -33/4
1 510 -9/4
1 582 4
1 583 28
2 78 143130006145/632274336
2 79 70126837549/1159169616
2 80 -1639320787/52689528
2 81 -1466365129175/2608131636
2 82 1006145463389/1264548672
2 83 327563895353/421516224
2 84 1717/162
2 85 37449839/1549692
2 86 -1797713441/136372896
2 87 -13751141/688752
2 88 -1396836578/38354877
2 89 -1391513196277/632274336
2 90 47100748/2683263
2 91 -21547374197/289792404
2 93 -245433145/6198768
2 94 70595509753/1159169616
2 95 -2359/162
2 96 245433145/6198768
2 97 83390305/6198768
2 98 2015/54
2 99 503/162
2 100 -10168157459/96597468
2 101 24266181755/210758112
2 102 1019089127/11708784
2 103 -1019089127/11708784
2 104 -3119/324
2 105 -94122527/6198768
2 106 -43622059/1894068
2 107 -17708898607/105379056
2 108 117527106104629/41730106176
2 109 -10302323355239/1896823008
2 110 589095846979/3477508848
2 112 -49086629/2066256
2 113 25445237/3099384
2 114 14805869321395/2318339232
2 115 1213374238595/632274336
2 116 -188532074521/105379056
2 117 5/9
2 119 -991/324
2 120 49/12
2 121 -4478636759/27894456
2 122 -786438031061/210758112
2 123 -264000602687/210758112
2 124 1091/54
2 125 -1160365/516564
2 126 653100769/68186448
2 127 -49/12
2 128 31992275615/409118688
2 129 596705658973/210758112
2 130 235/108
2 131 991/324
2 132 -475/27
2 133 -20/27
2 134 -4775/324
2 135 9537433/2066256
2 136 -7970447/1549692
2 137 -25154627/2066256
2 139 -29021981/1549692
2 140 -1155904153/45457632
2 141 -8252531/1033128
2 143 192679543/3788136
2 144 39467411/1377504
2 145 -11965129/688752
2 146 297756861697/2454712128
2 147 7054841909/45457632
2 148 4015471/172188
2 149 -43454195/18596304
2 150 -263836499/17563176
2 151 -30959242073/79034292
2 152 11747585/688752
2 153 -6084268324/72448101
2 154 -14438225025383/6955017696
2 155 -95155/4783
2 156 -2605741921/68186448
2 157 -19/6
2 158 -70031/28698
2 159 -16496138825/409118688
2 160 -3/2
2 163 -37/18
2 164 518317/172188
2 166 1903986142147/843032448
2 167 -325947359/5854392
2 168 45317137079/1159169616
2 169 -80942301281/4636678464
2 170 13070643689/4636678464
2 171 73743143501/1159169616
2 172 1135/324
2 173 49086629/3099384
2 174 14338273/2066256
2 175 -559/27
2 176 -503/324
2 177 -158235147155/1545559488
2 178 36684185587/1159169616
2 179 30308879213/289792404
2 180 -30308879213/289792404
2 181 467/324
2 182 -49086629/1549692
2 183 45250663/1549692
2 184 194259479/17563176
2 185 -28139504467/579584808
2 186 -70740137471/2318339232
2 189 -49086629/1549692
2 190 70740137471/2318339232
2 191 59303960819/2318339232
2 192 -75339518737/1159169616
2 194 -59303960819/1159169616
2 195 207015791/2195397
2 196 221/54
2 197 -80290921/3099384
2 198 -23157287365/289792404
2 199 895/324
2 200 -1793/324
2 201 367/54
2 202 121/54
2 203 241/108
2 204 72728021/6198768
2 205 -49086629/6198768
2 206 -49086629/6198768
2 207 7146829/688752
2 208 -34603705/2066256
2 209 -397/18
2 210 367/54
2 211 -433/162
2 212 -503/162
2 213 -439/18
2 214 227/108
2 216 -9611582297/96597468
2 217 103/9
2 218 5128058477/64398312
2 221 -401/162
2 222 -211/18
2 226 -9611582297/193194936
2 227 -22/27
2 228 37/18
2 229 -559/27
2 231 111579355511/818237376
2 232 5181350537/632274336
2 233 -12314963057/105379056
2 234 12314963057/105379056
2 235 8879/648
2 236 -148476301/12397536
2 237 52520551/34093224
2 238 -7361883073/52689528
2 239 -1019089127/23417568
2 240 1019089127/11708784
2 241 60200579/7576272
2 242 15458123971/105379056
2 243 -1019089127/23417568
2 244 -60200579/7576272
2 245 -15458123971/105379056
2 246 3119/648
2 247 401/162
2 248 -160/9
2 249 94122527/12397536
2 250 78164219/6198768
2 251 20216569/516564
2 252 -2089058861/68186448
2 253 7729045/387423
2 254 -263836499/17563176
2 255 -4360857295/35126352
2 256 52567313705/579584808
2 257 -1423157107/68186448
2 258 -9611582297/193194936
2 259 -79123279/11364408
2 260 254405/86094
2 261 53232306841/210758112
2 262 -207526768265303/62595159264
2 263 45821662705969/6955017696
2 264 -97104162340061/41730106176
2 266 49086629/6198768
2 267 -198150361/12397536
2 268 -147676460000191/20865053088
2 269 -44896358592235/13910035392
2 270 93569587258187/20865053088
2 271 154445045426147/20865053088
2 272 1013837160473/2608131636
2 273 -10302323355239/1896823008
2 275 -60907325/3099384
2 276 49086629/2066256
2 277 49086629/2066256
2 278 -25445237/6198768
2 279 -25445237/3099384
2 280 39861127037947/20865053088
2 281 91618328108869/20865053088
2 283 9611582297/193194936
2 285 -789578846523793/250380637056
2 286 899989313719/3793646016
2 287 -905954101159/632274336
2 288 49/24
2 290 1228979623/136372896
2 291 -49/24
2 292 -3002636665/51139836
2 293 -485738996287/421516224
2 294 286561760875/316137168
2 295 -19/6
2 296 -333247279/68186448
2 297 49/12
2 298 207450168065/1227356064
2 299 869620503107/316137168
2 300 65/18
2 301 -3/4
2 302 47/18
2 303 -61/18
2 304 -49/12
2 308 1151954191/272745792
2 309 -1524414193/136372896
2 310 -1228979623/68186448
2 311 -499/72
2 312 88/9
2 313 45612984575/204559344
2 314 133736409251/1227356064
2 316 -150643779217/1227356064
2 318 -35418504898775/10432526544
2 319 -11987459/688752
2 320 30308879213/289792404
2 321 -44180303236631/20865053088
2 322 1/3
2 323 60200579/7576272
2 324 47/18
2 325 20693299585/1227356064
2 326 -3/2
2 328 -26928717449/386389872
2 329 -88383167/11364408
2 331 1/4
2 333 5481263382563/7587292032
2 334 72900198199/158068584
2 335 -44/9
2 336 15385939/688752
2 337 6692029/1377504
2 338 141707/38264
2 339 -53183488757/1227356064
2 340 -157687563029/158068584
2 341 -20/27
2 342 -253/18
2 343 -3/2
2 344 367/54
2 345 -21092521/2066256
2 346 -4846265/1033128
2 347 767375/344376
2 348 -11534803/258282
2 349 5371831093/136372896
2 350 -73426525/11364408
2 351 5556545/688752
2 352 -8107271/344376
2 353 -150792980407/1227356064
2 354 -4478636759/27894456
2 355 -254405/43047
2 356 917788679/22728816
2 358 -4328219114245/2318339232
2 359 -1874748443/17563176
2 360 -30308879213/289792404
2 361 125982381961/111577824
2 362 -14027891/344376
2 363 -60200579/7576272
2 364 -47/18
2 365 680438263/13947228
2 366 3/2
2 368 26928717449/386389872
2 369 88383167/11364408
2 371 465763/172188
2 373 -12731864858797/7587292032
2 374 877/972
2 375 -307/81
2 376 -79/27
2 377 985/648
2 378 -4493/648
2 379 -401/324
2 380 1045/324
2 381 -775/162
2 382 233/36
2 383 869/54
2 384 -529/324
2 385 152/27
2 386 3/2
2 387 -401/324
2 390 -103/9
2 391 1793/162
2 394 401/162
2 395 -71/18
2 397 -2
2 400 22/27
2 401 -37/18
2 402 559/27
2 404 18277/1944
2 405 -22151963/4649076
2 406 -40185907/3099384
2 407 113733755/4132512
2 409 -22874579/774846
2 410 258175/387423
2 411 15121843/2066256
2 413 -10428395/1033128
2 414 -623183/459168
2 415 1634939/129141
2 418 9932029/688752
2 419 49086629/3099384
2 420 4061129/344376
2 421 -49086629/1549692
2 422 86143373/3099384
2 423 -104239/86094
2 425 41206165/2066256
2 426 -5426225/258282
2 428 517780445/74385216
2 429 86742119/37192608
2 430 5744335/2066256
2 431 6300618743/272745792
2 432 2637791765/272745792
2 433 153691/459168
2 434 15121843/2066256
2 435 2608024615/136372896
2 436 1524414193/136372896
2 437 378965/114792
2 438 -79123279/5682204
2 439 -64847557/2066256
2 440 -4061129/344376
2 441 49086629/1549692
2 442 -122900419/2525424
2 443 -208478/43047
2 445 -41206165/2066256
2 446 -79123279/11364408
2 447 5426225/258282
2 449 -2299107053/102279672
2 450 -33357593/1377504
2 451 29519573/688752
2 452 -2281343/688752
2 453 -420033/38264
2 454 -61/18
2 455 -13246627/344376
2 456 -254405/86094
2 457 -164959309/4132512
2 458 -1018278881443/7364136384
2 459 -543526715783/2454712128
2 460 137865381433/1227356064
2 461 118010254361/613678032
2 462 3/2
2 463 79123279/11364408
2 465 -21306394381/14728272768
2 466 -3236687/229584
2 467 103951167421/1227356064
2 468 263836499/8781588
2 469 117964221733027/20865053088
2 470 8122587755/35126352
2 471 -117974761/17563176
2 472 63936272886073/20865053088
2 473 6136139/86094
2 474 91565887/1549692
2 475 59/9
2 476 14086999/344376
2 477 -15541725127/613678032
2 478 3/2
2 480 9611582297/193194936
2 481 79123279/11364408
2 482 37/18
2 483 -1027127/172188
2 487 89452505317/1159169616
2 488 9611582297/193194936
2 489 -69619973749/579584808
2 490 481541882165/3477508848
2 491 24077730870745/10432526544
2 492 57007653011/386389872
2 493 9611582297/386389872
2 494 -44069353855/1159169616
2 495 60907325/3099384
2 496 -29592367163237/20865053088
2 497 9877984824721/10432526544
2 498 -637256807/26344764
2 499 -95712563/3902928
2 500 9611582297/257593248
2 501 4393666168/72448101
2 502 -9611582297/257593248
2 503 7393107553/105379056
2 504 828014399/17563176
2 505 -21969949/26344764
2 506 28559416413553/20865053088
2 507 -46501179281/70252704
2 508 -104982478541/105379056
2 509 1737372337/13172382
2 510 -38706289913/105379056
2 513 338848295/45457632
2 514 73441075/11364408
2 515 -2710142467/136372896
2 516 18728593267/409118688
2 517 31836959537/306839016
2 518 711348613/34093224
2 519 79123279/22728816
2 520 -366587365/34093224
2 521 565/324
2 522 -243498100265/1227356064
2 523 -10390150669/1227356064
2 524 50282005/1033128
2 525 90487687/15152544
2 526 -5926636945/136372896
2 527 -79123279/15152544
2 528 -453036695/12397536
2 529 33284781865/1227356064
2 530 -49086629/3099384
2 531 -49086629/3099384
2 532 -72728021/6198768
2 533 -60907325/3099384
2 534 96369413/6198768
2 535 52723657/2066256
2 536 -4384673/459168
2 537 627049/258282
2 538 -9316637/1377504
2 539 4527581/229584
2 540 21720053/1377504
2 541 -2547841/344376
2 542 146071/459168
2 543 -311336/43047
2 544 17346481/1377504
2 545 5950841/172188
2 546 21945/4783
2 547 -285619/114792
2 548 254405/86094
2 549 -627049/172188
2 550 -62767/86094
2 551 -22285367/229584
2 552 401/324
2 553 239/324
2 554 307/81
2 555 -565/324
2 556 -232/81
2 557 -221/108
2 558 3/4
2 559 -5/18
2 560 221/54
2 562 145/18
2 563 -27/2
2 564 -49/9
2 565 -12
2 566 -59/18
2 567 5/9
2 568 -19/6
2 569 -2/3
2 570 -49/12
2 571 -1/2
2 579 1/2
2 580 1/2
2 582 881774209729/2529097344
2 583 406840960525/79034292
3 78 -704308103/8781588
3 79 -3202418563/128796624
3 80 70467769/5854392
3 81 209524036787/1159169616
3 82 -40496768897/140505408
3 83 -13108533143/46835136
3 84 -55/18
3 85 -2043851/172188
3 86 203466473/15152544
3 87 745811/76528
3 88 313947571/8523306
3 89 55284310909/70252704
3 90 -234529369/21466104
3 91 433358617/16099578
3 93 12626515/688752
3 94 -2772820867/128796624
3 95 125/36
3 96 -12626515/688752
3 97 -3711487/688752
3 98 -121/12
3 99 -37/36
3 100 129120279/3577684
3 101 -1057939211/23417568
3 102 -47305697/1300976
3 103 47305697/1300976
3 104 55/18
3 105 6359021/688752
3 106 11401895/1262712
3 107 776068135/11708784
3 108 -4372776027727/4636678464
3 109 390763806035/210758112
3 110 -3094460135/193194936
3 112 2525303/229584
3 113 -1743929/344376
3 114 -566596054657/257593248
3 115 -48623320493/70252704
3 116 7564187305/11708784
3 117 -1/2
3 119 1/9
3 120 -3/4
3 121 501175643/3099384
3 122 31655161073/23417568
3 123 10473426869/23417568
3 124 -73/12
3 125 -54085/28698
3 126 -27585013/7576272
3 127 3/4
3 128 -3370766819/45457632
3 129 -23835760927/23417568
3 130 -17/24
3 131 -1/9
3 132 61/12
3 133 5/12
3 134 41/9
3 135 -240277/229584
3 136 397627/86094
3 137 1068857/229584
3 139 1010407/86094
3 140 27126443/1683616
3 141 -665665/114792
3 143 -16766729/631356
3 144 -1695341/153056
3 145 203719/76528
3 146 -32361011821/272745792
3 147 -814287041/5050848
3 148 -217465/19132
3 149 26316935/2066256
3 150 11091425/1951464
3 151 542718535/4390794
3 152 -971297/76528
3 153 241275886/8049789
3 154 554304338177/772779744
3 155 82047/9566
3 156 138360601/7576272
3 157 3/2
3 158 4827/4783
3 159 1899584981/45457632
3 163 1/2
3 164 -3250/4783
3 166 -76249111285/93670272
3 167 9200489/731799
3 168 -1552463183/128796624
3 169 5892698453/515186496
3 170 816285955/515186496
3 171 -3309336389/128796624
3 172 -71/72
3 173 -2525303/344376
3 174 -251945/229584
3 175 137/24
3 176 37/72
3 177 7106253647/171728832
3 178 -1312758355/128796624
3 179 -1326427001/32199156
3 180 1326427001/32199156
3 181 -7/18
3 182 2525303/172188
3 183 -2247889/172188
3 184 -12747761/1951464
3 185 1353580501/64398312
3 186 1158092267/257593248
3 189 2525303/172188
3 190 -1158092267/257593248
3 191 -1724870135/257593248
3 192 2944549699/128796624
3 194 1724870135/128796624
3 195 -19278463/487866
3 196 -4/3
3 197 3711487/344376
3 198 1175397907/32199156
3 199 -59/72
3 200 31/18
3 201 -17/12
3 202 -5/12
3 203 -1/3
3 204 -3306677/688752
3 205 2525303/688752
3 206 2525303/688752
3 207 -1161647/229584
3 208 1760023/229584
3 209 23/4
3 210 -17/12
3 211 13/18
3 212 37/36
3 213 13/2
3 214 -17/12
3 216 109687679/3577684
3 217 -13/4
3 218 -525835657/21466104
3 221 29/18
3 222 7/2
3 226 109687679/7155368
3 227 -7/24
3 228 -1/2
3 229 137/24
3 231 -4637919053/90915264
3 232 -35572367/70252704
3 233 283523209/5854392
3 234 -283523209/5854392
3 235 -34/9
3 236 724279/1377504
3 237 -6072431/1894068
3 238 546755789/11708784
3 239 47305697/2601952
3 240 -47305697/1300976
3 241 -2585311/841808
3 242 -708341563/11708784
3 243 47305697/2601952
3 244 2585311/841808
3 245 708341563/11708784
3 246 -55/36
3 247 -29/18
3 248 9/2
3 249 -6359021/1377504
3 250 -2994305/688752
3 251 -590275/57396
3 252 47605781/7576272
3 253 -901451/344376
3 254 11091425/1951464
3 255 210896077/3902928
3 256 -1799323379/64398312
3 257 -40612379/7576272
3 258 109687679/7155368
3 259 9467699/1262712
3 260 -27601/19132
3 261 -2158698565/23417568
3 262 7671268538243/6955017696
3 263 -860897053583/386389872
3 264 3546312892505/4636678464
3 266 -2525303/688752
3 267 11063767/1377504
3 268 5578613889109/2318339232
3 269 1745613826507/1545559488
3 270 -3509179370885/2318339232
3 271 -6026063975021/2318339232
3 272 -94011121735/579584808
3 273 390763806035/210758112
3 275 1457995/172188
3 276 -2525303/229584
3 277 -2525303/229584
3 278 1743929/688752
3 279 1743929/344376
3 280 -1485940813141/2318339232
3 281 -3362213825143/2318339232
3 283 -109687679/7155368
3 285 31484650535713/27820070784
3 286 -37016243185/421516224
3 287 18091782407/35126352
3 288 -3/8
3 290 -105202231/15152544
3 291 3/8
3 292 328092967/5682204
3 293 19762852459/46835136
3 294 -5667530291/17563176
3 295 3/2
3 296 22425991/7576272
3 297 -3/4
3 298 -22257867509/136372896
3 299 -17451203491/17563176
3 300 -1
3 301 -3/4
3 302 -1
3 303 2
3 304 3/4
3 308 -98257315/30305088
3 309 166427917/15152544
3 310 105202231/7576272
3 311 13/8
3 312 -5/2
3 313 -5082319307/22728816
3 314 -15542323199/136372896
3 316 16299939445/136372896
3 318 83687178167/72448101
3 319 863975/76528
3 320 -1326427001/32199156
3 321 1807241583419/2318339232
3 323 -2585311/841808
3 324 -1
3 325 -2196762925/136372896
3 328 1081652089/42932208
3 329 379142/52613
3 331 -3/4
3 333 -222956479505/843032448
3 334 -1459159763/8781588
3 335 7/8
3 336 -574105/76528
3 337 -143753/153056
3 338 -10524/4783
3 339 5159219837/136372896
3 340 12573498781/35126352
3 341 1/6
3 342 17/4
3 344 -17/12
3 345 1554733/229584
3 346 78167/114792
3 347 34261/38264
3 348 229484/14349
3 349 -256374013/15152544
3 350 -646205/1262712
3 351 -162821/76528
3 352 331205/38264
3 353 16185083983/136372896
3 354 501175643/3099384
3 355 27601/9566
3 356 -80750215/2525424
3 358 175919849269/257593248
3 359 20854169/487866
3 360 1326427001/32199156
3 361 -4672141813/12397536
3 362 661745/38264
3 363 2585311/841808
3 364 1
3 365 -33550535/774846
3 368 -1081652089/42932208
3 369 -379142/52613
3 371 -3313/4783
3 373 506058942883/843032448
3 374 -5/216
3 375 95/72
3 376 23/24
3 377 -17/36
3 378 19/9
3 379 29/36
3 380 -31/36
3 381 89/36
3 382 -13/8
3 383 -61/12
3 384 -2/9
3 385 -29/12
3 387 29/36
3 390 13/4
3 391 -31/9
3 394 -29/18
3 395 11/8
3 400 7/24
3 401 1/2
3 402 -137/24
3 404 -2155/864
3 405 3128581/1033128
3 406 687485/172188
3 407 -5641157/459168
3 409 3848939/344376
3 410 -259571/344376
3 411 -368329/229584
3 413 74879/114792
3 414 25875/153056
3 415 -84503/14349
3 418 -212059/76528
3 419 -2525303/344376
3 420 -70697/38264
3 421 2525303/172188
3 422 -4676663/344376
3 423 34129/38264
3 425 -2264845/229584
3 426 653759/114792
3 428 -44723105/8265024
3 429 39643921/4132512
3 430 840797/229584
3 431 -579306923/30305088
3 432 -178678961/30305088
3 433 566553/153056
3 434 -368329/229584
3 435 -212963515/15152544
3 436 -166427917/15152544
3 437 188391/38264
3 438 9467699/631356
3 439 3046219/229584
3 440 70697/38264
3 441 -2525303/172188
3 442 20758069/2525424
3 443 34129/9566
3 445 2264845/229584
3 446 9467699/1262712
3 447 -653759/114792
3 449 9378469/1420551
3 450 1231023/153056
3 451 -960401/76528
3 452 4313/76528
3 453 83499/38264
3 454 7/8
3 455 245705/19132
3 456 27601/19132
3 457 5761477/459168
3 458 113503715119/818237376
3 459 60978675539/272745792
3 460 -13489558261/136372896
3 461 -13191848321/68186448
3 463 -9467699/1262712
3 465 15144078937/1636474752
3 466 644739/76528
3 467 -13676345545/136372896
3 468 -11091425/975732
3 469 -4547823731245/2318339232
3 470 -372256007/3902928
3 471 -3966173/1951464
3 472 -2596464078919/2318339232
3 473 -134179/4783
3 474 -4443101/344376
3 475 -19/8
3 476 -265013/19132
3 477 1201451071/68186448
3 480 -109687679/7155368
3 481 -9467699/1262712
3 482 -1/2
3 483 40601/19132
3 487 -3640043113/128796624
3 488 -109687679/7155368
3 489 2356341901/64398312
3 490 -4980670267/193194936
3 491 -891459923029/1159169616
3 492 -2126116231/42932208
3 493 -109687679/14310736
3 494 1356029623/128796624
3 495 -1457995/172188
3 496 885215595971/2318339232
3 497 -197305623875/579584808
3 498 45398651/2927196
3 499 11340663/1300976
3 500 -329063037/28621472
3 501 -926482831/32199156
3 502 329063037/28621472
3 503 -324186985/11708784
3 504 -39454001/1951464
3 505 -134177/2927196
3 506 -1110955330267/2318339232
3 507 1871087669/7805856
3 508 515192725/1463598
3 509 -40092587/731799
3 510 1562166389/11708784
3 513 -26691331/5050848
3 514 -9467699/1262712
3 515 274905007/15152544
3 516 -1817284351/45457632
3 517 -3378541073/34093224
3 518 -60341653/3788136
3 519 -9467699/2525424
3 520 8350333/947034
3 521 -29/72
3 522 26448958277/136372896
3 523 206139217/136372896
3 524 -1254735/38264
3 525 -8204987/1683616
3 526 461401045/15152544
3 527 9467699/1683616
3 528 18115523/1377504
3 529 -3088296757/136372896
3 530 2525303/344376
3 531 2525303/344376
3 532 3306677/688752
3 533 1457995/172188
3 534 -4088051/688752
3 535 -2265451/229584
3 536 782265/153056
3 537 -43783/28698
3 538 154427/153056
3 539 -537441/76528
3 540 -1027835/153056
3 541 130201/38264
3 542 138873/153056
3 543 11936/4783
3 544 -682435/153056
3 545 -259301/19132
3 546 -25839/9566
3 547 801/38264
3 548 -27601/19132
3 549 43783/19132
3 550 1580/4783
3 551 3147339/76528
3 552 -29/36
3 553 -29/36
3 554 -95/72
3 555 29/72
3 556 11/18
3 557 11/12
3 558 3/4
3 559 1/4
3 560 -4/3
3 562 -19/8
3 563 15/4
3 564 11/8
3 565 -12
3 566 1
3 567 -1/2
3 568 3/2
3 570 3/4
3 582 -33651778339/281010816
3 583 -16842595837/8781588
4 11 -9/4
4 12 1/2
4 13 1/4
4 14 15/4
4 18 7/4
4 19 -7/4
4 20 5/2
4 21 1/4
4 22 1
4 23 1
4 24 -3/2
4 25 -3/2
4 29 3/2
4 30 -5/8
4 31 -1/4
4 32 1/4
4 34 1
4 35 -19/8
4 36 15/4
4 37 -15/4
4 39 -15/4
4 40 -1/4
4 41 2
4 43 -7/4
4 44 -7/4
4 45 1/2
4 46 -1/4
4 48 7/4
4 49 7/4
4 50 -7/2
4 55 -7/8
4 57 7/8
4 58 7/4
4 59 -7/4
4 60 -7/4
4 61 -3/4
4 62 17/4
4 63 5/4
4 64 1
4 65 9/4
4 66 -7/4
4 68 -7/4
4 70 -1
4 71 1/2
4 77 -1/12
4 78 -1735/272
4 79 -249/136
4 80 9/68
4 81 1123/68
4 82 -3107/136
4 83 -5181/272
4 89 4141/68
4 90 21/34
4 91 30/17
4 94 -30/17
4 100 249/68
4 101 -129/136
4 102 -9/34
4 103 9/34
4 107 111/68
4 108 -10789/136
4 109 5123/34
4 110 -543/68
4 114 -11949/68
4 115 -13733/272
4 116 6471/136
4 122 1689/17
4 123 4521/136
4 129 -1296/17
4 150 -45/136
4 151 795/68
4 153 30/17
4 154 7707/136
4 166 -2047/34
4 167 49/17
4 168 -111/136
4 169 -3/544
4 170 -333/544
4 171 -15/17
4 177 921/544
4 178 -111/136
4 179 -30/17
4 180 30/17
4 184 -9/68
4 185 69/68
4 186 555/272
4 190 -555/272
4 191 -333/272
4 192 30/17
4 194 333/136
4 195 -27/136
4 198 -93/68
4 216 111/34
4 218 -111/68
4 226 111/68
4 231 -65/32
4 232 -103/68
4 233 129/136
4 234 -129/136
4 238 747/136
4 239 9/68
4 240 -9/34
4 242 -111/68
4 243 9/68
4 245 111/68
4 254 -249/136
4 255 9/68
4 256 -111/68
4 258 111/68
4 261 -3897/544
4 262 152875/1632
4 263 -99891/544
4 264 4543/68
4 268 106703/544
4 269 23847/272
4 270 -8543/68
4 271 -27253/136
4 272 -145/17
4 273 5123/34
4 280 -3661/68
4 281 -16961/136
4 283 -111/68
4 285 273385/3264
4 286 -613/102
4 287 10411/272
4 293 4095/136
4 294 -3361/136
4 299 -2531/34
4 317 -3/2
4 318 12785/136
4 320 -30/17
4 321 1849/34
4 328 111/68
4 333 -63953/3264
4 334 -787/68
4 340 443/17
4 357 3/2
4 358 6621/136
4 359 9/68
4 360 30/17
4 361 -253/8
4 368 -111/68
4 373 79835/1632
4 468 147/68
4 469 -5249/34
4 470 -9/34
4 471 -9/68
4 472 -5401/68
4 480 -111/68
4 486 24
4 487 -231/136
4 488 -111/68
4 489 141/34
4 490 -705/136
4 491 -1103/17
4 492 -573/136
4 493 -111/136
4 494 111/68
4 496 6235/136
4 497 -1703/68
4 498 9/34
4 499 -57/136
4 500 -333/272
4 501 -39/34
4 502 333/272
4 503 -27/136
4 504 -189/136
4 505 15/68
4 506 -4991/136
4 507 2349/136
4 508 3369/136
4 509 -9/34
4 510 1311/136
4 582 -11461/1088
4 583 -26451/272
4 584 1939579/296208
4 585 59/24
4 586 -75557/9792
4 587 -1767091/148104
4 588 12694747/394944
4 589 288433123819/5667051456
4 590 3293601103/70252704
4 593 -144307381/2601952
4 594 -3528011/1184832
4 595 -86997529855/1889017152
4 596 431/136
4 597 -3623/816
4 598 95/144
4 599 806/153
4 600 513922511/42932208
4 601 3974147315/257593248
4 604 -195067783/7155368
4 605 1783/5984
4 606 228232727/32199156
4 607 4435/1632
4 608 22225/1632
4 609 -5097/272
4 610 -370443449/15611712
4 611 -74772173/11708784
4 614 2740181/325244
4 615 -25/272
4 616 67333407/1300976
4 617 81428285/1184832
4 618 -11101923/65824
4 619 -20984929621/386389872
4 620 -110701825739/1159169616
4 623 4497821513/42932208
4 624 517525/53856
4 625 298330506691/2125144296
4 626 19904219/215424
4 627 236410229387/2833525728
4 628 19813394759/140505408
4 631 -175806071/975732
4 632 -13913183/1184832
4 633 -42692524373/257593248
4 634 212787584533/3778034304
4 635 6591599483/46835136
4 636 36433/28698
4 637 -2715001/1262712
4 638 -469228681/2601952
4 639 -6385883695/772779744
4 640 -820031544625/5667051456
4 641 85/32
4 642 -82105/86094
4 643 74816455/15152544
4 644 246879/38264
4 645 -1202407111/136372896
4 646 -29679536719/70252704
4 649 -46858/4783
4 651 244715/28698
4 653 4996933/420904
4 654 -13/352
4 655 -6137899/631356
4 656 77791/38264
4 657 9353009/315678
4 658 250962373/487866
4 659 6035/2904
4 660 -5076526465/8500577184
4 662 -16711/11616
4 663 41/272
4 664 -205681/16456
4 665 5/16
4 666 -83/68
4 667 -11524709/197472
4 672 -13753/11616
4 683 -274144797529/3778034304
4 684 2027/816
4 685 -823/816
4 686 -905/272
4 687 389/136
4 688 303965479/42932208
4 689 375367477/32199156
4 692 -53941163/7155368
4 693 -7/1496
4 694 -82982795/10733052
4 695 1597/816
4 696 -2/17
4 697 -77/51
4 698 -224613781/21466104
4 699 -4034263679/257593248
4 702 58442185/3577684
4 703 -1695/5984
4 704 762601/1262712
4 705 5549/4896
4 706 -10871/2448
4 707 -71/102
4 711 3211/816
4 712 4319/4896
4 713 -6499351/3902928
4 714 -1137025/344376
4 717 554815/38264
4 719 -46103047/1951464
4 720 47219963/5366526
4 721 77987873/5366526
4 722 123925/57396
4 723 24785/57396
4 724 -99711973/7155368
4 725 377/1496
4 726 -664372169/42932208
4 727 -21/4
4 728 1137025/344376
4 729 1555325/1377504
4 730 -1
4 731 49/16
4 732 -6549360907/257593248
4 735 -554815/38264
4 737 1416595/114792
4 739 -91831/38264
4 740 1/32
4 741 225923/114792
4 742 13
4 743 5/2
4 744 20793299/1788842
4 745 -5/16
4 746 -18339/5984
4 749 -103/272
4 750 199/102
4 752 -185/408
4 753 195/136
4 762 3/2
4 763 35/68
4 769 704608679/85864416
4 770 -2863/816
4 771 3/34
4 772 -2375/1632
4 773 31184167/2601952
4 774 64638005/5854392
4 777 -14511325/650488
4 778 5/17
4 779 10973349/650488
4 780 -13823/192
4 781 113435/816
4 782 -2835/544
4 785 -87701/544
4 786 -6435/136
4 787 12383534/243933
4 788 24667169/2601952
4 791 -13173937/650488
4 792 117/544
4 793 7997719/76528
4 794 193666915/7805856
4 795 -24667169/2601952
4 796 -70595/57396
4 797 -69136/157839
4 798 13173937/650488
4 799 -117/544
4 800 -758355715/7805856
4 801 1/32
4 802 1122829/344376
4 803 26125171/7576272
4 805 -1/32
4 806 -54503837/5854392
4 809 130189/38264
4 811 -249377/114792
4 813 864769/420904
4 814 1/176
4 815 -2041219/1262712
4 817 9030963/325244
4 819 -55/136
4 822 -129/272
4 823 87/8
4 824 -93/34
4 825 623/408
4 826 4975/96
4 833 9/34
4 836 -782130975/10407808
4 837 -6752041/148104
4 838 291410641/1184832
4 839 280747474397/1000067904
4 840 2345331890437/4636678464
4 843 -49864290803/85864416
4 844 -21945481/592416
4 845 -193863129577/17001154368
4 846 -199977013/592416
4 847 -4616716044163/8500577184
4 848 -206886497045/210758112
4 851 563211041/487866
4 852 39023813/592416
4 853 2227999241449/8500577184
4 854 122428981/10417374
4 855 9158984587/386389872
4 856 -24785/19132
4 857 36383/28698
4 858 166182809/14310736
4 859 -1622383/197472
4 860 440486345407/708381432
4 862 -227405/114792
4 863 745235/172188
4 864 295956095881/257593248
4 867 332889/38264
4 869 -283319/38264
4 871 -190181/19132
4 873 497777/57396
4 875 -19685587687/14310736
4 877 -2530123/32912
4 880 27/68
4 881 704201/17952
4 883 -2/17
4 884 17837681/197472
4 890 -3/2
4 891 -35/68
4 895 586314779323/2833525728
4 896 362595667/3554496
4 897 4048992507/39354524
4 898 24319440269/70252704
4 901 -1714488367/3902928
4 902 -478543/17952
4 903 -6897617669/64398312
4 904 -1428007259957/5667051456
4 905 -1866765353/5854392
4 908 33074721/81311
4 909 526934593/386389872
4 910 -84027557107/257593248
4 913 -93/32
4 915 -44866447/1549692
4 916 -973273013/1463598
4 923 -5/2
4 924 13/32
4 925 5/2
4 927 7154069/57396
4 928 277240193/325244
4 929 4603/3168
4 930 -210065145515/4250288592
4 932 -11963/8712
4 933 -157/544
4 934 -22252597/197472
4 935 -7/4
4 936 -231/136
4 937 -11080745/65824
4 942 -19277/17424
4 947 9/34
4 953 -774182535127/8500577184
4 954 -203610183967/1416762864
4 955 -2734822213/11708784
4 956 1522/4783
4 957 1303/210452
4 958 375503965/1300976
4 959 57492472187/2833525728
4 960 364167315533/1416762864
4 961 1
4 962 -15382/4783
4 963 -23119639/5050848
4 964 1
4 965 538075595/45457632
4 966 6006668867/11708784
4 967 2451/19132
4 968 -13436/14349
4 969 -59171/19132
4 971 16462/14349
4 972 -3117767/1262712
4 973 74783/52613
4 974 -13/352
4 975 2086331/631356
4 976 21301/38264
4 977 -25279497/420904
4 978 -838771127/1300976
4 979 2990744035/250016976
4 980 98771672557/2833525728
4 981 4037/4783
4 982 -60356045/41669496
4 983 32429/153056
4 984 -38939988217/354190716
4 985 -2699095/650488
4 986 -182102477/21466104
4 987 -9399832183/41669496
4 988 -2283/4783
4 989 -1053089/631356
4 991 -117/4783
4 992 -2708622/578743
4 997 -9/34
4 1001 761/9566
4 1003 12278887070525/34002308736
4 1004 27/32
4 1006 93/32
4 1007 -7/4
4 1008 -57/32
4 1009 -147/32
4 1010 351943/114792
4 1011 -100627/43047
4 1012 23439/38264
4 1014 107641/86094
4 1015 -86305543/15152544
4 1016 -158719/19132
4 1017 -13/32
4 1018 18609097/7576272
4 1019 -409141/76528
4 1020 -3/2
4 1021 -122881/38264
4 1022 6227291989/272745792
4 1023 30541085/841808
4 1024 -25341/9566
4 1025 -15026873/2066256
4 1026 33625061/3902928
4 1027 -649084451/8781588
4 1028 -9081/19132
4 1029 -2013106945/128796624
4 1030 -289234887905/772779744
4 1031 31797/9566
4 1032 50827409/7576272
4 1033 3/2
4 1034 1459/4783
4 1035 -505651847/45457632
4 1044 -10599/19132
4 1046 39165382669/93670272
4 1049 -122723/38264
4 1051 117821/38264
4 1053 71063/4783
4 1055 -199753/14349
4 1056 262783/38264
4 1058 212315/38264
4 1082 -309623/28698
4 1084 2472021/420904
4 1085 -43/352
4 1086 -537287/157839
4 1087 -309889/19132
4 1089 3230477/420904
4 1091 -53/176
4 1112 4785971/1262712
4 1113 -108205/76528
4 1115 -29151/76528
4 1116 -228177161/2525424
4 1117 -52125033/420904
4 1118 -21263/9566
4 1119 259749/19132
4 1120 -1245255/325244
4 1121 6438134/81311
4 1122 -127467/19132
4 1123 58442185/3577684
4 1124 6439371759/14310736
4 1125 24927/9566
4 1126 287106/52613
4 1127 9/2
4 1128 -16680/4783
4 1129 14133981/420904
4 1132 -8309/19132
4 1133 -8144676389/15611712
4 1134 -152255/209088
4 1135 36392747731/500033952
4 1137 -1165/8712
4 1138 3/272
4 1139 404095/49368
4 1141 -941/2992
4 1142 2541365/98736
4 1144 1/176
4 1147 106973/34848
4 1154 655504152113/8500577184
4 1155 13189/9566
4 1156 -656530357/83338992
4 1157 663205/162622
4 1158 446483334221/2833525728
4 1159 1193006/81311
4 1160 -112465175/21466104
4 1161 3135042673/354190716
4 1162 -20361/9566
4 1163 -2392183/631356
4 1164 -9/2
4 1165 16797/4783
4 1166 -1059471491/41669496
4 1171 -9/34
4 1175 6787/19132
4 1178 65/136
4 1179 -9/34
4 1180 -11/136
4 1181 647741/197472
4 1182 3155579/49368
4 1183 14/17
4 1184 -9/68
4 1185 9/34
4 1187 -2531517/65824
4 1188 1805933/65824
4 1189 -101/34
4 1190 -165/136
4 1191 -27/136
4 1192 487/136
4 1193 27/136
4 1194 303/136
4 1195 117/68
4 1196 35/272
4 1197 7139503/197472
4 1198 -1793003/98736
4 1199 -16517/544
4 1200 101/34
4 1201 -203/34
4 1207 17/2904
4 1208 1547/4356
4 1213 -2635/2178
4 1214 1207/2178
4 1220 11509/17424
4 1281 475247784761/2833525728
4 1282 209257/1122
4 1283 113/544
4 1284 175/136
4 1285 -3395/3264
4 1286 329/1088
4 1287 3288527/5854392
4 1288 -117294359/17563176
4 1291 1118255/1951464
4 1292 11/204
4 1293 -243916291/46835136
4 1294 -1619/816
4 1295 1579/1088
4 1296 601/3264
4 1297 -3997509/28621472
4 1298 736958335/257593248
4 1301 -14278753/3577684
4 1302 479/5984
4 1303 1532390357/171728832
4 1304 431/272
4 1305 -10367/2176
4 1306 -2434153741/343457664
4 1307 -2595721229/257593248
4 1310 224061107/14310736
4 1311 -939/5984
4 1312 -165674279/85864416
4 1313 1311/2176
4 1314 8566927/6734464
4 1315 315155681/257593248
4 1318 45530591/14310736
4 1319 219/5984
4 1320 -2989132081/343457664
4 1321 228775807/42932208
4 1322 2201412205/257593248
4 1323 24785/28698
4 1324 -24785/57396
4 1325 -64818319/3577684
4 1326 941/5984
4 1327 -86173763/114485888
4 1328 17/32
4 1329 227405/172188
4 1330 80009/172188
4 1331 -5/4
4 1332 -23/16
4 1333 -659386053/28621472
4 1336 -110963/19132
4 1338 283319/57396
4 1340 158793/38264
4 1341 1/8
4 1342 -426809/114792
4 1343 -25/4
4 1344 -5/4
4 1345 557624223/14310736
4 1346 5/32
4 1347 5869/5984
4 1351 7/68
4 1353 -269/272
4 1363 17/6
4 1364 7/136
4 1370 -7579926257/515186496
4 1371 1397/2448
4 1372 21/136
4 1373 -2423/1632
4 1374 296319653/85864416
4 1375 170152453/64398312
4 1378 -14278753/3577684
4 1379 447/1496
4 1380 -70597463/42932208
4 1381 37/16
4 1382 1169/544
4 1383 -2/17
4 1386 -1209/544
4 1387 2621/1632
4 1388 21603598/2683263
4 1389 1116278995/64398312
4 1392 -103520031/3577684
4 1393 377/1496
4 1394 158497441/7155368
4 1395 -119192291/10733052
4 1396 -1116278995/64398312
4 1397 -24785/14349
4 1398 24785/14349
4 1399 103520031/3577684
4 1400 -377/1496
4 1401 -160483901/14310736
4 1402 31/32
4 1403 -227405/86094
4 1404 3498073/688752
4 1405 1
4 1406 1/32
4 1407 24398493/2601952
4 1410 110963/9566
4 1412 -283319/28698
4 1414 -91831/9566
4 1415 -7/16
4 1416 225923/28698
4 1417 -2716789/325244
4 1418 -171/544
4 1419 -103/272
4 1420 13/4
4 1421 -83/204
4 1422 -71/17
4 1425 57/34
4 1428 -4923269/7805856
4 1429 -146893/29376
4 1430 5795/3264
4 1431 -2588121347/257593248
4 1432 -921994291/64398312
4 1435 143255331/7155368
4 1436 -163/748
4 1437 -7828085989/515186496
4 1438 -13219/3264
4 1439 1267277747/515186496
4 1440 -752058055/128796624
4 1443 -20550769/7155368
4 1444 -365/2992
4 1445 5566066049/515186496
4 1446 1259/2448
4 1448 -24785/14349
4 1450 -1377975499/515186496
4 1452 -227405/86094
4 1453 752058055/128796624
4 1456 110963/9566
4 1458 -283319/28698
4 1461 20550769/7155368
4 1462 365/2992
4 1464 3011/2448
4 1465 21/68
4 1466 749/2448
4 1468 -17/12
4 1469 -49/136
4 1472 -20646530165/3091118976
4 1473 2921/1728
4 1474 -1382417317/515186496
4 1475 763972511/128796624
4 1478 -15766709/3577684
4 1479 219/2992
4 1480 -20136955/42932208
4 1481 -1141850123/257593248
4 1482 -37652305/2683263
4 1485 103289657/7155368
4 1486 -377/1496
4 1487 -1697298331/257593248
4 1492 -763972511/64398312
4 1501 15766709/1788842
4 1503 -219/1496
4 1506 -16217/2448
4 1508 1141/816
4 1509 -4595/1224
4 1517 -383/272
4 1523 -607675831/1545559488
4 1524 70517029/7805856
4 1525 7904867/650488
4 1527 -24785/28698
4 1528 -7207119/325244
4 1529 57/136
4 1530 115689815/64398312
4 1531 -1/2
4 1533 -1555325/688752
4 1534 -1/2
4 1536 -448884671/64398312
4 1537 13187/57396
4 1538 -24785/57396
4 1540 -24785/57396
4 1541 36383/57396
4 1542 91831/19132
4 1543 -1/16
4 1544 -150139/28698
4 1546 53247745/3577684
4 1548 -877/1496
4 1552 -17862653/3577684
4 1553 -83/204
4 1554 30306167/14310736
4 1555 -17/36
4 1562 -90497597/42932208
4 1568 31306313503/3091118976
4 1569 1/32
4 1571 -15/32
4 1572 7/2
4 1573 53/32
4 1574 41/32
4 1575 -290425/344376
4 1576 -227405/344376
4 1579 -227405/344376
4 1580 486953/344376
4 1581 -1/2
4 1582 -1/32
4 1583 -1584023/459168
4 1584 5/4
4 1585 3/2
4 1586 -2
4 1587 -39/16
4 1588 -147/32
4 1589 -9/2
4 1590 -3/32
4 1592 -218451187/16099578
4 1593 3/2
4 1594 1723460129/257593248
4 1597 39/16
4 1605 -218451187/32199156
4 1606 -21/8
4 1609 -13/4
4 1611 1950067513/90915264
4 1614 -31745/38264
4 1616 68861/114792
4 1618 110963/38264
4 1620 -283319/114792
4 1622 110963/38264
4 1643 -283319/114792
4 1645 -209313/38264
4 1646 1/4
4 1647 555173/114792
4 1649 275493/38264
4 1651 15/32
4 1669 -225923/38264
4 1670 -39/4
4 1672 65/4
4 1673 -2
4 1674 -5/2
4 1675 -15/2
4 1677 12489911/894421
4 1678 3/2
4 1679 -12489911/1788842
4 1681 2
4 1682 -3
4 1684 12489911/1788842
4 1685 -9/4
4 1688 -25/4
4 1689 -93708073/2525424
4 1690 1/4
4 1691 37/16
4 1693 3/32
4 1694 -73/374
4 1696 1145/5984
4 1697 -7/16
4 1702 -73/748
4 1703 3/8
4 1707 2415/704
4 1708 15/2
4 1710 103/136
4 1711 -972135371/128796624
4 1712 -35/51
4 1713 28964987/3577684
4 1714 1709/612
4 1716 -2
4 1717 3
4 1723 -3/2
4 1724 -121439987/21466104
4 1725 9/4
4 1728 25/4
4 1731 589/408
4 1732 163/136
4 1733 -1421/816
4 1734 245/272
4 1735 3371/1224
4 1736 1621/816
4 1737 231/272
4 1738 7/136
4 1739 1/2
4 1740 -313/612
4 1741 659/1224
4 1742 55/204
4 1743 103/272
4 1744 -123/544
4 1745 -551/816
4 1746 -965/544
4 1747 -123/272
4 1748 159/272
4 1749 103/408
4 1750 1087/1224
4 1751 -58/51
4 1752 259/136
4 1753 -875/408
4 1754 -3095/816
4 1755 -1/2
4 1756 1/2
4 1838 9515749957/1030372992
4 1839 171503/4896
4 1840 7/72
4 1841 -71/408
4 1842 185/51
4 1843 -755027/344376
4 1844 1608470977/140505408
4 1847 -22343743/3902928
4 1848 5/3264
4 1849 43378439/5854392
4 1850 -3/34
4 1851 3/34
4 1854 59/136
4 1855 -2723/1632
4 1856 -32224103/3902928
4 1857 -715695473/46835136
4 1860 37967591/1300976
4 1861 -133/1088
4 1862 -210895577/7805856
4 1863 141665/14349
4 1864 715695473/46835136
4 1865 122111/114792
4 1866 52375/105226
4 1867 -37967591/1300976
4 1868 133/1088
4 1869 95911567/7805856
4 1870 75/64
4 1871 2113331/688752
4 1872 -2210245/841808
4 1873 1
4 1874 -11/64
4 1875 -2172410153/46835136
4 1878 -602701/76528
4 1880 1563881/229584
4 1882 68231/420904
4 1883 5/176
4 1884 -277731/420904
4 1885 51366393/1300976
4 1886 -325/1088
4 1888 9/8
4 1890 43/12
4 1891 -21/16
4 1893 13/8
4 1896 -755336983/23417568
4 1897 50627/576
4 1898 -16331/96
4 1899 5843/96
4 1902 34799/192
4 1903 66745/816
4 1904 -190157/1632
4 1906 -101135/544
4 1907 -1763/204
4 1909 113291/816
4 1915 27/68
4 1916 -4595/96
4 1917 -1/17
4 1918 21/68
4 1919 -11027/96
4 1922 -263/136
4 1925 1529095/19584
4 1926 -64901/9792
4 1927 546480127/15611712
4 1928 -24667169/5203904
4 1931 13173937/1300976
4 1932 -117/1088
4 1933 33053089/1300976
4 1934 -47607875/2601952
4 1935 24667169/2601952
4 1937 78809/210452
4 1938 -13173937/650488
4 1939 117/544
4 1940 -123374103/2601952
4 1942 473813/1262712
4 1943 61711369/2927196
4 1948 196293/210452
4 1949 -39/88
4 1950 -137551/105226
4 1951 -12396827/325244
4 1953 1/34
4 1955 183/544
4 1956 8359/96
4 1957 -737/272
4 1958 -475/816
4 1959 2465/48
4 1962 113/272
4 1965 1273271959/93670272
4 1966 -20097739/1377504
4 1967 -24667169/5203904
4 1969 -78809/210452
4 1970 13173937/1300976
4 1971 -117/1088
4 1972 19214377/2601952
4 1974 -473813/1262712
4 1975 -61711369/2927196
4 1976 70595/114792
4 1977 3647/57396
4 1979 -4293/4783
4 1980 557471/631356
4 1981 -196293/210452
4 1982 39/88
4 1983 236675/315678
4 1985 12396827/325244
4 1987 -1/34
4 1990 -63231/153056
4 1991 2243/48
4 1992 -362459/76528
4 1993 10349477/2525424
4 1994 -473/16
4 1996 1971721/631356
4 1998 -9928573/2525424
4 1999 -451189/315678
4 2000 9/9566
4 2001 1644494617/46835136
4 2002 -1/64
4 2004 -39/16
4 2006 1/64
4 2007 -19/8
4 2008 -1122829/688752
4 2009 -477313/344376
4 2010 -134840/14349
4 2011 26206441/7576272
4 2012 -2
4 2013 7/16
4 2014 2619253/688752
4 2015 -2
4 2016 3/8
4 2017 33625061/3902928
4 2018 -97385867/7805856
4 2019 1964953799/257593248
4 2020 838609/947034
4 2021 -218451187/32199156
4 2022 -7715177/3788136
4 2023 -7215/19132
4 2024 2714038805/46835136
4 2027 -130189/76528
4 2029 249377/229584
4 2031 -37777/38264
4 2033 106037/114792
4 2035 59064/4783
4 2047 -54771/4783
4 2049 -1057519/210452
4 2050 5/176
4 2051 1307543/315678
4 2053 -91021/38264
4 2055 -1/16
4 2068 337055/114792
4 2072 -1245255/325244
4 2073 20453333/650488
4 2074 -10701069/1788842
4 2076 -6493249/420904
4 2078 12489911/1788842
4 2079 724571/105226
4 2080 -20613/19132
4 2081 -60731333/975732
4 2085 3/272
4 2086 -237/544
4 2087 1519/5984
4 2088 5/88
4 2091 -73/748
4 2092 -5/88
4 2094 661/1088
4 2097 1385325/650488
4 2098 -13889/96
4 2099 -6934669/243933
4 2100 76508485/21466104
4 2101 -7067/96
4 2103 15536305/1262712
4 2108 -149851007/21466104
4 2109 -861262/157839
4 2110 20595/19132
4 2111 -41/24
4 2112 -13/8
4 2113 199/48
4 2114 -171/32
4 2115 -243/4
4 2116 -203/48
4 2117 -13/16
4 2118 13/8
4 2120 4057/96
4 2121 -2137/96
4 2122 17/6
4 2123 -5/16
4 2124 -39/32
4 2125 -179/48
4 2126 39/32
4 2127 -19/16
4 2128 -11/16
4 2129 5/48
4 2130 -3277/96
4 2131 259/16
4 2132 2365/96
4 2133 -83/24
4 2134 589/48
4 2178 1625721263/46835136
4 2179 -3149/32
4 2180 -395969/7344
4 2181 -3999007/58752
4 2182 -44986880949419/102006926208
4 2183 -8531392801309/13910035392
4 2186 89249012635/128796624
4 2187 152654081/3554496
4 2188 -5767617519883/25501731552
4 2189 75945149/263296
4 2190 2820344429345/3778034304
4 2191 1859135065691/1545559488
4 2194 -39914791171/28621472
4 2195 -16338605/197472
4 2196 -52735639799/11334102912
4 2197 -4692025247141/17001154368
4 2198 -1952885823623/4636678464
4 2199 24785/57396
4 2200 -147121/114792
4 2201 9999149473/21466104
4 2202 37372561/1184832
4 2203 -11356200707953/11334102912
4 2205 227405/344376
4 2206 -2172685/688752
4 2207 -5969851263887/4636678464
4 2210 -110963/38264
4 2212 283319/114792
4 2214 713251/76528
4 2216 -1845511/229584
4 2217 16201508303/10733052
4 2218 104550031/1184832
4 2221 72397/2448
4 2222 190411/2448
4 2224 1/3
4 2225 21/68
4 2228 -1355432234975/4250288592
4 2229 -140211361/888624
4 2230 -83884878419/472254288
4 2231 -900490205869/1545559488
4 2234 10165485897/14310736
4 2235 13410647/394944
4 2236 61836198467/314836192
4 2237 4841456990057/8500577184
4 2238 1897931916101/2318339232
4 2241 -40495146319/42932208
4 2242 -8126353/148104
4 2243 1160360825359/1416762864
4 2246 3079290169001/2318339232
4 2255 -70060340671/42932208
4 2257 -23375171/296208
4 2259 744299/16456
4 2261 2/17
4 2262 125465365/592416
4 2269 313/272
4 2274 4874990027189/22668205824
4 2275 21341725621/386389872
4 2276 10089551371/144896202
4 2279 -2391493429/21466104
4 2280 -412813/296208
4 2281 -5329418210207/8500577184
4 2283 -206886497045/210758112
4 2284 -9493/14349
4 2285 24785/19132
4 2287 24785/19132
4 2288 -36383/57396
4 2289 -36383/28698
4 2291 563211041/487866
4 2293 39023813/592416
4 2296 148574084921/772779744
4 2297 -1/17
4 2298 -2/17
4 2299 139906718407/250016976
4 2306 101546327/42932208
4 2311 -125618796479615/204013852416
4 2315 15755/86094
4 2316 227405/114792
4 2317 227405/114792
4 2318 -745235/344376
4 2319 -745235/172188
4 2320 773749921531/2318339232
4 2321 1878145768969/2318339232
4 2324 218451187/32199156
4 2327 -7841668693469/13910035392
4 2330 35677/9566
4 2332 -88045/28698
4 2334 -332889/38264
4 2336 283319/38264
4 2338 -332889/38264
4 2355 283319/38264
4 2357 190181/38264
4 2359 -497777/114792
4 2361 190181/19132
4 2379 -497777/57396
4 2383 -16520401055/42932208
4 2384 -38948984093/42932208
4 2388 -12489911/1788842
4 2391 92453993987/128796624
4 2395 -3379637/148104
4 2396 -18336733/296208
4 2398 73/748
4 2401 27133981/888624
4 2404 -27/34
4 2405 1325671846211/8500577184
4 2406 2/17
4 2407 -13/68
4 2408 1363324504517/8500577184
4 2414 3/2
4 2415 15870544/2683263
4 2420 -79/68
4 2421 -16/17
4 2422 73/68
4 2423 383/272
4 2424 20453/612
4 2425 -22/17
4 2426 -49/68
4 2427 -21/68
4 2428 -1/2
4 2429 -52481/2448
4 2430 19853/2448
4 2431 -195/68
4 2432 -27/68
4 2433 -7/34
4 2434 233/68
4 2435 12/17
4 2436 57/68
4 2437 -13/34
4 2438 -9/34
4 2439 40285/2448
4 2440 -817/102
4 2441 -3873/272
4 2442 195/68
4 2443 -25/68
4 2444 1/2
4 2445 -1/2
4 2499 -4337489888705/25501731552
4 2500 5291/153
4 2501 17483545/1777248
4 2502 -100516747979/2125144296
4 2503 4253877775/105379056
4 2506 -1282765163/23417568
4 2507 -6480635/1184832
4 2508 -277590475321/8500577184
4 2509 -1410781330627/11334102912
4 2510 -4619764639/17563176
4 2512 451189/420904
4 2513 2573645179/7805856
4 2514 82467558781/5667051456
4 2515 -108744573151/1416762864
4 2516 7/16
4 2518 8662211/5050848
4 2520 -480245699/45457632
4 2521 -9343420321/46835136
4 2528 -2068487/420904
4 2529 37/352
4 2530 808649/210452
4 2532 18336653/420904
4 2533 85793879/325244
4 2534 194003/23232
4 2535 -84686709625/5667051456
4 2537 -53593/11616
4 2538 5/16
4 2539 -49512523/296208
4 2540 7/8
4 2541 397/136
4 2542 -57448129/592416
4 2547 -39917/11616
4 2552 -329/272
4 2558 -3120503541685/68004617472
4 2559 32500787519/236127144
4 2560 5962486453/35126352
4 2562 -78809/210452
4 2563 -812855203/3902928
4 2564 7480282763/772779744
4 2565 27010418117/85864416
4 2568 12783775/5050848
4 2570 3583825199/136372896
4 2571 34843341973/70252704
4 2577 451189/841808
4 2578 329837/210452
4 2579 -8837243/5050848
4 2580 -702217/210452
4 2582 -155247157/1262712
4 2583 -2456477759/3902928
4 2584 278618015/9259888
4 2585 51644512801/708381432
4 2587 -1047593861/62504244
4 2588 -5/8
4 2589 -4196290081759/8500577184
4 2590 -1206305/1300976
4 2591 5429895/894421
4 2592 -92279043415/500033952
4 2594 78809/210452
4 2597 611947957/125008488
4 2602 -27846179/10733052
4 2603 -451189/315678
4 2608 11253734365105/68004617472
4 2609 1/6
4 2611 -9/8
4 2613 -1/2
4 2614 -7/8
4 2620 1085939/10101696
4 2622 4040645/15152544
4 2623 -8662211/2525424
4 2627 436184875/11364408
4 2628 3245896331/136372896
4 2630 -706906381/34093224
4 2632 -88481328505/144896202
4 2633 19333/9566
4 2634 1116278995/64398312
4 2635 -865178069885/2318339232
4 2637 473813/1262712
4 2640 111992995/34093224
4 2643 -661310789/64398312
4 2644 -8829517/1894068
4 2649 52442581033/421516224
4 2684 -3015521/841808
4 2685 37/704
4 2686 641083/210452
4 2688 4464663/420904
4 2689 2068487/210452
4 2690 -179/352
4 2691 -22807001/2525424
4 2712 -808649/105226
4 2716 -17750873/105226
4 2717 -112162279/1262712
4 2719 111830795/1262712
4 2720 30866958761/42932208
4 2721 20327/4783
4 2722 -103520031/3577684
4 2723 10580893547/21466104
4 2725 196293/210452
4 2728 -15399557/1262712
4 2729 127023653/7155368
4 2730 975625/210452
4 2734 -7687471201/46835136
4 2735 111055/34848
4 2736 5019082969/41669496
4 2737 -34913/17424
4 2738 23775623/592416
4 2740 377/1496
4 2741 9477025/592416
4 2743 -39/88
4 2745 88105/8712
4 2748 -73/748
4 2749 7/22
4 2753 1943387624669/34002308736
4 2755 -1391071811/22728816
4 2756 -13/272
4 2757 1144190511487/8500577184
4 2758 -49848/81311
4 2759 828869873/42932208
4 2760 5448683015/2125144296
4 2762 -137551/105226
4 2765 477516143/31252122
4 2770 -576099355/42932208
4 2771 -2024497/631356
4 2776 1123/544
4 2777 329/272
4 2778 -1055/272
4 2779 46751/6171
4 2780 34647077/296208
4 2781 2575/544
4 2782 329/544
4 2783 -329/272
4 2785 -48625579/592416
4 2786 25273615/592416
4 2787 -465/136
4 2788 -13/544
4 2789 987/1088
4 2790 1327/272
4 2791 -987/1088
4 2792 1395/544
4 2793 551/544
4 2794 -61/272
4 2795 41329925/592416
4 2796 -1033279/32912
4 2797 -1281691/24684
4 2798 465/136
4 2799 -8269/544
4 2805 2153/1936
4 2806 4687/1452
4 2811 -30901/5808
4 2812 421/5808
4 2818 3497/5808
4 2884 4605070784131/68004617472
4 2885 20896597/131648
4 2886 1786947263/30305088
4 2887 11948027399/140505408
4 2888 -1507/19132
4 2889 -3657/38264
4 2890 -35446431/325244
4 2891 -142318107905/17001154368
4 2892 -100319000887/944508576
4 2893 -7/8
4 2894 -55201/19132
4 2895 -723937/459168
4 2896 -123251/38264
4 2897 -156225581/34093224
4 2898 -12878785109/70252704
4 2899 -13917/19132
4 2900 3523/9566
4 2901 31837/19132
4 2903 -8351/4783
4 2904 1372001/1262712
4 2905 -1151/4783
4 2906 -3/32
4 2907 534599/420904
4 2908 41633/38264
4 2909 36848065/1262712
4 2910 914399881/3902928
4 2911 -315816619/22728816
4 2912 -72107603527/2125144296
4 2913 -9/4783
4 2914 68663123/13889832
4 2915 5/16
4 2916 -2199608289/9259888
4 2917 -554701/57396
4 2918 -3783913/420904
4 2919 35538901987/250016976
4 2920 9981/19132
4 2921 -78809/210452
4 2924 678166165/125008488
4 2929 9606691/2525424
4 2930 451189/315678
4 2933 9/9566
4 2935 -8345795532113/34002308736
4 2936 1/6
4 2939 -7/4
4 2941 5/2
4 2942 51641/19132
4 2943 39151/19132
4 2944 21411/19132
4 2945 150519/19132
4 2946 -47126591/15152544
4 2949 4692955/841808
4 2950 -74835/19132
4 2952 253789/19132
4 2953 -324878249/17046612
4 2954 -44866447/1549692
4 2955 7215/9566
4 2956 54844997/15152544
4 2957 -89455144877/257593248
4 2958 -113161595/7805856
4 2959 -1116278995/64398312
4 2960 2619706483/12397536
4 2961 196365/19132
4 2962 -473813/1262712
4 2965 26193941/3099384
4 2967 661310789/64398312
4 2968 8829517/1894068
4 2971 -7215/19132
4 2973 -269421827143/843032448
4 2974 -13820/43047
4 2975 -5689/28698
4 2976 125893/38264
4 2978 -36997/14349
4 2979 3737/28698
4 2980 -17939/9566
4 2982 38485/19132
4 2983 130215/38264
4 2985 -67359/9566
4 2988 715/19132
4 2990 24785/28698
4 2991 -3523/9566
4 2992 -24785/14349
4 2995 37121/28698
4 2997 -1083/9566
4 3000 28651/19132
4 3004 -376/4783
4 3006 3449819/688752
4 3007 -315775/114792
4 3008 -889077/420904
4 3009 4821901/1683616
4 3010 832847/841808
4 3011 -21301/38264
4 3012 -97077/210452
4 3013 2728799/1262712
4 3014 3866185/2525424
4 3015 -7483/9566
4 3016 -451189/157839
4 3018 -17053/19132
4 3019 3523/9566
4 3020 24785/14349
4 3023 1155059/631356
4 3025 -2166/4783
4 3028 -28651/19132
4 3029 -451189/315678
4 3032 376/4783
4 3034 -1419061/1262712
4 3035 200027/114792
4 3037 -152297/19132
4 3038 14442853/157839
4 3039 7154069/57396
4 3040 44093/19132
4 3041 -1261657/52613
4 3042 3199026879/7155368
4 3043 17688861/650488
4 3044 103520031/3577684
4 3045 -13704131/57396
4 3046 2031/19132
4 3047 -196293/210452
4 3049 -4113/4783
4 3050 -1829981/57396
4 3051 -127023653/7155368
4 3052 -975625/210452
4 3055 -20631/19132
4 3056 18155208161/46835136
4 3057 -7255732505/375025464
4 3058 -1469052443/13889832
4 3060 5572328491/500033952
4 3061 104859/5984
4 3062 -237/544
4 3063 -377/1496
4 3064 -513517/34848
4 3066 39/88
4 3068 3088242607/125008488
4 3071 73/748
4 3072 15943/14349
4 3076 -3910004740933/51003463104
4 3077 -60169/19132
4 3078 367092425/11364408
4 3079 15401/76528
4 3080 4971661797325/8500577184
4 3081 950633/487866
4 3082 -180897745/14310736
4 3083 65698021547/166677984
4 3084 -12861/19132
4 3085 -46663/315678
4 3087 4230/4783
4 3088 78863051/3788136
4 3093 242349763/14310736
4 3094 975625/210452
4 3097 19055/19132
4 3100 28528237/5050848
4 3101 5824759/2525424
4 3102 -18639097/2525424
4 3103 2692494557/166677984
4 3104 69695988803/250016976
4 3105 54156913/5050848
4 3106 5824759/5050848
4 3107 -1748177/841808
4 3108 9493/14349
4 3109 -21591967039/125008488
4 3110 6976107833/62504244
4 3111 -1137869/114792
4 3112 -120063/153056
4 3113 5824759/3367232
4 3114 11401259/841808
4 3115 -5824759/3367232
4 3116 1137869/153056
4 3117 511733/153056
4 3118 10709/76528
4 3119 42002207455/250016976
4 3120 -136104674/1736229
4 3121 -654315571/5050848
4 3122 445383/38264
4 3123 -5734483/153056
4 3126 1138805/1262712
4 3127 451189/315678
4 3128 -3845939/1262712
4 3129 511300589/83338992
4 3130 225355201/15626061
4 3131 264999/105226
4 3132 451189/631356
4 3133 -451189/315678
4 3135 -1834300597/62504244
4 3136 63013307/125008488
4 3137 134783/28698
4 3138 451189/420904
4 3139 -5694025/1262712
4 3140 -451189/420904
4 3141 -61439/114792
4 3142 169160207/62504244
4 3144 -24785/28698
4 3145 -24785/28698
4 3146 -13187/57396
4 3147 -9493/14349
4 3148 1589/57396
4 3149 13621/19132
4 3151 -15123/38264
4 3152 761/4783
4 3153 4551/38264
4 3154 8253/19132
4 3155 16021/38264
4 3156 -1683/9566
4 3157 -4839/38264
4 3158 -432/4783
4 3159 13601/38264
4 3160 4781/4783
4 3161 1471/4783
4 3162 3245/9566
4 3163 9/9566
4 3164 -2283/9566
4 3165 -288/4783
4 3166 -55767/19132
4 3208 -3251298232199/68004617472
4 3209 195557588995/333355968
4 3210 1/24
4 3212 -3/16
4 3213 -7/8
4 3214 -145/192
4 3215 -55/192
4 3221 39/32
4 3222 -1/4
4 3223 -11/8
4 3224 29/32
4 3225 33/16
4 3226 -1/4
4 3227 -5/8
4 3228 21/32
4 3229 161/64
4 3230 3/2
4 3231 39/32
4 3234 -3/2
4 3235 15/16
4 3237 3/4
4 3238 -39/16
4 3239 -5/8
4 3241 -3/4
4 3247 21/8
4 3250 13/4
4 3252 167/64
4 3253 626639/516564
4 3254 -10625/86094
4 3255 -300497/76528
4 3257 -17929/86094
4 3258 -62407/172188
4 3259 23089/38264
4 3261 20545/19132
4 3262 39453/76528
4 3263 -52857/19132
4 3266 99617/38264
4 3268 227405/172188
4 3269 -887/19132
4 3270 -227405/86094
4 3271 -800071/172188
4 3273 7265/19132
4 3276 400015/114792
4 3280 -58795/19132
4 3282 6607505/4132512
4 3283 -2935889/459168
4 3284 256445/38264
4 3285 9851555/10101696
4 3286 -44323753/30305088
4 3287 390009/76528
4 3288 -2
4 3289 3957/38264
4 3290 8274349/15152544
4 3291 12895463/7576272
4 3292 150857/19132
4 3293 -7715177/1894068
4 3295 117815/114792
4 3296 887/19132
4 3297 227405/86094
4 3298 10477999/1894068
4 3300 7265/4783
4 3304 -400015/114792
4 3305 -7715177/3788136
4 3308 58795/19132
4 3310 -16885477/3367232
4 3311 308429/76528
4 3313 -108403/38264
4 3314 1/2
4 3315 3/2
4 3316 70801/38264
4 3317 1
4 3318 -3/2
4 3319 1
4 3320 111717/19132
4 3321 -2
4 3322 -7/4
4 3323 884/4783
4 3325 9/4
4 3328 63395/9566
4 3329 -66959/38264
4 3330 -19549556425/818237376
4 3331 -11634049901/272745792
4 3333 1051128899/68186448
4 3335 1/16
4 3336 7/16
4 3338 4651031413/136372896
4 3341 3147313/1894068
4 3345 -14695037509/1636474752
4 3346 1703/38264
4 3347 3189421273/136372896
4 3348 -33625061/1951464
4 3349 2392155855037/2318339232
4 3350 105092783/3902928
4 3351 18218857/2601952
4 3352 1242997621279/2318339232
4 3353 -92919/4783
4 3354 -3853067/688752
4 3355 1/4
4 3356 -2343/4783
4 3357 -83549843/136372896
4 3362 218451187/32199156
4 3363 -808129/3788136
4 3366 -101761/19132
4 3369 517727123/42932208
4 3370 218451187/32199156
4 3371 -2523690611/128796624
4 3372 3377392937/96597468
4 3373 497749355053/1159169616
4 3374 200191702/8049789
4 3375 218451187/64398312
4 3376 -163737283/21466104
4 3377 -15755/86094
4 3378 -655646881673/2318339232
4 3379 188909775697/1159169616
4 3380 -9068773/650488
4 3381 -4415175/2601952
4 3382 218451187/42932208
4 3383 2741797109/128796624
4 3384 -218451187/42932208
4 3385 15920523/1300976
4 3386 22707655/3902928
4 3387 -5495705/5854392
4 3388 579663034315/2318339232
4 3389 -918084545/7805856
4 3390 -2188254167/11708784
4 3391 200751185/11708784
4 3392 -438964057/5854392
4 3396 1142077/947034
4 3397 7715177/3788136
4 3398 -1726873/947034
4 3399 52998883/45457632
4 3400 390004115/34093224
4 3401 417847/420904
4 3402 7715177/7576272
4 3403 -16850905/7576272
4 3404 9/32
4 3405 -3050867033/136372896
4 3406 364422137/136372896
4 3407 -377135/344376
4 3408 13397381/5050848
4 3409 969655/15152544
4 3410 -7715177/5050848
4 3411 -6854887/1377504
4 3412 274932379/136372896
4 3414 -227405/172188
4 3415 -227405/172188
4 3416 290425/344376
4 3417 15755/86094
4 3418 -808255/344376
4 3419 -157577/114792
4 3421 22615/76528
4 3422 -2908/4783
4 3423 168449/76528
4 3424 -111275/38264
4 3425 -2741/76528
4 3426 12157/9566
4 3427 -109757/76528
4 3428 15321/4783
4 3429 -135341/76528
4 3430 -19123/9566
4 3431 -18577/9566
4 3432 -1857/4783
4 3433 -7215/19132
4 3434 4362/4783
4 3435 15645/9566
4 3436 368135/38264
4 3437 -39/32
4 3438 -39/32
4 3439 3/16
4 3440 -9/32
4 3441 -9/8
4 3442 3/32
4 3443 9/8
4 3444 3/4
4 3445 -1/2
4 3448 -3/2
4 3449 -3/2
4 3476 8715917417/140505408
4 3477 57737887349/70252704
4 3480 55873/57396
4 3482 -112339/172188
4 3484 -65/4783
4 3486 6079/28698
4 3487 -147137/76528
4 3489 418123/76528
4 3513 -50585/14349
4 3515 -49091/19132
4 3517 139799/57396
4 3518 -234575/38264
4 3520 10179/38264
4 3542 102545/19132
4 3543 -197147/76528
4 3545 -194555/76528
4 3547 -158047/38264
4 3548 -110963/19132
4 3549 74857/19132
4 3550 110963/9566
4 3552 -83983/19132
4 3554 21969/19132
4 3556 -412107/38264
4 3559 -131879/19132
4 3560 -880991/459168
4 3578 156617/38264
4 3581 283319/57396
4 3582 -67811/19132
4 3583 -283319/28698
4 3586 177707/57396
4 3588 -19803/19132
4 3593 354805/38264
4 3597 133383/19132
4 3701 8027255/1377504
4 3704 589995/38264
4 3705 -13/96
4 3706 -727105/57396
4 3707 316941/38264
4 3708 -11767009/841808
4 3709 -9865695/841808
4 3710 203/704
4 3711 37562941/3367232
4 3732 4385449/1262712
4 3733 854353/76528
4 3735 -1280901/76528
4 3736 -4072077/420904
4 3737 -4464663/420904
4 3738 190801/19132
4 3739 724571/52613
4 3740 174453/38264
4 3741 -74857/19132
4 3742 -110963/9566
4 3744 -4645623/420904
4 3746 21969/4783
4 3747 412107/38264
4 3748 724571/105226
4 3751 131879/19132
4 3752 45223975/5050848
4 3753 23/352
4 3754 40518199/5050848
4 3756 -5/44
4 3761 5/88
4 3767 -5/88
4 3771 93174685/10101696
4 3772 -175835/19132
4 3773 -1722524/157839
4 3775 -140347/38264
4 3776 67811/19132
4 3777 283319/28698
4 3780 11626751/1262712
4 3782 -19803/4783
4 3787 -354805/38264
4 3788 -861262/157839
4 3791 -133383/19132
4 3895 -3656997/1683616
4 3897 -188711/459168
4 3899 100661/76528
4 3901 -67883/38264
4 3904 -97743/19132
4 3905 -53/8
4 3906 39471/4783
4 3909 20613/19132
4 3910 195163/57396
4 3911 787060853/7576272
4 3912 423112465/2525424
4 3914 -92551829/1262712
4 3918 -46007267/315678
4 3920 -724571/105226
4 3923 127714553/15152544
4 3924 16579/4783
4 3925 -98694461/1262712
4 3926 1245255/162622
4 3927 -53460454787/42932208
4 3928 -9143197/162622
4 3929 -3367277/325244
4 3930 -30229212383/42932208
4 3931 143601/19132
4 3932 381491/38264
4 3933 35/4
4 3934 -58149/4783
4 3935 3314299/315678
4 3936 -12489911/1788842
4 3937 -724571/105226
4 3940 8327/19132
4 3941 -128499853/7155368
4 3942 -12489911/1788842
4 3943 120438995/7155368
4 3944 -254738037/14310736
4 3945 -1300071115/2683263
4 3946 -49744801/1788842
4 3947 -12489911/3577684
4 3948 44023329/7155368
4 3949 -35677/9566
4 3950 9959699269/42932208
4 3951 -9067425289/42932208
4 3952 3692521/162622
4 3953 2084907/650488
4 3954 -37469733/7155368
4 3955 -224490793/7155368
4 3956 37469733/7155368
4 3957 -9776587/650488
4 3958 -3680895/325244
4 3959 16216/81311
4 3960 -13046739323/42932208
4 3961 12311869/81311
4 3962 297818451/1300976
4 3963 -2708135/81311
4 3964 7494196/81311
4 3965 -1252849/420904
4 3966 -724571/105226
4 3967 6442083/420904
4 3968 -11001393/420904
4 3969 -11151752/157839
4 3970 -599581/52613
4 3971 -724571/210452
4 3972 1396529/210452
4 3973 1/4
4 3974 177700597/1262712
4 3975 -2142361/1262712
4 3976 -97652/4783
4 3977 -2173713/420904
4 3978 8368765/420904
4 3979 2173713/420904
4 3980 91131/38264
4 3981 -19196285/1262712
4 3982 110963/19132
4 3983 110963/19132
4 3984 31745/38264
4 3985 35677/9566
4 3986 47473/38264
4 3987 -52923/38264
4 3988 7791/76528
4 3989 -1763/4783
4 3990 -111159/76528
4 3991 124653/38264
4 3992 122915/76528
4 3993 -2625/9566
4 3994 139419/76528
4 3995 -7503/4783
4 3996 8827/76528
4 3997 -22523/9566
4 3998 4529/9566
4 3999 -236/4783
4 4000 -20613/19132
4 4001 5289/9566
4 4002 -14787/9566
4 4003 286767/38264
4 4004 -1
4 4005 -1
4 4006 1/4
4 4007 -1/4
4 4008 -1
4 4010 9/4
4 4011 -1/2
4 4012 -3/2
4 4013 -3/2
4 4014 -3
4 4031 -398325873/5203904
4 4032 -96481260/81311
4 4033 -2332487/418176
4 4034 -261006699923/3000203712
4 4036 -77537/34848
4 4038 234451/34848
4 4041 5/88
4 4044 -84668050879/666711936
4 4046 32146995407/500033952
4 4047 -3/136
4 4048 -9751451/148104
4 4049 237/272
4 4050 33/544
4 4051 -7997713/296208
4 4053 -1/16
4 4056 53930710343/500033952
4 4059 73/748
4 4060 6961841/1262712
4 4064 523/2992
4 4065 73/748
4 4066 -961/2992
4 4067 -672755/197472
4 4068 -8700881/296208
4 4069 149/374
4 4070 73/1496
4 4071 -73/748
4 4073 9262703/296208
4 4074 -6518401/592416
4 4075 -25/136
4 4076 45/544
4 4077 219/2992
4 4078 927/2992
4 4079 -219/2992
4 4080 97/272
4 4081 33/272
4 4082 -1/136
4 4083 -49789/3366
4 4084 34747/5984
4 4085 768525/65824
4 4086 169/272
4 4087 -161/136
4 4088 -17/88
4 4089 5/88
4 4090 -29/88
4 4091 5207/1056
4 4092 65597/8712
4 4093 7/88
4 4094 5/176
4 4095 -21/176
4 4096 -1/32
4 4097 -50431/3168
4 4098 69521/34848
4 4099 1/8
4 4100 -117/352
4 4101 -45/352
4 4102 -15/352
4 4103 -3/32
4 4104 385/288
4 4127 7/32
4 4128 7/32
4 4129 1/16
4 4130 1/32
4 4131 1/8
4 4132 -3/32
4 4133 -3/8
4 4155 -1367210653339/102006926208
4 4156 -917737/17952
4 4167 -32525/38264
4 4168 2907/3872
4 4172 255/484
4 4178 14436482767/250016976
4 4179 -15/32
4 4189 -8549807/1300976
4 4190 -7/8
4 4200 2179144843559/8500577184
4 4201 -1
4 4203 11244427/325244
4 4204 -5/8
4 4206 18082961/7805856
4 4207 17/8
4 4209 1599290262551/8500577184
4 4210 3/4
4 4212 -12448/4783
4 4215 -977449/114792
4 4216 -3/4
4 4218 -21/8
4 4221 18561/4783
4 4222 579/352
4 4224 -317361199/31252122
4 4234 -1/4
4 4236 7/48
4 4238 28742147/5366526
4 4240 861262/157839
4 4246 -13691/9566
4 4249 3225/15488
4 4252 164235319/14310736
4 4253 28742147/5366526
4 4254 -413766497/42932208
4 4255 -995783801/257593248
4 4256 181929271087/2125144296
4 4257 338267639/21466104
4 4258 28742147/10733052
4 4259 -34030527/7155368
4 4260 88045/28698
4 4261 161646439655/8500577184
4 4262 439954836769/8500577184
4 4263 -3004391/325244
4 4264 -283311/325244
4 4265 28742147/7155368
4 4266 562394369/42932208
4 4267 -28742147/7155368
4 4268 1297889/325244
4 4269 3856055/650488
4 4270 -169751/487866
4 4271 544972797101/8500577184
4 4272 -6243008797/157418096
4 4273 -39407627147/944508576
4 4274 36560239/1951464
4 4275 -89377777/1951464
4 4278 1309871/631356
4 4279 861262/157839
4 4280 -7740155/631356
4 4281 98362948/5208687
4 4282 822678449/15626061
4 4283 934163/105226
4 4284 430631/157839
4 4285 -3287209/631356
4 4286 -1/4
4 4287 -26214843551/250016976
4 4288 141484133/250016976
4 4289 451129/28698
4 4290 430631/105226
4 4291 -9706135/631356
4 4292 -430631/105226
4 4293 -105977/57396
4 4294 1404272801/125008488
4 4295 -283319/57396
4 4296 -283319/57396
4 4297 -68861/114792
4 4298 -88045/28698
4 4299 -145597/114792
4 4300 25681/38264
4 4302 22455/76528
4 4303 1002/4783
4 4304 102057/76528
4 4305 -141159/38264
4 4306 -154957/76528
4 4307 2154/4783
4 4308 -129741/76528
4 4309 7935/4783
4 4310 -36029/76528
4 4311 12961/9566
4 4312 -7471/9566
4 4313 -2773/9566
4 4314 20595/19132
4 4315 -1503/4783
4 4316 15363/9566
4 4317 -175233/38264
4 4318 1
4 4319 1
4 4320 -1/4
4 4321 1/4
4 4322 1
4 4325 -9/4
4 4326 1/2
4 4327 3/2
4 4328 3/2
4 4329 3
4 4357 15/16
4 4358 -11/16
4 4360 5/16
4 4362 -7/6
4 4363 19/24
4 4364 5/6
4 4365 65/12
4 4366 -5/4
4 4367 7/2
4 4368 -11/2
4 4369 -21/16
4 4370 10033/5808
4 4371 -2855/2904
4 4372 -31/12
4 4373 7/3
4 4374 103/16
4 4375 -45/16
4 4379 -7/4
4 4383 -5/24
4 4384 -1/8
4 4385 -5/8
4 4386 -7/4
4 4387 -1
4 4388 -1/2
4 4389 9/8
4 4390 -5/8
4 4391 -5/8
4 4400 3/4
4 4408 3/4
4 4415 -1/3
4 4416 -1/2
4 4420 -3/4
4 4421 1/4
4 4428 3/16
4 4429 1/4
4 4435 9/4
4 4437 -3/8
4 4447 3/8
4 4449 3/8
4 4450 3/8
4 4462 -255/1936
4 4463 -867/1936
4 4466 153/484
4 4467 153/484
4 4470 85/484
4 4472 765/3872
4 4473 -765/1936
4 4474 -1457/968
4 4476 255/242
4 4477 1785/1936
4 4478 11587/3872
4 4522 33/16
4 4525 3/2
4 4540 -3/4
4 4542 -3/8
4 4543 -5/16
4 4547 1
4 4548 -3/2
4 4549 -3/4
4 4552 -15/16
4 4654 3/4
4 4679 -3/16
4 4729 3/4
4 4730 3/16
4 4736 3/4
4 4737 3/4
4 4739 -3/2
4 4742 1/2
4 4745 -1/8
4 4747 1/2
4 4780 -15/16
4 4797 -3/8
4 4798 -5/16
4 4873 -3277355838917/680046174720
4 4874 5684917771/16099578
5 11 -9/4
5 13 -7/4
5 14 7/4
5 17 1/2
5 18 15/4
5 19 1/4
5 20 5/2
5 30 7/8
5 31 7/4
5 32 -7/4
5 35 -7/8
5 36 7/4
5 37 -7/4
5 39 -7/4
5 40 -1/4
5 41 2
5 42 -3/2
5 43 -15/4
5 44 1/4
5 45 1/2
5 46 -1/4
5 47 -3/2
5 48 15/4
5 49 -1/4
5 50 -7/2
5 51 1/4
5 52 1
5 53 1
5 54 3/2
5 55 -19/8
5 56 1
5 57 -5/8
5 58 -1/4
5 59 -17/4
5 60 3/4
5 61 7/4
5 62 7/4
5 63 7/4
5 65 7/4
5 66 -9/4
5 67 1
5 68 -5/4
5 69 -1
5 72 1/2
5 77 -1/12
5 78 206006899/17563176
5 79 378079187/64398312
5 80 -2292311/731799
5 81 -5305560179/289792404
5 82 112760900/2195397
5 83 282424465/5854392
5 85 340387/43047
5 86 -46986185/3788136
5 87 -112955/19132
5 88 -218143765/8523306
5 89 -1104336569/8781588
5 90 276500333/64398312
5 91 -137312935/32199156
5 93 -1876265/172188
5 94 5595052/2683263
5 96 1876265/172188
5 97 375253/172188
5 100 42954679/32199156
5 101 19703297/1463598
5 102 4158509/325244
5 103 -4158509/325244
5 105 -1122829/172188
5 106 -4195993/947034
5 107 -15118675/731799
5 108 137370599299/1159169616
5 109 -6761674801/26344764
5 110 -5897743867/193194936
5 112 -375253/57396
5 113 373987/86094
5 114 20852479771/64398312
5 115 1089004363/8781588
5 116 -341287465/2927196
5 121 -79797665/774846
5 122 -361418879/1463598
5 123 -107143169/1463598
5 125 37613/9566
5 126 1421401/631356
5 128 588953483/11364408
5 129 524862257/2927196
5 135 21131/57396
5 136 -229216/43047
5 137 -52137/19132
5 139 -452017/43047
5 140 -38356723/3788136
5 141 101323/9566
5 143 15526007/947034
5 144 208255/38264
5 145 17655/19132
5 146 5277957709/68186448
5 147 43078851/420904
5 148 34907/4783
5 149 -3700307/516564
5 150 -312760/243933
5 151 -86523947/8781588
5 152 54762/4783
5 153 -137312935/32199156
5 154 -20756754035/193194936
5 155 -17448/4783
5 156 -20743105/1894068
5 158 -2918/4783
5 159 -300392597/11364408
5 164 -8533/9566
5 166 1612712207/11708784
5 167 38681821/17563176
5 168 16929809/32199156
5 169 -603790093/128796624
5 170 -510589061/128796624
5 171 558346801/64398312
5 173 375253/86094
5 174 -375253/172188
5 177 -136313827/14310736
5 178 16929809/32199156
5 179 418002179/32199156
5 180 -418002179/32199156
5 182 -375253/43047
5 183 375253/43047
5 184 1044983/325244
5 185 -344219569/64398312
5 186 476729443/64398312
5 189 -375253/43047
5 190 -476729443/64398312
5 191 -90028679/64398312
5 192 -5595052/2683263
5 194 90028679/32199156
5 195 7392599/650488
5 197 -375253/86094
5 198 -156932561/16099578
5 204 376519/172188
5 205 -375253/172188
5 206 -375253/172188
5 207 373987/172188
5 208 -375253/57396
5 216 -16929809/8049789
5 218 16929809/16099578
5 226 -16929809/16099578
5 231 108394663/22728816
5 232 -27318277/17563176
5 233 -98503285/5854392
5 234 98503285/5854392
5 236 1158241/344376
5 237 324173/105226
5 238 -51494911/5854392
5 239 -4158509/650488
5 240 4158509/325244
5 241 1678537/631356
5 242 15269176/731799
5 243 -4158509/650488
5 244 -1678537/631356
5 245 -15269176/731799
5 249 1122829/344376
5 250 305125/172188
5 251 -2951/14349
5 252 2673505/1894068
5 253 -149011/86094
5 254 -312760/243933
5 255 -18309523/975732
5 256 16929809/16099578
5 257 24410879/1894068
5 258 -16929809/16099578
5 259 -6236933/947034
5 260 7215/9566
5 261 137679355/5854392
5 262 -449475276079/3477508848
5 263 56448347113/193194936
5 264 -23666455547/289792404
5 266 375253/172188
5 267 -1873733/344376
5 268 -381394859789/1159169616
5 269 -17127126061/96597468
5 270 112359053789/579584808
5 271 241923304565/579584808
5 272 27045511717/579584808
5 273 -6761674801/26344764
5 275 -187943/43047
5 276 375253/57396
5 277 375253/57396
5 278 -373987/172188
5 279 -373987/86094
5 280 47763172627/579584808
5 281 11818573100/72448101
5 283 16929809/16099578
5 285 -1400422251397/6955017696
5 286 917616617/52689528
5 287 -794256551/8781588
5 290 6236933/1262712
5 292 -51356926/1420551
5 293 -232472083/2927196
5 294 461677357/8781588
5 296 -1678537/631356
5 298 3532807589/34093224
5 299 394185260/2195397
5 308 6236933/2525424
5 309 -31184665/3788136
5 310 -6236933/631356
5 313 199482392/1420551
5 314 2443422119/34093224
5 315 -3/2
5 316 -2609919469/34093224
5 318 -92802091507/579584808
5 319 -91279/9566
5 320 418002179/32199156
5 321 -88725395219/579584808
5 323 1678537/631356
5 325 339800569/34093224
5 328 -244139809/32199156
5 329 -6236933/947034
5 331 3/2
5 333 4913334697/105379056
5 334 473164819/17563176
5 336 48223/19132
5 337 24767/114792
5 338 5702/4783
5 339 -894285389/34093224
5 340 -120723643/2195397
5 345 -98499/19132
5 346 1948/4783
5 347 -30977/9566
5 348 -54859/9566
5 349 34518757/3788136
5 350 138603/52613
5 351 -8169/19132
5 352 -14639/9566
5 353 -2649834019/34093224
5 354 -79797665/774846
5 355 -81/9566
5 356 48093481/1894068
5 358 -2045777381/16099578
5 359 -8999065/975732
5 360 -418002179/32199156
5 361 17294432/387423
5 362 -33612/4783
5 363 -1678537/631356
5 365 10487365/387423
5 368 244139809/32199156
5 369 6236933/947034
5 371 -3567/4783
5 373 -5722808665/52689528
5 405 -626639/258282
5 406 -32422/43047
5 407 233535/38264
5 409 -197306/43047
5 410 62407/86094
5 411 5609/19132
5 413 27285/9566
5 414 27509/38264
5 415 43291/9566
5 418 -23089/19132
5 419 375253/86094
5 420 -18245/9566
5 421 -375253/43047
5 422 713977/86094
5 423 -7265/9566
5 425 374831/57396
5 426 1399/9566
5 428 10353013/2066256
5 429 -1279889/114792
5 430 -112955/19132
5 431 37898813/2525424
5 432 23001293/7576272
5 433 -208255/38264
5 434 5609/19132
5 435 41255887/3788136
5 436 31184665/3788136
5 437 -34773/4783
5 438 -6236933/473517
5 439 -376097/57396
5 440 18245/9566
5 441 375253/43047
5 442 8703385/1894068
5 443 -14530/4783
5 445 -374831/57396
5 446 -6236933/947034
5 447 -1399/9566
5 449 -363817/157839
5 450 -303497/114792
5 451 27895/9566
5 452 -3839/19132
5 453 8712/4783
5 455 -16117/4783
5 456 -7215/9566
5 457 -492667/114792
5 458 -17696633395/204559344
5 459 -9553444487/68186448
5 460 2321345269/34093224
5 461 2054994635/17046612
5 463 6236933/947034
5 465 -1761075781/409118688
5 466 -106929/19132
5 467 1988457073/34093224
5 468 625520/243933
5 469 172160657725/579584808
5 470 12723799/487866
5 471 1044983/325244
5 472 31280796763/144896202
5 473 42348/4783
5 474 -166717/86094
5 476 19035/4783
5 477 -180755449/17046612
5 480 16929809/16099578
5 481 6236933/947034
5 483 659/4783
5 487 150620599/21466104
5 488 16929809/16099578
5 489 7937837/64398312
5 490 -2912304335/193194936
5 491 13088603417/144896202
5 492 94051181/16099578
5 493 16929809/32199156
5 494 12183145/10733052
5 495 187943/43047
5 496 17106471271/579584808
5 497 36397791833/579584808
5 498 -1044983/162622
5 499 -1217157/325244
5 500 16929809/21466104
5 501 551126203/64398312
5 502 -16929809/21466104
5 503 3134949/650488
5 504 1902094/243933
5 505 179372/731799
5 506 43643755603/579584808
5 507 -21549551/487866
5 508 -167386775/2927196
5 509 22163449/1463598
5 510 -15988511/731799
5 513 17509477/3788136
5 514 6236933/947034
5 515 -54931075/3788136
5 516 271192087/11364408
5 517 517576457/8523306
5 518 1319245/105226
5 519 6236933/1894068
5 520 -6236933/947034
5 522 -4082492885/34093224
5 523 -21710329/34093224
5 524 2104159/86094
5 525 6236933/1262712
5 526 -87547385/3788136
5 527 -6236933/1262712
5 528 -1286203/344376
5 529 458024485/34093224
5 530 -375253/86094
5 531 -375253/86094
5 532 -376519/172188
5 533 -187943/43047
5 534 377785/172188
5 535 243671/57396
5 536 -137407/38264
5 537 5816/4783
5 538 61135/38264
5 539 25181/19132
5 540 136665/38264
5 541 -12157/4783
5 542 -62431/38264
5 543 -1944/4783
5 544 58813/38264
5 545 28689/4783
5 546 9011/4783
5 547 2645/9566
5 548 7215/9566
5 549 -8724/4783
5 550 -1296/4783
5 551 -396833/19132
5 565 -24
5 582 385621003/17563176
5 583 3358908757/8781588
5 584 -1224415610656587049/5462470898438400
5 585 -12020739376909/57475493460
5 586 -223231628253047/3762032299200
5 587 7700433821552262941/16387412695315200
5 588 -20980813310236513/26776818129600
5 589 -935267728351853411/2731235449219200
5 590 77121826444543/1254010766400
5 591 -413548144694789/4514438759040
5 592 1867770912558107/124147065873600
5 593 310702888879039/531110442240
5 594 -135835739596843093/819370634765760
5 595 8176836926720811799/5462470898438400
5 596 -181813145899571/2586397205700
5 597 531693158851889/10345588822800
5 598 33019748646421813/141882360998400
5 599 -16050172982280953/82764710582400
5 600 -10924339257412463/41382355291200
5 601 1800054154189/85148879200
5 602 -3704963178943277/66211768465920
5 603 -232414221249313/5517647372160
5 604 1144884011927/12171280968
5 605 -6458340938341777/62073532936800
5 606 77789689053434047/82764710582400
5 607 -476676583777409/3762032299200
5 608 402001693986391/2364706016640
5 609 -1618336944712423/3762032299200
5 610 -508536550636483/1881016149600
5 611 37945877899/20900179440
5 612 1897492145173/55733811840
5 613 524304442155643/13794118430400
5 614 -331532505901/4425920352
5 615 932123012273/9852941736
5 616 2270130364157599/1881016149600
5 617 -2228036527518176731/910411816406400
5 618 397167443719475587/80925494791680
5 619 -401850092049080239/425647082995200
5 620 -397071111958907/2069117764560
5 621 45200483231917897/297952958096640
5 622 -3573966407191729/595905916193280
5 623 -21682270901735/14728272768
5 624 9214384634777845/14897647904832
5 625 -3177027299736726089/780352985491200
5 626 -900853562121344957/496588263494400
5 627 1772587806376082651/546247089843840
5 628 87652030625363/358288790400
5 629 -418196098416623/2579679290880
5 630 -1461755176782157/12414706587360
5 631 63140807439811/33194402640
5 632 -313658662410444259/682808862304800
5 633 78324227502280097/62073532936800
5 634 1168529117046305029/455205908203200
5 635 193482597834167/836007177600
5 636 -108799544029651/668805742080
5 637 -92139694454207/1021786550400
5 638 333334967858449/177036814080
5 639 -996294157833555353/744882395241600
5 640 -48967230792985124003/5462470898438400
5 641 15963379/30844800
5 642 56019479/13172382
5 643 -1102539144169/270472910400
5 644 521077463/17563176
5 645 -404218570901/35797885200
5 646 -86785316680579/125401076640
5 647 497949274189/177036814080
5 648 -2001559136197/1298269969920
5 649 137452858619/2212960176
5 650 -71236891000277/4381661148480
5 651 4545567666343657/9028877518080
5 652 131560862901617/2434256193600
5 653 -4035768858239/243425619360
5 654 14615629545499/199166415840
5 655 7019485617853801/49658826349440
5 656 -7001615617/96425280
5 657 64903475090119/1095415287120
5 658 -22073849928941/4149300330
5 659 -298898349529555753/963965452665600
5 660 5845860127439805287/2731235449219200
5 661 -2323977323/72318960
5 662 324900771820499/5737889599200
5 663 4602808097389/250802153280
5 664 58983421053143473/195088246372800
5 665 -41326307639/1229422320
5 666 4094980555062557/41382355291200
5 667 1319907250169452661/682808862304800
5 668 3407311/114792
5 669 115546858004687/2434256193600
5 670 5107/2448
5 671 33164587/6830124
5 672 23254066102338059/160660908777600
5 673 -4247/20160
5 674 -1/4
5 675 -95/204
5 676 -78/425
5 677 -936/2975
5 678 -27/272
5 679 -106/189
5 680 3
5 681 -79123787/18079740
5 683 42189987440189621/10200692620800
5 684 989485609572839/248294131747200
5 685 -812435314093591/10345588822800
5 686 -24960876171078697/331058842329600
5 687 369235952607001/5517647372160
5 688 219453678758459/27588236860800
5 689 135288753919079/13794118430400
5 690 104757717311/1891764813312
5 691 99259190028547/16552942116480
5 692 -3745263518251/121712809680
5 693 -39058250803597/383169956400
5 694 40237229770421/229901973840
5 695 -241487672765263/41382355291200
5 696 181323294642143/33105884232960
5 697 -1919292112389293/13794118430400
5 698 -89975520830159/2758823686080
5 699 -6568594375823/246323543400
5 700 28471024950647/525490225920
5 701 -985127813793049/41382355291200
5 702 -197500886684/1086721515
5 703 1947363644885/19705883472
5 704 1809628831543733/6897059215200
5 705 -296167599347257019/248294131747200
5 706 1272237948783757463/496588263494400
5 707 -991204338496249/10345588822800
5 709 698132806223/59012271360
5 710 141007321271/10413930240
5 711 -162057581164502483/55176473721600
5 712 -223185361145441/243425619360
5 713 1977261399438239/2434256193600
5 714 9164234687/2305166850
5 715 1143693122471/59012271360
5 716 828721027637/44259203520
5 717 -154204923799/1264548672
5 718 -2008334901787/47420575200
5 719 8640498056221373/5172794411400
5 720 6209533827587219/9196078953600
5 721 1644975915479/172426480380
5 722 266693572162537/8276471058240
5 723 162936427611913/5172794411400
5 724 26497511250263/162283746240
5 725 -1896993739964693/41382355291200
5 726 -6088150190022899/3448529607600
5 727 -1277677/1101600
5 728 11989445/6586191
5 729 -1269513361/1536777900
5 730 -14765/1224
5 731 32676043/856800
5 732 -58853981524369/3448529607600
5 733 -42216984475/5058194688
5 734 -587516677351/35407362816
5 735 124999779799/1264548672
5 736 -28677215/1549692
5 737 -3069591758441683/33105884232960
5 738 -3498028233503/270472910400
5 739 1996456302313/44259203520
5 740 -17979923/1549692
5 741 52630890813419/4138235529120
5 742 356745835/3902928
5 743 -21704/459
5 744 -56117456361851/243425619360
5 745 261638468487877/14605537161600
5 746 34101143468783/139334529600
5 747 10873511/487866
5 748 -139534846447/22129601760
5 749 -285743573123/10450089720
5 750 310806588952106/646599301425
5 751 1280861293/819614880
5 752 -43280398904857/608564048400
5 753 6096879931524533/5172794411400
5 754 3524975/1951464
5 755 -1649106218587/405709365600
5 756 12629/1224
5 757 3561875/731799
5 758 -4811577621731/347750884800
5 760 1/2
5 762 97209/850
5 763 709003570012547/10345588822800
5 764 -8741/8160
5 766 -3
5 767 46294681/2927196
5 769 -160664337452265077/248294131747200
5 770 -221728715334961/5643048448800
5 771 -6474513201721/376203229920
5 772 2288374090783/14753067840
5 773 9721753976861/1254010766400
5 774 8991646798361/418003588800
5 775 -1509911904269/250802153280
5 776 -144556495771799/4138235529120
5 777 11668557334271/44259203520
5 778 -14350179016/111965247
5 779 -207717430268543/3762032299200
5 780 -1914844442507/1922659200
5 781 3371757407916239/1672014355200
5 782 32655327567295/735686316288
5 783 69078738817/10413930240
5 784 550902062239/57276616320
5 785 -24483381101683081/10345588822800
5 786 -66147421882817/92889686400
5 787 295107838509167/418003588800
5 788 171714378833/7740807200
5 789 -57023762215043/3009625839360
5 790 -298723402007159/10345588822800
5 791 198303777863/983537856
5 792 221468715017/1194295968
5 793 802612355745043/752406459840
5 794 2948175705971/5971479840
5 795 -171714378833/7740807200
5 796 740434718213/429946548480
5 797 338025396117659/10345588822800
5 798 -198303777863/983537856
5 799 -30402345971/2189542608
5 800 -1818172153547611/1881016149600
5 801 -5516369/550800
5 802 -22314979/26344764
5 803 -893731515889/81141873120
5 804 -35201/918
5 805 979/81
5 806 -578774841847/69667264800
5 807 -76090392923/3471310080
5 808 -6049712716483/324567492480
5 809 -119177349035/8851840704
5 810 14617285/1549692
5 811 -9541281014597/376203229920
5 812 4406600870737/81141873120
5 813 -21354778053197/486851238720
5 814 1146602071/128796624
5 815 467750473527289/13794118430400
5 817 -8353232275261/22129601760
5 818 -64236443/323136
5 819 -4115683439003/39411766944
5 821 11555/306
5 822 651659656511/36882669600
5 823 2127223097/14565600
5 824 52337331164543/313502691600
5 825 -44067172994381/646599301425
5 826 97483325773/120166200
5 828 -224411617877/12171280968
5 830 4300639/53856
5 831 -13/17
5 833 524899904713367/10345588822800
5 834 5731685288297/243425619360
5 835 -195044617/36159480
5 836 -6392544239179361/7524064598400
5 837 106169518266074992709/39329790468756480
5 838 -3521682310990354057/655496507812608
5 839 218789401855444765019/32774825390630400
5 840 77571532230575149/82764710582400
5 841 -808373542833638849/1191811832386560
5 842 -23346418839359243/297952958096640
5 843 125879213458573163/17526644593920
5 844 -25423477349398757/7803529854912
5 845 -85039175240377016063/32774825390630400
5 846 41492906784316858831/16387412695315200
5 847 -1928489118615939647/146316184779600
5 848 -6719008650653093/3762032299200
5 849 34467528796922801/27086632554240
5 850 956568758569387/3385829069280
5 851 -2714291449474261/199166415840
5 852 2108321532677903299/327748253906304
5 853 40609364779429761677/4096853173828800
5 854 -293445288130017997/1170529478236800
5 855 621394653618821/6897059215200
5 856 -18022937681122081/198635305397760
5 857 10208366352601897/99317652698880
5 858 260938245281917/417301061760
5 859 -55906188232090793/436997671875072
5 860 61043816031655636517/4096853173828800
5 862 -2397889/2195397
5 863 -141494903/52689528
5 864 9562619079314153/4598039476800
5 865 3974958970889/177036814080
5 866 -160201538513/5206965120
5 867 -388243623491/7376533920
5 868 5735443/516564
5 869 -95289744903232933/66211768465920
5 870 41644401762107/3894809909760
5 871 403574597789/11064800880
5 872 1684837/387423
5 873 -96421630171103/229901973840
5 874 -1066043429/82650240
5 875 914882915271103/57276616320
5 876 -21255444614309/824783275008
5 877 -366196268953194131/48555296875008
5 878 -7101071/903987
5 879 -4395426623/892622592
5 880 5855511048509/358288790400
5 881 -374338777394294419/212823541497600
5 882 -205940579/72318960
5 883 181323294642143/33105884232960
5 884 -121543452342739892977/32774825390630400
5 885 9175027/1607088
5 886 372334050293/22910646528
5 887 -11493977/12053160
5 888 831863209021/137463879168
5 889 -475/4032
5 890 -14223/350
5 891 -24306897587627/413823552912
5 892 15823/7560
5 893 -123113783/144637920
5 895 -125957857674681759871/7865958093751296
5 896 -683593483437341507/16387412695315200
5 897 709806818787469627/156070597098240
5 898 378272251702579/627005383200
5 899 -3868144465588349/9028877518080
5 900 -48033993806059003/248294131747200
5 901 1230940154134363/265555221120
5 902 -31498408477334273/13301471343600
5 903 -97619092752869003/20691177645600
5 904 -1390200382763224883/341404431152400
5 905 -7281782600221/13062612150
5 906 300861297824033/752406459840
5 907 7172590413564971/41382355291200
5 908 -95411342902723/22129601760
5 909 911978037048194981/744882395241600
5 910 -190517768597736179/49658826349440
5 911 -221/36
5 913 -8377639/1542240
5 914 77/6
5 915 3123986953697/110648008800
5 916 -490504319702129/418003588800
5 917 274051751/433913760
5 918 -38589619003/2766200220
5 919 -40841995/3214176
5 920 -27858588270179/796665663360
5 921 101932302280061/125401076640
5 922 -421452193088863/9737024774400
5 923 48118603441/1229422320
5 924 12716515199125237/43816611484800
5 925 432357066266833/985294173600
5 926 1666262197/96425280
5 927 22164541185733/199166415840
5 928 -99579871028213/11064800880
5 929 -1009237767231467/6259515926400
5 930 4838687013842593463/1170529478236800
5 931 31106243/2582820
5 932 187729888298120479/481982726332800
5 933 -867523154741/313502691600
5 934 805055957757768281/256053323364300
5 935 541385928703/12294223200
5 936 -1936025089113119/13794118430400
5 937 16699622758456785869/8193706347657600
5 938 -9019373/860940
5 939 -55387643068613/2434256193600
5 940 -6
5 941 10868035/7231896
5 942 -7875248085460471/68854675190400
5 943 -13/280
5 945 -39/136
5 946 18252/2975
5 947 796396779788903/10345588822800
5 948 2671325885443/121712809680
5 949 -167/189
5 951 -11613113/36159480
5 953 20779991131588113647/2048426586914400
5 954 -146273620506465367/54624708984384
5 955 -166441081190171/418003588800
5 956 201815032154783/752406459840
5 957 6071689833648697/82764710582400
5 958 -270586305803221/88518407040
5 959 3142717524307898741/1638741269531520
5 960 26040800594681311741/2731235449219200
5 961 15383/3672
5 962 8499461/8781588
5 963 645929499877/202854682800
5 964 5147/72
5 965 -29770275629081/811418731200
5 966 50258247602347/59714798400
5 967 267982585337/7376533920
5 968 -3059587885589/114553232640
5 969 -409144951/9642528
5 970 303308892880463/11684429729280
5 971 -429062568297227/752406459840
5 972 -152825883321427/1622837462400
5 973 1293984680297/81141873120
5 974 -294709578049903/2921107432320
5 975 -7792998767845007/41382355291200
5 976 -213762047/96425280
5 977 -41460976048399/730276858080
5 978 607722822484847/88518407040
5 979 74934994017201467/120495681583200
5 980 -541757096226148613/234105895647360
5 981 265008299/18079740
5 982 -1949743162733561/11475779198400
5 983 4497554078221/156751345800
5 984 28793099710968749/24386030796600
5 985 3404354873713/25080215328
5 986 -58515510644029/13794118430400
5 987 -1063816981030772387/234105895647360
5 988 3994610741/72318960
5 989 12921507130493/2434256193600
5 990 6
5 991 134542213/36159480
5 992 -68573812503840779/240991363166400
5 993 13/280
5 995 39/136
5 997 -792870585817031/10345588822800
5 998 -2671325885443/121712809680
5 999 167/189
5 1001 -98215597/18079740
5 1003 -20293878624693427717/8193706347657600
5 1004 2923033/1713600
5 1006 30508879/3855600
5 1007 24641/7344
5 1008 -3093109/428400
5 1009 116816653/15422400
5 1010 -4275751/35126352
5 1011 -114713999/52689528
5 1012 -53951597/8781588
5 1014 -65406529/26344764
5 1015 2894418343967/811418731200
5 1016 -1783399/516564
5 1017 -14380651/963900
5 1018 10088961190333/405709365600
5 1019 -67788823/1951464
5 1020 11863/459
5 1021 -629407823/17563176
5 1022 -6347913366763/973702477440
5 1023 -1118581527277/162283746240
5 1024 -3742643/975732
5 1025 388655268461/36882669600
5 1026 -524947758913/69667264800
5 1027 -6020699454977/44786098800
5 1028 4382053/2601952
5 1029 -50675501417867/1149509869200
5 1030 -9294641424537949/13794118430400
5 1031 -12252475/1951464
5 1032 -320820550403/27047291040
5 1033 -2105/272
5 1034 6250493/2927196
5 1035 5014459276511/811418731200
5 1037 -1/4
5 1041 8741/8160
5 1043 53/9
5 1044 -20755427/1463598
5 1046 241307448763253/334402871040
5 1047 187130486971/531110442240
5 1048 37053251687/4917689280
5 1049 -314874434383/14753067840
5 1050 17785015/17563176
5 1051 3423129737/5058194688
5 1052 -920192766467/229106465280
5 1053 -87652651519/2766200220
5 1054 -663658541/52689528
5 1055 18319050620999/194740495488
5 1056 -102197443469/4917689280
5 1057 -1358183/516564
5 1058 -622304020903/44259203520
5 1059 56363180033051/2003045096448
5 1060 45080364201637/1298269969920
5 1061 706069849/81961488
5 1062 177638040979/75872920320
5 1063 -6511196226911/501604306560
5 1064 141921530548325/1805775503616
5 1065 97843639/21953970
5 1066 91663446328741/1576470677760
5 1067 13616810564756923/28376472199680
5 1068 -11682095/3415062
5 1069 -98609454209297/1947404954880
5 1071 94969401/6504880
5 1072 -108183999807113/11684429729280
5 1073 151/2880
5 1074 -91/408
5 1076 -5813687459/230516685
5 1077 39/272
5 1078 -247/63
5 1080 18518418007/1229422320
5 1082 -18006636892251659/36115510072320
5 1083 10431987034487/347750884800
5 1084 6174198810991/121712809680
5 1085 153098910921239/3245674924800
5 1086 -736807419563231/9737024774400
5 1087 2588055409/614711160
5 1088 3113345/129141
5 1089 6579498673879/486851238720
5 1090 -19990734478661647/87633222969600
5 1091 -449254391537957/1217128096800
5 1092 54753527/3252440
5 1093 115649438041061/1460553716160
5 1094 -125377988909/17914439520
5 1095 385622944007/64491982272
5 1096 3659475973/2458844640
5 1097 -39239649230527/1655294211648
5 1098 4675616149943029/49658826349440
5 1099 -214944319/68301240
5 1100 1065222925631/44259203520
5 1102 1507640243/153677790
5 1103 136291281915493/2921107432320
5 1104 -2809/10080
5 1105 -2613/136
5 1106 5813687459/230516685
5 1107 3802974784577/243425619360
5 1108 163/216
5 1110 -9166239727/614711160
5 1112 -44880666135661417/165529421164800
5 1113 1483369489/16530048
5 1114 -6207007/344376
5 1115 -26816469947/192850560
5 1116 -20014343926645/219083057424
5 1117 -205806718679/1502627280
5 1118 116748007/2678480
5 1119 190463292583/4742057520
5 1120 -5529693443/230516685
5 1121 -66980649109127/66388805280
5 1122 4324233083/144637920
5 1123 -478343132953/2173443030
5 1124 -15081987197112679/2921107432320
5 1125 -18602691/669620
5 1126 -13954766125061/243425619360
5 1127 -18359/816
5 1128 82115974477/1229422320
5 1129 16497395168717/365138429040
5 1130 21971/3780
5 1131 -29/3
5 1132 1811663333/144637920
5 1133 1967875271631971/354073628160
5 1134 468257301208349461/2891896357996800
5 1135 15479638477377821/34427337595200
5 1136 -708680/43047
5 1137 -1511469389396371/5670385015680
5 1138 1001218171/149286996
5 1139 302098958276585/650294154576
5 1140 -570229/43047
5 1141 2185537224133/19705883472
5 1142 3213689604509401/1300588309152
5 1143 89495/4783
5 1144 20366723995/1159169616
5 1145 1/3
5 1146 91733/14349
5 1147 -25260536989883143/48198272633280
5 1148 -1/4
5 1149 1371/68
5 1150 -4760866529387/243425619360
5 1151 10/9
5 1152 -345013/86094
5 1154 -48949165076891781761/19664895234378240
5 1155 -145083181/24106320
5 1156 -11646062057686757/28351925078400
5 1157 -17653329243037/313502691600
5 1158 -1666038602501279753/409685317382880
5 1159 -193986933158789/627005383200
5 1160 1620268835368639/6897059215200
5 1161 24514129937766724103/8193706347657600
5 1162 -5521104641/72318960
5 1163 -1049398811311/608564048400
5 1164 2639/144
5 1165 -5910425117/72318960
5 1166 -7515041932990639/481982726332800
5 1167 4247/10080
5 1168 1/2
5 1169 173/102
5 1170 -3432/595
5 1171 -74559457445969/1477941260400
5 1172 -5683358143277/243425619360
5 1173 -2533/540
5 1174 11/3
5 1175 213334591/28927584
5 1178 -478584472990891/5517647372160
5 1179 -2188818610007123/41382355291200
5 1180 10478537552009447/82764710582400
5 1181 -82754565249003647/1365617724609600
5 1182 -4244716626799389479/2048426586914400
5 1183 -6639833713429283/41382355291200
5 1184 -494791633107383/20691177645600
5 1185 485366085337927/13794118430400
5 1186 -13520601053/520696512
5 1187 3891966511016682127/4096853173828800
5 1188 -1881205927726022507/2048426586914400
5 1189 1004825510809/29857399200
5 1190 1013334524243/46444843200
5 1191 -555921601976759/13794118430400
5 1192 -6091217476442093/82764710582400
5 1193 502529090294183/13794118430400
5 1194 -856505451239/11146762368
5 1195 -61243523247257/1254010766400
5 1196 150930476089/117563509350
5 1197 -5364645825598708337/4096853173828800
5 1198 100583073894037631/151735302734400
5 1199 7119019818585467/7524064598400
5 1200 -310258077922949/1881016149600
5 1201 221542089903031/537433185600
5 1204 -60675745562573/4868512387200
5 1205 -6009715530017/243425619360
5 1206 284798096644331/4868512387200
5 1207 -121389001425139/918062335872
5 1208 -40201210213024739/120495681583200
5 1209 -6257764766849/135236455200
5 1210 -4939955393957/486851238720
5 1211 515752334369/17898942600
5 1212 -894623/171360
5 1213 316789823061396323/481982726332800
5 1214 -598694980344347/68854675190400
5 1215 -10364945974223/110648008800
5 1216 -3175517407877/324567492480
5 1217 86480031748757/973702477440
5 1218 4652776803797/324567492480
5 1219 22901676947339/442592035200
5 1220 -36021817155603871/481982726332800
5 1221 21656212769/1106480088
5 1222 860424122519/44259203520
5 1223 36593730449/2603482560
5 1224 1062889853729/44259203520
5 1225 -110188376903/5532400440
5 1226 -185788590427/7376533920
5 1227 -227/140
5 1228 4837013467/307355580
5 1229 -18330773/3615948
5 1230 520233061/153677790
5 1231 -130835083/6504880
5 1232 -7845333001/409807440
5 1233 148525567/18079740
5 1234 659027/401772
5 1235 133615747/18079740
5 1236 -812495533/72318960
5 1237 -1325619143/36159480
5 1238 -1941641/334810
5 1239 1446313/1004430
5 1240 -195044617/36159480
5 1241 29144174/4519935
5 1242 2822137/18079740
5 1243 2828327737/24106320
5 1244 -549989/214200
5 1245 -496439/214200
5 1246 -3696307/856800
5 1247 411623/171360
5 1248 117637/30600
5 1249 17281/17850
5 1250 3/2
5 1251 -127/306
5 1252 -4
5 1253 -19501/2448
5 1254 625/51
5 1255 10499/2448
5 1256 1117/1890
5 1257 152/945
5 1258 -167/1260
5 1259 709/1260
5 1260 13/63
5 1261 -1189/840
5 1263 3
5 1264 -3/2
5 1265 9/2
5 1267 9/2
5 1268 3
5 1275 -65/408
5 1276 13/136
5 1277 379/2880
5 1278 -1/4
5 1279 -13/420
5 1281 -10618566400991859569/1560705970982400
5 1282 -258863085751710457/49658826349440
5 1283 -143343589365301/1881016149600
5 1284 -36982859577439/985294173600
5 1285 -17955859729973027/993176526988800
5 1286 758595361693769/12414706587360
5 1287 -1204289844422053/62073532936800
5 1288 -39354848202763/1881016149600
5 1289 506637120557437/18057755036160
5 1290 15428838667651/644919822720
5 1291 -12346154172097/66388805280
5 1292 132782639597/41800358880
5 1293 2102383988161781/11823530083200
5 1294 -1034759620229/250802153280
5 1295 277932094832959/5911765041600
5 1296 2315576099076631/165529421164800
5 1297 -11126492373457/10345588822800
5 1298 19369149824603/2299019738400
5 1299 -780579018583831/33105884232960
5 1300 -23620517231369/41382355291200
5 1301 16164338662177/121712809680
5 1302 -598670268377/19705883472
5 1303 -3252068359154101/55176473721600
5 1304 131249904273792193/662117684659200
5 1305 -8749923629899763/73568631628800
5 1306 -72238991273107/590122713600
5 1307 -30769318883683/13794118430400
5 1308 -386944697988421/26484707386368
5 1309 -92596319901299/33105884232960
5 1310 7291594607893/486851238720
5 1311 5680410928781/78823533888
5 1312 3307416665326577/12982699699200
5 1313 -114629817197383/16552942116480
5 1314 2445635603746243/82764710582400
5 1315 66575962373419/13794118430400
5 1316 44452643574301/44141178977280
5 1317 -11002703399449/1226143860480
5 1318 976314219385/97370247744
5 1319 -380347006703/78823533888
5 1320 -5883687904595329/55176473721600
5 1321 1816667486751907/20691177645600
5 1322 14606898910423/766339912800
5 1323 201716560070161/22070589488640
5 1324 -556013693025947/27588236860800
5 1325 11722702325167/69550176960
5 1326 -2668744054261/39411766944
5 1327 -9999473130793/26274511296
5 1328 -16914797/6168960
5 1329 4795778/6586191
5 1330 4494155291/526895280
5 1331 2237/3672
5 1332 -6793/425
5 1333 -19646907956371/459803947680
5 1334 -15779515595/35407362816
5 1335 -282919900043/44259203520
5 1336 1141974009133/22129601760
5 1337 -5735443/774846
5 1338 -562471858630243/14713726325760
5 1339 992175753029/110648008800
5 1340 471793105991/44259203520
5 1341 -9219821/516564
5 1342 719610356438321/55176473721600
5 1343 -27169/816
5 1344 875/34
5 1345 -5788723880491/27047291040
5 1346 347051063/15422400
5 1347 91510802483621/510893275200
5 1348 205/24
5 1349 -129473/57120
5 1350 -35083/142800
5 1351 68807150036227/1724264803800
5 1352 -43/1190
5 1353 -16129411318117/3448529607600
5 1354 25083/11900
5 1355 -205/408
5 1356 -261827/30600
5 1357 4715/1224
5 1361 -1
5 1363 3341687/17850
5 1364 64890605696167/3448529607600
5 1365 364027/35700
5 1368 20705/2448
5 1370 48408784701204451/165529421164800
5 1371 45450343406371/2586397205700
5 1372 297255731801659/165529421164800
5 1373 -359735331037211/10345588822800
5 1374 152153824255481/2586397205700
5 1375 92527841168519/13794118430400
5 1376 92146222342169/33105884232960
5 1377 -19958744442851/1655294211648
5 1378 13483739984497/121712809680
5 1379 -454586200645/19705883472
5 1380 -278522972941051/1532679825600
5 1381 1643438969/40055400
5 1382 -759352502484007/33105884232960
5 1383 482027837339581/33105884232960
5 1384 47295461261/5206965120
5 1385 -47295461261/5206965120
5 1386 -12722734565767/18392157907200
5 1387 2603199358134593/82764710582400
5 1388 3500662441430291/20691177645600
5 1389 4650128225471/191584978200
5 1390 -1050622105729283/33105884232960
5 1391 -153624042431639/13794118430400
5 1392 34547505047191/121712809680
5 1393 -2165863181525/19705883472
5 1394 -353192138099293/1149509869200
5 1395 -175041404448103/827647105824
5 1396 -4650128225471/191584978200
5 1397 -96198621685339/4729412033280
5 1398 871962566401079/13794118430400
5 1399 -34547505047191/121712809680
5 1400 2165863181525/19705883472
5 1401 2081075301585739/4598039476800
5 1402 2739881/15422400
5 1403 -9591556/6586191
5 1404 168236288/15367779
5 1405 1013/918
5 1406 -301/81
5 1407 101553932341/8360071776
5 1408 37431736955/17703681408
5 1409 152876814479/29506135680
5 1410 -1141974009133/11064800880
5 1411 5735443/387423
5 1412 95843384129621/1003208613120
5 1413 -118922099053/121712809680
5 1414 47365218749/650870640
5 1415 -7045985/387423
5 1416 -4593695734537/59714798400
5 1417 -24481720507/614711160
5 1418 -31460340715/597147984
5 1419 -104628336721/5225044860
5 1420 -1039664273/80110800
5 1421 -262920146131/41800358880
5 1422 -326267315953/156751345800
5 1423 73241709737/5795848080
5 1425 7334641503829/627005383200
5 1426 -20154206587/5795848080
5 1427 -7396195/11708784
5 1428 -768573077399791/55176473721600
5 1429 951006061495182997/595905916193280
5 1430 -1063049675477346187/331058842329600
5 1431 238703910587254333/248294131747200
5 1432 -1203119860963/95792489100
5 1433 199450532450219/7356863162880
5 1434 -157822524273877/16552942116480
5 1435 -4857812322749/60856404840
5 1436 3670743207163/39411766944
5 1437 3457534091015352217/993176526988800
5 1438 53981107382145857/36784315814400
5 1439 -8302433491573811/3879595808550
5 1440 -44145221217263/2299019738400
5 1441 355887671954807/66211768465920
5 1442 323842641540421/16552942116480
5 1443 -1237097940527/14319154080
5 1444 1077620340041/39411766944
5 1445 -1612723517065511329/496588263494400
5 1446 -179662976947636681/993176526988800
5 1448 -321524177/8135883
5 1449 19452434581/5206965120
5 1450 641360927278405363/248294131747200
5 1452 -9591556/6586191
5 1453 44145221217263/2299019738400
5 1454 -117326174183/14753067840
5 1455 482237811031/25290973440
5 1456 -1141974009133/11064800880
5 1457 5735443/387423
5 1458 2569870540982821/22070589488640
5 1459 -34062854029/2603482560
5 1460 -918921593769911/33105884232960
5 1461 1237097940527/14319154080
5 1462 -1077620340041/39411766944
5 1463 -1161/595
5 1464 -88494825890528951/124147065873600
5 1465 297255731801659/82764710582400
5 1466 -147660106527618313/62073532936800
5 1468 -172937/5100
5 1469 -158739272041097/7524064598400
5 1472 7343311303192045847/5959059161932800
5 1473 -3778719663848917/62073532936800
5 1474 245562309287761/367843158144
5 1475 14588191390193/1379411843040
5 1476 -897216623700137/66211768465920
5 1477 -1049384156598361/82764710582400
5 1478 5962814917111/69550176960
5 1479 -148140367932523/4138235529120
5 1480 260474327456027/827647105824
5 1481 -23748304671624437/41382355291200
5 1482 -8189361991603/344852960760
5 1483 51480257486723/2758823686080
5 1484 14574087603473/10345588822800
5 1485 -27896545637783/162283746240
5 1486 2739732718997401/17735295124800
5 1487 -41256059782173331/41382355291200
5 1488 1/6
5 1489 2/3
5 1490 -5
5 1491 -1/2
5 1492 -14243338429433/689705921520
5 1493 8997371423/2603482560
5 1494 -172490159/37192608
5 1496 688463797882513/33105884232960
5 1497 54106656397637/4868512387200
5 1498 -1495691449147/115916961600
5 1499 677105772638791/41382355291200
5 1500 15/2
5 1501 -6136690359511/34775088480
5 1502 418138815673/5433607575
5 1503 783004714495949/11286096897600
5 1504 6
5 1505 -2216390212283/61367803200
5 1506 178094576976872273/124147065873600
5 1507 -7759071073/819614880
5 1508 32242374377219/2586397205700
5 1509 18683471927087927/24829413174720
5 1511 -6640116973/1136440800
5 1512 3/2
5 1514 5795451725923/1043252654400
5 1516 6318/425
5 1517 -2906471088643/152141012100
5 1518 1413792115663/202854682800
5 1521 19/4
5 1523 -1433905959916819/19863530539776
5 1524 -398747881550969/3762032299200
5 1525 743701294667/26125224300
5 1526 -6996400035899/668805742080
5 1527 -104692514836517/7524064598400
5 1528 1088329666969/4917689280
5 1529 -22013984651361631/124147065873600
5 1530 17115717227049887/82764710582400
5 1531 23/27
5 1533 -47475546739/6147111600
5 1534 33217/1224
5 1535 -199/54
5 1536 -5240905885057/114950986920
5 1537 10645399217/11064800880
5 1538 -440494825181/88518407040
5 1539 -2551635/650488
5 1540 -6288023852675/1103529474432
5 1541 13814399639263/811418731200
5 1542 -73937098721/1301741280
5 1543 11120788/387423
5 1544 -118899359742539/10345588822800
5 1545 -97618775/11708784
5 1546 -4641726669967/34775088480
5 1547 -47903098842449/912846072600
5 1548 1206848817573431/8867647562400
5 1549 -27730157/5854392
5 1550 3375172742747/202854682800
5 1551 -22464/2975
5 1552 38290492887951247/41382355291200
5 1553 -45222727337/13062612150
5 1554 199246852541183/5172794411400
5 1555 -736411370441/1115778240
5 1556 38053945/11708784
5 1557 6640116973/1136440800
5 1558 -3/2
5 1560 400412397953/23710287600
5 1562 -23558797754537/738970630200
5 1563 -1413792115663/202854682800
5 1566 -63012919/11708784
5 1568 7262601359974217/6897059215200
5 1569 -56641/68850
5 1571 -15605971/7711200
5 1572 43411/7344
5 1573 445507/771120
5 1574 -30574501/5140800
5 1575 12836903/6198768
5 1576 -2397889/6586191
5 1579 -2397889/6586191
5 1580 -107846166233/36882669600
5 1581 -18107/918
5 1582 4532443/275400
5 1583 102409103983/6147111600
5 1584 -6337/1224
5 1585 -7001/459
5 1586 -89/108
5 1587 -237491777/15422400
5 1588 -115539587/7711200
5 1589 103/102
5 1590 -1874273/2570400
5 1591 -139/600
5 1592 -3985606814383/123161771700
5 1593 187/72
5 1594 127716454464817/6897059215200
5 1596 205/204
5 1597 91484/9639
5 1598 4495/2448
5 1602 -5/4
5 1605 -27628002010537/1724264803800
5 1606 -33884273/2570400
5 1608 1/9
5 1609 -40141/7344
5 1611 28374388885207/608564048400
5 1612 74828582873/29506135680
5 1613 11884987333/59012271360
5 1614 251494088957/8851840704
5 1615 -3710140/387423
5 1616 -4708752336301/177036814080
5 1617 777025303/819614880
5 1618 172074431567/44259203520
5 1619 5735443/1549692
5 1620 606813516163/35407362816
5 1621 35447165/7805856
5 1622 -35453862133/44259203520
5 1624 5735443/1549692
5 1625 59202155/5854392
5 1627 294081555439831/8276471058240
5 1628 -2508175/650488
5 1629 -502580468215831/16552942116480
5 1631 44916730/6586191
5 1633 -4078475/2927196
5 1637 508865279856631/16552942116480
5 1641 93199765/11708784
5 1643 -237275828793209/23368859458560
5 1644 -2814718125967/221296017600
5 1645 41518338983/2603482560
5 1646 163425375359/77277974400
5 1647 -48970318655417/1622837462400
5 1648 -171368315/11708784
5 1649 -27605595281/867827520
5 1650 779760530701/115916961600
5 1651 1621408631947/115916961600
5 1652 -25750255/2927196
5 1653 -20154206587/2897924040
5 1655 65790016130173/2069117764560
5 1656 2508175/650488
5 1657 -3406630326973/4138235529120
5 1658 33714987337/5795848080
5 1660 -4078475/731799
5 1663 1835427416773/4138235529120
5 1664 -20154206587/5795848080
5 1667 -93199765/11708784
5 1669 1516033534101623/29211074323200
5 1670 -2163355793/70252704
5 1671 497/18
5 1672 14162191/7805856
5 1673 1679/459
5 1674 -3643/459
5 1675 -80317339/1463598
5 1676 164/9
5 1677 -9230818637977/30428202420
5 1678 3191/102
5 1679 16231492843117/60856404840
5 1680 6094855/3902928
5 1681 -13970/459
5 1682 -23093/816
5 1683 -92923015/5854392
5 1684 -9230818637977/60856404840
5 1685 9973/612
5 1687 29/3
5 1688 -29706833/688752
5 1689 518933080757647/1460553716160
5 1690 -181670902009189/6259515926400
5 1691 -672572378427317/14605537161600
5 1692 250/9
5 1693 4815402019991/208650530880
5 1694 110738365703/1642156956
5 1695 -223/18
5 1696 -70587142937/1094771304
5 1697 -274/81
5 1698 130/9
5 1699 1327269926957/20865053088
5 1700 -5/4
5 1702 110738365703/3284313912
5 1703 89006735167/5795848080
5 1704 -10/9
5 1705 2663/108
5 1707 -4042494871281473/17526644593920
5 1708 20376781/650488
5 1709 11043608786699/1460553716160
5 1710 2869540418489/52250448600
5 1711 -31336802127003029/12414706587360
5 1712 -2848369843253/209001794400
5 1713 -168634437445711/689705921520
5 1714 -78902833429955281/62073532936800
5 1715 -9686045/1463598
5 1716 806386107727/36882669600
5 1717 44021/2448
5 1718 21476005/1951464
5 1719 -4489432185331/521626327200
5 1721 -1/2
5 1723 -21969/170
5 1724 844451477481071/6897059215200
5 1725 -27233990435/2318339232
5 1727 -20/3
5 1728 334629827/11708784
5 1731 3269344965319/32843139120
5 1732 38579897034563/492647086800
5 1733 -118126298826769/1379411843040
5 1734 -2194619847125081/41382355291200
5 1735 -65544094815522353/62073532936800
5 1736 737075378366953/6897059215200
5 1737 397122815869397/6897059215200
5 1738 21929829352049/1149509869200
5 1739 39327733481/922066740
5 1740 53794726953387143/62073532936800
5 1741 -50167625967079087/124147065873600
5 1742 10963159692851/52250448600
5 1743 1878760827019/69667264800
5 1744 -14044073534873/574754934600
5 1745 -1749646736868787/6897059215200
5 1746 -28773277945529/287377467300
5 1747 -963279936323/13933452960
5 1748 870388082411/26125224300
5 1749 3059800673117/156751345800
5 1750 -39212885475838993/62073532936800
5 1751 100442883545251/418003588800
5 1752 857617605510593/1254010766400
5 1753 -8078209204537/39187836450
5 1754 2939408639359/627005383200
5 1755 -46211/1190
5 1756 6491/170
5 1758 -156423393353/115916961600
5 1759 14358358507/5795848080
5 1760 -1324122127129/115916961600
5 1761 966779292041/69550176960
5 1762 8672759396981/260813163600
5 1763 24459210101/3219915600
5 1764 20154206587/11591696160
5 1765 -575489735663/202854682800
5 1766 -1176997/856800
5 1767 -98442646834339/1460553716160
5 1768 -3183412644739/1043252654400
5 1769 41714236987/2634476400
5 1770 20154206587/7727797440
5 1771 -339494748883/23183392320
5 1772 -20154206587/7727797440
5 1773 43246790039/10537905600
5 1774 8747074038499/1043252654400
5 1776 -55305925/6586191
5 1777 -55305925/6586191
5 1778 10002565/26344764
5 1779 -100609285/26344764
5 1780 -32654245/6586191
5 1781 128354395/35126352
5 1783 4088315/2927196
5 1784 57400/243933
5 1785 1289245/1300976
5 1786 -52011575/11708784
5 1787 -10968935/3902928
5 1788 -5320775/11708784
5 1789 -571335/650488
5 1790 439725/325244
5 1791 12069785/5854392
5 1792 5358085/975732
5 1793 -121155/650488
5 1794 -164615/1300976
5 1795 -7396195/11708784
5 1796 -28700/81311
5 1797 374125/5854392
5 1798 -14726995/1463598
5 1799 261827/61200
5 1800 200627/61200
5 1801 -8069/12600
5 1802 1176997/856800
5 1803 3037273/856800
5 1804 -568859/285600
5 1806 -205/153
5 1807 -205/408
5 1809 205/2448
5 1810 205/68
5 1811 7585/2448
5 1835 1
5 1838 -2028858343397923/2955882520800
5 1839 -10540831890268249/3762032299200
5 1840 5145449189/524361600
5 1841 -427124595674297/90288775180800
5 1842 10647480036511/352690528050
5 1843 18506405166349/1128609689760
5 1844 2659973045957/1254010766400
5 1845 -366260432256763/18057755036160
5 1846 -155438342119861/9931765269888
5 1847 5993216437321/265555221120
5 1848 -6972530897/671791482
5 1849 -520019988817219/7524064598400
5 1850 91441620934733/6019251678720
5 1851 -91441620934733/6019251678720
5 1852 42043565027/20827860480
5 1853 -32190091081/12728136960
5 1854 945085651811977/30096258393600
5 1855 -10757424267493/376203229920
5 1856 -17102767948919/117563509350
5 1857 -3085125760141/104500897200
5 1858 127739006909347/6019251678720
5 1859 132882968094011/3310588423296
5 1860 -24778666495013/88518407040
5 1861 117391504171/895721976
5 1862 1782551262870607/7524064598400
5 1863 163713028437041/940508074800
5 1864 3085125760141/104500897200
5 1865 22367848101337/1203850335744
5 1866 -563223401631679/16552942116480
5 1867 24778666495013/88518407040
5 1868 -117391504171/895721976
5 1869 -4059476585526091/7524064598400
5 1870 56526763/15422400
5 1871 -781521055/105379056
5 1872 95832785099/81141873120
5 1873 77663/1836
5 1874 -5531/324
5 1875 -14666608592359/209001794400
5 1876 -1245093182747/354073628160
5 1877 -21677553757/114553232640
5 1878 -2302786433849/88518407040
5 1879 43947359/3099384
5 1880 319509548044919/6019251678720
5 1881 -602142942199/27047291040
5 1882 -251294759971/6010509120
5 1883 -22746347009/1159169616
5 1884 1946292023808259/16552942116480
5 1885 -29330331105863/88518407040
5 1886 35672888929/223930494
5 1887 -771/272
5 1888 4339631/388416
5 1889 -1749/5950
5 1890 877289543/21848400
5 1891 105173771/13351800
5 1892 -7555/352
5 1893 -927132161/160221600
5 1894 4217/264
5 1896 2225796122948411/5016043065600
5 1897 2789138602577/2307191040
5 1898 -9458824806139/3845318400
5 1899 55637742019/68666400
5 1902 3390933379363/1281772800
5 1903 45908595401812727/36784315814400
5 1904 -30621299037792599/18392157907200
5 1905 -34170797645/7636882176
5 1906 -8507481068058913/2955882520800
5 1907 -28566335837131/144252218880
5 1908 34170797645/7636882176
5 1909 550054013855711/268716592800
5 1910 -69078738817/20827860480
5 1911 -53567469073/10413930240
5 1912 -9260191987/867827520
5 1913 56919000701/7159577040
5 1914 -2374465841/520696512
5 1915 5855511048509/358288790400
5 1916 -599809549139/961329600
5 1917 12271581436391/1003208613120
5 1918 297255731801659/82764710582400
5 1919 -776171412421/480664800
5 1920 -116942424161/114553232640
5 1922 342968136218777/82764710582400
5 1923 27081350041/11455323264
5 1924 -18263831/20662560
5 1925 99098022213636541/82764710582400
5 1926 -255059267176963/2508021532800
5 1927 2844709401853/4917689280
5 1928 -511272732899/46444843200
5 1929 2322986449939/668805742080
5 1930 -16549590332357/5517647372160
5 1931 -198303777863/1967075712
5 1932 1379637968033/8758170432
5 1933 4489878113291449/7524064598400
5 1934 -43041592377571/139334529600
5 1935 511272732899/23222421600
5 1936 -2322986449939/334402871040
5 1937 -79880482229347/2758823686080
5 1938 198303777863/983537856
5 1939 -5059329542933/13137255648
5 1940 -2174032372311959/1881016149600
5 1941 -1/12
5 1942 50013423709/19319493600
5 1943 7704214812073/209001794400
5 1944 15621489691/2603482560
5 1945 588044348371/114553232640
5 1946 -315693056671/13435829640
5 1947 -2275235993969/486851238720
5 1948 -512525198333/40570936560
5 1949 864684793/42932208
5 1950 -52651267865473/13794118430400
5 1951 7927498245589/22129601760
5 1952 -42400291/107712
5 1953 -14877673046107/39411766944
5 1954 4121515/20196
5 1955 -101527392667/156751345800
5 1956 1545227653/1271600
5 1957 -30816441541099/627005383200
5 1958 -70945921861273/2586397205700
5 1959 25850403011/30041550
5 1960 9496869816277/243425619360
5 1961 -4538747/161568
5 1962 -161444084296519/20691177645600
5 1963 52315850287/24342561936
5 1964 10749974/4519935
5 1965 -18617056144897867/30096258393600
5 1966 -166493134055471/627005383200
5 1967 -511272732899/46444843200
5 1968 2322986449939/668805742080
5 1969 138164346401671/5517647372160
5 1970 -198303777863/1967075712
5 1971 701396938393/6568627824
5 1972 2742400920195649/7524064598400
5 1973 1/12
5 1974 -50013423709/19319493600
5 1975 -7704214812073/209001794400
5 1976 1360193341/520696512
5 1977 -784657844659/114553232640
5 1979 -3656946360443/94050807480
5 1980 17320333744817/486851238720
5 1981 512525198333/40570936560
5 1982 67776803/14310736
5 1983 3189607562059/1970588347200
5 1985 -7927498245589/22129601760
5 1986 64465369/323136
5 1987 1603538178419/3582887904
5 1989 -583841/17952
5 1990 572220313279/22393049400
5 1991 813080875529/961329600
5 1992 -37109849211373/313502691600
5 1993 418100746764791/5172794411400
5 1994 -2261384707/5140800
5 1996 11366019419039/243425619360
5 1997 -1204945/14688
5 1998 -943391527872461/20691177645600
5 1999 -1090976189491/24342561936
5 2000 9852037/18079740
5 2001 2186922620218913/1504812919680
5 2002 2383331/907200
5 2004 -1801699/1927800
5 2005 35201/1836
5 2006 -979/162
5 2007 -42380599/2570400
5 2008 22314979/52689528
5 2009 102524497/26344764
5 2010 91794557/5854392
5 2011 -285359648557/27047291040
5 2012 13970/459
5 2013 274/81
5 2014 -53562005573/2458844640
5 2015 -2359/51
5 2016 397/18
5 2017 -508808175901/69667264800
5 2018 -734891653669/23222421600
5 2019 3363459627503/109477130400
5 2020 -168646142417/13523645520
5 2021 -1126819735633/68970592152
5 2022 37336022981/40570936560
5 2023 4402981/3902928
5 2024 465185454591/4423318400
5 2025 219459438583/50581946880
5 2026 205284741521/59012271360
5 2027 119177349035/17703681408
5 2028 -14617285/3099384
5 2029 401533782757/29506135680
5 2030 -890046173/1363728960
5 2031 1153400695963/44259203520
5 2032 -10513657/1549692
5 2033 -3367496123/632274336
5 2035 8627003509/131723820
5 2036 -4880387/129141
5 2038 -6813634117631/501604306560
5 2040 8512600726913/1003208613120
5 2041 -224581917847831/16552942116480
5 2042 11288152470593/1947404954880
5 2044 224581917847831/16552942116480
5 2045 -3096777479597/973702477440
5 2046 157008269/614711160
5 2047 -42810843162101/859893096960
5 2048 1475750802307/48685123872
5 2049 -12246246424469/121712809680
5 2050 -2956511773/136372896
5 2051 2917742864177/48685123872
5 2053 5642229924409/44259203520
5 2054 -17669/1056
5 2055 6336864925/1159169616
5 2057 185981/4488
5 2058 -195981956429/17914439520
5 2060 7087139023661/250802153280
5 2061 -72906267918973/4138235529120
5 2062 -3649998416353/69550176960
5 2064 -143/136
5 2065 72906267918973/4138235529120
5 2066 4727911094197/243425619360
5 2067 -632013269/1229422320
5 2068 -16898661082378157/82764710582400
5 2072 -5529693443/230516685
5 2073 -620245648007/2107581120
5 2074 1096012064261/3579788520
5 2076 -66040401887641/486851238720
5 2078 -9230818637977/60856404840
5 2079 606566035373/30428202420
5 2080 817329487/144637920
5 2081 52229285323961/88518407040
5 2082 234709187/969408
5 2083 126971947/323136
5 2084 -24078437/161568
5 2085 1001218171/149286996
5 2086 22418318737/149286996
5 2087 -790985094113/9852941736
5 2088 -6310034743/579584808
5 2089 -54976973/161568
5 2090 -13/136
5 2091 110738365703/3284313912
5 2092 7573713689/386389872
5 2093 -232357/86094
5 2094 -5028449028077/19705883472
5 2096 -32902643/161568
5 2097 -14800527319/361594800
5 2098 -424220908147/192265920
5 2099 5275750874777/24588446400
5 2100 -66204267821192/215533100475
5 2101 -1184200562327/961329600
5 2103 18063243598063/162283746240
5 2105 4891225/161568
5 2106 13/17
5 2108 286081307371819/1724264803800
5 2109 -2658107021467/81141873120
5 2110 -51107387/16070880
5 2111 -1768796869/137332800
5 2112 288280621/32044320
5 2113 -271855219/480664800
5 2114 -5513888621/160221600
5 2115 -206567143031/240332400
5 2116 -117064493/5493312
5 2117 1047554177/320443200
5 2118 -923954657/160221600
5 2119 1161/595
5 2120 40148020183/96132960
5 2121 -14279506639/38453184
5 2122 1128057227/21848400
5 2123 -127003003/29131200
5 2124 839131457/213628800
5 2125 -33799863973/480664800
5 2126 -839131457/213628800
5 2127 -1696021277/29131200
5 2128 -326901403/29131200
5 2129 780833/1092420
5 2130 -395055599/712096
5 2131 7781217593/29131200
5 2132 19713755261/43696800
5 2133 -674420893/10924200
5 2134 11284955723/87393600
5 2137 -4701/748
5 2138 -32077/2244
5 2139 256871/8976
5 2140 -179975/3366
5 2141 -12741215/80784
5 2142 -184975/8976
5 2143 -44639/4488
5 2144 62529/2992
5 2145 379/136
5 2146 47855713/161568
5 2147 114463/80784
5 2148 -20635/816
5 2149 -46949/2992
5 2150 186239/8976
5 2151 49237/2992
5 2152 20003/1632
5 2153 -4758863/161568
5 2176 13/68
5 2177 -13/51
5 2178 -8983194684725671/10032086131200
5 2179 -15769313743/8323200
5 2180 4413542265566532421/17877177485798400
5 2181 -6399341917819593361/8938588742899200
5 2182 -132722898961880680141/24581119042972800
5 2183 -55148493326001617/49658826349440
5 2184 2940100137139361807/3575435497159680
5 2185 13021337743527161/127694124898560
5 2186 -22263202458786271/2628996689088
5 2187 91451653618934753/23410589564736
5 2188 139952123240810200447/13109930156252160
5 2189 221920440546333097/312141194196480
5 2190 13998288825685227013/1310993015625216
5 2191 60170816059257719/27588236860800
5 2192 -314007186241522913/198635305397760
5 2193 -678024747526447/2482941317472
5 2194 97249758946004221/5842214864640
5 2195 -10118502309908807/1300588309152
5 2196 -685427087071313227121/32774825390630400
5 2197 -126791648265263482507/32774825390630400
5 2198 -13074371285087479/16552942116480
5 2199 3089424129477479/5320588537440
5 2200 5347679114247749/148976479048320
5 2201 -3744398146409599/625951592640
5 2202 10517263819282109/3901764927456
5 2203 -24277136507025596879/5462470898438400
5 2205 2397889/6586191
5 2206 83945567/105379056
5 2207 -192712123982910911/82764710582400
5 2208 1589599703813/177036814080
5 2209 -40092381449/14753067840
5 2210 1030436132749/44259203520
5 2211 -5735443/1549692
5 2212 281805438728165137/170258833198080
5 2213 -74347305533/177036814080
5 2214 -5021658501701/88518407040
5 2215 10466981/3099384
5 2216 110916932830762951/297952958096640
5 2217 -156392671098558527/8763322296960
5 2218 65099963570287381/7803529854912
5 2219 81/112
5 2220 1161/1190
5 2221 -658653373953551299/2979529580966400
5 2222 -425460944362428341/1489764790483200
5 2223 -12841/20160
5 2224 2246/525
5 2225 240113306411323/82764710582400
5 2226 1303/1680
5 2228 8453432739949591277423/393297904687564800
5 2229 -1248695727508628221/4096853173828800
5 2230 -8353492682750851451/1638741269531520
5 2231 -9563304137824463/9196078953600
5 2232 147824281038029077/198635305397760
5 2233 9669482771821679/39727061079552
5 2234 -23287614962532799/2921107432320
5 2235 420419963976729407/109249417968768
5 2236 66887043784638650737/6554965078126080
5 2237 31128915728966150863/4096853173828800
5 2238 61643488503724469/41382355291200
5 2239 -645337043318233933/595905916193280
5 2240 -60790667409982943/297952958096640
5 2241 2838955569958529/250380637056
5 2242 -6973571713135936151/1310993015625216
5 2243 -8165585167613151587/5462470898438400
5 2246 98335343893879721/41382355291200
5 2247 -954999161/81358830
5 2248 5113539133/433913760
5 2249 53437/3780
5 2250 -1008318462802988263/595905916193280
5 2251 -1945665378583/458212930560
5 2252 135406750205/45821293056
5 2253 -167096451251328623/297952958096640
5 2254 2327/864
5 2255 159743864318828203/8763322296960
5 2256 -3074794098247/68731939584
5 2257 -1649970507573883259/187284716517888
5 2258 10327912796141/412391637504
5 2259 939789437940294607/2184988359375360
5 2260 569671531/144637920
5 2261 -482027837339581/33105884232960
5 2262 411707805419871127/936423582589440
5 2263 -923/2520
5 2264 -34170797645/7636882176
5 2265 -413/1080
5 2266 -1350238180925/412391637504
5 2267 13/140
5 2268 78/35
5 2269 27814948024331/3065359651200
5 2270 27081350041/11455323264
5 2271 -353/240
5 2272 -11/280
5 2274 -2157395021758583973277/98324476171891200
5 2275 2119261394427712849/2979529580966400
5 2276 2134309682936657/20691177645600
5 2277 -6484244011066229/85129416599040
5 2278 -8591912564657839/119181183238656
5 2279 909851874957517/1095415287120
5 2280 -92285418062814619/187284716517888
5 2281 -33148283754505678679/3277482539063040
5 2283 -6719008650653093/3762032299200
5 2284 -1042451381/162717660
5 2285 6389480077/216956880
5 2286 487909841/144637920
5 2287 35826140535371129/27086632554240
5 2288 -6762654342281/229106465280
5 2289 17947989376336693/74488239524160
5 2290 -809395271/289275840
5 2291 -12109551385766/889135785
5 2292 11589964025579/412391637504
5 2293 2108321532677903299/327748253906304
5 2294 18263831/10331280
5 2295 -329797364669/22910646528
5 2296 4734171042255692879/1489764790483200
5 2297 1664067939475/200641722624
5 2298 482027837339581/33105884232960
5 2299 40126514783252633009/5462470898438400
5 2300 866048191/72318960
5 2301 34170797645/7636882176
5 2302 413/1080
5 2303 -50228102999/4686268608
5 2304 -13/140
5 2306 45288133975543/1021786550400
5 2307 -27081350041/11455323264
5 2308 353/240
5 2309 -122164613/144637920
5 2311 25183327882007611073/2313517086397440
5 2315 -256593575/105379056
5 2316 2397889/2195397
5 2317 2397889/2195397
5 2318 141494903/105379056
5 2319 141494903/52689528
5 2320 5252884889591639/8276471058240
5 2321 12256593861366179/8276471058240
5 2324 1126819735633/68970592152
5 2327 -246002431435903511/248294131747200
5 2328 -2203631071463/1062220884480
5 2329 39288767141/8430324480
5 2330 -894478268375/17703681408
5 2331 20576003/1549692
5 2332 17538516539339/354073628160
5 2333 13882970767/17703681408
5 2334 417338846051/7376533920
5 2335 -5735443/516564
5 2336 -10958772730637/177036814080
5 2337 -322556021/115710336
5 2338 600411465019/14753067840
5 2340 -5735443/516564
5 2341 -3689802553/289275840
5 2342 -272728414908735539/595905916193280
5 2343 -52596791/48212640
5 2344 47295461261/5206965120
5 2345 -324645415676980921/297952958096640
5 2346 -12264620789/1041393024
5 2347 73134571/48212640
5 2349 -1931/1440
5 2351 -55566052717319/3310588423296
5 2352 41177/15120
5 2353 31639/4821264
5 2355 654464922625386401/1021552999188480
5 2356 -559180260707/354073628160
5 2357 -191934405889/11064800880
5 2358 -338512954673/30547528704
5 2359 252911704532419/7789619819520
5 2360 843442609/82650240
5 2361 -503525085079/8851840704
5 2362 -340431536075/45821293056
5 2363 -334675791869/45821293056
5 2364 198562487/28927584
5 2365 27081350041/5727661632
5 2366 -30607116558736939/297952958096640
5 2367 52596791/48212640
5 2368 -47295461261/5206965120
5 2369 -4774556814358579/74488239524160
5 2370 1232165862629/114553232640
5 2371 483007129/72318960
5 2373 14513/20160
5 2374 -29797090742141/2069117764560
5 2375 27081350041/11455323264
5 2376 -20711/15120
5 2377 -31639/4821264
5 2379 269215125688230317/715087099431936
5 2380 1161260819/115710336
5 2381 -35342941/2066256
5 2382 1643629151/289275840
5 2383 43048186106413007/8763322296960
5 2384 98614301589054323/8763322296960
5 2385 16554743/4017720
5 2386 789663851/36159480
5 2387 -13/280
5 2388 9230818637977/60856404840
5 2389 136/105
5 2390 18263831/20662560
5 2391 -4723994799290551/618587456256
5 2392 67827380969471/2474349825024
5 2393 34973045742115/824783275008
5 2394 -12259916824157/412391637504
5 2395 -8381793660679685/3901764927456
5 2396 -10081037599388779/1950882463728
5 2397 -7729095035257/206195818752
5 2398 -110738365703/3284313912
5 2399 -27081350041/11455323264
5 2401 59158273148837996059/15731916187502592
5 2402 39108767/96425280
5 2403 -2360873132273/412391637504
5 2404 -5855511048509/179144395200
5 2405 -201151207501858033961/32774825390630400
5 2406 -10843177580447/501604306560
5 2407 -15162908452667/1672014355200
5 2408 -224759262918701745967/16387412695315200
5 2409 -775210763/36159480
5 2410 -2832350369/185963040
5 2411 -18879548/903987
5 2412 1637360808887/206195818752
5 2413 473/2880
5 2414 13443/350
5 2415 -12454844415018017/82764710582400
5 2416 -27081350041/11455323264
5 2417 -5123/1512
5 2418 6274015/3615948
5 2420 -4882317926826793/110352947443200
5 2421 -353795393429369/11823530083200
5 2422 2516903465392913/66211768465920
5 2423 6816063001115177/993176526988800
5 2424 -73835132927193697/372441197620800
5 2425 -4331300022855653/82764710582400
5 2426 -755731176748897/33105884232960
5 2427 -50432366769767/6897059215200
5 2428 -19358219876531/885184070400
5 2429 197596155640165967/2979529580966400
5 2430 -59057808937363481/425647082995200
5 2431 -11853024900833/167201435520
5 2432 -500677747939/557338118400
5 2433 -1618025155510133/110352947443200
5 2434 27859815068986337/331058842329600
5 2435 2170250662648493/110352947443200
5 2436 3936645785729/222935247360
5 2437 -39923234868059/2508021532800
5 2438 -27333978265823/3762032299200
5 2439 -82016763479017187/595905916193280
5 2440 425721130661461/5016043065600
5 2441 17305819104283/300962583936
5 2442 477300097660283/7524064598400
5 2443 27638315784397/752406459840
5 2444 84103/5950
5 2445 -80233/5950
5 2446 -156675093017/45821293056
5 2447 -27081350041/11455323264
5 2448 319163193263/45821293056
5 2449 -1704141366479/137463879168
5 2450 -2453768682325/103097909376
5 2451 -10208691281/1272813696
5 2452 -27081350041/22910646528
5 2453 27081350041/11455323264
5 2454 19030530436573/412391637504
5 2455 1924483436849/412391637504
5 2456 -20133814955/1041393024
5 2457 -27081350041/15273764352
5 2458 783375465085/45821293056
5 2459 27081350041/15273764352
5 2460 84691367863/20827860480
5 2461 -2905363096637/412391637504
5 2462 47295461261/10413930240
5 2463 69640470209/10413930240
5 2464 2767560953/743852160
5 2465 80543296871/10413930240
5 2466 -1443223657/260348256
5 2467 -34949692319/3471310080
5 2468 -2473/2240
5 2469 194223377/82650240
5 2470 -128795987/72318960
5 2471 20492761/578551680
5 2472 -18994969/13775040
5 2473 -106654439/38570112
5 2474 17354777/7231896
5 2475 -12266987/21427840
5 2476 87495829/36159480
5 2477 -404809483/82650240
5 2478 -199921339/14463792
5 2479 -23577563/24106320
5 2480 334021/215235
5 2481 -18263831/20662560
5 2482 72659989/72318960
5 2483 36305111/72318960
5 2484 3447077707/96425280
5 2485 509/756
5 2486 643/3780
5 2487 2389/2520
5 2488 -1121/2520
5 2489 6787/5040
5 2490 -11/280
5 2497 -14419/6720
5 2498 27/56
5 2499 10556437268890502953/1170529478236800
5 2500 3993170780569727/45144387590400
5 2501 151096874262557653/4682117912947200
5 2502 4155916946764697017/16387412695315200
5 2503 560780087409427/7524064598400
5 2504 -1382208911127323/27086632554240
5 2505 -1564871893122919/74488239524160
5 2506 912890148073067/1593331326720
5 2507 -16166771297298367/45520590820320
5 2508 -126763786897146481/156070597098240
5 2509 -368081537480403713/151735302734400
5 2510 -14213386649359/31350269160
5 2511 2941932834571417/9028877518080
5 2512 1452801724187783/9931765269888
5 2513 -368835258176891/106222088448
5 2514 1463000119434661657/819370634765760
5 2515 13310221936619277709/5462470898438400
5 2516 19/12
5 2518 -74086184707/115916961600
5 2519 83/12
5 2520 650689028321/135236455200
5 2521 -308845527876559/836007177600
5 2522 7111/17280
5 2523 307640338547/185467138560
5 2524 -115697/30240
5 2525 -34989336899087/2921107432320
5 2526 44030558861381/171978619392
5 2527 199029278519/27047291040
5 2528 -19885417289/40570936560
5 2529 255095037086/22821151815
5 2530 9409699983786121/82764710582400
5 2531 -19429/15120
5 2532 2668341289459/85914924480
5 2533 -61486966902013/22129601760
5 2534 1073169552107233/2295155839680
5 2535 5978937459231717899/4096853173828800
5 2536 1
5 2537 -1485093055743761/9639654526656
5 2538 907993/856800
5 2539 -220272334112976259/819370634765760
5 2540 -157206590459/12294223200
5 2541 57957395701367/2069117764560
5 2542 -1097355285805361917/4096853173828800
5 2543 1829/5040
5 2544 355014754307/81141873120
5 2546 5687/15120
5 2547 341791794337339/12049568158320
5 2548 -13/560
5 2550 -13/272
5 2551 3042/2975
5 2552 -52618068760757/4138235529120
5 2553 -339204535361/24342561936
5 2554 17/30
5 2556 253/168
5 2558 1966290874573565999/585264739118400
5 2559 647704544252753233/390176492745600
5 2560 182260050574453/627005383200
5 2561 -237037772881717/1128609689760
5 2562 -58245193998973/886764756240
5 2563 117107246203691/53111044224
5 2564 -6228729772576391/9311029940520
5 2565 12104337965049463/5911765041600
5 2566 -25/12
5 2568 441554397623/202854682800
5 2569 -40/3
5 2570 -43999403908693/2434256193600
5 2571 548096637623789/627005383200
5 2572 -460896029/48212640
5 2573 796974105287/649134984960
5 2574 33198217/9039870
5 2575 1363299406083233/35053289187840
5 2576 -5672034090743533/9028877518080
5 2577 3524474185231/139100353920
5 2578 10387926385/8114187312
5 2579 -2320142256922003/8763322296960
5 2580 -38093473599046933/124147065873600
5 2581 270843173/72318960
5 2582 -25583261881553/273853821780
5 2583 1762508851394699/265555221120
5 2584 1585038132375083/12049568158320
5 2585 -301336313148957431/101156868489600
5 2586 -1335571/258282
5 2587 -2240987924685689/6885467519040
5 2588 -168083/53550
5 2589 -48199142289962245919/8193706347657600
5 2590 -12592911033193/627005383200
5 2591 1455085385781271/10345588822800
5 2592 -2461687843874061877/682808862304800
5 2593 -60053071/5165640
5 2594 -55289019949/8114187312
5 2596 -5687/7560
5 2597 336725871625315/3213218175552
5 2598 13/280
5 2600 13/136
5 2602 -790209192092267/10345588822800
5 2603 -25732233463/1738754424
5 2604 -17/15
5 2606 2459249/2582820
5 2608 -73677174058537084051/10924941796876800
5 2609 13/36
5 2611 7/12
5 2612 397/18
5 2613 -8/3
5 2614 -203/12
5 2620 -1047909750211/1622837462400
5 2622 157918886669/90157636800
5 2623 112725171907/57958480800
5 2624 71/36
5 2625 -224/9
5 2626 -311/18
5 2627 -5163201110183/202854682800
5 2628 12432817837403/2434256193600
5 2629 -3
5 2630 28830818383391/2434256193600
5 2632 -719913490283443/646599301425
5 2633 94943231/23417568
5 2634 4618197395771/191584978200
5 2635 -5383858372967047/8276471058240
5 2636 2/3
5 2637 50013423709/19319493600
5 2638 89/36
5 2640 -571486870409/347750884800
5 2643 -52051669920623/3448529607600
5 2644 -134196503803/57958480800
5 2647 -23/4
5 2649 4650026757757/18810161496
5 2650 -982561051/390522384
5 2651 -49053185/65087064
5 2652 -299305889/57855168
5 2654 3789719971/520696512
5 2655 1437432018863/458212930560
5 2656 18452053/16070880
5 2657 -2770062114005/778961981952
5 2658 2027674152043/649134984960
5 2659 -169829497/289275840
5 2660 1291652651/72318960
5 2661 291515269116683/5842214864640
5 2662 702222563382731/35053289187840
5 2663 -295950191/144637920
5 2664 -134564222667151/5007612741120
5 2665 96938126032635577/119181183238656
5 2666 -20315262623/1229422320
5 2667 -1050622105729283/33105884232960
5 2668 267501399636884293/595905916193280
5 2669 -211/315
5 2670 1962735441179/114553232640
5 2672 -28047191/5165640
5 2673 136002965590633/35053289187840
5 2674 -13/840
5 2676 452702108753449/16552942116480
5 2677 -3465495697157/973702477440
5 2678 8161/7560
5 2680 80291107/12053160
5 2682 -4465698408092741/27086632554240
5 2683 -3325740169903/92733569280
5 2684 -45701437159/5795848080
5 2685 4740582252583/121712809680
5 2686 153721053895513/9737024774400
5 2687 -585255617/41325120
5 2688 -134317603507/24342561936
5 2689 24636756565/16228374624
5 2690 -415890356482087/1460553716160
5 2691 -1368047235174331/21908305742400
5 2692 -210817657/10331280
5 2693 1250359950818057/8763322296960
5 2695 3721589183647193/21282354149760
5 2696 3048823153/491768928
5 2697 -14605260522673/2758823686080
5 2698 38137608343986559/148976479048320
5 2699 -439/1260
5 2700 601385152841/44259203520
5 2702 -109846/14349
5 2703 -354385734328133/8763322296960
5 2705 -39/136
5 2706 46499920291159/4138235529120
5 2707 -46827831629/3161371680
5 2708 -17/3780
5 2710 -8359349/1506645
5 2712 -2211744166061789/23277574851300
5 2713 -3722854577/289275840
5 2714 101/18
5 2715 34701403/1721880
5 2716 -116371862158073/730276858080
5 2717 -24976906413551/273853821780
5 2718 861892189/144637920
5 2719 197503363365401/2190830574240
5 2720 -10743789338169443/1251903185280
5 2721 -217839019/7231896
5 2722 34547505047191/121712809680
5 2723 -5535303719831411/1095415287120
5 2724 47994167/6026580
5 2725 -512525198333/40570936560
5 2726 133/12
5 2727 -278169611/24106320
5 2728 -13169991331807/1095415287120
5 2729 -110418059687567/486851238720
5 2730 32424013667/894947130
5 2731 -2851/1680
5 2732 3
5 2733 -28211381/7231896
5 2734 5505636264841261/3186662653440
5 2735 -219695876715825343/289189635799680
5 2736 -169885906370815891/481982726332800
5 2737 4453072772645645/9639654526656
5 2738 15408872500335797/3901764927456
5 2739 1131689/86094
5 2740 -2165863181525/19705883472
5 2741 9959466203331943/3901764927456
5 2742 -2/3
5 2743 -67776803/14310736
5 2744 -20/9
5 2745 134481266073617/602478407916
5 2747 13/68
5 2748 127907534335/3284313912
5 2749 1426816041461/24342561936
5 2751 1
5 2753 -35437487299744908913/49162238085945600
5 2754 -715065959/48212640
5 2755 -129214876022387/2577447734400
5 2756 347533335301/78375672900
5 2757 6228860054207106581/585264739118400
5 2758 7245769340651/89572197600
5 2759 -616265670004999/1970588347200
5 2760 51583535692837978891/8193706347657600
5 2761 12124396/903987
5 2762 -13543722467897/2434256193600
5 2763 -61/12
5 2764 725828483/72318960
5 2765 -3390896168412293/481982726332800
5 2766 13/280
5 2768 39/136
5 2769 -24336/2975
5 2770 1533719180923547/5911765041600
5 2771 -214926929957/12171280968
5 2772 39019/15120
5 2773 -3
5 2774 -7666817/3615948
5 2776 30920083927109/1724264803800
5 2777 88507967179199/10345588822800
5 2778 -62533239421099/4138235529120
5 2779 -10897732386865523/682808862304800
5 2780 312991244272185551/2048426586914400
5 2781 101338253974481/4138235529120
5 2782 9089919503893/4138235529120
5 2783 9305981391013/6897059215200
5 2784 265378322873/27662002200
5 2785 66251552650406989/819370634765760
5 2786 93705962329021499/819370634765760
5 2787 -132859502107/13062612150
5 2788 -100595182321/23222421600
5 2789 -19151504765023/13794118430400
5 2790 44078689065467/2955882520800
5 2791 -32572382255321/13794118430400
5 2792 19570525513/2488116600
5 2793 487375643333/31350269160
5 2794 13379011621/940508074800
5 2795 124441815888922097/1024213293457200
5 2796 -12758043054426101/151735302734400
5 2797 -2513395555530377/32514707728800
5 2798 12786892914797/470254037400
5 2799 -135335378011361/1881016149600
5 2800 -6084/2975
5 2801 6084/2975
5 2802 249915702073/28638308160
5 2803 338906219651/24342561936
5 2804 -14940192542951/486851238720
5 2805 20991445964723/459031167936
5 2806 1470347423753657/12049568158320
5 2807 344739863477/13523645520
5 2808 313788036869/48685123872
5 2809 -360265624487/24342561936
5 2810 -259/408
5 2811 -11739743436690287/48198272633280
5 2812 15947239555001/6885467519040
5 2813 535805054339/11064800880
5 2814 358177414517/32456749248
5 2815 -4509175539497/97370247744
5 2816 -306389807261/32456749248
5 2817 -212419606703/44259203520
5 2818 1356278594674753/48198272633280
5 2820 -585916867/92981520
5 2821 -4111491067/650870640
5 2822 -3789120487/1301741280
5 2823 -2456569013/325435320
5 2824 1029753677/260348256
5 2825 1858767857/433913760
5 2826 13/280
5 2827 -310664665/57855168
5 2828 39526723/18079740
5 2829 984810209/289275840
5 2830 629023/6887520
5 2831 313795297/96425280
5 2832 -144152623/72318960
5 2833 -1032285/306112
5 2834 1355297/4519935
5 2835 23574181/41325120
5 2836 133807291/18079740
5 2837 13467787/6026580
5 2838 27203437/24106320
5 2839 10749974/4519935
5 2840 -1765013/645705
5 2841 2747687/2582820
5 2842 -1421738947/48212640
5 2844 -1/6
5 2845 -1/6
5 2846 -7/12
5 2847 1/12
5 2848 1/3
5 2849 1/2
5 2850 3/2
5 2851 -3/2
5 2852 1/2
5 2854 3/4
5 2855 3/2
5 2856 9/4
5 2857 -893/1512
5 2858 -3247/7560
5 2859 299/1260
5 2860 -251/630
5 2861 -431/504
5 2862 -199/840
5 2878 13/136
5 2879 -13/204
5 2880 13/840
5 2882 13/840
5 2884 -22702272847551026651/10924941796876800
5 2885 1645916089151565131/1365617724609600
5 2886 102476792789238877/124147065873600
5 2887 91644198155453/627005383200
5 2888 -303794625469511/2579679290880
5 2889 -38994788621599/902887751808
5 2890 18582519138749/16597201320
5 2891 -569249889595791791/819370634765760
5 2892 -1224414829632275603/390176492745600
5 2893 -20/153
5 2894 48004415/7805856
5 2895 6230187469/4917689280
5 2896 -49294343/3902928
5 2897 25439278510501/2434256193600
5 2898 -192709705158469/627005383200
5 2899 6093883811/2458844640
5 2900 348043097659/23604908544
5 2901 1812983979/45534160
5 2902 -1071171404612933/35053289187840
5 2903 2273512080324077/9028877518080
5 2904 -22594865309917/973702477440
5 2905 266736045679/14753067840
5 2906 105956400485839/1251903185280
5 2907 19557722194732759/248294131747200
5 2908 -147632755/28927584
5 2909 32487764335879/2190830574240
5 2910 -636256684875439/265555221120
5 2911 -191065311638503/625951592640
5 2912 1169752897326773689/1638741269531520
5 2913 -22932599/18079740
5 2914 241881450468509/2677681812960
5 2915 623507/428400
5 2916 -219081682188300863/65029415457600
5 2917 -101754152696507/627005383200
5 2918 -877725473101861/5172794411400
5 2919 467453443186345733/240991363166400
5 2920 98115086/4519935
5 2921 197875445183/81141873120
5 2923 5687/15120
5 2924 229226846695703/1721366879760
5 2925 -13/560
5 2927 -13/272
5 2929 1857613503875807/20691177645600
5 2930 699455803843/24342561936
5 2931 17/30
5 2933 3363985/7231896
5 2935 -1935167801269218193/32774825390630400
5 2936 -2993/1836
5 2938 -7/12
5 2939 -2935/408
5 2940 89/54
5 2941 2417/459
5 2942 -33558827/70252704
5 2943 -30977647/8781588
5 2944 -387154/731799
5 2945 -447454187/35126352
5 2946 813649078757/90157636800
5 2948 -7/6
5 2949 -89694451229/16904556900
5 2950 -386102975/11708784
5 2951 263/18
5 2952 193536847/5854392
5 2953 2968538598623/152141012100
5 2954 2130203911697/110648008800
5 2955 1451411/1951464
5 2956 -42850035223/8114187312
5 2957 -1607084257155383/2758823686080
5 2958 -155445692077/4354204050
5 2959 -4618197395771/191584978200
5 2960 83520415081039/221296017600
5 2961 -991173/76528
5 2962 -50013423709/19319493600
5 2963 -89/36
5 2965 -262436186893/55324004400
5 2967 52051669920623/3448529607600
5 2968 134196503803/57958480800
5 2971 26844817/3902928
5 2973 -8140237370757679/15048129196800
5 2974 -170321375239/16597201320
5 2975 -106391129389/22129601760
5 2976 -18052979023/983537856
5 2977 2158363/258282
5 2978 -353702576273/22129601760
5 2979 51403985262353/3894809909760
5 2980 -956712703/81961488
5 2981 796369/258282
5 2982 157031321155/10818916416
5 2983 159623786117/4917689280
5 2984 -249113/43047
5 2985 -2322535789/21953970
5 2986 -1039436937958471/35053289187840
5 2987 1635684499741/796665663360
5 2988 7009056473/819614880
5 2989 4797179384621/389480990976
5 2990 4851678916805729/11035294744320
5 2991 8716494773393/1003208613120
5 2992 -96198621685339/4729412033280
5 2993 -26362777136333/93725372160
5 2994 -1160288741/72318960
5 2995 -186172774619/114553232640
5 2997 82601369/36159480
5 2998 5174683608037/398332831680
5 2999 13/840
5 3000 9801907102573/472941203328
5 3001 3465495697157/973702477440
5 3002 -8161/7560
5 3004 -723658501/153677790
5 3006 6550671250071049/15478075745280
5 3007 -60996912976991/973702477440
5 3008 2779982207021/48685123872
5 3009 1822418462981/108189164160
5 3010 980965610983/43468860600
5 3011 1827711133/4917689280
5 3012 -66880559391/1001751520
5 3013 1728332101364027/8763322296960
5 3014 76335344599313/398332831680
5 3015 1710869263/409807440
5 3016 -1110171001055/10818916416
5 3017 54/17
5 3018 89237474136181/591176504160
5 3019 10422244942463/250802153280
5 3020 158272965316561/2758823686080
5 3021 -38204429023/1422617256
5 3022 -7728554663/614711160
5 3023 27560150456501/486851238720
5 3025 -2473666/502215
5 3026 -10391132545459/199166415840
5 3027 39/136
5 3028 -49088426925407/827647105824
5 3029 -6780860356607/243425619360
5 3030 17/3780
5 3032 4102807147/1229422320
5 3034 298614056080870183/1489764790483200
5 3035 67316647/3615948
5 3036 -298522/43047
5 3037 -4548475577/96425280
5 3038 329049023197621/4381661148480
5 3039 26769036736213/199166415840
5 3040 -969599717/48212640
5 3041 -1735029743723/48685123872
5 3042 -2152366403264507/486851238720
5 3043 -3897327937289/14753067840
5 3044 -34547505047191/121712809680
5 3045 572822377626601/199166415840
5 3046 -3443819363/72318960
5 3047 512525198333/40570936560
5 3048 -133/12
5 3049 -20694509/4821264
5 3050 -3979492922173/199166415840
5 3051 110418059687567/486851238720
5 3052 -32424013667/894947130
5 3053 2851/1680
5 3054 -3
5 3055 958741643/144637920
5 3056 -12972262567969721/3186662653440
5 3057 -44634381935728103/289189635799680
5 3058 -50312868902621957/120495681583200
5 3059 232357/43047
5 3060 350771062605991/1377093503808
5 3061 46209500299493/19705883472
5 3062 20455970011/149286996
5 3063 2165863181525/19705883472
5 3064 -38812298033177/28689447996
5 3065 3142537/86094
5 3066 67776803/14310736
5 3067 20/9
5 3068 144865848719491/283519250784
5 3070 -13/68
5 3071 -127907534335/3284313912
5 3072 -388155702257/24342561936
5 3074 -318451/86094
5 3076 86289534457545586273/49162238085945600
5 3077 634524701/48212640
5 3078 2096966416781729/5477076435600
5 3079 -8467366184999/156751345800
5 3080 123027434160588637667/8193706347657600
5 3081 741696960681821/1254010766400
5 3082 5600052766787797/13794118430400
5 3083 15025428318692912039/8193706347657600
5 3084 -25444028/645705
5 3085 -152619033947143/2434256193600
5 3086 61/12
5 3087 41333209/72318960
5 3088 169136944009177/10954152871200
5 3089 -13/280
5 3091 -39/136
5 3093 -8596886921564309/41382355291200
5 3094 734257099559/12171280968
5 3095 -39019/15120
5 3096 3
5 3097 -524110507/144637920
5 3100 757394666537977/6897059215200
5 3101 104771027285423/2069117764560
5 3102 -1515233141333423/10345588822800
5 3103 651544442109141209/2731235449219200
5 3104 1146004893509068093/292632369559200
5 3105 607848572775221/2955882520800
5 3106 520801738762369/20691177645600
5 3107 -349985614022413/6897059215200
5 3108 440356363/46490760
5 3109 -18885381622241912269/8193706347657600
5 3110 12992094875516995801/8193706347657600
5 3111 -2779934991311/17416816200
5 3112 -142578201109/9952466400
5 3113 104892595198901/2758823686080
5 3114 1160986935956149/5172794411400
5 3115 -540731341970257/13794118430400
5 3116 36693963597/309632288
5 3117 5151858181969/78375672900
5 3118 -263345540807/117563509350
5 3119 19321750257019741649/8193706347657600
5 3120 -171777752301282187/151735302734400
5 3121 -147563472139488659/82764710582400
5 3122 11513782165373/58781754675
5 3123 -50655594057451/75240645984
5 3126 388791434363/28638308160
5 3127 699754119553/24342561936
5 3128 -3868234136083/69550176960
5 3129 317572281032179/3213218175552
5 3130 3478530328337857/12049568158320
5 3131 547000304047/13523645520
5 3132 724872302335/48685123872
5 3133 -678394714717/24342561936
5 3134 259/408
5 3135 -27614486901601837/48198272633280
5 3136 659985214468927/48198272633280
5 3137 708775048489/11064800880
5 3138 680482924687/32456749248
5 3139 -6348845779915/97370247744
5 3140 -732270531943/32456749248
5 3141 -930142245469/44259203520
5 3142 2893452741825533/48198272633280
5 3144 -12845857583/650870640
5 3145 -2567156917/130174128
5 3146 -1419858077/1301741280
5 3147 -440356363/46490760
5 3148 -11678086909/1301741280
5 3149 1133081731/433913760
5 3150 -13/280
5 3151 -1819401439/289275840
5 3152 4812191/18079740
5 3153 3885311659/289275840
5 3154 -103669985/9642528
5 3155 91841551/19285056
5 3156 21374723/14463792
5 3157 -2562431/306112
5 3158 28379539/2582820
5 3159 -1697243887/289275840
5 3160 57679679/18079740
5 3161 -21456367/6026580
5 3162 37325807/24106320
5 3163 9852037/18079740
5 3164 -17088007/18079740
5 3165 23363633/3615948
5 3166 -167621417/48212640
5 3168 1/6
5 3169 1/6
5 3170 7/12
5 3171 -1/12
5 3172 -1/3
5 3173 -1/2
5 3174 -3/2
5 3175 3/2
5 3176 -1/2
5 3178 -3/4
5 3179 -3/2
5 3180 -9/4
5 3181 893/1512
5 3182 3247/7560
5 3183 -299/1260
5 3184 251/630
5 3185 431/504
5 3186 199/840
5 3202 -13/136
5 3203 13/204
5 3204 -13/840
5 3206 -13/840
5 3208 620349083630432179/113801477050800
5 3209 347950502689036103/42675553894050
5 3210 -8219827/13219200
5 3212 -11960591/7711200
5 3213 69703/11016
5 3214 6339919/5783400
5 3215 -709981/75600
5 3221 1801699/3855600
5 3222 -25961/1836
5 3223 9277201/1927800
5 3224 27612619/3855600
5 3225 -11173/1224
5 3226 2150/459
5 3227 -140515/7344
5 3228 -761863/285600
5 3229 37005181/3855600
5 3230 -12095/2448
5 3231 8548999/3855600
5 3232 139/1200
5 3233 936/2975
5 3234 511/1224
5 3235 26036107/3855600
5 3237 -205/408
5 3238 -1801699/1927800
5 3239 91/816
5 3246 936/2975
5 3247 7674329/2570400
5 3249 26/9
5 3250 -10987/3672
5 3252 1781044501/92534400
5 3253 -53183299/316137168
5 3254 -264994807/105379056
5 3255 352098461/70252704
5 3257 -127403039/26344764
5 3258 145182275/105379056
5 3259 53693245/8781588
5 3261 -75542861/17563176
5 3262 4870945/23417568
5 3263 219776945/35126352
5 3266 3787678/731799
5 3268 4795778/6586191
5 3269 421047/162622
5 3270 -9591556/6586191
5 3271 31209869/6586191
5 3273 -6379669/11708784
5 3276 -21587485/35126352
5 3280 14719633/4390794
5 3282 -774629423/316137168
5 3283 52691784449/13017412800
5 3284 -110382637/5854392
5 3285 -773204035937/540945820800
5 3286 9444345178157/540945820800
5 3287 -3262165/487866
5 3288 13970/459
5 3289 -13279813/975732
5 3290 4641221077357/811418731200
5 3291 -2258541171059/115916961600
5 3292 -12164585/2927196
5 3293 37336022981/20285468280
5 3295 -79136821/17563176
5 3296 -421047/162622
5 3297 9591556/6586191
5 3298 -698191220291/40570936560
5 3300 -6379669/2927196
5 3304 21587485/35126352
5 3305 37336022981/40570936560
5 3308 -14719633/4390794
5 3310 30242400503629/4868512387200
5 3311 183089161/70252704
5 3312 -223/36
5 3313 1356398017/23417568
5 3314 -3007/918
5 3315 -1459/459
5 3316 -2459092/243933
5 3317 -5608/459
5 3318 -3191/102
5 3319 18107/459
5 3320 -27283939/3902928
5 3321 13970/459
5 3322 -319/153
5 3323 -142847011/11708784
5 3325 -9973/612
5 3327 -29/3
5 3328 499203413/11708784
5 3329 -283518959/26344764
5 3330 230633702960009/14605537161600
5 3331 76610453255071/4868512387200
5 3333 -3869205344131/486851238720
5 3334 223/18
5 3335 -1280/81
5 3336 274/81
5 3337 149/36
5 3338 -1230141486001/48685123872
5 3339 1/2
5 3341 -519303723041/40570936560
5 3342 -17/9
5 3343 -2663/108
5 3345 -712547492470141/29211074323200
5 3346 31561003/1951464
5 3347 -11885642171717/2434256193600
5 3348 516877967407/34833632400
5 3349 2164110100910567/1182353008320
5 3350 719057002371/7740807200
5 3351 -1817431006213/69667264800
5 3352 39184898518294789/41382355291200
5 3353 12467095/487866
5 3354 -15008291633/2458844640
5 3355 24049/2448
5 3356 117845039/11708784
5 3357 252111243311/1217128096800
5 3359 1/4
5 3362 1126819735633/68970592152
5 3363 1160676511481/81141873120
5 3365 34/9
5 3366 -359577883/11708784
5 3369 17330208197431/862132401900
5 3370 1126819735633/68970592152
5 3371 -5692318394933/127723318800
5 3372 225605854558613/3448529607600
5 3373 16054011989296033/20691177645600
5 3374 33334488534253/689705921520
5 3375 5091607297877/689705921520
5 3376 -1967979868807/137941184304
5 3377 256593575/105379056
5 3378 -3263929161379823/5911765041600
5 3379 6132803326729777/20691177645600
5 3380 166986509717/156751345800
5 3381 -32807647223/4976233200
5 3382 5091607297877/459803947680
5 3383 39847989246917/3448529607600
5 3384 -5091607297877/459803947680
5 3385 547294708771/31350269160
5 3386 87898349817/7740807200
5 3387 -97311047249/104500897200
5 3388 18284382371601403/41382355291200
5 3389 -1918511960401/9288968640
5 3390 -8367043955329/26125224300
5 3391 3832817594713/104500897200
5 3392 -1674963634279/14928699600
5 3396 812158123279/811418731200
5 3397 -17050554701/40570936560
5 3398 73395057383/90157636800
5 3399 -176633950301/162283746240
5 3400 -6063163545961/608564048400
5 3401 17593346459/28979240400
5 3402 -37336022981/81141873120
5 3403 -255922344473/405709365600
5 3404 1072951/963900
5 3405 59357407142149/2434256193600
5 3406 -3496185606241/2434256193600
5 3407 67529136859/18441334800
5 3408 -37336022981/54094582080
5 3409 -432986965331/162283746240
5 3410 37336022981/54094582080
5 3411 -705041249177/73765339200
5 3412 -958254541919/2434256193600
5 3414 -4795778/6586191
5 3415 -4795778/6586191
5 3416 -12836903/6198768
5 3417 -256593575/105379056
5 3418 199044239/52689528
5 3419 143229491/35126352
5 3421 9929879/5854392
5 3422 32294/2195397
5 3423 -3632935/650488
5 3424 44253511/11708784
5 3425 -333247/243933
5 3426 -8778805/11708784
5 3427 620273/243933
5 3428 -665809/172188
5 3429 10215901/2927196
5 3430 1385270/243933
5 3431 1817671/5854392
5 3432 -16437253/11708784
5 3433 4402981/3902928
5 3434 -16147/731799
5 3435 -1408763/1951464
5 3436 -96041977/5854392
5 3437 -1801699/3855600
5 3438 126101/3855600
5 3439 11960591/7711200
5 3440 -1072951/963900
5 3441 -19403981/7711200
5 3442 4535267/2570400
5 3444 -355/153
5 3445 5585/3672
5 3447 2129/612
5 3448 -245/204
5 3449 41/18
5 3457 -14/9
5 3458 -25/18
5 3459 7/6
5 3460 -4/3
5 3461 -13/6
5 3462 -1
5 3473 -1/2
5 3475 1
5 3476 21729381836377/250802153280
5 3477 386481214660507/250802153280
5 3478 -747164140591/132777610560
5 3479 -355732966595/106222088448
5 3480 -208169854943/66388805280
5 3481 496536985/158068584
5 3482 3973647522973/354073628160
5 3483 337950180199/177036814080
5 3484 -553952530601/22129601760
5 3485 466222855/52689528
5 3486 693280531565/35407362816
5 3487 78502661867/1405054080
5 3488 -22126207/1033128
5 3489 -6515269411879/88518407040
5 3490 -101/408
5 3491 883269305/52689528
5 3492 2195835143/614711160
5 3493 37/102
5 3494 -41/136
5 3495 -48503337997/25290973440
5 3496 49876037/29271960
5 3497 2336068235/17703681408
5 3498 -4/35
5 3499 -2719/14280
5 3500 935947279633/88518407040
5 3502 -773950609/819614880
5 3504 -4337/2520
5 3505 -13/408
5 3507 -12111282503/2950613568
5 3508 -21/68
5 3509 -23591/7560
5 3511 -675991/1138354
5 3513 5067454608161/151745840640
5 3514 17247531469/50581946880
5 3515 -5430742489/1301741280
5 3516 32342349092269/2596539939840
5 3517 -58376253991147/7789619819520
5 3518 191651616461/4917689280
5 3519 3248407/516564
5 3520 -11254647993/182136640
5 3521 27888145028911/3894809909760
5 3522 10566051013781/778961981952
5 3523 -164168068/10976985
5 3524 -3496520530997/486851238720
5 3525 41/68
5 3526 -263169453079/25290973440
5 3527 9481237/9757320
5 3528 22878475493/9835378560
5 3530 -205/204
5 3531 2087768093123/1947404954880
5 3532 -2019952271/245884464
5 3534 15761/20160
5 3535 -299/816
5 3536 1326380401/1639229760
5 3537 -3662384065757/973702477440
5 3538 81/140
5 3540 -9815687/29271960
5 3542 -105993196098707/4673771891712
5 3543 -2251307757/364273280
5 3544 570883/114792
5 3545 73277445919/9835378560
5 3546 -197602/129141
5 3547 258079821389/4917689280
5 3548 1138127673589/22129601760
5 3549 25825523723/819614880
5 3550 -1141974009133/11064800880
5 3551 -902569141/136602480
5 3552 874643720569/22129601760
5 3554 -7426686961/491768928
5 3555 -13/840
5 3556 1108227593447/14753067840
5 3557 122039/15120
5 3559 -54065692789/1229422320
5 3560 -1681514364503/531110442240
5 3561 -6377484459225331/210319735127040
5 3562 -3392020654640039/70106578375680
5 3563 -501965/172188
5 3564 61763474659097/2061958187520
5 3565 -5735443/774846
5 3566 -528920/43047
5 3567 5735443/387423
5 3568 -12565471/774846
5 3569 -38921/172188
5 3570 733424871020909/17526644593920
5 3571 -91/816
5 3572 -675101/129141
5 3573 3096777479597/973702477440
5 3575 12896501/516564
5 3577 180973688990213/60091352893440
5 3578 -12312446099/182136640
5 3579 428134639121869/35053289187840
5 3580 6662415172271/250802153280
5 3581 -824162898746039093/595905916193280
5 3582 -18366672582317/501604306560
5 3583 111061519868021/1003208613120
5 3584 -192919942231987231/297952958096640
5 3585 2348364491/87815880
5 3586 -225555806851/22129601760
5 3588 527563003/144637920
5 3589 -3811758909665/500761274112
5 3590 -149/4032
5 3591 91/408
5 3593 -1846312865982997/16552942116480
5 3594 2957165727317/973702477440
5 3595 -62759/15120
5 3597 16416416669/614711160
5 3600 -360852294700571/22070589488640
5 3601 -235242800806183/16552942116480
5 3602 2463955027823207/66211768465920
5 3603 -12441107585172041/198635305397760
5 3604 -8566740032670775/14897647904832
5 3605 -93055025310721/2364706016640
5 3606 -224581917847831/33105884232960
5 3607 208096060961/12316177170
5 3608 104170915819/35407362816
5 3609 37227099206231047/85129416599040
5 3610 -118338484827090169/595905916193280
5 3611 1816775405161/167201435520
5 3612 22723881917/37155874560
5 3613 -236612359707487/22070589488640
5 3614 -1348467661250357/66211768465920
5 3615 224581917847831/22070589488640
5 3616 -1816775405161/222935247360
5 3617 -63981422567/14331551616
5 3618 1545064832327/752406459840
5 3619 -189101105370361649/595905916193280
5 3620 20654654590577/143315516160
5 3621 173729049480781/752406459840
5 3622 -22554676063439/1504812919680
5 3623 10940600395717/107486637120
5 3627 14194527505957/3894809909760
5 3628 2778176301317/973702477440
5 3629 -26954456250019/3894809909760
5 3630 126988476121123/11684429729280
5 3631 205586808119321/8763322296960
5 3632 834341070853/108189164160
5 3633 4305552736517/1947404954880
5 3634 -3096777479597/973702477440
5 3635 20/51
5 3636 -1554851302044137/35053289187840
5 3637 -140872204250077/35053289187840
5 3638 1450164531367/88518407040
5 3639 4605459463637/1298269969920
5 3640 -11709676967941/778961981952
5 3641 -4233161457557/1298269969920
5 3642 831278782529/354073628160
5 3643 37095435371119/5007612741120
5 3644 2336068235/35407362816
5 3645 -102339797417/177036814080
5 3646 -294648064619/88518407040
5 3647 -104170915819/35407362816
5 3648 291102510631/44259203520
5 3649 264080276687/59012271360
5 3650 -1221/2240
5 3651 -42403841/15367779
5 3652 522043409/307355580
5 3653 -661549447/245884464
5 3654 2906520191/409807440
5 3655 314447591/68301240
5 3656 -186757727/43907940
5 3657 33206101/25612965
5 3658 -82568131/18079740
5 3659 763419397/245884464
5 3660 2928360059/307355580
5 3661 103770272/25612965
5 3662 13817647/25612965
5 3663 157008269/614711160
5 3664 -1078723867/307355580
5 3665 -617916031/153677790
5 3666 -14335012627/409807440
5 3679 1129/3780
5 3680 3709/3780
5 3681 -457/315
5 3682 242/315
5 3683 1913/2520
5 3684 151/210
5 3697 13/204
5 3698 -13/136
5 3699 541/840
5 3700 -209/420
5 3701 -45965364079357/564304844880
5 3702 -1259040879641069/1289839645440
5 3703 4320053431/1405054080
5 3704 494840793401/7376533920
5 3705 132126717818633/1947404954880
5 3706 -281263797106631/9737024774400
5 3707 23039024249/4917689280
5 3708 -2492127812651/81141873120
5 3709 -151229917723/17387544240
5 3710 -93489810770861/973702477440
5 3711 -492410696528327/9737024774400
5 3712 -64742917/21953970
5 3713 -50452036667/3579788520
5 3714 209/68
5 3715 9240488281/14753067840
5 3716 -60037669/14635980
5 3717 -54396655153/22129601760
5 3719 205/408
5 3720 -1188692145043/97370247744
5 3721 13554521/43907940
5 3722 -4/17
5 3723 3043/5040
5 3725 -110195/3672
5 3726 24309494453/7376533920
5 3727 -147590481949/14319154080
5 3728 -2437/7560
5 3730 190388189/204903720
5 3732 -28891590832787/1622837462400
5 3733 -89150208677/3278459520
5 3734 -1744643/114792
5 3735 128082629447/1405054080
5 3736 -108248447183/15214101210
5 3737 287395534975/24342561936
5 3738 24698515381/2458844640
5 3739 606566035373/15214101210
5 3740 -61835821441/867827520
5 3741 -25825523723/819614880
5 3742 1141974009133/11064800880
5 3743 -13120769/1951464
5 3744 -85282563740159/486851238720
5 3746 -2234132431/614711160
5 3747 -1108227593447/14753067840
5 3748 606566035373/30428202420
5 3749 -93959/15120
5 3751 39988007/903987
5 3752 -78517629375503/649134984960
5 3753 599013813177583/3092937281280
5 3754 250005257649883/736413638400
5 3755 -349273/28698
5 3756 -284586730029149/8763322296960
5 3757 -405/136
5 3758 11805521/516564
5 3759 528920/43047
5 3760 -5735443/387423
5 3761 114405095/21466104
5 3762 -38921/43047
5 3763 -1323743818845799/4381661148480
5 3765 178037/7344
5 3766 675101/129141
5 3767 11178081046793/243425619360
5 3769 -12896501/516564
5 3771 31784172073585429/525799337817600
5 3772 -581839889/54640992
5 3773 -1757548822078241/8763322296960
5 3774 132227627549/8957219760
5 3775 -38814648645013427/148976479048320
5 3776 -5767470032081/125401076640
5 3777 -28581481552199/250802153280
5 3778 -3440263499037649/10641177074880
5 3779 14010268943/614711160
5 3780 9277101904991/69550176960
5 3782 3937141283/614711160
5 3783 40272172058185/876332229696
5 3784 2809/10080
5 3786 689/34
5 3787 665052938229637/8276471058240
5 3788 -88141493227/7159577040
5 3789 82549/15120
5 3791 -817519379/30735558
5 3794 -97978527245591/5517647372160
5 3795 -70439748171061/4138235529120
5 3796 680818412204519/16552942116480
5 3797 261181797308263/7094118049920
5 3798 -2602112664765373/37244119762080
5 3799 -12374910736733/295588252080
5 3800 -72906267918973/8276471058240
5 3801 26279413180469/1379411843040
5 3802 -12883008979/44259203520
5 3803 -28819432012550279/148976479048320
5 3804 -10026080642540527/148976479048320
5 3805 -182159989559/41800358880
5 3806 -2345642181/619264576
5 3807 -72906267918973/5517647372160
5 3808 -55643341006241/16552942116480
5 3809 72906267918973/5517647372160
5 3810 182159989559/55733811840
5 3811 -1808827099693/125401076640
5 3812 -302419370287/188101614960
5 3813 -1792404320885147/21282354149760
5 3814 8376548450803/125401076640
5 3815 5602345596185/150481291968
5 3816 -58746717263/376203229920
5 3817 4622076313487/53743318560
5 3819 -11875964106197/973702477440
5 3820 -2495406719257/243425619360
5 3821 11374171912619/973702477440
5 3822 -204548521522883/2921107432320
5 3823 -20985801318863/128872386720
5 3824 -368569698383/27047291040
5 3825 -2419236774637/486851238720
5 3826 -1290120202073/243425619360
5 3827 -6097/1224
5 3828 2992647464797597/8763322296960
5 3829 -121539298174363/8763322296960
5 3830 -672274862597/22129601760
5 3831 3107558945963/324567492480
5 3832 7485791016125/194740495488
5 3833 3547135327957/324567492480
5 3834 -92435532017/17703681408
5 3835 -304424455603493/8763322296960
5 3836 54396655153/44259203520
5 3837 16155309101/8851840704
5 3838 -15860886691/11064800880
5 3839 12883008979/44259203520
5 3840 56292732857/22129601760
5 3841 61219050647/14753067840
5 3843 -283483663/491768928
5 3844 102063173/122942232
5 3845 -1841075819/491768928
5 3846 254526897/45534160
5 3847 305212841/117087840
5 3848 -875402725/245884464
5 3849 748197409/273204960
5 3850 -152302187/30735558
5 3851 5866532971/2458844640
5 3852 1924407013/614711160
5 3853 573635911/204903720
5 3854 74991677/409807440
5 3855 -632013269/1229422320
5 3856 -65620033/43907940
5 3857 -1926925453/614711160
5 3858 -618904417/51225930
5 3872 4553/7560
5 3873 -1627/7560
5 3874 218/315
5 3875 79/630
5 3876 202/315
5 3877 199/840
5 3890 6655/1224
5 3891 -7909/1224
5 3892 -751/1260
5 3894 -13/840
5 3895 47207340584641403/496588263494400
5 3896 -140109342377753/322459911360
5 3897 -13211804831/289275840
5 3898 5997505/344376
5 3899 50451552167/578551680
5 3900 -1416208/43047
5 3901 -5966440639/289275840
5 3902 3/2
5 3903 -771/560
5 3904 -157173419/8035440
5 3905 14201/1224
5 3906 -303059561177/2458844640
5 3907 -4019/1680
5 3908 3
5 3909 -817329487/144637920
5 3910 -18682596269/247950720
5 3911 1255755802280813/13144983445440
5 3912 769469028283717/4381661148480
5 3913 -352973/172188
5 3914 -69309210656971/1095415287120
5 3915 97323/9566
5 3916 325/36
5 3917 2844949/172188
5 3918 -313887325337549/2190830574240
5 3920 -606566035373/30428202420
5 3921 -3
5 3922 232357/86094
5 3923 674095917662791/13144983445440
5 3924 569651741/48212640
5 3925 -7642627064069/78243949080
5 3926 11059386886/230516685
5 3927 122814696742248263/8763322296960
5 3928 257573978051/461033370
5 3929 -52915124947/614711160
5 3930 64324206734418881/8763322296960
5 3931 1100871647/10331280
5 3932 8540903103433/44259203520
5 3933 -1727/2448
5 3934 15025458541/76838895
5 3935 -5773993240957/438166114848
5 3936 9230818637977/60856404840
5 3937 -606566035373/30428202420
5 3938 -7771/7560
5 3939 11/3
5 3940 -1388847869/144637920
5 3941 3533942821543/16228374624
5 3942 1845410267345/12171280968
5 3943 -83255556745073/243425619360
5 3944 1335766633755557/2921107432320
5 3945 6454976866190669/1095415287120
5 3946 49678246860659/121712809680
5 3947 9230818637977/121712809680
5 3948 -20067113898577/162283746240
5 3949 101697353873/2766200220
5 3950 -35432243625184741/8763322296960
5 3951 20041776975767593/8763322296960
5 3952 2150287589/102451860
5 3953 -79880067943/1639229760
5 3954 9230818637977/81141873120
5 3955 527397113602/7607050605
5 3956 -9230818637977/81141873120
5 3957 219073648139/1229422320
5 3958 811446218473/7376533920
5 3959 -23448766889/11064800880
5 3960 29620910153435003/8763322296960
5 3961 -5892176177969/3688266960
5 3962 -42997474502287/17703681408
5 3963 707431342865/2212960176
5 3964 -9959720397667/11064800880
5 3965 -233167043323/14319154080
5 3966 -606566035373/30428202420
5 3967 3833795772167/243425619360
5 3968 -1080100951499/730276858080
5 3969 -7077815505653/156487898160
5 3970 -163617068093/13523645520
5 3971 -606566035373/60856404840
5 3972 88155958039/15214101210
5 3973 10253/1836
5 3974 113868592116413/1095415287120
5 3975 -55209948868399/2190830574240
5 3976 5647629149/1580685840
5 3977 -606566035373/40570936560
5 3978 259421542091/48685123872
5 3979 606566035373/40570936560
5 3980 -1745353900117/22129601760
5 3981 -3187779821077/1095415287120
5 3982 -1141974009133/22129601760
5 3983 -163334848123/3161371680
5 3984 -248094680147/8851840704
5 3985 -101697353873/2766200220
5 3986 858719453401/44259203520
5 3987 46379974411/867827520
5 3988 -55406579507/9835378560
5 3989 -9101609539/1229422320
5 3990 -66418382657/1967075712
5 3991 2442737473/46835136
5 3992 479534663/21427840
5 3993 -792426979/72318960
5 3994 240256943/192850560
5 3995 -87319807/7231896
5 3996 2686004533/115710336
5 3997 1017760607/14463792
5 3998 168006409/24106320
5 3999 -4816465/1607088
5 4000 817329487/144637920
5 4001 -548654081/72318960
5 4002 -136645021/72318960
5 4003 -17978060851/96425280
5 4004 6985/459
5 4005 6985/459
5 4006 25961/1836
5 4007 -10253/1836
5 4008 -1379/459
5 4009 -77/9
5 4010 -1111/102
5 4011 2849/153
5 4012 7385/204
5 4013 -4177/102
5 4014 -19/4
5 4015 8423/1080
5 4016 -20389/7560
5 4017 23887/2520
5 4018 2563/2520
5 4019 49303/5040
5 4020 1241/840
5 4021 -37/3
5 4022 11/3
5 4023 -14
5 4024 -2
5 4025 -16
5 4026 -3
5 4027 13/210
5 4029 -13/420
5 4031 182661467085667/212444176896
5 4032 14619736984547/1185514380
5 4033 1963362647082575/5508374015232
5 4034 399534877057042813/963965452665600
5 4035 -3/2
5 4036 -119605915969171/459031167936
5 4037 405/272
5 4038 -226075271380957/459031167936
5 4039 1/4
5 4040 6773/7344
5 4041 -14001405635/386389872
5 4044 -47239254941278069/192793090533120
5 4045 752755/57396
5 4046 -72776380611535/306020778624
5 4047 -1001218171/74643498
5 4048 -26370947309294921/3901764927456
5 4049 -21429541651/74643498
5 4050 -18289910179/597147984
5 4051 -7161031242174037/1950882463728
5 4052 -2785979/43047
5 4053 -704241319/105379056
5 4054 -337/36
5 4055 -3945745/172188
5 4056 54242211165647/198346800960
5 4057 1/4
5 4058 -2729/136
5 4059 -110738365703/3284313912
5 4060 -1848216067913/81141873120
5 4061 17/9
5 4062 288685/43047
5 4064 -2830293375743/39411766944
5 4065 -110738365703/3284313912
5 4066 4240128812893/39411766944
5 4067 -215996147592047/1300588309152
5 4068 -2672125560869827/975441231864
5 4069 -239231741675/1642156956
5 4070 -110738365703/6568627824
5 4071 237858816629/9852941736
5 4072 -20576003/1549692
5 4073 6328138029963769/3901764927456
5 4074 -4362596281016131/3901764927456
5 4075 81663981745/895721976
5 4076 84866435/4146861
5 4077 -110738365703/4379085216
5 4078 -5467350805553/39411766944
5 4079 110738365703/4379085216
5 4080 -468435874211/3582887904
5 4081 -3700781435/74643498
5 4082 1082401313/223930494
5 4083 -587679826446211/354705902496
5 4084 872044701923/1094771304
5 4085 67869104945021/54191179548
5 4086 -187388267965/895721976
5 4087 412731359557/895721976
5 4088 -3662150255/772779744
5 4089 -3891669115/193194936
5 4090 113929931983/2318339232
5 4091 -31818963865/434688606
5 4092 -6390127045673/28689447996
5 4093 -9777044171/289792404
5 4094 -3201597007/386389872
5 4095 25258421233/579584808
5 4096 6434/1377
5 4097 8464867082057/20865053088
5 4098 -1984351769503/229515583968
5 4099 -885726589/17563176
5 4100 -1334115065/42932208
5 4101 93707403469/2318339232
5 4102 1816801175/128796624
5 4103 13181650487/210758112
5 4104 -1021597065691/20865053088
5 4105 5735443/774846
5 4106 5735443/774846
5 4107 3710140/387423
5 4108 20576003/1549692
5 4109 -23945677/1549692
5 4110 -8968019/516564
5 4111 1075951/114792
5 4112 -236278/129141
5 4113 1729057/344376
5 4114 -1093141/57396
5 4115 -5367781/344376
5 4116 218620/43047
5 4117 -65285/114792
5 4118 267028/43047
5 4119 -2786543/344376
5 4120 -992122/43047
5 4121 -16819/4783
5 4122 21406/14349
5 4123 -232357/86094
5 4124 118139/43047
5 4125 -2141/43047
5 4126 3923755/57396
5 4127 137/81
5 4128 -343/324
5 4129 -931/162
5 4130 349/162
5 4131 518/81
5 4132 97/27
5 4133 3/2
5 4134 -17/18
5 4135 -113/27
5 4136 -229/36
5 4137 27/2
5 4138 257/36
5 4139 32/9
5 4140 -10/9
5 4141 10/3
5 4142 4/3
5 4143 11/3
5 4144 1
5 4151 -905/153
5 4152 8455/1224
5 4153 11/4
5 4154 -1
5 4155 -14519900331450541129/32774825390630400
5 4156 -768479584248733/118235300832
5 4157 -119/120
5 4159 9/70
5 4161 -309/140
5 4162 81/56
5 4163 -3
5 4164 529/280
5 4165 -3
5 4167 -219444059/96425280
5 4168 -45167/197472
5 4170 771/136
5 4171 -3
5 4172 -225139/74052
5 4174 39/68
5 4175 -719/136
5 4176 3
5 4178 30394006279122371/160660908777600
5 4179 -3217849/571200
5 4180 57481/11900
5 4181 22464/2975
5 4183 -309/68
5 4184 405/136
5 4185 1161/595
5 4186 1161/595
5 4187 529/136
5 4189 5439751393583/104500897200
5 4190 -407887/142800
5 4191 1749/2975
5 4192 43823/11900
5 4193 771/280
5 4195 39/140
5 4197 -1473/595
5 4198 -719/280
5 4200 -11402442587092703767/682808862304800
5 4201 -2529637/428400
5 4203 -118596548464823/209001794400
5 4204 1062841/214200
5 4205 -5739/2975
5 4206 7749201233651/209001794400
5 4207 -8020897/571200
5 4209 -11764638348260007401/1365617724609600
5 4210 209/140
5 4212 -2671889/1071392
5 4213 -1817/272
5 4214 977/136
5 4215 -4367885141743/36882669600
5 4216 1435/408
5 4217 -3
5 4218 -8321/1224
5 4219 -21223/14280
5 4220 977/280
5 4221 -17515732999/273204960
5 4222 -78283/53856
5 4224 -204003949381819/40165227194400
5 4225 1697/6720
5 4226 -379/280
5 4227 -109/160
5 4228 3/4
5 4229 3
5 4231 3595/2448
5 4232 -379/136
5 4233 -862/459
5 4234 -148753/11900
5 4235 -1161/595
5 4236 1546333/142800
5 4237 -9459/11900
5 4238 -220467084212321/1379411843040
5 4239 -63/17
5 4240 686438532011/40570936560
5 4241 -9/5
5 4242 5993/2016
5 4243 9/4
5 4244 -11/3
5 4246 67205191/12053160
5 4249 10052447/11058432
5 4250 -200611/380800
5 4251 797/1904
5 4252 -83750048306523/340595516800
5 4253 -2302439063385581/13794118430400
5 4254 10415897288951303/27588236860800
5 4255 -24202925222601751/41382355291200
5 4256 -4800160214071281089/682808862304800
5 4257 -1574346634376063/3448529607600
5 4258 -1138893312411013/13794118430400
5 4259 55034578153991/383169956400
5 4260 -2346820637353/73765339200
5 4261 669102370835222683/136561772460960
5 4262 -1841723095409592239/682808862304800
5 4263 13273611238739/209001794400
5 4264 6956923475227/139334529600
5 4265 -1048541450302021/9196078953600
5 4266 -4545642136965401/27588236860800
5 4267 1129464626754469/9196078953600
5 4268 -141709151568517/836007177600
5 4269 -13712913820253/104500897200
5 4270 183903027389/78375672900
5 4271 -682038571959448597/170702215576200
5 4272 47637820417080821/25289217122400
5 4273 25072246422132229/8670588727680
5 4274 -198173326579847/627005383200
5 4275 98885173232687/89572197600
5 4276 6084/2975
5 4277 -6084/2975
5 4278 2950940756413/231833923200
5 4279 1318434446947/81141873120
5 4280 -26873507979517/1622837462400
5 4281 456358433641807/10710727251840
5 4282 5055624542133553/40165227194400
5 4283 1763450361289/135236455200
5 4284 1416083122687/162283746240
5 4285 -2604508304227/202854682800
5 4286 -1619591/514080
5 4287 -38703603407069701/160660908777600
5 4288 2645990825881423/160660908777600
5 4289 107292222421/36882669600
5 4290 911465526127/108189164160
5 4291 -1097055194539/324567492480
5 4292 -1486618215007/108189164160
5 4293 6002094662807/147530678400
5 4294 3041187619417397/160660908777600
5 4295 428352375307/7376533920
5 4296 859559498513/14753067840
5 4297 132580875713/7376533920
5 4298 439193483861/14753067840
5 4299 81594797213/14753067840
5 4300 -34573684675/983537856
5 4301 227/140
5 4302 242774453/156117120
5 4303 4106342069/409807440
5 4304 44404284623/3278459520
5 4305 -35051180663/1639229760
5 4306 -36888243199/3278459520
5 4307 26178191/8035440
5 4308 1708081177/192850560
5 4309 -79596127/12053160
5 4310 -429512129/64283520
5 4311 -1067837543/24106320
5 4312 3746063/24106320
5 4313 -2999309/2678480
5 4314 -51107387/16070880
5 4315 16589561/3443760
5 4316 -46539047/8035440
5 4317 1093718959/10713920
5 4318 -8129033/642600
5 4319 -8289683/642600
5 4320 -25256479/2570400
5 4321 1635971/514080
5 4322 -77111/91800
5 4323 406307/53550
5 4324 -3/2
5 4325 1730/153
5 4326 -2237/153
5 4327 -69119/2448
5 4328 2927/102
5 4329 1129/2448
5 4330 -21143/2520
5 4331 913/360
5 4332 -2617/280
5 4333 -1327/840
5 4334 -16781/1680
5 4335 -13/210
5 4336 28/3
5 4337 -13/6
5 4338 19/2
5 4339 2
5 4340 23/2
5 4348 -13/408
5 4349 65/408
5 4350 -3901/20160
5 4351 1/4
5 4352 13/210
5 4354 -2496/2975
5 4355 -624/175
5 4356 -423/476
5 4357 166349/57120
5 4358 -1431559/856800
5 4359 81/140
5 4360 580901/428400
5 4361 -81/68
5 4362 -598817/1713600
5 4363 -3381883/1713600
5 4364 -666283/428400
5 4365 1660921/122400
5 4366 173567/25200
5 4367 -1354707/95200
5 4368 -519643/57120
5 4369 -496473/95200
5 4370 -2591358691/311018400
5 4371 -79409699/77754600
5 4372 -89464/26775
5 4373 234791/42840
5 4374 6415669/761600
5 4375 -342993/27200
5 4376 -101519/23800
5 4377 -8658/2975
5 4378 -4446/2975
5 4379 -51083/35700
5 4380 -2808/595
5 4381 -92413/23800
5 4382 -3/8
5 4383 -2968453/1285200
5 4384 -311657/428400
5 4385 710921/61200
5 4386 -4532377/428400
5 4387 -2071387/428400
5 4388 1562983/428400
5 4389 310309/142800
5 4390 172097/17136
5 4391 -59971/42840
5 4392 4061/5950
5 4393 -27/34
5 4394 11311/23800
5 4395 27/70
5 4396 5668/2975
5 4399 858/425
5 4400 -3363/2380
5 4401 7254/2975
5 4403 2808/2975
5 4404 -2151/11900
5 4405 -8424/2975
5 4406 4869/11900
5 4407 823/1190
5 4408 1629/2380
5 4409 5597/2800
5 4410 -57481/47600
5 4412 702/35
5 4413 -168981/11900
5 4414 1629/1190
5 4415 458963/142800
5 4416 -446463/11900
5 4417 7254/595
5 4418 109909/5950
5 4419 -220669/5950
5 4420 139557/11900
5 4421 73867/6800
5 4422 -3354/2975
5 4423 78/425
5 4424 -78/425
5 4426 -3/8
5 4427 -16159/2975
5 4428 -507733/142800
5 4429 -512403/11900
5 4430 -468/119
5 4431 139/2380
5 4432 1378/2975
5 4433 463/700
5 4434 1378/2975
5 4435 -4731/140
5 4436 117/119
5 4437 -19689/23800
5 4438 1794/2975
5 4439 2028/2975
5 4446 -2106/595
5 4447 -6207/23800
5 4448 10218/2975
5 4451 13/560
5 4452 185/272
5 4453 -31/272
5 4454 121/560
5 4461 13/272
5 4462 105491/148104
5 4463 1210997/592416
5 4464 -121/136
5 4465 269/136
5 4466 -175165/197472
5 4467 -253573/197472
5 4468 -517/272
5 4469 81/68
5 4470 -758845/3554496
5 4471 3/8
5 4472 -46151/49368
5 4473 351221/98736
5 4474 9105959/1777248
5 4475 -1033/136
5 4476 -2768507/296208
5 4477 279493/592416
5 4478 -577669/209088
5 4479 1745/544
5 4480 -61/136
5 4481 -147/272
5 4482 -13/272
5 4483 81/544
5 4484 345/272
5 4485 521/136
5 4486 13523/24480
5 4487 -332123/171360
5 4489 205/408
5 4494 -205/408
5 4501 -993/952
5 4502 309/560
5 4508 -9829/14280
5 4509 -13/560
5 4510 -20291/24480
5 4511 236989/342720
5 4513 -1439/840
5 4514 -136/315
5 4515 39937/5355
5 4516 -55583/9520
5 4517 -15899/4760
5 4520 52289/14280
5 4521 -9047/2856
5 4522 -33/80
5 4523 -5917/1530
5 4524 1829/720
5 4525 123/40
5 4526 16029/2240
5 4528 139/400
5 4529 702/2975
5 4530 -3253/20400
5 4531 -27589/6800
5 4532 4571/3600
5 4533 109349/428400
5 4534 -205/408
5 4535 205/408
5 4540 205/136
5 4543 171/136
5 4545 205/2448
5 4546 205/1224
5 4547 -820/153
5 4548 1025/136
5 4549 77/17
5 4550 205/136
5 4551 -205/204
5 4552 2411/612
5 4553 13/560
5 4554 -121/280
5 4555 269/280
5 4556 -181/280
5 4557 -81/140
5 4558 -43/140
5 4559 169/280
5 4562 -3/4
5 4564 205/204
5 4565 205/408
5 4568 -205/408
5 4572 -156/425
5 4575 -7787/7140
5 4577 -205/408
5 4579 205/408
5 4581 335/136
5 4582 309/272
5 4584 1099/3264
5 4597 225/272
5 4599 -29/80
5 4600 -9/280
5 4601 -27/70
5 4602 -89/51
5 4603 3/8
5 4604 235/408
5 4611 45/112
5 4612 47/168
5 4613 23/34
5 4614 27/34
5 4628 -17/40
5 4629 -27/70
5 4631 -8/51
5 4632 -8/105
5 4643 27/68
5 4644 4/17
5 4647 3/2
5 4648 -67/280
5 4649 -6/35
5 4650 -33/560
5 4651 963/560
5 4654 -3/2
5 4657 -936/2975
5 4660 103/544
5 4661 75/136
5 4664 -3/2
5 4666 -91/272
5 4670 -241/280
5 4671 -13/80
5 4680 -1221/4480
5 4681 -13/68
5 4682 205/136
5 4683 -39/272
5 4684 93/136
5 4685 3121/1632
5 4686 -57/136
5 4687 -37/2448
5 4688 1/4
5 4689 -13/140
5 4690 -39/560
5 4691 19/70
5 4692 67/2688
5 4693 -57/280
5 4697 -185/272
5 4698 31/140
5 4699 -37/112
5 4714 -13/1120
5 4717 -13/544
5 4718 -87/136
5 4719 -13913/7344
5 4720 -29/34
5 4721 553/136
5 4722 49/17
5 4723 2419/459
5 4724 5359/1224
5 4725 441/68
5 4726 1111/560
5 4727 -48707/40320
5 4728 -4103/672
5 4729 3/2
5 4730 1
5 4731 2589/1120
5 4732 -11/70
5 4733 -47/224
5 4734 8/7
5 4735 -549/1120
5 4736 -1/4
5 4737 1/2
5 4739 5/2
5 4740 -3/2
5 4741 43/168
5 4742 2/3
5 4743 -3/17
5 4744 3/2
5 4745 1/6
5 4747 -1/3
5 4748 -577/136
5 4749 571/272
5 4750 -3857/3672
5 4751 691/560
5 4752 -3/35
5 4753 787/6720
5 4754 -1313/6720
5 4755 -31/272
5 4756 377/272
5 4757 -31/560
5 4758 485/1344
5 4759 -169/612
5 4760 39/272
5 4761 467/408
5 4763 11/17
5 4764 -261/272
5 4765 -9/34
5 4767 121/2448
5 4768 307/272
5 4771 31/560
5 4772 2719/20160
5 4773 -257/1008
5 4774 3121/3360
5 4775 479/2016
5 4778 -1/4
5 4779 -3/2
5 4780 5/4
5 4781 39/560
5 4782 467/840
5 4784 11/35
5 4785 169/280
5 4786 -261/560
5 4787 19/40
5 4789 307/560
5 4793 -1/2
5 4796 -1/2
5 4798 7/12
5 4802 31/272
5 4803 -67/1632
5 4804 -301/1632
5 4805 1/4
5 4808 -169/136
5 4809 -129/272
5 4810 -2603/612
5 4814 1/4
5 4816 31/136
5 4817 -29/16
5 4818 -129/560
5 4819 -1161/560
5 4821 31/280
5 4822 -31/112
5 4823 75/272
5 4827 15/112
5 4873 -9398791134907426891/9711059375001600
5 4874 -150871485077783119/10345588822800
6 1 25/12
6 3 -187/24
6 6 187/24
6 8 -25/12
6 11 1/8
6 12 1/8
6 13 -11/16
6 15 -1/8
6 16 7/16
6 17 -1/8
6 18 1/8
6 22 5/16
6 25 -5/16
6 27 -1/8
6 30 55/32
6 31 11/8
6 32 -9/8
6 33 13/16
6 34 -3
6 41 -5/4
6 46 -17/32
6 47 -13/16
6 50 3
6 52 1/8
6 55 -1/16
6 59 -7/16
6 61 3/8
6 63 -1/8
6 66 1/8
6 73 5/16
6 78 -5825480149/281010816
6 79 -2299645289/257593248
6 80 24099037/5854392
6 81 177007313933/4636678464
6 82 -5323920043/70252704
6 83 -6892610047/93670272
6 85 -518945/86094
6 86 130240619/15152544
6 87 613285/153056
6 88 729574519/34093224
6 89 14291801431/70252704
6 90 -1294044677/257593248
6 91 926580565/128796624
6 93 11592235/1377504
6 94 -473203847/85864416
6 96 -11592235/1377504
6 97 -2318447/1377504
6 100 499498261/64398312
6 101 -313850489/23417568
6 102 -30689413/2601952
6 103 31665145/2601952
6 104 -3/8
6 105 6456305/1377504
6 106 41991265/15152544
6 107 213063547/11708784
6 108 -2021806117907/9273356928
6 109 23440095209/52689528
6 110 26795977973/1545559488
6 112 2318447/459168
6 113 -2384729/688752
6 114 -277458993353/515186496
6 115 -25753955251/140505408
6 116 500422621/2927196
6 121 548831761/6198768
6 122 1050844441/2927196
6 123 5425264123/46835136
6 124 3/8
6 125 -29255/9566
6 126 -1374029/1262712
6 128 -1945122449/45457632
6 129 -12534652745/46835136
6 135 -386245/459168
6 136 807397/172188
6 137 414339/153056
6 139 2658401/344376
6 140 122478943/15152544
6 141 -553661/76528
6 143 -176359277/15152544
6 144 -1283165/306112
6 145 56595/153056
6 146 -17909666089/272745792
6 147 -149080587/1683616
6 148 -44251/9566
6 149 16068185/2066256
6 150 -346007/3902928
6 151 456025597/17563176
6 152 -541095/76528
6 153 878281831/128796624
6 154 273583710739/1545559488
6 155 22359/9566
6 156 28252655/3788136
6 158 3995/19132
6 159 1071282005/45457632
6 164 41933/76528
6 166 -39739700921/187340544
6 167 9517721/70252704
6 168 -83800051/64398312
6 169 772722415/128796624
6 170 615699025/257593248
6 171 -1089465299/128796624
6 173 -2318447/688752
6 174 2318447/1377504
6 177 177359803/14310736
6 178 -53974709/32199156
6 179 -1745381009/128796624
6 180 1841978477/128796624
6 181 -3/8
6 182 2318447/344376
6 183 -2318447/344376
6 184 -5973539/1300976
6 185 1964445085/257593248
6 186 -448098923/128796624
6 189 2318447/344376
6 190 448098923/128796624
6 191 -81645451/257593248
6 192 441004691/85864416
6 194 81645451/128796624
6 195 -15222709/1300976
6 196 3/8
6 197 2318447/688752
6 198 1220416639/128796624
6 204 -2252165/1377504
6 205 2318447/1377504
6 206 2318447/1377504
6 207 -2384729/1377504
6 208 2318447/459168
6 213 3/8
6 216 83800051/16099578
6 217 3/4
6 218 -83800051/32199156
6 226 83800051/32199156
6 229 -3/8
6 231 -224703769/22728816
6 232 -74207971/140505408
6 233 746726495/46835136
6 234 -755508083/46835136
6 235 3/8
6 236 -8551193/2755008
6 237 -3416609/1683616
6 238 710690537/46835136
6 239 29713681/5203904
6 240 -30689413/2601952
6 241 -4461583/2525424
6 242 -230870095/11708784
6 243 29713681/5203904
6 244 4461583/2525424
6 245 239651683/11708784
6 248 -3/8
6 249 -6456305/2755008
6 250 -1383797/1377504
6 251 87287/57396
6 252 -13524799/7576272
6 253 1773427/1377504
6 254 1117591/3902928
6 255 128237135/7805856
6 256 -83800051/32199156
6 257 -155562085/15152544
6 258 83800051/32199156
6 259 19317377/3788136
6 260 -46605/76528
6 261 -681665467/23417568
6 262 1753807567925/6955017696
6 263 -1626426121849/3091118976
6 264 390997969579/2318339232
6 266 -2318447/1377504
6 267 11724799/2755008
6 268 2668546302569/4636678464
6 269 438576251809/1545559488
6 270 -1644379812235/4636678464
6 271 -3049806077011/4636678464
6 272 -124684125019/2318339232
6 273 23440095209/52689528
6 275 1142653/344376
6 276 -2318447/459168
6 277 -2318447/459168
6 278 2384729/1377504
6 279 2384729/688752
6 280 -683616698327/4636678464
6 281 -1516672977065/4636678464
6 283 -83800051/32199156
6 285 8296152480025/27820070784
6 286 -20083160801/843032448
6 287 38301015541/281010816
6 290 -19317377/5050848
6 292 1410095849/45457632
6 293 2640459749/23417568
6 294 -11760099037/140505408
6 296 4461583/2525424
6 298 -12073069937/136372896
6 299 -37143874973/140505408
6 308 -19317377/10101696
6 309 96586885/15152544
6 310 19317377/2525424
6 313 -1380396373/11364408
6 314 -8461803899/136372896
6 315 9/8
6 316 8860452727/136372896
6 318 1280996709185/4636678464
6 319 215887/38264
6 320 -1745381009/128796624
6 321 494645944421/2318339232
6 323 -4461583/2525424
6 325 -1202090509/136372896
6 328 1983443909/257593248
6 329 19317377/3788136
6 331 -9/8
6 333 -116243073757/1686064896
6 334 -93468980/2195397
6 335 -3/8
6 336 -78379/76528
6 337 -479/28698
6 338 -42251/76528
6 339 2917069271/136372896
6 340 12705654277/140505408
6 344 3/8
6 345 273333/76528
6 346 -51925/76528
6 347 183031/76528
6 348 207767/76528
6 349 -92358457/15152544
6 350 -507567/210452
6 351 98529/153056
6 352 -14027/76528
6 353 4477109321/68186448
6 354 548831761/6198768
6 355 1779/19132
6 356 -72820037/3788136
6 357 -3/8
6 358 47895533507/257593248
6 359 84196187/7805856
6 360 1745381009/128796624
6 361 -537971345/6198768
6 362 77145/19132
6 363 4461583/2525424
6 365 -146028055/6198768
6 368 -1983443909/257593248
6 369 -19317377/3788136
6 371 39489/76528
6 373 273466662023/1686064896
6 386 -3/8
6 390 -3/4
6 402 3/8
6 405 3236449/2066256
6 406 64961/86094
6 407 -1247901/306112
6 409 317653/86094
6 410 -400013/688752
6 411 -175843/153056
6 413 -142119/76528
6 414 -239743/306112
6 415 -270329/76528
6 418 53741/153056
6 419 -2318447/688752
6 420 166717/76528
6 421 2318447/344376
6 422 -3920051/688752
6 423 40723/76528
6 425 -2340541/459168
6 426 -3740/4783
6 428 -59816711/16530048
6 429 4138931/459168
6 430 613285/153056
6 431 -114433217/10101696
6 432 -69620075/30305088
6 433 1283165/306112
6 434 -175843/153056
6 435 -123356383/15152544
6 436 -96586885/15152544
6 437 335601/76528
6 438 19317377/1894068
6 439 2274259/459168
6 440 -166717/76528
6 441 -2318447/344376
6 442 -69320963/15152544
6 443 40723/19132
6 445 2340541/459168
6 446 19317377/3788136
6 447 3740/4783
6 449 42372215/20203392
6 450 1688959/918336
6 451 -150713/76528
6 452 108565/153056
6 453 -17559/9566
6 455 128927/38264
6 456 46605/76528
6 457 3013277/918336
6 458 61345105369/818237376
6 459 33130741757/272745792
6 460 -7550346109/136372896
6 461 -447252359/4261653
6 463 -19317377/3788136
6 465 7669262881/1636474752
6 466 413031/153056
6 467 -7299431605/136372896
6 468 346007/1951464
6 469 -2263507069919/4636678464
6 470 -50320645/1951464
6 471 -5485673/1300976
6 472 -1407640454999/4636678464
6 473 -86745/19132
6 474 3868315/1377504
6 476 -136917/38264
6 477 150107713/17046612
6 480 -83800051/32199156
6 481 -19317377/3788136
6 483 292/4783
6 487 -693527071/85864416
6 488 -83800051/32199156
6 489 1351983469/257593248
6 490 6149760835/1545559488
6 491 -102109042433/579584808
6 492 -1381082137/128796624
6 493 -83800051/64398312
6 494 83081851/85864416
6 495 -1142653/344376
6 496 206612664661/4636678464
6 497 -418348566157/4636678464
6 498 5485673/650488
6 499 8246109/2601952
6 500 -83800051/42932208
6 501 -3050608339/257593248
6 502 83800051/42932208
6 503 -16457019/2601952
6 504 -7214383/975732
6 505 23789/5854392
6 506 -560092592159/4636678464
6 507 15601651/243933
6 508 4253165585/46835136
6 509 -11098082/731799
6 510 414455387/11708784
6 513 -52019503/15152544
6 514 -19317377/3788136
6 515 167923765/15152544
6 516 -916888333/45457632
6 517 -890082499/17046612
6 518 -495395/52613
6 519 -19317377/7576272
6 520 19317377/3788136
6 522 14052559349/136372896
6 523 -1228805/136372896
6 524 -3107753/172188
6 525 -19317377/5050848
6 526 260097515/15152544
6 527 19317377/5050848
6 528 3688909/1377504
6 529 -1594516021/136372896
6 530 2318447/688752
6 531 2318447/688752
6 532 2252165/1377504
6 533 1142653/344376
6 534 -2185883/1377504
6 535 -1446781/459168
6 536 702977/306112
6 537 -7453/9566
6 538 -349913/306112
6 539 -81991/153056
6 540 -716799/306112
6 541 8701/4783
6 542 348977/306112
6 543 -351/9566
6 544 -365939/306112
6 545 -169803/38264
6 546 -44245/38264
6 547 -4511/9566
6 548 -46605/76528
6 549 22359/19132
6 550 -117/4783
6 551 2259283/153056
6 582 -18322035359/562021632
6 583 -35283628529/70252704
7 1 25/12
7 4 -187/24
7 5 187/24
7 9 -25/12
7 10 -79/8
7 11 1/8
7 12 1/8
7 14 -11/16
7 15 7/16
7 16 -1/8
7 17 -1/8
7 19 1/8
7 20 -9/16
7 23 5/16
7 24 -5/16
7 28 -1/8
7 29 3/16
7 35 55/32
7 36 -9/8
7 37 11/8
7 38 13/16
7 39 7/16
7 40 -17/32
7 41 -5/4
7 42 -13/16
7 45 15/8
7 50 11/8
7 53 1/8
7 54 15/16
7 57 -1/16
7 58 -1/8
7 60 7/16
7 62 -3/8
7 65 1/8
7 68 -1/8
7 74 5/16
7 77 -47/24
7 78 -1861/352
7 81 2675/88
7 82 -2297/88
7 83 -729/32
7 88 -1365/176
7 89 11395/176
7 92 3/8
7 93 -3/8
7 100 3/8
7 108 -44545/352
7 109 40153/176
7 110 -1065/44
7 111 -3/8
7 114 -46593/176
7 115 -5131/88
7 116 4761/88
7 117 3/8
7 118 63/44
7 119 -63/44
7 121 -9615/176
7 122 10095/88
7 123 3705/88
7 128 2757/176
7 129 -16323/176
7 134 -3/8
7 138 -63/44
7 139 -63/44
7 142 63/44
7 143 63/44
7 146 33
7 147 2397/44
7 149 -2265/176
7 151 270/11
7 154 927/11
7 159 -3207/176
7 165 -405/176
7 166 -19275/352
7 185 -3/8
7 186 3/4
7 188 -3/8
7 190 -9/8
7 191 -3/8
7 193 3/8
7 194 9/8
7 203 -3/8
7 214 -3/8
7 219 -3/4
7 230 -3/8
7 231 -3/16
7 262 162067/1056
7 263 -102441/352
7 264 38105/352
7 265 3/8
7 268 108881/352
7 269 41163/352
7 270 -33845/176
7 271 -47471/176
7 272 -64/11
7 273 40153/176
7 274 3/8
7 280 -13789/176
7 281 -38347/176
7 284 -9/16
7 285 13813/132
7 286 -2455/1056
7 287 14933/352
7 288 -3/8
7 289 -189/88
7 290 189/88
7 292 -7761/352
7 293 4023/176
7 294 -320/11
7 298 4695/88
7 299 -14215/176
7 304 3/8
7 305 -63/88
7 306 63/44
7 307 63/22
7 308 -63/88
7 310 -63/22
7 313 6873/88
7 314 363/8
7 316 -3615/88
7 318 24895/176
7 321 8951/176
7 325 171/44
7 332 -219/176
7 333 -925/66
7 334 -1235/88
7 339 -633/88
7 340 320/11
7 353 -12147/352
7 354 -9615/176
7 356 93/44
7 358 2799/44
7 361 -4415/88
7 365 1239/88
7 372 159/88
7 373 58589/1056
7 387 3/8
7 392 3/4
7 403 3/8
7 404 -9/16
7 408 63/88
7 409 63/88
7 412 -63/44
7 413 -63/44
7 416 189/88
7 417 63/44
7 419 63/44
7 424 63/22
7 427 63/44
7 428 -63/22
7 431 63/88
7 432 63/88
7 435 -189/88
7 436 -63/44
7 439 -63/44
7 444 -63/22
7 448 -63/44
7 449 63/22
7 458 -16201/352
7 459 -2451/32
7 460 3021/176
7 461 12735/176
7 464 9/16
7 465 -3323/352
7 467 9123/176
7 469 -40411/176
7 472 -14953/176
7 477 45/176
7 484 153/88
7 490 -1359/88
7 491 -4673/44
7 496 20249/176
7 497 -3121/88
7 506 -4511/88
7 507 1785/88
7 508 7317/176
7 516 153/11
7 517 3081/88
7 522 -2907/44
7 523 225/176
7 525 -189/44
7 529 1437/176
7 572 -261/176
7 573 135/88
7 574 63/44
7 575 -171/88
7 576 -27/44
7 577 -9/16
7 582 -2227/88
7 583 -1235/11
8 1 25/12
8 3 -25/12
8 6 187/24
8 8 -187/24
8 11 1/8
8 12 -1/8
8 13 1/8
8 15 -1/8
8 16 7/16
8 17 1/8
8 18 -11/16
8 22 1/8
8 25 -13/16
8 27 13/16
8 30 -1/16
8 33 -1/8
8 41 -5/4
8 43 11/8
8 46 -17/32
8 47 -5/16
8 48 -9/8
8 50 3
8 52 5/16
8 55 55/32
8 56 -3
8 59 3/8
8 61 -7/16
8 63 1/8
8 66 -1/8
8 73 5/16
8 78 4576259263/93670272
8 79 1725574445/85864416
8 80 -26214077/3902928
8 81 -140384994863/1545559488
8 82 7312021565/46835136
8 83 4748067199/31223424
8 85 117803/28698
8 86 -11576797/2525424
8 87 -41787/153056
8 88 -275193547/11364408
8 89 -2621394439/5854392
8 90 885086141/85864416
8 91 -668579071/42932208
8 93 -3949195/459168
8 94 407219135/28621472
8 96 3949195/459168
8 97 789839/459168
8 98 -3/8
8 100 -641237383/21466104
8 101 62011585/3902928
8 102 37640511/2601952
8 103 -37640511/2601952
8 105 -474425/459168
8 106 3745733/5050848
8 107 -8949377/487866
8 108 1555883324555/3091118976
8 109 -70164211685/70252704
8 110 -1997829167/515186496
8 112 -789839/153056
8 113 1528277/229584
8 114 203375126033/171728832
8 115 17629187569/46835136
8 116 -680210807/1951464
8 120 -3/8
8 121 -208948861/2066256
8 122 -5702887487/7805856
8 123 -3886476571/15611712
8 124 -3/8
8 125 927/4783
8 126 -2072327/841808
8 127 3/4
8 128 345495889/7576272
8 129 8680706681/15611712
8 132 3/8
8 135 399529/153056
8 136 -404029/57396
8 137 -301065/153056
8 139 -620267/114792
8 140 -1320980/157839
8 141 149163/76528
8 143 45150659/5050848
8 144 282747/306112
8 145 -256569/153056
8 146 1667462569/22728816
8 147 10938537/105226
8 148 18603/19132
8 149 -4649659/344376
8 150 4278109/650488
8 151 -399029689/5854392
8 152 43767/9566
8 153 -668579071/42932208
8 154 -199195895443/515186496
8 155 31923/38264
8 156 -736471/2525424
8 158 18363/19132
8 159 -26762627/947034
8 164 -39339/76528
8 166 28171191677/62446848
8 167 -76755377/23417568
8 168 17510173/5366526
8 169 -1095208217/85864416
8 170 -42638855/42932208
8 171 555839375/42932208
8 173 789839/229584
8 174 -789839/459168
8 177 -730549983/28621472
8 178 17510173/5366526
8 179 963978857/42932208
8 180 -963978857/42932208
8 182 -789839/114792
8 183 789839/114792
8 184 11770191/1300976
8 185 -1445411677/85864416
8 186 -27401837/21466104
8 189 -789839/114792
8 190 27401837/21466104
8 191 410632165/85864416
8 192 -396486083/28621472
8 194 -410632165/42932208
8 195 21788811/1300976
8 196 3/8
8 197 -789839/229584
8 198 -490182247/42932208
8 201 -3/8
8 204 51401/459168
8 205 -789839/459168
8 206 -789839/459168
8 207 1528277/459168
8 208 -789839/153056
8 209 3/8
8 210 -3/8
8 215 -3/8
8 216 -35020346/2683263
8 218 17510173/2683263
8 220 -3/4
8 226 -17510173/2683263
8 229 3/8
8 231 393591911/15152544
8 232 399602335/46835136
8 233 -338627117/15611712
8 234 338627117/15611712
8 236 5328281/918336
8 237 -675591/1683616
8 238 -647648675/15611712
8 239 -37640511/5203904
8 240 37640511/2601952
8 241 -129637/420904
8 242 14106599/487866
8 243 -37640511/5203904
8 244 129637/420904
8 245 -14106599/487866
8 249 474425/918336
8 250 -199099/459168
8 251 -50561/4783
8 252 6714881/1262712
8 253 27983/459168
8 254 5253841/650488
8 255 -55796063/2601952
8 256 17510173/2683263
8 257 54557545/5050848
8 258 -17510173/2683263
8 259 -864712/157839
8 260 15939/76528
8 261 915001253/15611712
8 262 -2795360579701/4636678464
8 263 1244687713849/1030372992
8 264 -630572026553/1545559488
8 266 789839/459168
8 267 -5426071/918336
8 268 -1007200603249/772779744
8 269 -157621484087/257593248
8 270 1267137540607/1545559488
8 271 2167932925507/1545559488
8 272 70617150991/772779744
8 273 -70164211685/70252704
8 275 -105155/57396
8 276 789839/153056
8 277 789839/153056
8 278 -1528277/459168
8 279 -1528277/229584
8 280 516959793179/1545559488
8 281 1219152402005/1545559488
8 283 17510173/2683263
8 285 -5685032664181/9273356928
8 286 13156609805/281010816
8 287 -26588937031/93670272
8 290 216178/52613
8 292 -541177283/15152544
8 293 -3524753119/15611712
8 294 8432126875/46835136
8 296 129637/420904
8 297 -3/8
8 298 1117075475/11364408
8 299 25389776627/46835136
8 308 108089/52613
8 309 -1080890/157839
8 310 -432356/52613
8 311 3/8
8 313 1041584861/7576272
8 314 843909185/11364408
8 316 -1656134423/22728816
8 317 9/8
8 318 -959317961111/1545559488
8 319 -185313/76528
8 320 963978857/42932208
8 321 -162188760379/386389872
8 322 -3/8
8 323 -129637/420904
8 325 56595191/5682204
8 328 -1141513121/85864416
8 329 -864712/157839
8 331 3/8
8 333 79506704011/562021632
8 334 68095610/731799
8 335 -3/8
8 336 -42447/19132
8 337 -179545/153056
8 338 -131739/76528
8 339 -486100573/22728816
8 340 -9427665415/46835136
8 342 3/4
8 344 3/8
8 345 -23967/38264
8 346 164823/76528
8 347 -89649/76528
8 348 414393/76528
8 349 15965/631356
8 350 1764387/420904
8 351 -439221/153056
8 352 674001/76528
8 353 -3270638617/45457632
8 354 -208948861/2066256
8 355 -3786/4783
8 356 43798291/2525424
8 357 -9/8
8 358 -16396893985/42932208
8 359 -49495421/2601952
8 360 -963978857/42932208
8 361 858589759/4132512
8 362 204069/38264
8 363 129637/420904
8 365 52546957/2066256
8 368 1141513121/85864416
8 369 864712/157839
8 371 -12759/76528
8 373 -189459455111/562021632
8 382 -3/8
8 383 -3/8
8 388 3/8
8 393 3/4
8 402 -3/8
8 405 -178189/688752
8 406 758/14349
8 407 -133461/306112
8 409 -237001/114792
8 410 161177/229584
8 411 271401/153056
8 413 271365/76528
8 414 382905/306112
8 415 48729/76528
8 418 271401/153056
8 419 789839/229584
8 420 -164823/76528
8 421 -789839/114792
8 422 137663/229584
8 423 -23925/76528
8 425 1035985/153056
8 426 27639/38264
8 428 24085619/5510016
8 429 -970517/76528
8 430 -156579/153056
8 431 4193923/420904
8 432 10074679/5050848
8 433 -569727/306112
8 434 271401/153056
8 435 8258209/1262712
8 436 1080890/157839
8 437 -60879/76528
8 438 -1729424/157839
8 439 -297547/153056
8 440 164823/76528
8 441 789839/114792
8 442 51528959/5050848
8 443 -23925/19132
8 445 -1035985/153056
8 446 -864712/157839
8 447 -27639/38264
8 449 -22029121/6734464
8 450 468293/306112
8 451 -115497/38264
8 452 -69051/153056
8 453 180999/38264
8 455 -80925/38264
8 456 -15939/76528
8 457 -354709/306112
8 458 -11588522135/136372896
8 459 -6313795687/45457632
8 460 324051869/5682204
8 461 2715832697/22728816
8 463 864712/157839
8 465 -697060985/68186448
8 466 41379/153056
8 467 784413649/11364408
8 468 -4765975/325244
8 469 1654949982467/1545559488
8 470 49843751/1300976
8 471 11770191/1300976
8 472 925230157979/1545559488
8 473 -201321/19132
8 474 -4825873/459168
8 476 44199/38264
8 477 -162094243/22728816
8 480 17510173/2683263
8 481 864712/157839
8 483 2925/9566
8 487 414713875/28621472
8 488 17510173/2683263
8 489 -1493830357/85864416
8 490 9891728291/515186496
8 491 163077749845/386389872
8 492 1088823223/42932208
8 493 17510173/5366526
8 494 -183571183/28621472
8 495 105155/57396
8 496 -330077384077/1545559488
8 497 276475116463/1545559488
8 498 -11770191/650488
8 499 -4409781/2601952
8 500 17510173/3577684
8 501 2222244283/85864416
8 502 -17510173/3577684
8 503 35310573/2601952
8 504 12355045/1300976
8 505 -305579/487866
8 506 404281420331/1545559488
8 507 -336409397/2601952
8 508 -3063689771/15611712
8 509 12184459/487866
8 510 -316634249/3902928
8 513 6528785/2525424
8 514 864712/157839
8 515 -27281873/2525424
8 516 150244757/7576272
8 517 640275791/11364408
8 518 3329211/420904
8 519 432356/157839
8 520 -864712/157839
8 522 -317305859/2841102
8 523 64286521/22728816
8 524 1466137/114792
8 525 216178/52613
8 526 -32643925/2525424
8 527 -216178/52613
8 528 -839417/229584
8 529 32902501/2841102
8 530 -789839/229584
8 531 -789839/229584
8 532 -51401/459168
8 533 -105155/57396
8 534 -687037/459168
8 535 45169/153056
8 536 -237183/306112
8 537 927/9566
8 538 741831/306112
8 539 -392991/153056
8 540 86529/306112
8 541 4587/19132
8 542 -563127/306112
8 543 23967/9566
8 544 -258099/306112
8 545 20373/38264
8 546 -25509/38264
8 547 6039/38264
8 548 15939/76528
8 549 -2781/19132
8 550 49563/38264
8 551 -99633/153056
8 582 11689034429/187340544
8 583 11215822381/11708784
9 1 25/12
9 4 -25/12
9 5 187/24
9 9 -187/24
9 10 -79/8
9 11 1/8
9 12 -1/8
9 14 1/8
9 15 7/16
9 16 -1/8
9 17 1/8
9 19 -11/16
9 20 -9/16
9 23 1/8
9 24 -13/16
9 28 13/16
9 29 15/16
9 35 -1/16
9 38 -1/8
9 39 -1/8
9 40 -17/32
9 41 -5/4
9 42 -5/16
9 44 -9/8
9 45 15/8
9 49 11/8
9 50 11/8
9 53 5/16
9 54 3/16
9 57 55/32
9 58 7/16
9 60 -3/8
9 62 7/16
9 65 -1/8
9 68 1/8
9 74 5/16
9 77 -47/24
9 78 6755/1408
9 81 -50749/2112
9 82 14573/704
9 83 2187/128
9 88 4937/1056
9 89 -18367/352
9 93 3/8
9 99 -3/8
9 100 -3/8
9 108 416689/4224
9 109 -187709/1056
9 110 13757/704
9 114 145215/704
9 115 34237/704
9 116 -4023/88
9 117 -3/8
9 118 -45/44
9 119 45/44
9 121 17731/528
9 122 -16359/176
9 123 -23109/704
9 128 -2815/352
9 129 54345/704
9 133 3/8
9 134 3/8
9 138 45/44
9 139 45/44
9 142 -45/44
9 143 -45/44
9 146 -3769/192
9 147 -12297/352
9 149 2461/352
9 151 -1777/88
9 154 -47885/704
9 159 1571/176
9 165 225/352
9 166 124017/2816
9 191 -3/8
9 193 3/8
9 194 3/8
9 202 -3/8
9 203 -3/8
9 211 3/8
9 212 3/8
9 216 3/8
9 223 3/4
9 230 3/8
9 231 -9/16
9 262 -92971/792
9 263 316007/1408
9 264 -178231/2112
9 268 -126031/528
9 269 -65321/704
9 270 315191/2112
9 271 452153/2112
9 272 4739/1056
9 273 -187709/1056
9 280 129325/2112
9 281 353041/2112
9 284 9/32
9 285 -1057757/12672
9 286 13553/4224
9 287 -50383/1408
9 288 -3/8
9 289 135/88
9 290 -135/88
9 292 569/44
9 293 -7911/352
9 294 17707/704
9 298 -33745/1056
9 299 47153/704
9 303 3/4
9 304 9/8
9 305 45/88
9 306 -45/44
9 307 -45/22
9 308 45/88
9 310 45/22
9 313 -33955/704
9 314 -2639/96
9 316 6923/264
9 318 -230827/2112
9 321 -23015/528
9 325 -4187/1056
9 332 129/352
9 333 125779/8448
9 334 7703/704
9 339 841/264
9 340 -17707/704
9 353 21095/1056
9 354 17731/528
9 356 -225/352
9 358 -8709/176
9 361 10523/264
9 365 -6737/1056
9 372 -57/88
9 373 -385883/8448
9 384 -3/8
9 385 -9/8
9 389 -3/8
9 396 -3/4
9 403 -3/8
9 404 -3/16
9 408 -45/88
9 409 -45/88
9 412 45/44
9 413 45/44
9 416 -135/88
9 417 -45/44
9 419 -45/44
9 424 -45/22
9 427 -45/44
9 428 45/22
9 431 -45/88
9 432 -45/88
9 435 135/88
9 436 45/44
9 439 45/44
9 444 45/22
9 448 45/44
9 449 -45/22
9 458 89359/3168
9 459 4597/96
9 460 -2675/264
9 461 -23191/528
9 464 -9/32
9 465 40573/6336
9 467 -1075/33
9 469 377983/2112
9 472 151531/2112
9 477 749/528
9 484 -63/176
9 490 7189/704
9 491 21289/264
9 496 -176789/2112
9 497 60227/2112
9 506 85561/2112
9 507 -2847/176
9 508 -21825/704
9 516 -857/88
9 517 -5983/264
9 522 45175/1056
9 523 -1321/1056
9 525 135/44
9 529 -2545/528
9 572 189/352
9 573 -27/44
9 574 -45/44
9 575 117/176
9 576 63/176
9 577 9/32
9 582 53887/2816
9 583 7703/88
10 0 -220285/5184
10 1 3
10 2 919/216
10 5 3223/288
10 6 3223/288
10 7 919/216
10 10 -3655/144
10 11 175/48
10 12 -49/12
10 15 5/16
10 16 5/16
10 17 -49/12
10 18 1/8
10 19 1/8
10 20 -193/24
10 21 -289/96
10 24 157/48
10 25 157/48
10 26 -9/16
10 29 -59/24
10 40 -419/72
10 41 -151/144
10 42 157/48
10 43 -1/8
10 45 25/2
10 46 -419/72
10 47 157/48
10 49 -1/8
10 50 99/8
10 51 -289/96
10 54 -59/24
10 59 175/48
10 60 -175/48
10 61 181/48
10 62 -181/48
10 63 -211/48
10 65 211/48
10 66 -211/48
10 67 -1/8
10 68 211/48
10 69 1/8
10 71 -49/12
10 72 -49/12
10 73 5/16
10 74 5/16
10 77 -151/24
10 78 941279598485/9273356928
10 79 902425855/42932208
10 80 -239797195/17563176
10 81 -3646512548483/13910035392
10 82 52359155531/144896202
10 83 98717552377/281010816
10 84 1469/162
10 85 6242063/1549692
10 86 7322741/45457632
10 87 -2049515/229584
10 88 -3674458747/409118688
10 89 -576444190565/579584808
10 90 11141979049/1159169616
10 91 -9807046847/289792404
10 93 -61607443/6198768
10 94 32365384067/1159169616
10 95 -3949/324
10 96 59282905/6198768
10 97 11458315/2066256
10 98 2801/108
10 99 4387/648
10 100 -15102719915/289792404
10 101 3573016703/70252704
10 102 151013683/3902928
10 103 -151013683/3902928
10 104 -4103/648
10 105 -31327355/6198768
10 106 -279246127/34093224
10 107 -2613827923/35126352
10 108 36025099266533/27820070784
10 109 -2163468708677/869377212
10 110 464055494147/4636678464
10 112 -11856581/2066256
10 113 -6950207/1549692
10 114 409256140943/140505408
10 115 4023280940159/4636678464
10 116 -312984021437/386389872
10 117 25/36
10 118 -15/44
10 119 -9683/1782
10 120 11/6
10 121 -8184644843/204559344
10 122 -1304940734941/772779744
10 123 -873071413727/1545559488
10 124 1337/108
10 125 -3549343/1033128
10 126 180367859/68186448
10 127 -11/6
10 128 474231097/34093224
10 129 1974820781251/1545559488
10 130 1211/432
10 131 1871/324
10 132 -1259/108
10 133 -785/216
10 134 -8567/648
10 135 -869989/1033128
10 136 27001301/3099384
10 137 3309017/2066256
10 138 15/44
10 139 -28198091/34093224
10 140 -1836514087/136372896
10 141 -3527419/258282
10 142 -15/44
10 143 414476275/17046612
10 144 14014817/1377504
10 145 -1717727/688752
10 146 13367540921/409118688
10 147 62595257/1420551
10 148 391474/43047
10 149 112941419/136372896
10 150 -104083969/11708784
10 151 -52205509583/289792404
10 152 5338525/688752
10 153 -7761301019/193194936
10 154 -4397405799665/4636678464
10 155 -51913/4783
10 156 -301031053/22728816
10 157 -5/4
10 158 -618569/172188
10 159 -1218300727/136372896
10 162 11/24
10 163 -11/18
10 164 20493/9566
10 165 75/352
10 166 6293766413743/6182237952
10 167 -2229446701/79034292
10 168 8200791719/386389872
10 169 -997572119/289792404
10 170 5846213423/1159169616
10 171 1580197265/64398312
10 172 2023/648
10 173 11856581/3099384
10 174 11881091/1549692
10 175 -6185/432
10 176 -4387/1296
10 177 -2226589031/48298734
10 178 17103549493/1159169616
10 179 2611925587/64398312
10 180 -2611925587/64398312
10 181 605/648
10 182 -11856581/1549692
10 183 5058661/516564
10 184 76077097/17563176
10 185 -197461337/10733052
10 186 -2150195771/96597468
10 189 -11856581/1549692
10 190 2150195771/96597468
10 191 848481841/72448101
10 192 -36121952267/1159169616
10 193 -3/4
10 194 -13261767685/579584808
10 195 1554571291/35126352
10 196 421/216
10 197 -11458315/1033128
10 198 -2159603185/48298734
10 199 188/81
10 200 -1177/324
10 201 136/27
10 202 785/216
10 203 271/54
10 204 4701697/774846
10 205 -11856581/6198768
10 206 -11856581/6198768
10 207 989573/3099384
10 208 -2925443/688752
10 209 -1115/72
10 210 136/27
10 211 -3371/648
10 212 -4387/648
10 213 -305/18
10 214 527/216
10 215 -3/8
10 216 -28050799243/579584808
10 217 293/36
10 218 12571749931/289792404
10 219 -3/8
10 220 3/8
10 221 347/162
10 222 -581/72
10 223 -3/8
10 226 -6958363735/289792404
10 227 -1925/432
10 228 13/9
10 229 -6185/432
10 231 56061678479/818237376
10 232 459142043/210758112
10 233 -1789556885/35126352
10 234 1789556885/35126352
10 235 13697/1296
10 236 -129949549/12397536
10 237 6445933/4261653
10 238 -2016079373/35126352
10 239 -151013683/7805856
10 240 151013683/3902928
10 241 132851371/22728816
10 242 2219990623/35126352
10 243 -151013683/7805856
10 244 -132851371/22728816
10 245 -2219990623/35126352
10 246 4103/1296
10 247 -347/162
10 248 -533/36
10 249 31327355/12397536
10 250 27817439/6198768
10 251 2239957/86094
10 252 -363293291/22728816
10 253 592967/114792
10 254 -93350917/11708784
10 255 -224383483/3902928
10 256 1630801885/32199156
10 257 -407725061/22728816
10 258 -14134071773/579584808
10 259 -38683343/34093224
10 260 86201/43047
10 261 5038201565/46835136
10 262 -63478990105495/41730106176
10 263 27986600420191/9273356928
10 264 -7511105537179/6955017696
10 266 11856581/6198768
10 267 -7768915/12397536
10 268 -44970239189195/13910035392
10 269 -94615541843/64398312
10 270 28652255666275/13910035392
10 271 4257923431703/1264548672
10 272 1142769297529/6955017696
10 273 -2163468708677/869377212
10 275 -49470157/6198768
10 276 11856581/2066256
10 277 11856581/2066256
10 278 6950207/3099384
10 279 6950207/1549692
10 280 12264692897381/13910035392
10 281 28077352016573/13910035392
10 283 14134071773/579584808
10 284 3/32
10 285 -118798556172259/83460212352
10 286 2996567706853/27820070784
10 287 -5991743306765/9273356928
10 288 5/48
10 289 45/88
10 290 361886663/136372896
10 291 -11/12
10 292 -348862919/22728816
10 293 -810580241303/1545559488
10 294 1901025637757/4636678464
10 295 -59/24
10 296 -4798421/68186448
10 297 11/6
10 298 2202547051/51139836
10 299 5757595455907/4636678464
10 300 97/72
10 301 11/8
10 302 11/9
10 303 -149/72
10 304 1/3
10 305 15/88
10 306 -15/44
10 307 -15/22
10 308 -317079319/272745792
10 309 10965629/15152544
10 310 -385132043/68186448
10 311 -121/36
10 312 44/9
10 313 16392972509/272745792
10 314 5653989181/204559344
10 315 3/8
10 316 -1320710375/37192608
10 317 3/8
10 318 -21557735395913/13910035392
10 319 -577285/76528
10 320 2611925587/64398312
10 321 -6632855350511/6955017696
10 322 13/24
10 323 132851371/22728816
10 324 11/9
10 325 698546699/204559344
10 328 -15003264977/579584808
10 329 -381206761/68186448
10 330 1/12
10 331 -11/24
10 332 87/352
10 333 18492853251353/55640141568
10 334 973673067385/4636678464
10 335 -511/144
10 336 234519/19132
10 337 3648659/4132512
10 338 1001759/688752
10 339 -3470929943/409118688
10 340 -2119872312617/4636678464
10 341 -91/108
10 342 -155/18
10 344 625/108
10 345 -10289327/2066256
10 346 -2660143/1033128
10 347 296609/86094
10 348 -25338017/1033128
10 349 34153221/1683616
10 350 2137061/1420551
10 351 2589967/688752
10 352 -598621/57396
10 353 -5827787393/204559344
10 354 -8184644843/204559344
10 355 -1565753/344376
10 356 1305828017/136372896
10 357 -13/24
10 358 -1944314542147/2318339232
10 359 -16190955/325244
10 360 -2611925587/64398312
10 361 212444083649/409118688
10 362 -899660/43047
10 363 -132851371/22728816
10 364 -11/9
10 365 4809907999/409118688
10 368 15099862445/579584808
10 369 381206761/68186448
10 370 1/12
10 371 847447/344376
10 372 -15/44
10 373 -41739299692471/55640141568
10 374 260/243
10 375 -2999/1296
10 376 -1031/432
10 377 325/1296
10 378 -5297/1296
10 379 347/324
10 380 -2279/648
10 381 -3245/648
10 382 293/72
10 383 589/54
10 384 869/648
10 385 154/27
10 386 2/3
10 387 937/648
10 388 -3/8
10 389 3/8
10 390 -133/18
10 391 1177/162
10 392 -3/8
10 394 -347/162
10 395 -461/144
10 399 3/8
10 400 1925/432
10 401 -25/36
10 402 6185/432
10 404 100375/15552
10 405 -35031179/18596304
10 406 -33352319/6198768
10 407 55342711/4132512
10 408 -15/88
10 409 -700110809/68186448
10 410 -8295953/6198768
10 411 -7622569/2066256
10 412 15/44
10 413 -18735869/2841102
10 414 -4465585/1377504
10 415 1484561/1033128
10 416 -45/88
10 417 -15/44
10 418 1263223/688752
10 419 118799701/34093224
10 420 1394377/172188
10 421 -11856581/1549692
10 422 29572397/3099384
10 423 79375/688752
10 424 -15/22
10 425 817729/516564
10 426 -28924661/2066256
10 427 -15/44
10 428 63211721/102279672
10 429 208690135/37192608
10 430 1628911/258282
10 431 1731273817/272745792
10 432 365558389/90915264
10 433 11947307/1377504
10 434 -7622569/2066256
10 435 23277385/4132512
10 436 -5799989/15152544
10 437 760991/114792
10 438 -38683343/17046612
10 439 -311558561/22728816
10 440 -1394377/172188
10 441 11856581/1549692
10 442 -1873767917/68186448
10 443 79375/172188
10 444 15/22
10 445 -817729/516564
10 446 -38683343/34093224
10 447 28924661/2066256
10 448 15/44
10 449 -8552687771/818237376
10 450 -42315083/4132512
10 451 770841/38264
10 452 346165/229584
10 453 -103249/19132
10 454 -499/144
10 455 -7194359/688752
10 456 -86201/43047
10 457 -29240023/1377504
10 458 -96262098193/2454712128
10 459 -52602849797/818237376
10 460 12288849409/409118688
10 461 5263694065/102279672
10 463 38683343/34093224
10 464 -3/32
10 465 -12983217055/4909424256
10 466 -492095/76528
10 467 10271505817/409118688
10 468 99693175/5854392
10 469 35729487108779/13910035392
10 470 1253594509/11708784
10 471 -183955481/17563176
10 472 19234829255951/13910035392
10 473 12606961/344376
10 474 10738729/344376
10 475 679/144
10 476 9668635/688752
10 477 -159506201/25569918
10 480 3442957817/144896202
10 481 38683343/34093224
10 482 4/9
10 483 -356839/86094
10 484 -21/176
10 486 -22
10 487 37375759019/1159169616
10 488 1733553592/72448101
10 489 -7790258071/128796624
10 490 308574882907/4636678464
10 491 3676700658727/3477508848
10 492 39875612093/579584808
10 493 866776796/72448101
10 494 -10617202417/579584808
10 495 49470157/6198768
10 496 -850672739663/1264548672
10 497 5963243672557/13910035392
10 498 -253103771/52689528
10 499 -9137549/975732
10 500 3732750221/193194936
10 501 25172538025/1159169616
10 502 -433388398/24149367
10 503 3755647721/105379056
10 504 240921169/11708784
10 505 -3678623/17563176
10 506 8659988510489/13910035392
10 507 -77050599341/257593248
10 508 -697953563221/1545559488
10 509 1086114049/17563176
10 510 -1426406579/8781588
10 513 475920799/136372896
10 514 38683343/34093224
10 515 -15404203/5050848
10 516 2015922515/136372896
10 517 1587454741/51139836
10 518 184275227/34093224
10 519 38683343/68186448
10 520 -235153073/68186448
10 521 1709/1296
10 522 -11821678729/204559344
10 523 -625543361/204559344
10 524 43223545/3099384
10 525 22669859/45457632
10 526 -1649335555/136372896
10 527 -38683343/45457632
10 528 -247843205/12397536
10 529 3176324395/409118688
10 530 -11856581/3099384
10 531 -11856581/3099384
10 532 -4701697/774846
10 533 -49470157/6198768
10 534 63370571/6198768
10 535 21409843/2066256
10 536 -6985051/1377504
10 537 269597/258282
10 538 -1921441/459168
10 539 8232083/688752
10 540 12042655/1377504
10 541 -1006663/344376
10 542 389537/1377504
10 543 -158545/43047
10 544 791801/153056
10 545 592513/43047
10 546 83870/43047
10 547 -465679/344376
10 548 86201/43047
10 549 -269597/172188
10 550 10219/86094
10 551 -28700903/688752
10 552 -347/324
10 553 -347/324
10 554 2999/1296
10 555 -1709/1296
10 556 -254/81
10 557 -215/216
10 558 -11/8
10 559 -1/72
10 560 583/216
10 562 715/144
10 563 -53/6
10 564 -557/144
10 565 -22
10 566 -11/9
10 567 11/18
10 568 -11/6
10 570 -11/6
10 572 63/352
10 573 -9/44
10 574 -15/44
10 575 39/176
10 576 21/176
10 577 3/32
10 582 2908070852521/18546713856
10 583 5472954405067/2318339232
10 584 -29695357828965617615863/23106251900394432000
10 585 -552208045156483188791/420113670916262400
10 586 61705540237406149549/63653586502464000
10 587 112803410714241582843961/34659377850591648000
10 588 -214811138160071088197/37755313562736000
10 589 -104595493005399415757599/23106251900394432000
10 590 1581835004331003784319/525142088645328000
10 591 -296078780867006051777/140037890305420800
10 592 474381139632174897281/350094725763552000
10 593 -1843343655184392611/224659717067520
10 594 5331253356900694167757/6931875570118329600
10 595 261015062352380869976339/11553125950197216000
10 596 -53803186288049463311/87523681440888000
10 597 139836675597547381547/175047362881776000
10 598 1360472872152698877359/900243580534848000
10 599 -735117472705087183637/262571044322664000
10 600 -2153653557716318281859/700189451527104000
10 601 45570115519655320229/87523681440888000
10 602 -199584025196738535629/140037890305420800
10 603 380181922841060719/530446554187200
10 604 -849367706935858993/205938073978560
10 605 198081842399612156687/196928283241998000
10 606 13805265817856046648287/1050284177290656000
10 607 -1449871141351599541/1989174578202000
10 608 -649291459012620253/370470609273600
10 609 75997950272527865383/31826793251232000
10 610 200787541423550457847/63653586502464000
10 611 -337376827455320977/795669831280800
10 612 218129044152676271/397834915640400
10 613 -213496204421576957/29174560480296000
10 614 4358699771406247/3744328617792
10 615 -215813267594620559/625169153149200
10 616 -129801551437057116409/15913396625616000
10 617 -546693138898758156378323/34659377850591648000
10 618 154798804626095924045687/4621250380078886400
10 619 -109125157514540567249/900243580534848000
10 620 -942340350836869958341/157542626593598400
10 621 778388786714773453/198917457820200
10 622 -460318346886645016321/140037890305420800
10 623 1086405958413989453/66194380921680
10 624 -7314049155451345477/6703941557174400
10 625 -5299729221300988245653/91691475795216000
10 626 -15689932277467074047137/1050284177290656000
10 627 22931850964031831823751/4621250380078886400
10 628 166544410474930692713/18755074594476000
10 629 -109579392724612801477/20005412900774400
10 630 149285266154447152001/35009472576355200
10 631 -12246217258090414903/449319434135040
10 632 267542617491193533077/80230041320814000
10 633 70212646620442135136531/1050284177290656000
10 634 50738233679077351773097/7702083966798144000
10 635 141764679832216576133/15913396625616000
10 636 -9079823087856569327/1591339662561600
10 637 127008339973325744243/29174560480296000
10 638 -4021985455936515727/149773144711680
10 639 3456118739246771899247/1575426265935984000
10 640 110575937699858031274981/5776562975098608000
10 641 124067037109957/195710256000
10 642 -868766818105483/1671575275800
10 643 743639594717669119/858075308244000
10 644 1261085233424131/1337260220640
10 645 -1158492644677774951/2725650979128000
10 646 -1435954240579936216019/52514208864532800
10 647 -131906774441539/624054769632
10 648 3576904714321708717/8237522959142400
10 649 -59041955564856443/37443286177920
10 650 10591504879840223/68646024659520
10 651 1299176006837753457937/70018945152710400
10 652 -89700783174706799/429037654122000
10 653 294159953459139601/164750459182848
10 654 -1848917064994159/5477076435600
10 655 -168754136892283929047/11669824192118400
10 656 11727342692479/54383857920
10 657 7204366458183750967/1853442665807040
10 658 17327704486893522557/224659717067520
10 659 -1527143449086008243417/1359191288258496000
10 660 -131446262861908459960331/11553125950197216000
10 661 -3254449945021/61181840160
10 662 -180478109356921933/6067818251154000
10 663 14462893299299243/212178621674880
10 664 938171492346315271343/412611641078472000
10 665 -36618289998707/20801825654400
10 666 3664121366510094899/10940460180111000
10 667 67187840637654409947259/5776562975098608000
10 668 55855991/6069627
10 669 3484116481760669339/10296903698928000
10 670 341856037/17258400
10 671 -16838974701079/433371367800
10 672 177334995347935926293/679595644129248000
10 673 -1059127/302400
10 674 153217/32400
10 675 -60431/12240
10 676 -3813061/1224000
10 677 -554187/238000
10 678 -24063/13600
10 679 -15613/3780
10 680 30251/4860
10 681 1146686760389/61181840160
10 682 37/132
10 683 -3516402371823252339661/32361697339488000
10 684 11055282548864846099/87523681440888000
10 685 63284254792943131987/175047362881776000
10 686 250084838735151659353/700189451527104000
10 687 10193015400668115383/23339648384236800
10 688 -66198281996160621319/87523681440888000
10 689 23987600724446933699/29174560480296000
10 690 -118748182202297159/148188243709440
10 691 -4285271791096823647/17504736288177600
10 692 -349869835848580163/686460246595200
10 693 739562568642448603/2652232770936000
10 694 2640837751004027023/1555976558949120
10 695 -147131885917961440651/175047362881776000
10 696 -6007873237043413/55176473721600
10 697 -76106382786633679309/87523681440888000
10 698 23741335483870048553/17504736288177600
10 699 -4954304264390133479/4167794354328000
10 700 4248255708897149537/3334235483462400
10 701 -2979105696199955549/7956698312808000
10 702 339705767101022101/147098624270400
10 703 -816647758309033/4836898670400
10 704 -237430015737410654447/87523681440888000
10 705 -47964008794561132068043/6301705063743936000
10 706 25561833629113342373207/1575426265935984000
10 707 255393514169640905257/262571044322664000
10 708 19/24
10 709 188722283451252469/374432861779200
10 710 -1981389252861637/4405092491520
10 711 -3520478885118327980647/175047362881776000
10 712 -19970279316824320987/3089071109678400
10 713 130925778991051305761/20593807397856000
10 714 1758969482827273/8667427356000
10 715 86607700540414483/4118761479571200
10 716 -69425806629574333/114410041099200
10 717 57059481774608693/26745204412800
10 718 19954157062845345133/6619438092168000
10 719 1272896192520926658227/116698241921184000
10 720 454974082359919532489/116698241921184000
10 721 148404260294023315/116698241921184
10 722 -17385569488843242287/17504736288177600
10 723 89195723987871007/294692530104000
10 724 -824982730749888101/411876147957120
10 725 -406003313658305434969/262571044322664000
10 726 -1287760283915533598111/175047362881776000
10 727 -72301487851/72808875
10 728 -380440283447899/1337260220640
10 729 125756445389720011/468041077224000
10 730 -129695815039/698965200
10 731 14415067696643/24463782000
10 732 -99924738063605487743/87523681440888000
10 733 -23049831217820707/53490408825600
10 734 122792368585198133/124810953926400
10 735 -9043133908750393/5349040882560
10 736 483259028419/7364136384
10 737 98938408407208987553/23339648384236800
10 738 -65459640127684469/1716150616488000
10 739 -165504474366344039/187216430889600
10 740 -257976727829/46025852400
10 741 1507077591218931689/11669824192118400
10 742 1058735015746949/445753406880
10 743 392968352363/698965200
10 744 72669847030187761/68646024659520
10 745 -104252760388927035737/46336066645176000
10 746 -339006449205459071909/87523681440888000
10 747 -7661020603207/41273463600
10 748 347112301681525733/1544535554839200
10 749 -63573164299948579/1060893108374400
10 750 363650931681389896757/262571044322664000
10 751 -75701273129537/1300114103400
10 752 280764080448786401/2574225924732000
10 753 1719989120175518628827/262571044322664000
10 754 -90646671797/3439455300
10 755 28964988046923202/80444560147875
10 756 2226558931/77662800
10 757 -1446455433227/12382039080
10 758 429764747318241293/551619841014000
10 759 5/2
10 760 -9619/4050
10 761 -15/2
10 762 13996129/1224000
10 763 4392733094343823601/29174560480296000
10 764 -10984192397/116494200
10 765 179/54
10 766 -50099/9720
10 767 -138919434970013/2228767034400
10 768 623/1056
10 769 -52350675041442610245751/4201136709162624000
10 770 26884483467725599337/95480379753696000
10 771 9338846674319/156751345800
10 772 12768097935454129/31202738481600
10 773 -841331122973158801/663058192734000
10 774 7332813887677924859/7956698312808000
10 775 -3441730250920186051/6365358650246400
10 776 4347636426636569357/8752368144088800
10 777 -255596355954895681/74886572355840
10 778 257142330319429/1209224667600
10 779 38875069586226165317/7956698312808000
10 780 231661435228946004187/25932942649152000
10 781 -20438864421099493067/1178770120416000
10 782 -4034721318736327/72035951803200
10 783 -112920507261949/815757868800
10 784 1530279626718617/4486668278400
10 785 269459141806551044947/12966471324576000
10 786 1793799899126762347/294692530104000
10 787 -1846935441553427881/294692530104000
10 788 5557392318646286453/7956698312808000
10 789 -2651891286596338343/6365358650246400
10 790 23255534785731369271/58349120960592000
10 791 -2350890778742549/832073026176
10 792 -21596222246106449/25259359723200
10 793 -3451412482126126381/397834915640400
10 794 -7527178211563523/2104946643600
10 795 -5550540717321368453/7956698312808000
10 796 539274849014882969/909336950035200
10 797 -22075831493011899811/58349120960592000
10 798 2350890778742549/832073026176
10 799 96716232599677321/277852956955200
10 800 217149570900421434467/31826793251232000
10 801 -490460214661/4659768000
10 802 345474513614861/1337260220640
10 803 109707605137153951/514845184946400
10 804 -76927165333/698965200
10 805 -31269661/3499200
10 806 -3524619681959764679/3978349156404000
10 807 -307582131952523/11012731228800
10 808 -39032480513341727/64355648118300
10 809 65702699894636209/187216430889600
10 810 -164936623699/16736673600
10 811 -31977716333062427/58938506020800
10 812 -13508616890950051/205938073978560
10 813 75504426915858547/114410041099200
10 814 -2246638688323/94841150400
10 815 -145202192835912918043/87523681440888000
10 816 1584999491/10790448
10 817 157422337259271461/37443286177920
10 818 86574621418069/113502024900
10 819 193054537152324869/250067661259680
10 820 -97754657/5395224
10 821 -604489770443/5503128480
10 822 53419376822871709/312027384816000
10 823 -4439062535969163/3638179384000
10 824 2588467148850505649/5304465541872000
10 825 -7614569965978490821/21880920360222000
10 826 -87010090949029002749/12966471324576000
10 827 33705571/899204
10 828 -535104607945984001/2059380739785600
10 829 19103893/224801
10 830 -41187933815221/151336033200
10 831 -347/850
10 832 4
10 833 5105799282494617661/29174560480296000
10 834 1592680709708383/22882008219840
10 835 -118395046589/30590920080
10 836 52578865540066372267/127307173004928000
10 837 1718772012608684879873059/83182506841419955200
10 838 -769471818422244731994457/13863751140236659200
10 839 922490813065671296843779/69318755701183296000
10 840 50045543345683669764551/1575426265935984000
10 841 -55808613049625002057/2829048288998400
10 842 534043891087644408389/35009472576355200
10 843 -6614950577285755571089/74137706632281600
10 844 108122686180373149481/21069530608262400
10 845 5338694304017896889209081/34659377850591648000
10 846 3303312077031211219962577/69318755701183296000
10 847 -33538487258119073667133/1237834923235416000
10 848 -12165943756542034716023/196928283241998000
10 849 2661781325916949381459/70018945152710400
10 850 -251853301960439611133/8752368144088800
10 851 595015601243509593809/3369895756012800
10 852 -32153331460335430463/2949734285156736
10 853 -5102494015705611897822361/17329688925295824000
10 854 -8175858954042357973609/4951339692941664000
10 855 51187139006416679993/23870094938424000
10 856 -43514823980238308231/46679296768473600
10 857 4757009932766377883/14003789030542080
10 858 22908749377463891/25958580753600
10 859 30687219299614807201/98324476171891200
10 860 1033296267534041256375823/34659377850591648000
10 861 47/48
10 862 346523814734599/2228767034400
10 863 -784191702537427/3343150551600
10 864 6266444771925009778637/87523681440888000
10 865 78272990379961211/374432861779200
10 866 -62751964518181/91772760240
10 867 86765949158521417/62405476963200
10 868 -406783277911/12273560640
10 869 -2154769256566559060921/46679296768473600
10 870 3797550869918483659/8237522959142400
10 871 -147575833626866437/93608215444800
10 872 600284012431/18410340960
10 873 317233111575581921743/8752368144088800
10 874 -1900379119/15305600
10 875 -865050541115260853347/4118761479571200
10 876 688882465234279/1374638791680
10 877 418545312646046336297/32774825390630400
10 878 -35320678/502215
10 879 -2875523387017/16364747520
10 880 32031857925461/597147984000
10 881 -4660957203267243693719/450121790267424000
10 882 -2601066121/120531600
10 883 -5787167342157013/55176473721600
10 884 -1806351897291849056162087/69318755701183296000
10 885 451505179/8035440
10 886 4499449599257/38184410880
10 887 -248242969/60265800
10 888 -53132969985071/229106465280
10 889 -14527/12096
10 890 5036929/168000
10 891 -499110648628600703/2917456048029600
10 892 204077/12600
10 893 -2402135117/241063200
10 894 -2531/396
10 895 23184807580439983968894401/83182506841419955200
10 896 -401120658141955869616297/34659377850591648000
10 897 2079259647445018893203/132035725145111040
10 898 5670822399553338821447/262571044322664000
10 899 -153656735763894210779/11669824192118400
10 900 3502316050689248745493/350094725763552000
10 901 -14870454760202877049/224659717067520
10 902 89457279548597270341/14066305945857000
10 903 2825483622655128410081/25932942649152000
10 904 9626054573487818863823/2888281487549304000
10 905 -435812804124240738347/21880920360222000
10 906 141785212388726503721/11669824192118400
10 907 -145865636475444862453/15913396625616000
10 908 2298023490487711883/37443286177920
10 909 -1127386203351387598783/3150852531871968000
10 910 -10838054733184208465389/105028417729065600
10 911 106013/116640
10 912 17741/4752
10 913 -37883396291911/71760427200
10 914 7757/1458
10 915 -28353787005671496967/23168033322588000
10 916 -3653308515541506395881/87523681440888000
10 917 -38459061185219/403800145056
10 918 13265243939731517/51484518494640
10 919 255003512479/18354552048
10 920 1116316775035377557/2059380739785600
10 921 81291969120900724997/3182679325123200
10 922 8350636720387399579/41187614795712000
10 923 -15659896318711877/23402053861200
10 924 -6387125977029850643/6864602465952000
10 925 -477611041556722292339/25006766125968000
10 926 -425923422839/20393946720
10 927 13802033569183141249/842473939003200
10 928 9614370096894124927/74886572355840
10 929 -5160677022618595087/1203534198576000
10 930 -3640679840530198253147/105347653041312000
10 931 50875486253/1092532860
10 932 2443734498140314766593/2038786932387744000
10 933 -520332798114031969/2652232770936000
10 934 716100015230268610856809/34659377850591648000
10 935 -12938412945046693/104009128272000
10 936 -6460125429759443759/29174560480296000
10 937 97428323244811602772471/4332422231323956000
10 938 9199974277/364177620
10 939 -1106747079007242521/10296903698928000
10 940 1536587/48600
10 941 -45946346407/472082100
10 942 152756478156504485033/291255276055392000
10 943 -3711/1400
10 944 -457/450
10 945 53359/6800
10 946 -2026729/59500
10 947 2128394037964111529/4862426746716000
10 948 -8041149399306911/343230123297600
10 949 -10873/1890
10 950 10927/4860
10 951 -181867042069/7647730020
10 952 -409/1584
10 953 -12257775200974914190270553/69318755701183296000
10 954 -1088249212542810627373/577656297509860800
10 955 -39945906219548192707/2735115045027750
10 956 8184243750464995823/933585935369472
10 957 -2318295132436444190261/350094725763552000
10 958 3272974555984088173/74886572355840
10 959 -32588080443338968067449/6931875570118329600
10 960 -294524373479100403112449/5776562975098608000
10 961 33929621083/93195360
10 962 -129276179522387/278595879300
10 963 -2162605087645602541/5148451849464000
10 964 206358731/548208
10 965 -531428633393800781/3861338887098000
10 966 915505177513510069/28943016349500
10 967 616881173792381/20801825654400
10 968 73786128438895171/242280087033600
10 969 -39329326051871/73418208192
10 970 -9054321178387937/61018688586240
10 971 -1283339190289206910913/70018945152710400
10 972 10321687780250695153/20593807397856000
10 973 -226441043214046237/411876147957120
10 974 1468584376903020043/2059380739785600
10 975 142287888435079672027/9724853493432000
10 976 -4840859571683/27191928960
10 977 -102854452765006908811/12356284438713600
10 978 -7304927352573083831/74886572355840
10 979 -5415415488393427117999/2038786932387744000
10 980 1321871957985021745393/99026793858833280
10 981 -4217220787337/15295460040
10 982 12128494342959101533/48542546009232000
10 983 -168081895642095557/2652232770936000
10 984 16819625524943844250253/1650446564313888000
10 985 -9744544873408063/132611638546800
10 986 22322655437603599751/29174560480296000
10 987 -760598916499873026547/123783492323541600
10 988 22461468221519/122363680320
10 989 3120893786173491821/10296903698928000
10 990 -1560887/48600
10 991 286387588111/8497477800
10 992 297783277917763111813/254848366548468000
10 993 3711/1400
10 994 457/450
10 995 52041/6800
10 996 -3/2
10 997 -2144889191901127613/4862426746716000
10 998 8641802115077711/343230123297600
10 999 8983/1890
10 1000 -10927/4860
10 1001 616695793883/7647730020
10 1002 5371/1584
10 1003 17898821331688583514331769/138637511402366592000
10 1004 26305051924369/146782692000
10 1005 -89/144
10 1006 56538293791943/97855128000
10 1007 -93155895529/232988400
10 1008 -38086218811127/97855128000
10 1009 -27589234555849/24463782000
10 1010 49219872001261/2228767034400
10 1011 661875449039693/835787637900
10 1012 48117551100913/89150681376
10 1013 -17713/1584
10 1014 25803863142987121/36774656067600
10 1015 -2034212515193870287/2574225924732000
10 1016 -251416620026303/196655914800
10 1017 -32867771655221/358802136000
10 1018 720942639456900419/2574225924732000
10 1019 -5266093782468011/4457534068800
10 1020 -26191333457/77662800
10 1021 1370855920604251/6686301103200
10 1022 1199787573849398053/1158401666129400
10 1023 2633646884846458573/1029690369892800
10 1024 -28511844509677/371461172400
10 1025 -3689155589081368841/7722677774196000
10 1026 574732854237944923/1326116385468000
10 1027 -2532632446272434578/586096081077375
10 1028 -6441241174739/247640781600
10 1029 -53649414822236917111/43761840720444000
10 1030 -6093711717710567846221/262571044322664000
10 1031 26717569921/171972765
10 1032 6764735122825201/14301255137400
10 1033 26669317429/155325600
10 1034 -75494513477/286621275
10 1035 -1946304256398372229/3861338887098000
10 1036 -5/2
10 1037 339673/32400
10 1038 57/4
10 1039 9/4
10 1040 -133/48
10 1041 5339197561/58247100
10 1042 -233/54
10 1043 6923/405
10 1044 81073423374161/2228767034400
10 1045 -291/352
10 1046 5760640446898622315321/210056835458131200
10 1047 -197901969183967583/1123298585337600
10 1048 75496324714139309/187216430889600
10 1049 -456711581248961/885184070400
10 1050 19420954117091/1043252654400
10 1051 607346297029759471/588394497081600
10 1052 -178026029111677111/484560174067200
10 1053 467828933085145543/187216430889600
10 1054 -4041838391003/97804936350
10 1055 -2281107697996796567/686460246595200
10 1056 223415792740889093/124810953926400
10 1057 -189118905439/5578891200
10 1058 -2990111053984613/11701026930600
10 1059 -31351447662574133/94143119533056
10 1060 -5424471846958357309/8237522959142400
10 1061 -3792885620004613/20801825654400
10 1062 41075969461549061/196131499027200
10 1063 -29836421717458793/117877012041600
10 1064 3953195662213071899/1489764790483200
10 1065 33981797245549/1485844689600
10 1066 8458309322026265827/10002706450387200
10 1067 95665512513050092009/6668470966924800
10 1068 -454669541323/4815237420
10 1069 -1783869875705696329/4118761479571200
10 1070 61/4
10 1071 40535474987911/371461172400
10 1072 504135358069728163/2745840986380800
10 1073 -85609/43200
10 1074 25013/61200
10 1075 -45/4
10 1076 -848011720535729/3120273848160
10 1077 314519/122400
10 1078 -52859/1890
10 1079 13/12
10 1080 -38866338880337/975085577550
10 1081 1739/3168
10 1082 -7784562196265963169797/420113670916262400
10 1083 2148762818127544429/8825917456224000
10 1084 967624774229608507/1372920493190400
10 1085 -22421964309734690461/41187614795712000
10 1086 -38098481760043329487/41187614795712000
10 1087 -15227449536776747/4992438157056
10 1088 16961947927/557889120
10 1089 423989562599583251/137292049319040
10 1090 2036757774421994279/2574225924732000
10 1091 18241095662210190799/20593807397856000
10 1092 1318352113259/6114587200
10 1093 1832388913112033/7627336073280
10 1094 -1962758874371/311843947200
10 1095 -2883831291970634921/1667117741731200
10 1096 1020036203790911/10400912827200
10 1097 -11879248497860911891/17504736288177600
10 1098 -41967158769298423061/3889941397372800
10 1099 596570801843/48152374200
10 1100 -97147913426347459/686460246595200
10 1101 -61/4
10 1102 141792574275227/1300114103400
10 1103 -13549955764649009/228820082198400
10 1104 -401969/151200
10 1105 2293867/10200
10 1106 839821001684309/3120273848160
10 1107 11495479559952323/114410041099200
10 1108 4411/1080
10 1109 -13/12
10 1110 360914784558073/7800684620400
10 1111 -1189/3168
10 1112 14137090622073858914219/1050284177290656000
10 1113 -941496987563/1748052576
10 1114 106183217707/3719260800
10 1115 8405935536319/6797982240
10 1116 -881811885119012435981/74137706632281600
10 1117 -21815458338879835621/1372920493190400
10 1118 -20448817760671/81575786880
10 1119 117076849201379233/80235613238400
10 1120 -1716007192286357/6240547696320
10 1121 3545251614342733297/280824646334400
10 1122 -144321081032683/244727360640
10 1123 3806074015321901/1730572050240
10 1124 849130675669333349351/12356284438713600
10 1125 218856191691/503554240
10 1126 506731906975918189/411876147957120
10 1127 107331237593/155325600
10 1128 -4562726597379101/10400912827200
10 1129 53063377183972241269/12356284438713600
10 1130 264379/6300
10 1131 -480349/24300
10 1132 -3715003644787/61181840160
10 1133 -23728322060869835753/299546289423360
10 1134 21743909464665124908847/12232721594326464000
10 1135 11838216491725955548133/582510552110784000
10 1136 77917249/5811345
10 1137 -24468696278733225301/23985728616326400
10 1138 10535782252399/806149778400
10 1139 -155228135110665517/219474277169400
10 1140 1437676501/464907600
10 1141 -42993570210187/241844933520
10 1142 -13775107439963208289/3511588434710400
10 1143 -99153383/10331280
10 1144 -2414997795659/71130862800
10 1145 -8278/2025
10 1146 55424387/5165640
10 1147 -367740270347374222141/203878693238774400
10 1148 8761/1296
10 1149 -310977/6800
10 1150 -8643572800747589/114410041099200
10 1151 -112787/48600
10 1152 1298630527/929815200
10 1153 -563/198
10 1154 2344189672709630874184291/83182506841419955200
10 1155 49298542586807/81575786880
10 1156 -328401333469856713949/119928643081632000
10 1157 1204161430001877299/5304465541872000
10 1158 -6488763469396150512457/138637511402366592
10 1159 1608008465565942809/5304465541872000
10 1160 -89415815116228388717/29174560480296000
10 1161 -1760973274568053407347597/17329688925295824000
10 1162 -1337085653411/1911932505
10 1163 -9487577152677811349/5148451849464000
10 1164 -6670999027/9136800
10 1165 302874425941909/611818401600
10 1166 -6358074114278359781279/1019393466193872000
10 1167 1059127/151200
10 1168 -153217/16200
10 1169 -159653/30600
10 1170 32381183/856800
10 1171 -695851635722612507/4167794354328000
10 1172 -7758761000028743/114410041099200
10 1173 -88301/2700
10 1174 177839/24300
10 1175 -364041959465/12236368032
10 1176 -325/88
10 1177 -4
10 1178 -2762558044471973777/7001894515271040
10 1179 -5566593373058123921/29174560480296000
10 1180 74440247319310169047/175047362881776000
10 1181 -8066115457409288402653/11553125950197216000
10 1182 -221056556164568658057091/17329688925295824000
10 1183 -6116924344042264997/9724853493432000
10 1184 -1055686307092384181/14587280240148000
10 1185 14718495369144131251/87523681440888000
10 1186 -1090527679060433/11012731228800
10 1187 65592431311614631732277/8664844462647912000
10 1188 -186462727785310417601591/34659377850591648000
10 1189 267264317166017311/568335593772000
10 1190 6259769046353131/32743614456000
10 1191 -2204649192293543071/19449706986864000
10 1192 -111783823711806368963/175047362881776000
10 1193 2090637752145467887/19449706986864000
10 1194 -328156399852842817/3182679325123200
10 1195 -1097002892362336499/5304465541872000
10 1196 104985441246906523/7956698312808000
10 1197 -33338300021642698918331/4332422231323956000
10 1198 4749520343931096247579/1283680661133024000
10 1199 2009470484806444601509/350094725763552000
10 1200 -2271908573859393589/3978349156404000
10 1201 2287054842232693361/1136671187544000
10 1202 11/8
10 1203 -25/24
10 1204 -68755835299518959/2288200821984000
10 1205 -8883113008247567/114410041099200
10 1206 5049700494241052297/20593807397856000
10 1207 -7673196755696134733/19417018403692800
10 1208 -432076034523677253623/509696733096936000
10 1209 -1017385667613040217/5148451849464000
10 1210 -5770705199753891/228820082198400
10 1211 19456824326526457/302850108792000
10 1212 682117777/122318910
10 1213 3457518866093336378861/2038786932387744000
10 1214 20549897836508394031/291255276055392000
10 1215 -71281884512086897/156013692408000
10 1216 -4342585430673803/152546721465600
10 1217 1696923500232764863/4118761479571200
10 1218 1144562252435743/30509344293120
10 1219 864567421867439/39833283168000
10 1220 -422764490449022267977/2038786932387744000
10 1221 12504634285303907/93608215444800
10 1222 6191277868925743/46804107722400
10 1223 -1570459930031/1101273122880
10 1224 14625871601647429/187216430889600
10 1225 8930159517147691/187216430889600
10 1226 -327984893489641/2496219078528
10 1227 -7741/1050
10 1228 -41106964681477/4622627923200
10 1229 -7693488767837/458863801200
10 1230 -425173171861699/41603651308800
10 1231 9036237405043/330187708800
10 1232 461841445156099/41603651308800
10 1233 4655885671657/122363680320
10 1234 -231288502693/10876771584
10 1235 79003010398/1911932505
10 1236 -45773927389213/489454721280
10 1237 -13216445139077/61181840160
10 1238 -54389290537/1699495560
10 1239 24948380417/4531988160
10 1240 262108184033/15295460040
10 1241 -399905605067/61181840160
10 1242 149405783951/3823865010
10 1243 34776137904311/81575786880
10 1244 -1054892751431/24463782000
10 1245 -1079803525991/24463782000
10 1246 90006690409/12231891000
10 1247 -1493579827/122318910
10 1248 -130115103017/3494826000
10 1249 -35605823/43375500
10 1250 869/450
10 1251 202375787/19415700
10 1252 371033/145800
10 1253 7631664493/155325600
10 1254 -163911563/2157300
10 1255 -4169968043/155325600
10 1256 42362/4725
10 1257 -13606/4725
10 1258 49951/6300
10 1259 24673/6300
10 1260 5987/630
10 1261 -39733/4200
10 1262 -4
10 1263 277/12150
10 1264 116071/48600
10 1265 -38779/16200
10 1266 229/8100
10 1267 1439/3240
10 1268 31691/5400
10 1269 127/132
10 1270 23/132
10 1271 -27/88
10 1272 9/11
10 1273 71/44
10 1274 4/3
10 1275 2189/12240
10 1276 -13027/61200
10 1277 56339/43200
10 1278 2062/2025
10 1279 -211/2100
10 1280 -457/675
10 1281 633653258772952730891167/6601786257255552000
10 1282 -5947175767208557750207/210056835458131200
10 1283 -353416132247966567/7956698312808000
10 1284 -690343537920481943/25006766125968000
10 1285 241213098448985484637/1400378903054208000
10 1286 448422870516251765/1244781247159296
10 1287 -42506141199648475607/87523681440888000
10 1288 -2633601733271327533/3978349156404000
10 1289 546786932316483391/2546143460098560
10 1290 -15896566248856417/30311231667840
10 1291 -2224124169701243/12481095392640
10 1292 -176770232326556311/1591339662561600
10 1293 40991997006540184273/200054129007744000
10 1294 -2499563126859385211/35009472576355200
10 1295 -32141438789111057/168395731488000
10 1296 -39243837461301111643/43761840720444000
10 1297 45042389094651957961/43761840720444000
10 1298 35668519840053622609/87523681440888000
10 1299 24818158985535811673/70018945152710400
10 1300 -2701839894991877831/21880920360222000
10 1301 -869350694072925299/2059380739785600
10 1302 33629879214287/967379734080
10 1303 2068663156407664211/29174560480296000
10 1304 183341604575800402349/700189451527104000
10 1305 -6357630312818754811/116698241921184000
10 1306 8871799499936986439/41187614795712000
10 1307 -74009240532767496193/175047362881776000
10 1308 190256353296149934527/280075780610841600
10 1309 176989678974067037/1296647132457600
10 1310 799198916660295509/329500918365696
10 1311 -15892770971647/120922466760
10 1312 -113377249633833651857/41187614795712000
10 1313 -297548282374285273/11669824192118400
10 1314 -2905448281149853469/31826793251232000
10 1315 727810484339587969/2161078554096000
10 1316 -37479167764213593097/280075780610841600
10 1317 50838633562001/862132401900
10 1318 3197377447676930671/8237522959142400
10 1319 -5664470683889/322459911360
10 1320 149959510378446226841/700189451527104000
10 1321 -89289516373079980057/175047362881776000
10 1322 23934725178419799127/87523681440888000
10 1323 -83052496051820470489/140037890305420800
10 1324 108724875490815035519/175047362881776000
10 1325 -22573401263728193/8652860251200
10 1326 28097110239569/193475946816
10 1327 34482623626938223393/10002706450387200
10 1328 7068169431779/39142051200
10 1329 -22259266907989/208946909475
10 1330 2245560801718297/6686301103200
10 1331 -289429061027/1397930400
10 1332 -361385136557/1747413000
10 1333 -3811236578508517597/2333964838423680
10 1334 -7920579497391283/74886572355840
10 1335 3079869859309961/9360821544480
10 1336 -14817029024977511/18721643088960
10 1337 22671357791/1673667360
10 1338 550408342501716482453/280075780610841600
10 1339 -51483458029954879/156013692408000
10 1340 40890928956676273/62405476963200
10 1341 14731937083/619876800
10 1342 -28213128383636234201/29174560480296000
10 1343 -745146404857/465976800
10 1344 -12315000208/43685325
10 1345 1937544072689672347/305093442931200
10 1346 -2018211592877/12231891000
10 1347 -634001773728874657/3978349156404000
10 1348 -230130181/913680
10 1349 130551914567/3261837600
10 1350 1120624889/100674000
10 1351 186211356977333273/2431213373358000
10 1352 100800477541/1087279200
10 1353 1309755326672402821/14587280240148000
10 1354 51213137/4284000
10 1355 286259/23970
10 1356 109576882073/873706500
10 1357 -1660462829/15532560
10 1358 -3/4
10 1359 7/12
10 1360 -1
10 1361 160483/32400
10 1362 5/4
10 1363 196405537/4284000
10 1364 102222003739603883/4862426746716000
10 1365 -2579638882103/16309188000
10 1366 1
10 1367 49039/24300
10 1368 -109439904061/465976800
10 1369 1/16
10 1370 -24951633632063984497973/4201136709162624000
10 1371 9167160588588130103/262571044322664000
10 1372 6586419997718311/275882368608000
10 1373 56148214288286365339/58349120960592000
10 1374 -61539489396255197491/58349120960592000
10 1375 25385421421606322207/87523681440888000
10 1376 -47622548680102680199/70018945152710400
10 1377 49191153953756413/99458728910100
10 1378 -229482814347119303/411876147957120
10 1379 55703091344423/1209224667600
10 1380 60625396540554345169/43761840720444000
10 1381 -584710232679308521/2161078554096000
10 1382 438533906972685649/2593294264915200
10 1383 -2667545895080351/55176473721600
10 1384 -77848380565217/407878934400
10 1385 -490660812689/8678275200
10 1386 -85896613177762771/1440719036064000
10 1387 -33572332743645386731/87523681440888000
10 1388 -7903786389018663877/21880920360222000
10 1389 8825596085196140687/10940460180111000
10 1390 -40883303882200431559/70018945152710400
10 1391 4941025644366501653/7956698312808000
10 1392 -836746153819857053/205938073978560
10 1393 493167504373889/2418449335200
10 1394 362038666338579259787/87523681440888000
10 1395 15644291082860874421/17504736288177600
10 1396 -8845957497198013937/10940460180111000
10 1397 10793584459697299297/10002706450387200
10 1398 -9803140465568115053/7956698312808000
10 1399 836746153819857053/205938073978560
10 1400 -493167504373889/2418449335200
10 1401 -414533089876557986519/87523681440888000
10 1402 1259613519469/8154594000
10 1403 92929671167731/417893818950
10 1404 5021694916874213/46804107722400
10 1405 129500999707/698965200
10 1406 4027841/699840
10 1407 75184767864129887/176815518062400
10 1408 28261912903746679/187216430889600
10 1409 -124277328050437171/187216430889600
10 1410 14681947169634251/9360821544480
10 1411 -34173946661/836833680
10 1412 -4195788627005443663/2121786216748800
10 1413 173672634032205859/514845184946400
10 1414 -633604066728347/550636561440
10 1415 200964378721/8368336800
10 1416 1303744949860736717/1136671187544000
10 1417 -49586004915037/41493003300
10 1418 123674342517883/1612299556800
10 1419 -60079077429616771/1060893108374400
10 1420 -98132590176184261/540269638524000
10 1421 220146350977012603/530446554187200
10 1422 13632455258283690883/87523681440888000
10 1423 -8383204778487271/18387328033800
10 1424 11/2
10 1425 -361190570148503189/9724853493432000
10 1426 1017209200433663/6129109344600
10 1427 2560141798177/185730586200
10 1428 575332707451758578969/700189451527104000
10 1429 6416729337244477301033/687458734226611200
10 1430 -80533597695047228771287/4201136709162624000
10 1431 39218367512622275376731/6301705063743936000
10 1432 -16979540665728171869/21880920360222000
10 1433 58966024243775590607/140037890305420800
10 1434 6859337827041917857/35009472576355200
10 1435 250866830624115095/82375229591424
10 1436 -163791533123051/967379734080
10 1437 224119480640515517455957/12603410127487872000
10 1438 21861069108510050353219/2100568354581312000
10 1439 -41897974507290187026509/3150852531871968000
10 1440 -80964087328168594399/87523681440888000
10 1441 64697364833192553367/140037890305420800
10 1442 -2011438080434947/9004493975400
10 1443 -270669321746989733/823752295914240
10 1444 -16896824179817/483689867040
10 1445 -18576602154439056528593/787713132967992000
10 1446 -11911540558235101290083/6301705063743936000
10 1447 -1/4
10 1448 95154647410271/344147850900
10 1449 -240253378031/8678275200
10 1450 50897123103828160897363/3150852531871968000
10 1451 -11/6
10 1452 370085803267249/1671575275800
10 1453 80916678667388113399/87523681440888000
10 1454 25651061803148623/93608215444800
10 1455 -430673995861499/713205451008
10 1456 14681947169634251/9360821544480
10 1457 -34173946661/836833680
10 1458 -13589376155277054883/5186588529830400
10 1459 1112964492382543/5506365614400
10 1460 53032361114512425427/70018945152710400
10 1461 270669321746989733/823752295914240
10 1462 16896824179817/483689867040
10 1463 -16873081/856800
10 1464 -16913207202684761856757/3150852531871968000
10 1465 6586419997718311/137941184304000
10 1466 -38965816808903708244187/3150852531871968000
10 1467 -31/8
10 1468 6367157/136000
10 1469 -1302981109005899483/19449706986864000
10 1470 -3/2
10 1471 71/96
10 1472 813414676234709911226987/75620460764927232000
10 1473 -771363284455405653247/787713132967992000
10 1474 280952148778779331009/52514208864532800
10 1475 7428779029986960341/17504736288177600
10 1476 -4572952679918974013/15559765589491200
10 1477 17868643225124135557/87523681440888000
10 1478 -412204965201423017/588394497081600
10 1479 55611726693175232003/52514208864532800
10 1480 359663932384972656967/70018945152710400
10 1481 -338398265057065481789/95480379753696000
10 1482 -200756101448172047/186220598810400
10 1483 344486406250083479/648323566228800
10 1484 -553372996872392629/3978349156404000
10 1485 4080476591798048857/2059380739785600
10 1486 -358887453039340109677/112530447566856000
10 1487 -12172200163583458285787/1050284177290656000
10 1488 8233651/1749600
10 1489 649633/174960
10 1490 12300139/291600
10 1491 5458273/291600
10 1492 -7199114938912375559/8752368144088800
10 1493 651372449358991/60570021758400
10 1494 16170856611457/432643012560
10 1495 -71/27
10 1496 43547139110084114933/70018945152710400
10 1497 -57020103710891957/234020538612000
10 1498 63801313740393421/183873280338000
10 1499 -12401810267731393357/43761840720444000
10 1500 -1107497/24300
10 1501 423793759036831697/294197248540800
10 1502 -817018265139323489/200589033096000
10 1503 -211414238481011456171/98464141620999000
10 1504 -1595117/48600
10 1505 200901999737623379/97344677826000
10 1506 33183685807682938864591/3150852531871968000
10 1507 10496253625087/162514262925
10 1508 -862644317698945549/931102994052000
10 1509 295732841458810653901/39385656648399600
10 1510 6883/4050
10 1511 618772470318427/5408037657000
10 1512 -27827/9720
10 1513 -71/27
10 1514 -985985277452365493/3309719046084000
10 1515 27/4
10 1516 -360661/8500
10 1517 7383429605111953/11216670696000
10 1518 -15385599238930457/429037654122000
10 1519 3/8
10 1520 -131779/48600
10 1521 -2619659/116640
10 1522 135/352
10 1523 -24472796725068882277873/5041364050995148800
10 1524 -1925275555855154053583/1050284177290656000
10 1525 5101160461205321/5457269076000
10 1526 -516280077130299787/1414524144499200
10 1527 4367763500926336193/15913396625616000
10 1528 -184397329080523163/62405476963200
10 1529 104665070679147891629/98464141620999000
10 1530 688017311400678094187/95480379753696000
10 1531 -3734221/1749600
10 1532 -155/36
10 1533 -14171844760724449/78006846204000
10 1534 -43616874149/232988400
10 1535 -302707/14580
10 1536 -291937544608627634/273511504502775
10 1537 -466945534220729/11701026930600
10 1538 5552252460595123/37443286177920
10 1539 9122242002253/74292234480
10 1540 -70314814390087019/7001894515271040
10 1541 -286526810968234609/1287112962366000
10 1542 803100472469363/1101273122880
10 1543 -12356910688/261510525
10 1544 -30899305608835199/147346265052000
10 1545 2792728142557/46432646550
10 1546 128552610211070491/73549312135200
10 1547 110193425070504868219/46336066645176000
10 1548 79150377472626792599/28132611891714000
10 1549 60915496829/12382039080
10 1550 -1386326873824883/1986285435750
10 1551 -1310119/119000
10 1552 602041995047254251157/87523681440888000
10 1553 939163799081369663/2652232770936000
10 1554 30672611502105341207/43761840720444000
10 1555 -51546479688390691/15575148452160
10 1556 -622010985073/18573058620
10 1557 -584671788425677/5408037657000
10 1558 35117/9720
10 1559 71/27
10 1560 -2622259143325838327/3309719046084000
10 1561 -3/2
10 1562 -604693034808264509/1389264784776000
10 1563 13740954898129457/429037654122000
10 1564 9/8
10 1565 143929/48600
10 1566 83564327214139/2228767034400
10 1567 -139/176
10 1568 46227431784449673066803/12603410127487872000
10 1569 2736042180247/41937912000
10 1570 -437/432
10 1571 -4898711864917/32618376000
10 1572 200587666549/349482600
10 1573 2252992220897/6523675200
10 1574 1602602355281/6115945500
10 1575 1491421887637/393311829600
10 1576 283612737842299/6686301103200
10 1577 1249/72
10 1578 625/72
10 1579 328126168334899/6686301103200
10 1580 -14165531438737097/117010269306000
10 1581 -11429073937/69896520
10 1582 -2089101880003/13979304000
10 1583 -16148815058768747/468041077224000
10 1584 254036243/1239300
10 1585 77720339183/232988400
10 1586 -906818027/3426300
10 1587 -1667578842793/3624264000
10 1588 -90666045063397/97855128000
10 1589 -16990750753/19415700
10 1590 9247052017171/97855128000
10 1591 -731836/52875
10 1592 -587256781445461331/520974294291000
10 1593 151970041/507600
10 1594 84176727899869086667/87523681440888000
10 1595 -1/3
10 1596 -1157021/47940
10 1597 216967455133/652367520
10 1598 -2124928981/10355040
10 1599 3/2
10 1600 -11/12
10 1601 -5/2
10 1602 100027/16200
10 1603 -5/2
10 1604 61/16
10 1605 -2050886980195958827/3646820060037000
10 1606 -1016487606049/2718198000
10 1607 -2
10 1608 -4373/675
10 1609 -1791699539/3451680
10 1610 1/12
10 1611 17433678556991669851/10296903698928000
10 1612 3459681137002757/70206161583600
10 1613 8143822718677459/74886572355840
10 1614 -12275311020057559/187216430889600
10 1615 182540528341/36820681920
10 1616 1543203263820319019/4118761479571200
10 1617 -2300779725149345/7488657235584
10 1618 32505902039367487/187216430889600
10 1619 -345299247811/36820681920
10 1620 -11513872908125677/16949635718400
10 1621 -15540919129/109769850
10 1622 53386197536918263/187216430889600
10 1623 -118421/9504
10 1624 -912641489011/36820681920
10 1625 -20046180840983/74292234480
10 1626 -157/36
10 1627 8618113045721016683/17504736288177600
10 1628 40762890004127/371461172400
10 1629 1737918453264488041/35009472576355200
10 1630 3/4
10 1631 -157766801730679/835787637900
10 1632 -1/6
10 1633 31480596418621/742922344800
10 1634 -439/264
10 1635 101/24
10 1636 -165/8
10 1637 -826564151075603687/11669824192118400
10 1638 -2347/144
10 1639 851/216
10 1640 -11/6
10 1641 -506682309534241/2228767034400
10 1642 -439/528
10 1643 -82247917665668550409/49425137754854400
10 1644 650988697568611939/1404123231672000
10 1645 -2872667984259889/3670910409600
10 1646 -256301254026232027/735493121352000
10 1647 9778237906996101259/10296903698928000
10 1648 108208411564651/247640781600
10 1649 528050055218549/1223636803200
10 1650 -100632580554879701/367746560676000
10 1651 -116995990962434357/367746560676000
10 1652 1973526569159/6878910600
10 1653 1014485151836063/3064554672300
10 1654 -3
10 1655 -552658655690703481/729364012007400
10 1656 -40762890004127/371461172400
10 1657 39767860405922653/1094046018011100
10 1658 -1690563994457311/6129109344600
10 1659 1/6
10 1660 30849456371071/185730586200
10 1661 439/264
10 1662 -15/2
10 1663 -30375211524126223/2917456048029600
10 1664 2375179855123351/12258218689200
10 1665 -851/216
10 1666 11/6
10 1667 506682309534241/2228767034400
10 1668 439/528
10 1669 -10645318065478448053/15445355548392000
10 1670 -138829820042933/74292234480
10 1671 839261/97200
10 1672 1433707215798013/445753406880
10 1673 -319099810807/698965200
10 1674 -81007720813/139793040
10 1675 -107229345642277/74292234480
10 1676 426463/18225
10 1677 68089468612054957/34323012329760
10 1678 31121785079/77662800
10 1679 -75397164815618039/114410041099200
10 1680 -15495582361/859863825
10 1681 3650090756/8737065
10 1682 -120206398939/155325600
10 1683 317676622940221/742922344800
10 1684 68089468612054957/68646024659520
10 1685 -231393214069/465976800
10 1686 3/2
10 1687 1716871/97200
10 1688 -173516185758347/131103943200
10 1689 -140017306421233370383/24712568877427200
10 1690 24531325405188538867/9929157138252000
10 1691 203944440481551644137/46336066645176000
10 1692 293909/97200
10 1693 -484764293968793659/264777523686720
10 1694 -488658204665/4030748892
10 1695 -156841/97200
10 1696 24275796893647/322459911360
10 1697 -29432383/1749600
10 1698 -113383/97200
10 1699 -1146076294188146999/330971904608400
10 1700 78091/16200
10 1701 5
10 1702 -488658204665/8061497784
10 1703 -788602860036581/4903287475680
10 1704 224359/97200
10 1705 2586347/583200
10 1706 -71/96
10 1707 2649290070336471637/2527421817009600
10 1708 51288358435313/30955097700
10 1709 -1495734929751480653/926721332903520
10 1710 338330104707324311/2652232770936000
10 1711 -2595972510489596364391/126034101274878720
10 1712 -1559796035949098009/1326116385468000
10 1713 602708221665506339/972485349343200
10 1714 -1058457622432801220897/98464141620999000
10 1715 3536606410003/46432646550
10 1716 -19202257563378871/58505134653000
10 1717 115636786877/155325600
10 1718 -230889296946601/742922344800
10 1719 514827968434378031/1654859523042000
10 1720 -37/4
10 1721 9619/4050
10 1722 15/2
10 1723 6608611/244800
10 1724 -38752932215944305823/29174560480296000
10 1725 10511079305028289/24516437378400
10 1726 -341/54
10 1727 -1240181/97200
10 1728 126019384621361/92865293100
10 1729 -97/528
10 1730 2
10 1731 -66034841674652693/200054129007744
10 1732 -21905358589553971/1389264784776000
10 1733 -45898648417461163/1750473628817760
10 1734 5336022358608323933/1050284177290656000
10 1735 -10394165310081234814501/1575426265935984000
10 1736 -16810182147097063243/58349120960592000
10 1737 94923643824331811/19449706986864000
10 1738 538060550824822513/10940460180111000
10 1739 -4470752598815897/46804107722400
10 1740 6565536969088553591717/3150852531871968000
10 1741 -115370404614228184313/35805142407636000
10 1742 2810954477422940347/7956698312808000
10 1743 77476342985278081/589385060208000
10 1744 -615189802014026669/25932942649152000
10 1745 -21227879200018704001/43761840720444000
10 1746 -96002314856274859/25932942649152000
10 1747 -122185979747512391/3182679325123200
10 1748 -874153657533397669/5304465541872000
10 1749 103300158213487853/7956698312808000
10 1750 -1751678013053096525729/393856566483996000
10 1751 132217952355744696521/58349120960592000
10 1752 1213640010459291080111/350094725763552000
10 1753 -3366741610679407237/7956698312808000
10 1754 18758805014774926343/15913396625616000
10 1755 -1790623/142800
10 1756 2255219/367200
10 1758 -3801377834209147/61291093446000
10 1759 -2054432969598109/12258218689200
10 1760 40007317525749821/91936640169000
10 1761 -6718596190339537/10029451654800
10 1762 -714301134200302463/413714880760500
10 1763 -7575284251269431/22984160042250
10 1764 -555466748747419/6129109344600
10 1765 368095698348153557/2574225924732000
10 1766 51284385221/3057972750
10 1767 8078885136395325019/2316803332258800
10 1768 2690165150542279/300883549644000
10 1769 -74592219545221/116081616375
10 1770 -261911450061797/2043036448200
10 1771 22488577790821289/36774656067600
10 1772 557509785195619/4086072896400
10 1773 -486701978596207/16715752758000
10 1774 -655145468157581107/1654859523042000
10 1776 346294737204689/1671575275800
10 1777 43696029848308/208946909475
10 1778 -10354892699779/1337260220640
10 1779 716113286065733/6686301103200
10 1780 381113545938409/3343150551600
10 1781 -113087423195539/1114383517200
10 1782 -3/4
10 1783 -1211624407583/49528156320
10 1784 -4192813170383/278595879300
10 1785 -14362336695281/371461172400
10 1786 151630588855/1238203908
10 1787 24924334275263/371461172400
10 1788 422349786458/23216323275
10 1789 1361697047563/82546927200
10 1790 -984305304437/46432646550
10 1791 -40744535754739/742922344800
10 1792 -14692865741693/92865293100
10 1793 -46257574781/30955097700
10 1794 228646208093/61910195400
10 1795 2591096895877/185730586200
10 1796 545397920927/46432646550
10 1797 100609072573/46432646550
10 1798 4336401855767/13757821200
10 1799 -113508561323/1747413000
10 1800 -210298155511/3494826000
10 1801 70429366843/2878092000
10 1802 -29464658548/1528986375
10 1803 -3886867678019/48927564000
10 1804 -127987007713/16309188000
10 1805 -3/4
10 1806 1149022937/38831400
10 1807 886716587/58247100
10 1809 2672966357/155325600
10 1810 -864059081/8629200
10 1811 -12880097101/155325600
10 1812 611/108
10 1813 -365/216
10 1814 419/72
10 1815 55/36
10 1816 221/36
10 1817 5/6
10 1818 -2
10 1819 -58391/24300
10 1820 52313/48600
10 1821 -64211/16200
10 1822 3923/8100
10 1823 -58879/16200
10 1824 -457/675
10 1826 467/1056
10 1827 -7/11
10 1828 -439/528
10 1829 81/176
10 1830 53/528
10 1831 5/32
10 1832 5/2
10 1833 -5/3
10 1834 -47/24
10 1835 -154999/32400
10 1836 -5/6
10 1837 -457/1350
10 1838 4759851219251673366629/1200324774046464000
10 1839 -33310659284215257657521/2100568354581312000
10 1840 874599628951693891/7072620722496000
10 1841 8933135972184187/150481291968000
10 1842 -17237357675921211893/23870094938424000
10 1843 2081984310346350013/4774018987684800
10 1844 32409727855140542381/47740189876848000
10 1845 -1610069590663333531/4243572433497600
10 1846 105578265733507069/1296647132457600
10 1847 -170938744525508383/224659717067520
10 1848 305568543416969/7255348005600
10 1849 717940208027273351/2652232770936000
10 1850 -939930741315463/10032086131200
10 1851 939930741315463/10032086131200
10 1852 1184237211623/34713100800
10 1853 50255975131/21213561600
10 1854 -11921566907966267/50160430656000
10 1855 57068515441119619/127307173004928
10 1856 2766953148890826367/7956698312808000
10 1857 -5451795265214071589/5304465541872000
10 1858 5340372912165874139/12730717300492800
10 1859 -4341387462247687627/7001894515271040
10 1860 150882256204749637/37443286177920
10 1861 -1039131823613537/4836898670400
10 1862 -55963008640319335213/15913396625616000
10 1863 -397829329665870971/497293644550500
10 1864 5460120329189509589/5304465541872000
10 1865 -10257007588736806979/12730717300492800
10 1866 19902003736884921779/35009472576355200
10 1867 -150882256204749637/37443286177920
10 1868 1039131823613537/4836898670400
10 1869 83424233535744996229/15913396625616000
10 1870 74727566709653/195710256000
10 1871 -2311821512797669/13372602206400
10 1872 -35779107520589017/514845184946400
10 1873 524681657791/1397930400
10 1874 -7542551/6998400
10 1875 -53073065461152866239/15913396625616000
10 1876 -2260514807820079/16641460523520
10 1877 373317062002589/997037395200
10 1878 -371375714949021733/374432861779200
10 1879 109172923411/33473347200
10 1880 12972498600882681881/4243572433497600
10 1881 -3628516622539117/25424453577600
10 1882 -16664782889650667/102969036989280
10 1883 6093206191933/284523451200
10 1884 -6157141824708535627/11669824192118400
10 1885 13329221890012627/2340205386120
10 1886 -819853204055827/2418449335200
10 1887 -108849/13600
10 1888 406152412300241/9823084336800
10 1889 -10825091/952000
10 1890 -2470418110744729/6270053832000
10 1891 6400296631089367/33766852407750
10 1892 -56756414527/2373898560
10 1893 -58163104106800811/540269638524000
10 1894 -79369297801/1483686600
10 1895 -23220357/3596816
10 1896 -11423702543807764339/1768155180624000
10 1897 -83084184346482734677/7779882794745600
10 1898 549598457622401661587/25932942649152000
10 1899 -6619231628000648699/926176523184000
10 1900 166847617/2697612
10 1901 -2459761001/10790448
10 1902 -297960703633664751101/12966471324576000
10 1903 -274478076571460675371/25932942649152000
10 1904 5814522981918459451/405202228893000
10 1905 -91196719693/2545627392
10 1906 45095795821209266933/1852353046368000
10 1907 464576741742073649/305093442931200
10 1908 91196719693/2545627392
10 1909 -122974691341122779/7016488812000
10 1910 -120620261956451/1631515737600
10 1911 122907607303981/815757868800
10 1912 4771779859639/67979822400
10 1913 -22574290181147/560833534800
10 1914 -14104890038173/40787893440
10 1915 32031857925461/597147984000
10 1916 77380605086537212099/12966471324576000
10 1917 -92555830331687/557338118400
10 1918 6586419997718311/137941184304000
10 1919 181522835634521411287/12966471324576000
10 1920 13931216880211/190922054400
10 1921 1/2
10 1922 399397664981841481/6483235662288000
10 1923 -576756369251/19092205440
10 1924 -302926669/34437600
10 1925 -25002220465676174377/2431213373358000
10 1926 7201840373849579621/7072620722496000
10 1927 -15034460532678001/3081751948800
10 1928 -605993893842450977/1768155180624000
10 1929 6046638123573851/31433869877760
10 1930 -16594801121486803/144071903606400
10 1931 2350890778742549/1664146052352
10 1932 -233185293575062979/555705913910400
10 1933 -209181886865438662157/31826793251232000
10 1934 3128458235258603141/1178770120416000
10 1935 605993893842450977/884077590312000
10 1936 -6046638123573851/15716934938880
10 1937 161307222697373441/648323566228800
10 1938 -2350890778742549/832073026176
10 1939 158204427729371323/138926478477600
10 1940 408855012382045640503/31826793251232000
10 1941 -11373521/1749600
10 1942 91724147167689151/367746560676000
10 1943 5398996738497964157/3978349156404000
10 1944 43901999686187/2753182807200
10 1945 27602272683687319/242280087033600
10 1946 -32005733637732569/75778079169600
10 1947 -160270476955481033/2059380739785600
10 1948 6123791903467213/45764016439680
10 1949 -22169496340097/363206479680
10 1950 7540730082584392877/10940460180111000
10 1951 -195974427366084569/37443286177920
10 1952 35356559126093/25759324800
10 1953 1231738125513909353/1250338306298400
10 1954 -270365042204929/363206479680
10 1955 -485939737375135201/2652232770936000
10 1956 -20367067487703892949/1852353046368000
10 1957 810827706373175041/1326116385468000
10 1958 6936031973590349503/21880920360222000
10 1959 -46278229358758390831/6483235662288000
10 1960 -18640125727199243/102969036989280
10 1961 2874168503963/28375506225
10 1962 -2521105718260689193/14587280240148000
10 1963 1769168229694799/28602510274800
10 1964 -369033782791/30590920080
10 1965 968211976695276798521/127307173004928000
10 1966 6521981648304293219/3536310361248000
10 1967 -606141240107502977/1768155180624000
10 1968 5004666406899851/31433869877760
10 1969 -33157940539861189/1296647132457600
10 1970 2294444436325973/1664146052352
10 1971 -43891660837812257/138926478477600
10 1972 -139710037944860483297/31826793251232000
10 1973 10620221/1749600
10 1974 -93767183615889151/367746560676000
10 1975 -5414247076930846157/3978349156404000
10 1976 -234887731335169/5506365614400
10 1977 -20219790608693359/242280087033600
10 1978 -48876049/5395224
10 1979 580145568184171883/530446554187200
10 1980 -140978213768153437/514845184946400
10 1981 -6123791903467213/45764016439680
10 1982 2644784153/439079400
10 1983 -642720290364195253/781461441436500
10 1984 -138292791/3596816
10 1985 201393801873720329/37443286177920
10 1986 -2700163974238039/3632064796800
10 1987 -292044391634630519/227334237508800
10 1988 365761/224801
10 1989 15973625073657/67260459200
10 1990 -21970030188621983/378890395848000
10 1991 -41492143027769855977/6483235662288000
10 1992 345361745243030249/1326116385468000
10 1993 -11621197045425897553/21880920360222000
10 1994 41578083634016747/11556569808000
10 1995 457309575/3596816
10 1996 -17821943576489779/25742259247320
10 1997 7696180474949/33018770880
10 1998 5589036394126046893/14587280240148000
10 1999 1744584615739571/4767085045800
10 2000 -282866359193/7647730020
10 2001 -7354556787200766191/541732651084800
10 2002 611804280301/11512368000
10 2003 -1325/432
10 2004 -22403541393313/48927564000
10 2005 76927165333/1397930400
10 2006 31269661/6998400
10 2007 -11628445284347/16309188000
10 2008 -337271412724361/2674520441280
10 2009 -1103412277968577/6686301103200
10 2010 48704078726947/557191758600
10 2011 3749285730838931/64355648118300
10 2012 -3650090756/8737065
10 2013 29432383/1749600
10 2014 16345286624580313/46804107722400
10 2015 -24875249581/38831400
10 2016 1078117/97200
10 2017 589440638642690131/1326116385468000
10 2018 -2487873478277983651/2652232770936000
10 2019 13513155970675057087/12503383062984000
10 2020 -248710396218354547/514845184946400
10 2021 -410492979793272323/729364012007400
10 2022 -191213802173011/4767085045800
10 2023 -4826343562673/185730586200
10 2024 10202752770752906503/2273342375088000
10 2025 974470679545003/11886757516800
10 2026 -125911157954257/8320730261760
10 2027 -124472041918469209/374432861779200
10 2028 164936623699/33473347200
10 2029 41109115755038101/62405476963200
10 2030 100936223018167/1922857833600
10 2031 -15390897515772781/187216430889600
10 2032 222560924863/16736673600
10 2033 -201931419555961/2228767034400
10 2034 1572621979/21580896
10 2035 3334330091012611/2228767034400
10 2036 290435939/87170175
10 2037 1416726845/5395224
10 2038 -32313708061085489/117877012041600
10 2039 166847617/1348806
10 2040 4358137668223001/9430160963328
10 2041 -2401065941020517599/3889941397372800
10 2042 71255061623851913/457640164396800
10 2043 -42710001/3596816
10 2044 2365751769940406599/3889941397372800
10 2045 2517977694232531/228820082198400
10 2046 3574558402159/144457122600
10 2047 -823617195616615171/202074877785600
10 2048 -562131827782361/2542445357760
10 2049 -1052249882243626931/2059380739785600
10 2050 2036245578996641/17305720502400
10 2051 34713042722674433/28602510274800
10 2052 -1584999491/10790448
10 2053 -3976685872134853/93608215444800
10 2054 41018268111/494562200
10 2055 659595301633511/18387328033800
10 2056 112768207/2697612
10 2057 -3956979270611/50445344400
10 2058 6201574882793/311843947200
10 2059 -209800871/5395224
10 2060 -2639290144357901/3929233734720
10 2061 9480479999486959/13506740963100
10 2062 -890187791107/605344132800
10 2063 -42710001/899204
10 2064 -3817/6800
10 2065 -37206333050227961/54026963852400
10 2066 567426031287847/6356113394400
10 2067 -1023756645497/288914245200
10 2068 65346075748831341689/38899413973728000
10 2069 -2258052037/64742688
10 2070 -27396733/7193632
10 2071 -438544471/2697612
10 2072 -1716007192286357/6240547696320
10 2073 7503423626676311/1783013627520
10 2074 -374471942017575791/1029690369892800
10 2075 222041721/3596816
10 2076 -4751724180025265743/2059380739785600
10 2077 -1292044855/3596816
10 2078 68089468612054957/68646024659520
10 2079 64924623004182127/68646024659520
10 2080 -334073808413/3823865010
10 2081 -680643042445956893/74886572355840
10 2082 -4633495475528611/5448097195200
10 2083 -2527749373959641/1816032398400
10 2084 572203342862161/908016199200
10 2085 10535782252399/806149778400
10 2086 -37603161001843/161229955680
10 2087 435198760561247/4836898670400
10 2088 14042352081853/284523451200
10 2089 2171918655399863/1816032398400
10 2090 -347/6800
10 2091 -488658204665/8061497784
10 2092 -112621393296077/8172145792800
10 2093 1351643473/929815200
10 2094 4675322125337747261/10002706450387200
10 2095 966065335/5395224
10 2096 287272140693077/454008099600
10 2097 9093411761838577/34669709424000
10 2098 48333891617447096669/2593294264915200
10 2099 -82862623533651211/17334854712000
10 2100 5316657498575868799/9724853493432000
10 2101 132915939829178994277/12966471324576000
10 2102 -203543395/899204
10 2103 16629306256868177/4767085045800
10 2104 986382567/3596816
10 2105 -4519260183727/72641295936
10 2106 347/850
10 2107 -4
10 2108 -16949034775407101099/14587280240148000
10 2109 -1219764587776433/912846072600
10 2110 781077167671/5098486680
10 2111 9438151883924161/28943016349500
10 2112 1831238112723413/13506740963100
10 2113 -904114529289762823/3241617831144000
10 2114 2001222378870028327/4322157108192000
10 2115 300544439481319111/40019973224000
10 2116 43476868378161421/92617652318400
10 2117 3133774174908757/67533704815500
10 2118 -107506687255787759/1080539277048000
10 2119 13687100452931/192609496800
10 2120 -11059048091021403679/2593294264915200
10 2121 8082269399392103323/2593294264915200
10 2122 -63932981184529607/294692530104000
10 2123 -1343811785263351/12278855421000
10 2124 20172984377401321/360179759016000
10 2125 1054079319368372189/3241617831144000
10 2126 -21613703413465321/360179759016000
10 2127 3725530414630453/16371807228000
10 2128 10668360041640517/98230843368000
10 2129 -319101061409173/29469253010400
10 2130 11811150682921193503/2593294264915200
10 2131 -108690897048589081/49115421684000
10 2132 -3977339237624054737/1178770120416000
10 2133 133966070297841521/294692530104000
10 2134 -208765989793703971/147346265052000
10 2135 -1
10 2136 4/3
10 2137 2312877079523/67260459200
10 2138 984760624933/16815114800
10 2139 -8167676972359/67260459200
10 2140 5507797760567/24213765312
10 2141 107555678029453/181603239840
10 2142 130830231043/1345209184
10 2143 672365465681/33630229600
10 2144 -4242900515297/100890688800
10 2145 43201/6800
10 2146 -1101214264807439/908016199200
10 2147 70223911140169/1816032398400
10 2148 362710046477/1834376160
10 2149 1825750281863/67260459200
10 2150 -13826033175081/67260459200
10 2151 -1798292188519/67260459200
10 2152 -1347617094709/9171880800
10 2153 61124351328257/454008099600
10 2154 -166847617/1348806
10 2155 -166847617/1348806
10 2156 41298121/3596816
10 2157 -543496105/10790448
10 2158 -457589597/5395224
10 2159 280067331/3596816
10 2160 110133451/3596816
10 2161 -33705571/2697612
10 2162 24970217/3596816
10 2163 -585086981/10790448
10 2164 -292356361/10790448
10 2165 43979887/10790448
10 2166 8128845/3596816
10 2167 17047665/449602
10 2168 258281491/10790448
10 2169 147151999/1348806
10 2170 -16362491/674403
10 2171 -109248955/10790448
10 2172 -236893883/10790448
10 2173 33705571/1798408
10 2174 3087843/1798408
10 2175 -197449499/1798408
10 2176 347/3400
10 2177 -347/2550
10 2178 185830129823190302941/14145241444992000
10 2179 734389398011047963/42098932872000
10 2180 -21769477602146163179/7448823952416000
10 2181 864082399412676321773333/37810230382463616000
10 2182 -750756034113835418051039/207956267103549888000
10 2183 -36295348168749123376723/945255759561590400
10 2184 20001109527466970121587/840227341832524800
10 2185 -86167033747480132409/5001353225193600
10 2186 1184806721757979371251/11120655994842240
10 2187 -12212769224430927571/1975268494524600
10 2188 -313707473816336969954027/2310625190039443200
10 2189 -6088742803488493475933/165044656431388800
10 2190 120400508288348720526679/6931875570118329600
10 2191 19775860954863857952593/262571044322664000
10 2192 -325509017201303061251/7001894515271040
10 2193 2414471503337598319631/70018945152710400
10 2194 -2640392230181215781479/12356284438713600
10 2195 86595592704623615083/7023176869420800
10 2196 10550710849125005933582177/34659377850591648000
10 2197 -79602048425203088599867/69318755701183296000
10 2198 -1060911967239316931287/39385656648399600
10 2199 27206320707947769559/1667117741731200
10 2200 -413823140672994810151/35009472576355200
10 2201 44741559925693435177/623005938086400
10 2202 -4436194330950864107/1053476530413120
10 2203 -806256461533118979831473/8664844462647912000
10 2204 23/48
10 2205 -364065036764599/6686301103200
10 2206 2597925397623851/13372602206400
10 2207 -126264230385294140228629/1575426265935984000
10 2208 1076829525316297/41603651308800
10 2209 2585513676642569/10400912827200
10 2210 -76554496416815863/187216430889600
10 2211 34173946661/3347334720
10 2212 2010279186850697153317/40010825801548800
10 2213 -5047717279316087/13867883769600
10 2214 512080560982072787/374432861779200
10 2215 -40649066741/1338933888
10 2216 -25321395758528086597/648323566228800
10 2217 171330583272155314739/741377066322816
10 2218 -27918557767522671259/2106953060826240
10 2219 2677/560
10 2220 16873081/1713600
10 2221 7806134167061553629/4965882634944000
10 2222 9261828444832191061/2482941317472000
10 2223 -5200781/302400
10 2224 771089/84000
10 2225 6614061261222517/137941184304000
10 2226 61991/8400
10 2227 -19/18
10 2228 -734057976984808523364833/2567361322266048000
10 2229 395046971594119175517869/23106251900394432000
10 2230 -64349829354826900852943/2772750228047331840
10 2231 -1202932757281083145181/32821380540333000
10 2232 94995407340567555503/4243572433497600
10 2233 -269478420267462965123/15559765589491200
10 2234 2667668432579306413333/24712568877427200
10 2235 -79174777420694952833/12290559521486400
10 2236 -2399823828443410276486441/13863751140236659200
10 2237 -5467895241078428923783/34659377850591648000
10 2238 40747500030644168809711/787713132967992000
10 2239 -402986047093420136921/12730717300492800
10 2240 548820768514579209799/23339648384236800
10 2241 -45016464918223001869/311502969043200
10 2242 2671892519013959269687/294973428515673600
10 2243 1178360849820811399534069/5776562975098608000
10 2244 7/24
10 2245 -1309/108
10 2246 65657047345015961023069/787713132967992000
10 2247 18739956042403/6057002175840
10 2248 -349753317213463/2523750906600
10 2249 603713/6300
10 2250 -7173832493659919492593/140037890305420800
10 2251 23230842116585053/193824069626880
10 2252 -576756369251/15273764352
10 2253 2796178310760215734249/70018945152710400
10 2254 41413/1440
10 2255 -195603185415157576081/788699006726400
10 2256 113889305479277/114553232640
10 2257 620547134744705930371/42139061216524800
10 2258 -356107384608991/687319395840
10 2259 -736558282868414970023/58994685703134720
10 2260 7607881369/241063200
10 2261 2667545895080351/55176473721600
10 2262 -9704488857723334090579/396107175435333120
10 2263 -6759/1400
10 2264 -91196719693/2545627392
10 2265 -11887/1800
10 2266 9505302268067/137463879168
10 2267 4052/525
10 2268 1021/6300
10 2269 -15993156357519425561/58349120960592000
10 2270 -576756369251/19092205440
10 2271 -14641/1200
10 2272 5899/4200
10 2273 -6833/1584
10 2274 269684813718978064975353817/831825068414199552000
10 2275 -6209299920318126195631/6301705063743936000
10 2276 1556610745175353238653/393856566483996000
10 2277 -2074572584607480041/800216516030976
10 2278 104625329390149116391/46679296768473600
10 2279 -305469998787427233479/18534426658070400
10 2280 6448270987439133643/8427812243304960
10 2281 136720835006671804372433/6931875570118329600
10 2282 1/8
10 2283 -12165779649639333051023/196928283241998000
10 2284 431420502953507/2753182807200
10 2285 -24501272208881/114715950300
10 2286 8281194059/241063200
10 2287 2642340351005286981139/70018945152710400
10 2288 2098562902273267/96912034813440
10 2289 -99331588079564332823/3500947257635520
10 2290 -13380305629/482126400
10 2291 17008267914979832323/96282735886080
10 2292 -325848276980089/687319395840
10 2293 -32153331460335430463/2949734285156736
10 2294 302926669/17218800
10 2295 1831792748479/38184410880
10 2296 -242661616365423768113/143220569630544000
10 2297 -22029050411363/111467623680
10 2298 -2667545895080351/55176473721600
10 2299 4375923132824153457991/1083105557830989000
10 2300 13431166709/120531600
10 2301 91196719693/2545627392
10 2302 11887/1800
10 2303 14196179572739/85914924480
10 2304 -3711/700
10 2305 1
10 2306 3721433654057994761/58349120960592000
10 2307 576756369251/19092205440
10 2308 14641/1200
10 2309 -2459065687/241063200
10 2310 11123/1584
10 2311 -211014816126115587380323/978617727546117120
10 2312 -53/144
10 2313 -3/4
10 2314 -67/48
10 2315 27636729790697/668630110320
10 2316 -343180664182999/2228767034400
10 2317 -319510332808399/2228767034400
10 2318 784191702537427/6686301103200
10 2319 784191702537427/3343150551600
10 2320 3373880644845376580599/157542626593598400
10 2321 1588400512248603932867/31508525318719680
10 2322 5
10 2323 5/16
10 2324 410492979793272323/729364012007400
10 2325 3/2
10 2326 -27/32
10 2327 -331437194696781963329123/9452557595615904000
10 2328 4481695128887191/83207302617600
10 2329 -395033169262843/1981126252800
10 2330 16482972325163341/37443286177920
10 2331 -263728113691/18410340960
10 2332 -2018514827443840529/2745840986380800
10 2333 1838344701951463/5200456413600
10 2334 -84217009713362377/62405476963200
10 2335 345043548631/12273560640
10 2336 1022729043384457237/457640164396800
10 2337 -1911511453/64283520
10 2338 -91178576627221123/62405476963200
10 2339 83/22
10 2340 406783277911/12273560640
10 2341 -19597685249/160708800
10 2342 -370383994408273451713/28007578061084160
10 2343 -2405749127/241063200
10 2344 490660812689/8678275200
10 2345 -548506506757690670839/17504736288177600
10 2346 -142340854721/1735655040
10 2347 4951045387/241063200
10 2348 166/33
10 2349 -362071/21600
10 2350 -15/8
10 2351 -50208420594111895/155597655894912
10 2352 527323/25200
10 2353 -5693057/24106320
10 2354 7429/3168
10 2355 5608497397015535456237/240064954809292800
10 2356 -965659702655281/3081751948800
10 2357 149178449083793401/187216430889600
10 2358 28988108770763/4123916375040
10 2359 -7463680061381865743/5491681972761600
10 2360 13141844491/137750400
10 2361 32428691480248207/23402053861200
10 2362 -28047696235/15273764352
10 2363 10630300456613/2061958187520
10 2364 2873453773/48212640
10 2365 -576756369251/9546102720
10 2366 250611573570230095043/23339648384236800
10 2367 2405749127/241063200
10 2368 -490660812689/8678275200
10 2369 32618072804267566997/1458728024014800
10 2370 29588710899521/190922054400
10 2371 7483131571/120531600
10 2372 -166/33
10 2373 1944433/302400
10 2374 1361384309486809/3376685240775
10 2375 -576756369251/19092205440
10 2376 -293989/25200
10 2377 5693057/24106320
10 2378 -7187/3168
10 2379 -5352623948690010586607/280075780610841600
10 2380 55994555843/578551680
10 2381 -575783059/3443760
10 2382 25754398949/482126400
10 2383 -435824739784035327503/7413770663228160
10 2384 -1037785104293265737711/7413770663228160
10 2385 781590871/20088600
10 2386 12868693349/60265800
10 2387 -211/1400
10 2388 -68089468612054957/68646024659520
10 2389 3917/525
10 2390 302926669/34437600
10 2391 48407273974178757874213/444826239793689600
10 2392 -2524312903165381/4123916375040
10 2393 -280771515405085/274927758336
10 2394 18977423833997/62483581440
10 2395 7151772881140183513/2106953060826240
10 2396 3418040540519065871/421390612165248
10 2397 303219865445747/343659697920
10 2398 488658204665/8061497784
10 2399 576756369251/19092205440
10 2400 22/9
10 2401 -22187174271013010406023/3539681142188083200
10 2402 -109498267/160708800
10 2403 443907097391083/687319395840
10 2404 -32031857925461/298573992000
10 2405 595775135131390066516471/7702083966798144000
10 2406 98569495203439/278669059200
10 2407 477666567131771/8360071776000
10 2408 83037833421753957524719/481380247924884000
10 2409 -12155690137/60265800
10 2410 -29568559153/154969200
10 2411 -631022519/3013290
10 2412 -848518983517/343659697920
10 2413 -46007/43200
10 2414 -15948467/504000
10 2415 76535405011443584981/58349120960592000
10 2416 576756369251/19092205440
10 2417 -59617/2520
10 2418 7537703/401772
10 2419 2917/792
10 2420 10477948784764003/183921579072000
10 2421 2176086010148899/19705883472000
10 2422 -27326563528493323/110352947443200
10 2423 317085615257945033/1655294211648000
10 2424 2641314047287764949/1241470658736000
10 2425 26784063928147363/137941184304000
10 2426 1602169707250667/55176473721600
10 2427 -521558991146959/5747549346000
10 2428 -99772982596799/1475306784000
10 2429 -5358900113511561157/4965882634944000
10 2430 558908394501358801/709411804992000
10 2431 -8203227394237/278669059200
10 2432 89176467693569/928896864000
10 2433 -1507924327537291/91960789536000
10 2434 43001043710345573/551764737216000
10 2435 -4198706760339989/91960789536000
10 2436 13942036132981/371558745600
10 2437 303399404709589/4180035888000
10 2438 -22364471953967/6270053832000
10 2439 1225429802521206607/993176526988800
10 2440 -58029388263653641/91960789536000
10 2441 -2449778988471341/2758823686080
10 2442 1110267319231907/12540107664000
10 2443 -633456523696067/1254010766400
10 2444 -894787/238000
10 2445 132683903/12852000
10 2446 -214438056893/76368821760
10 2447 576756369251/19092205440
10 2448 -3246100158613/76368821760
10 2449 23955855603829/229106465280
10 2450 12803851884763/34365969792
10 2451 6709598377/707118720
10 2452 576756369251/38184410880
10 2453 -576756369251/19092205440
10 2454 -508583726254223/687319395840
10 2455 42372048533621/687319395840
10 2456 -11091550363/347131008
10 2457 384677211491/25456273920
10 2458 214438056893/15273764352
10 2459 -576756369251/25456273920
10 2460 -530650237613/34713100800
10 2461 43599581043247/687319395840
10 2462 490660812689/17356550400
10 2463 1187536470341/17356550400
10 2464 53305134497/1239753600
10 2465 1202894162579/17356550400
10 2466 -7850123257/108478440
10 2467 -567393420131/5785516800
10 2468 -203831/11200
10 2469 988502041/45916800
10 2470 -2063556113/120531600
10 2471 -384264287/321417600
10 2472 -683711593/68875200
10 2473 -1566658141/64283520
10 2474 27034027/1339240
10 2475 -5176422451/964252800
10 2476 1293467471/60265800
10 2477 -6521514217/137750400
10 2478 -3199746281/24106320
10 2479 -836172811/120531600
10 2480 33136799/2152350
10 2481 -302926669/34437600
10 2482 948008711/120531600
10 2483 293072989/120531600
10 2484 161984316379/482126400
10 2485 10531/1260
10 2486 12857/6300
10 2487 35011/4200
10 2488 -8479/4200
10 2489 41571/2800
10 2490 5899/4200
10 2491 -179/66
10 2492 587/198
10 2493 83/33
10 2494 -449/132
10 2495 -463/396
10 2496 -11/12
10 2497 -4047179/100800
10 2498 2677/840
10 2499 -1784824428239458203925309/13203572514511104000
10 2500 6693324250575213701/1655294211648000
10 2501 -400116064058083994351/309458730808854000
10 2502 127922590766089134050821/17329688925295824000
10 2503 2119740291065038284539/787713132967992000
10 2504 -225121544996496409931/140037890305420800
10 2505 21670261154775613703/17504736288177600
10 2506 -11076319098349245641/1347958302405120
10 2507 9049633004863485672137/6931875570118329600
10 2508 1822332410704934427287/110029770954259200
10 2509 -9578973011243466945349/2567361322266048000
10 2510 -1719980335712526187393/105028417729065600
10 2511 466496757944823305611/46679296768473600
10 2512 -92833018550826533527/11669824192118400
10 2513 2234495147557463095/44931943413504
10 2514 -20629376192291242087069/6931875570118329600
10 2515 -217437945602560420241689/2888281487549304000
10 2516 -2287847/194400
10 2517 2983/3168
10 2518 8978907700745893/91936640169000
10 2519 864343/194400
10 2520 -7586979318801360061/15445355548392000
10 2521 -1133929734600628180583/87523681440888000
10 2522 1533287/950400
10 2523 -626187147667849/43584777561600
10 2524 -3125009/151200
10 2525 68761506171490373/343230123297600
10 2526 17392249642091540393/2222823655641600
10 2527 -292470401108648549/2059380739785600
10 2528 -2594831287170369851/4118761479571200
10 2529 83315281368224189/686460246595200
10 2530 -878327568658147596619/175047362881776000
10 2531 -196466303/12791520
10 2532 514011254623680931/90855032637600
10 2533 5950446307316837957/149773144711680
10 2534 -30709857971502838819/9708509201846400
10 2535 -54320199696600609040573/4332422231323956000
10 2536 -503047/13536
10 2537 2962147169672843249/2168922268497600
10 2538 69077413/8389500
10 2539 120110918957285812109221/6931875570118329600
10 2540 1115832310494971/26002282068000
10 2541 -124715998219177949/198917457820200
10 2542 24407161757427543903727/2166211115661978000
10 2543 -1085243/45360
10 2544 10413054883453/115565698080
10 2545 -199289/48600
10 2546 332189/75600
10 2547 -14233566181047695183/203878693238774400
10 2548 -19183/8400
10 2549 -3389/1800
10 2550 -84341/40800
10 2551 -337013/44625
10 2552 7324178461420603/17681551806240
10 2553 1042829927060027/15601369240800
10 2554 2371/600
10 2555 -20719/5400
10 2556 1292693/142128
10 2557 -563/1584
10 2558 -1065355589667166785377531/19805358771766656000
10 2559 -2444209656514316884987/825223282156944000
10 2560 2742403827839710268099/262571044322664000
10 2561 -147078730255335753661/23339648384236800
10 2562 12188221146481113973/2500676612596800
10 2563 -706718577362860969/22465971706752
10 2564 -997330110542592469303/315085253187196800
10 2565 522869430331085411413/12503383062984000
10 2566 134983/14580
10 2567 -187/36
10 2568 1432061807676207341/5148451849464000
10 2569 -29987/1800
10 2570 10948374239505489517/11584016661294000
10 2571 4084620886814252250761/131285522161332000
10 2572 -18929284798957/1009500362640
10 2573 -15872410615994951/124810953926400
10 2574 2530626859729/38238650100
10 2575 -3613036909577710987/8237522959142400
10 2576 -37372923187768058939/1944970698686400
10 2577 -14840079726152309/294197248540800
10 2578 892264014894866903/2059380739785600
10 2579 3384200003875210213/2059380739785600
10 2580 640941551463244755187/43761840720444000
10 2581 3881266539931/61181840160
10 2582 -605231531931809513149/37068853316140800
10 2583 -10696242191226223951/112329858533760
10 2584 -1041121457523543907493/203878693238774400
10 2585 53585015344748131379791/1925520991699536000
10 2586 33672436763/437013144
10 2587 55877639677097831831/14562763802769600
10 2588 54683301/11186000
10 2589 345372035883182175949297/34659377850591648000
10 2590 1348449508095805027/1326116385468000
10 2591 1191313321895773859/5470230090055500
10 2592 -17242113284233592578643/5776562975098608000
10 2593 -215696349053/1092532860
10 2594 -759844133767727/3813668036640
10 2595 199289/24300
10 2596 -256589/37800
10 2597 -39286239597707957999/33979782206462400
10 2598 3711/1400
10 2599 457/450
10 2600 17347/6800
10 2601 -1/2
10 2602 -836831354742265391/4862426746716000
10 2603 1754256353979277/6129109344600
10 2604 -2371/300
10 2605 5011/675
10 2606 -158864989517/2185065720
10 2607 953/528
10 2608 2936464140760898718363049/23106251900394432000
10 2609 -85477463/5248800
10 2610 -115/24
10 2611 26359181/1749600
10 2612 7658651/145800
10 2613 1239989/174960
10 2614 -142843/4374
10 2615 88343/9504
10 2616 529/528
10 2617 133/54
10 2618 16/3
10 2619 -2285/792
10 2620 -18863344935075923/107259413530500
10 2621 13/6
10 2622 17873830788641243/53629706765250
10 2623 -18125861474132371/91936640169000
10 2624 -44167/38880
10 2625 -240257/6075
10 2626 137597/29160
10 2627 30026171960209186697/15445355548392000
10 2628 7533559231135903649/5792008330647000
10 2629 23971/900
10 2630 -58585918498115495981/46336066645176000
10 2631 -3
10 2632 -30171503445829975749563/787713132967992000
10 2633 23589118618121/247640781600
10 2634 5788904055571885103/7293640120074000
10 2635 -1854875169435231040381/78771313296799200
10 2636 29561/8100
10 2637 91724147167689151/367746560676000
10 2638 443891/21600
10 2639 125/27
10 2640 1035092402286114569/6619438092168000
10 2641 784/675
10 2642 27/4
10 2643 -543549448712464559/1620808915572000
10 2644 -10791525598154363/20430364482000
10 2645 9/8
10 2646 -78221/12150
10 2647 607027/23328
10 2648 -85/352
10 2649 1294216967511178392553/157542626593598400
10 2650 -365651327399681/22713758159400
10 2651 -257568453318751/15142505439600
10 2652 -11538009010357/229431900600
10 2653 -689/792
10 2654 31961347518929/220254624576
10 2655 -54937849025686861/969120348134400
10 2656 -12972391416077/114715950300
10 2657 31935288294883283/915280328793600
10 2658 -140852829387106777/1372920493190400
10 2659 -280546099163/6797982240
10 2660 803950090397/18354552048
10 2661 -84904018331077871/124810953926400
10 2662 -830556497359067429/1647504591828480
10 2663 -4142979480779/38238650100
10 2664 394116748000324829/1176788994163200
10 2665 368692821781409211127/15559765589491200
10 2666 -1537078502053/162514262925
10 2667 -40883303882200431559/70018945152710400
10 2668 1997479303544869075909/140037890305420800
10 2669 -2153/1050
10 2670 35329024628456231/242280087033600
10 2671 -13/6
10 2672 -784426366339/43701314400
10 2673 -373581687751707587/8237522959142400
10 2674 8913/1400
10 2675 15/4
10 2676 44382697019265793/116698241921184
10 2677 -1519674170090777/228820082198400
10 2678 40349/4725
10 2679 -3/2
10 2680 -6754658736163/183545520480
10 2681 367/1056
10 2682 -4277020619583387444473/840227341832524800
10 2683 46687503142303273/110323968202800
10 2684 -610524030708887573/1176788994163200
10 2685 -404760343428472357/1372920493190400
10 2686 7499885274885137839/10296903698928000
10 2687 56989747091/539522400
10 2688 1318009012164938881/823752295914240
10 2689 2370002768275685531/2059380739785600
10 2690 5617374239043361/3389927143680
10 2691 -25686376925697986833/10296903698928000
10 2692 317047522183/7283552400
10 2693 -16851421854304669/27458409863808
10 2694 3
10 2695 -30218411578803734393/1667117741731200
10 2696 -712643606735989/5200456413600
10 2697 8867413685679619123/17504736288177600
10 2698 -2910586198634223847/248294131747200
10 2699 -49933/6300
10 2700 -14831167216598501/68646024659520
10 2701 13/6
10 2702 96657613627/2185065720
10 2703 236342678910962311/686460246595200
10 2704 15/4
10 2705 423577/20400
10 2706 -3005799942080237657/5834912096059200
10 2707 1834909036021003/8172145792800
10 2708 -63673/37800
10 2709 3/2
10 2710 8393239519591/183545520480
10 2711 -159/352
10 2712 1929341261647540850503/1050284177290656000
10 2713 -2013441043081/61181840160
10 2714 -227701/38880
10 2715 253153500587/2913420960
10 2716 -136601582938758476743/6178142219356800
10 2717 -421056940872366859183/37068853316140800
10 2718 153757198853/7647730020
10 2719 427752209236999393517/37068853316140800
10 2720 72745422298902560723/661943809216800
10 2721 19797922192037/48945472128
10 2722 -836746153819857053/205938073978560
10 2723 547732840140917527387/7413770663228160
10 2724 -1222509025271/5098486680
10 2725 6123791903467213/45764016439680
10 2726 -4960837/194400
10 2727 27010360726079/305909200800
10 2728 -2369322268603378925/1482754132645632
10 2729 1728803115447705791/686460246595200
10 2730 9069590506796381/20190007252800
10 2731 -98747/8400
10 2732 27119/10800
10 2733 106314060203/6118184016
10 2734 -66947233639449505753/2695916604810240
10 2735 754926350004254101447/244654431886529280
10 2736 18582919961310902320297/509696733096936000
10 2737 -10629265224293810117/5663297034410400
10 2738 -66302803900099835663/10534765304131200
10 2739 -4444429439/929815200
10 2740 493167504373889/2418449335200
10 2741 -22005424866931434527/5267382652065600
10 2742 38137/16200
10 2743 -2644784153/439079400
10 2744 23479/48600
10 2745 -118156665378696866293/50969673309693600
10 2746 1139/450
10 2747 78391/10200
10 2748 -10327341174743/107486637120
10 2749 -2643740522308117/15601369240800
10 2750 76999/10800
10 2751 -341/1800
10 2752 -2527/1584
10 2753 982581408732297159308951/51989066775887472000
10 2754 -707624413987/10196973360
10 2755 -50593813032814164731/2725650979128000
10 2756 474815546057860363/1326116385468000
10 2757 -812920478927774206626551/4951339692941664000
10 2758 -377789614211517749/189445197924000
10 2759 10427200691688104623/2083897177164000
10 2760 -3770250695997639754778873/34659377850591648000
10 2761 703276817785/1529546004
10 2762 447219813597145549/2574225924732000
10 2763 -1185511/194400
10 2764 2151053344057/305909200800
10 2765 1155964693726840877281/509696733096936000
10 2766 19183/4200
10 2767 3389/900
10 2768 -127777/20400
10 2769 8865541/178500
10 2770 -28671738854864338417/8335588708656000
10 2771 -155747390293024927/171615061648800
10 2772 1323643/75600
10 2773 -438311/97200
10 2774 111628797379/1529546004
10 2775 -331/396
10 2776 -3537479817402456649/7956698312808000
10 2777 -284836685618344129/1326116385468000
10 2778 202785432603215599/397834915640400
10 2779 -8093366307266497988309/11553125950197216000
10 2780 -6443458086105309387733/541552778915494500
10 2781 -43586432264864473/58938506020800
10 2782 -2528130317635955/21217862167488
10 2783 16435308267437197/84645726732000
10 2784 -10148831126436193/234020538612000
10 2785 9379473069390441180151/1386375114023665920
10 2786 -33438956989285484601317/6931875570118329600
10 2787 1426657233699992057/3978349156404000
10 2788 11363109620303779/294692530104000
10 2789 -239549315979416047/1768155180624000
10 2790 -158031062063801299/284167796886000
10 2791 335574608223556411/1768155180624000
10 2792 -412625323919239877/1136671187544000
10 2793 -142522375558706851/530446554187200
10 2794 45789704990864047/3978349156404000
10 2795 -248943437980010340662663/34659377850591648000
10 2796 559024037201610580807/160460082641628000
10 2797 2932440883423024398319/550148854771296000
10 2798 -2492900581610169827/3978349156404000
10 2799 17064544124891243383/7956698312808000
10 2800 2026729/178500
10 2801 -685493/59500
10 2802 -3339107506829/305909200800
10 2803 -270939969460663/2600228206800
10 2804 2035117916402509/9360821544480
10 2805 -346339405272665503/1213563650230800
10 2806 -5046570363508411201/5096967330969360
10 2807 -726194197533181/5850513465300
10 2808 -30413662694557/520045641360
10 2809 1106514412874383/9360821544480
10 2810 121569539/29743200
10 2811 97996746071992946023/50969673309693600
10 2812 -475348643067925427/14562763802769600
10 2813 -594658636713149/3900342310200
10 2814 -1893893662657771/19068340183200
10 2815 7756354886298857/46804107722400
10 2816 150756897723911/1733485471200
10 2817 1772003133748327/23402053861200
10 2818 -22423688881160606161/101939346619387200
10 2820 10547296120369/98327957400
10 2821 37443147852707/344147850900
10 2822 -15680205705331/2753182807200
10 2823 91235089357609/2753182807200
10 2824 110342511545129/1376591403600
10 2825 6981851961611/229431900600
10 2826 8961/1400
10 2827 -175812124307/33989911200
10 2828 1820578797461/114715950300
10 2829 -10156898201767/152954600400
10 2830 760689448759/7283552400
10 2831 5718361326067/152954600400
10 2832 -1595290629613/30590920080
10 2833 10147066625/194228064
10 2834 -655874006437/7647730020
10 2835 688107905063/8740262880
10 2836 716249286227/15295460040
10 2837 269189068139/5098486680
10 2838 -7731514849/5098486680
10 2839 -468454273051/30590920080
10 2840 -31819477489/2185065720
10 2841 -1343331809/23245380
10 2842 -1822804885301/10196973360
10 2844 -11417299/437400
10 2845 -11346667/437400
10 2846 -10943747/1749600
10 2847 -3135217/1749600
10 2848 -6310111/437400
10 2849 1173247/145800
10 2850 7003/1800
10 2851 1470817/97200
10 2852 -311219/36450
10 2853 -2
10 2854 -3492283/194400
10 2855 2443/1200
10 2856 -3096517/194400
10 2857 -63101/7560
10 2858 -45917/18900
10 2859 -22319/12600
10 2860 -26119/6300
10 2861 -24587/2520
10 2862 -2351/1400
10 2864 33701/4860
10 2865 74393/48600
10 2866 32713/16200
10 2867 27413/8100
10 2868 31099/3240
10 2869 457/675
10 2871 295/528
10 2872 43/132
10 2873 -5/33
10 2874 881/792
10 2875 -79/792
10 2876 149/144
10 2877 2
10 2878 -53359/20400
10 2879 35353/10200
10 2880 -6439/4200
10 2881 -109/675
10 2882 1237/1400
10 2883 457/1350
10 2884 683085525801236198807209/23106251900394432000
10 2885 -143020277717503708636333/5776562975098608000
10 2886 -272370877924519169197/1050284177290656000
10 2887 2818654125901255954373/525142088645328000
10 2888 -21741583334766365491/6668470966924800
10 2889 1850595201077912819/777988279474560
10 2890 -458104892100608689/28082464633440
10 2891 7557362617105179573763/3465937785059164800
10 2892 33589325233702254441439/1650446564313888000
10 2893 -4730899639/29123550
10 2894 -18048372974681/742922344800
10 2895 -5147589196423/28891424520
10 2896 -40979431248869/123820390800
10 2897 843863371750616179/4212369695016000
10 2898 -1479332941570638441841/131285522161332000
10 2899 844821459061427/3120273848160
10 2900 -24783902825931989/249621907852800
10 2901 2470208701451479/6933941884800
10 2902 308776110445034671/8237522959142400
10 2903 7936428710627443903/1166982419211840
10 2904 144847252517109787/2059380739785600
10 2905 -11449124516306693/41603651308800
10 2906 -4492567178371429/8915068137600
10 2907 -74210930115650447041/14587280240148000
10 2908 2988577566697/24472736064
10 2909 153280224310644897553/37068853316140800
10 2910 246192476033199701/7020616158360
10 2911 101675641171841089/26477752368672
10 2912 -8644108232141095258801/3465937785059164800
10 2913 734310932149/30590920080
10 2914 -232341178807146877/209751742015200
10 2915 -240761081/22372000
10 2916 522606420659314156019/275074427385648000
10 2917 341537549247764123/1326116385468000
10 2918 4545701264140167919/10940460180111000
10 2919 671403815664302652881/1019393466193872000
10 2920 7755378379897/61181840160
10 2921 206985889184419/1906834018320
10 2922 -51341/12150
10 2923 -17461/75600
10 2924 -10392777941532414493/7281381901384800
10 2925 -3711/2800
10 2926 -457/900
10 2927 -17347/13600
10 2928 1/4
10 2929 -199894594973720267/810404457786000
10 2930 -60590307109080053/171615061648800
10 2931 2371/600
10 2932 -20719/5400
10 2933 148235115671/6118184016
10 2934 -2567/792
10 2935 -5734094114937665093326681/138637511402366592000
10 2936 52585356307/838758240
10 2937 617/72
10 2938 -11551247/1749600
10 2939 -98443333859/232988400
10 2940 -147773/174960
10 2941 257227162817/698965200
10 2942 385868134740989/2228767034400
10 2943 115991365704763/1114383517200
10 2944 139666144814657/371461172400
10 2945 1975500072994/13929793965
10 2946 5144885149661909/53629706765250
10 2947 -89/24
10 2948 20452469/437400
10 2949 1948488407902714757/2574225924732000
10 2950 -4506777213067/9286529310
10 2951 109883/97200
10 2952 283668086900359/222876703440
10 2953 -199793264939592497/492936879204000
10 2954 -28016864848209334387/23168033322588000
10 2955 466888035212/23216323275
10 2956 -102165035726407609/1029690369892800
10 2957 -8484480960754274687/397834915640400
10 2958 -2739186822292591561/2652232770936000
10 2959 -5808758964787642103/7293640120074000
10 2960 304897489810680970523/23168033322588000
10 2961 2182671929683/4370131440
10 2962 -93767183615889151/367746560676000
10 2963 -443891/21600
10 2964 -419/108
10 2965 6249750437267311591/23168033322588000
10 2966 457/1350
10 2967 546791066543608559/1620808915572000
10 2968 10931133088781363/20430364482000
10 2969 3/8
10 2970 162517/24300
10 2971 -118697699111551/2228767034400
10 2972 397/528
10 2973 -63407755794141143049811/3150852531871968000
10 2974 -16709525090518297/140412323167200
10 2975 -2009257598423969/23402053861200
10 2976 6159756760476331/62405476963200
10 2977 -114327436361/30683901600
10 2978 -313260945688255699/514845184946400
10 2979 1863596012207964277/8237522959142400
10 2980 -3358443359384209/31202738481600
10 2981 -14919304223/30683901600
10 2982 6623826696279347/31202738481600
10 2983 63173277110807/104009128272
10 2984 -6963412907/929815200
10 2985 -32288001988039/22287670344
10 2986 2415452814814235897/8237522959142400
10 2987 1069877273824488281/2059380739785600
10 2988 322728286712057/5200456413600
10 2989 22774435677889801/457640164396800
10 2990 16316648480334106879/1273071730049280
10 2991 470844221643100451/707262072249600
10 2992 10793584459697299297/10002706450387200
10 2993 -1978856495295124789/242280087033600
10 2994 -512115337939/1699495560
10 2995 -76763587114929431/242280087033600
10 2996 13/6
10 2997 12364085670763/305909200800
10 2998 -4432265131403129/51484518494640
10 2999 1237/1400
10 3000 -34382845563798037/41677943543280
10 3001 1367127448625177/228820082198400
10 3002 -75973/9450
10 3003 3/2
10 3004 510819473874517/15601369240800
10 3005 -4291/1584
10 3006 734103406218031355749/60016238702323200
10 3007 4415883058570558543/6178142219356800
10 3008 -186058857237013577/4118761479571200
10 3009 -429798919354806653/686460246595200
10 3010 -400743172346501707/1470986242704000
10 3011 105525417908483/1155656980800
10 3012 212147095753319677/343230123297600
10 3013 -118980819099042377/82375229591424
10 3014 -278962297447985033/205938073978560
10 3015 31734226062347/173348547120
10 3016 21130520332147411/19068340183200
10 3017 -122364/19975
10 3018 -8040073158837184843/833558870865600
10 3019 -25882901334031831/35363103612480
10 3020 -17535360519599785003/17504736288177600
10 3021 280151550030972247/49032874756800
10 3022 506748827141/28891424520
10 3023 -6676194686867933/13729204931904
10 3024 -13/6
10 3025 1367193302639/15295460040
10 3026 154103642370692459/343230123297600
10 3027 52041/6800
10 3028 5600263470048673187/5834912096059200
10 3029 3889041758827943/19068340183200
10 3030 44773/37800
10 3031 -3/2
10 3032 -229704504761563/15601369240800
10 3033 1445/528
10 3034 -9907204441181228733289/1050284177290656000
10 3035 7645550950451/48945472128
10 3036 6808346299/1859630400
10 3037 -22833784017607/40787893440
10 3038 456897445113415119791/37068853316140800
10 3039 2758922790532906619/168494787800640
10 3040 3321129004183/20393946720
10 3041 -50837703107944013/14605537161600
10 3042 278237962116786729751/4118761479571200
10 3043 23737747613882371/6240547696320
10 3044 836746153819857053/205938073978560
10 3045 -123461730177655788623/3369895756012800
10 3046 6069252127993/122363680320
10 3047 -6123791903467213/45764016439680
10 3048 5155237/194400
10 3049 12796418564941/305909200800
10 3050 -893902949967166627/210618484750800
10 3051 -1728803115447705791/686460246595200
10 3052 -9069590506796381/20190007252800
10 3053 98747/8400
10 3054 -27119/10800
10 3055 -438358576409/7647730020
10 3056 158116479968993082923/2695916604810240
10 3057 13023405110204399593/3253383402746400
10 3058 -3907515852402242444951/339797822064624000
10 3059 -1351643473/464907600
10 3060 -5946079636510125667/1820345475346200
10 3061 -203467634645486867/53205885374400
10 3062 -92081242342801/403074889200
10 3063 -493167504373889/2418449335200
10 3064 82900024939885033/38730754794600
10 3065 -7225111829/464907600
10 3066 2644784153/439079400
10 3067 -23479/48600
10 3068 -2121123675598392187/333135119671200
10 3069 -457/225
10 3070 -17347/3400
10 3071 10327341174743/107486637120
10 3072 -44338909799404063/171615061648800
10 3073 -76999/10800
10 3074 1527791797/929815200
10 3075 2593/1584
10 3076 -5661782186586798072232109/207956267103549888000
10 3077 -93937139153/6797982240
10 3078 63561171083424627661/46336066645176000
10 3079 182995841880072359/1326116385468000
10 3080 -62762477542541547943043/737433571289184000
10 3081 -14647424542100573459/2652232770936000
10 3082 -77982087813520254169/14587280240148000
10 3083 1415871731642101778468483/34659377850591648000
10 3084 -909855616369/2185065720
10 3085 1300467095170920101/2574225924732000
10 3086 1136911/194400
10 3087 -20888530031137/305909200800
10 3088 79389964130683830751/11584016661294000
10 3089 -3711/1400
10 3090 -457/450
10 3091 -52041/6800
10 3092 3/2
10 3093 189157587472487239159/58349120960592000
10 3094 82027008390346177/171615061648800
10 3095 -1248043/75600
10 3096 486911/97200
10 3097 289968815851/7647730020
10 3098 1019/792
10 3099 4
10 3100 -18401920902879155533/87523681440888000
10 3101 -73750348962785513/2917456048029600
10 3102 -482326424397684073/21880920360222000
10 3103 12375165217671258990623/11553125950197216000
10 3104 1408438565095046063551/1237834923235416000
10 3105 -226350868831823077/1389264784776000
10 3106 -167867786611856179/29174560480296000
10 3107 -699447594982516487/21880920360222000
10 3108 -53925146883173/393311829600
10 3109 -189865078945627671721963/34659377850591648000
10 3110 -27864632894029396727693/34659377850591648000
10 3111 19703761314086981/84645726732000
10 3112 4997867178805187/42098932872000
10 3113 -46929527643691271/3889941397372800
10 3114 -796933486013364419/2735115045027750
10 3115 -26101621423185713/19449706986864000
10 3116 -3809905497291307/33858290692800
10 3117 -819761975756575171/2652232770936000
10 3118 -14062668595192027/3978349156404000
10 3119 -15508151757699186688957/34659377850591648000
10 3120 443196400287716167361/641840330566512000
10 3121 94257329371982851807/350094725763552000
10 3122 -1753767435559558969/3978349156404000
10 3123 218337321721319369/318267932512320
10 3124 1/2
10 3125 -1/3
10 3126 -3198764417329/15910171200
10 3127 -368697937027043/1191771261450
10 3128 3724832039114011/5883944970816
10 3129 -41931064663035026939/33979782206462400
10 3130 -82930611164304517543/25484836654846800
10 3131 -135077855894675581/257422592473200
10 3132 -568750540451537/3813668036640
10 3133 31954741311972277/102969036989280
10 3134 13101061/29743200
10 3135 655351226508388113421/101939346619387200
10 3136 -7327226684281532383/101939346619387200
10 3137 -7481928242790047/7800684620400
10 3138 -2735376134762461/12712226788800
10 3139 20321863156341893/21908305742400
10 3140 2822648536343161/12712226788800
10 3141 13872861133603607/93608215444800
10 3142 -71388404284572075089/101939346619387200
10 3144 193166213622799/1376591403600
10 3145 194382530455837/1376591403600
10 3146 74075800974593/1376591403600
10 3147 53286015160073/393311829600
10 3148 -135278032395103/2753182807200
10 3149 -90007149177779/917727602400
10 3150 -5811/1400
10 3151 3098502721903/22659940800
10 3152 -9147275360527/229431900600
10 3153 -59703784288667/611818401600
10 3154 -1907420567921/101969733600
10 3155 -78358136533213/611818401600
10 3156 370062040049/6118184016
10 3157 27329400763/388456128
10 3158 -12000785983/546266430
10 3159 -1020139008547/122363680320
10 3160 -272556549934/1911932505
10 3161 -248303126399/5098486680
10 3162 -363996920653/10196973360
10 3163 -705656303897/30590920080
10 3164 1795247463617/30590920080
10 3165 -41409641045/3059092008
10 3166 10956483350053/20393946720
10 3168 10202299/437400
10 3169 10350367/437400
10 3170 9680147/1749600
10 3171 4253017/1749600
10 3172 5897011/437400
10 3173 -1051747/145800
10 3174 197/1800
10 3175 -1495117/97200
10 3176 616363/72900
10 3177 2
10 3178 3297883/194400
10 3179 -643/1200
10 3180 3193717/194400
10 3181 47981/7560
10 3182 64817/18900
10 3183 -15481/12600
10 3184 26119/6300
10 3185 17027/2520
10 3186 2351/1400
10 3187 4
10 3188 -33701/4860
10 3189 -74393/48600
10 3190 -32713/16200
10 3191 -27413/8100
10 3192 -31099/3240
10 3193 -457/675
10 3195 1207/528
10 3196 -69/22
10 3197 -229/88
10 3198 2845/792
10 3199 1471/792
10 3200 109/144
10 3201 -2
10 3202 -17347/6800
10 3203 17347/10200
10 3204 -1237/1400
10 3205 -457/1350
10 3206 -1237/1400
10 3207 -457/1350
10 3208 -3374128707155529175210817/46212503800788864000
10 3209 -39143615780942632438733/5776562975098608000
10 3210 2498274022177/41937912000
10 3211 -7313/1296
10 3212 -750722708747/12231891000
10 3213 -905867307041/4193791200
10 3214 -30479051002273/587130768000
10 3215 -722530262957/11512368000
10 3216 -21/8
10 3217 1103/432
10 3218 -37/144
10 3219 -25/432
10 3220 71/432
10 3221 22161055480063/97855128000
10 3222 -119037966709/1397930400
10 3223 -841052212109/1812132000
10 3224 -4226761084307/97855128000
10 3225 69967794193/232988400
10 3226 -18667021219/349482600
10 3227 159623534891/1397930400
10 3228 12127372891849/97855128000
10 3229 84529760617429/195710256000
10 3230 7983484603/51775200
10 3231 23623107739423/97855128000
10 3232 2980219/423000
10 3233 3298811/714000
10 3234 -15316915033/38831400
10 3235 11119121434187/48927564000
10 3236 7/24
10 3237 11458577/719100
10 3238 -22592342896063/48927564000
10 3239 -41245737193/155325600
10 3240 -9/2
10 3241 3341/3600
10 3242 5/4
10 3243 881/32400
10 3244 -1
10 3245 7/16
10 3246 710561/714000
10 3247 8678564518397/16309188000
10 3248 1
10 3249 188101/12150
10 3250 175659670913/232988400
10 3251 1/16
10 3252 50166234152801/73391346000
10 3253 959425039820057/10029451654800
10 3254 -109198866443021/1671575275800
10 3255 -119935993573781/891506813760
10 3256 1321/1056
10 3257 825622509646967/14709862427040
10 3258 -610619075670601/3343150551600
10 3259 -1089339774108893/2228767034400
10 3260 -101473/4752
10 3261 -745350444118099/3064554672300
10 3262 -28342827929581/165093854400
10 3263 -8007304143568/13929793965
10 3264 56303/9504
10 3265 9265/1584
10 3266 -50791577130743/742922344800
10 3267 347/54
10 3268 -2049227589510307/18387328033800
10 3269 112891621237823/371461172400
10 3270 361464808557799/1671575275800
10 3271 -1394884670795191/3343150551600
10 3272 263/48
10 3273 1193763474047/14858446896
10 3274 529/264
10 3275 -5/6
10 3276 -20183688875447/89150681376
10 3277 2671/144
10 3278 -743/216
10 3279 -5/12
10 3280 -41860413096121/55719175860
10 3281 529/528
10 3282 -113073886364592617/882591745622400
10 3283 -5785805692412609/41297742108000
10 3284 1536392842955453/1337260220640
10 3285 -86296876059837881/1287112962366000
10 3286 -433774672735441729/1287112962366000
10 3287 578556175798703/495281563200
10 3288 -3650090756/8737065
10 3289 -4269202164384899/6686301103200
10 3290 -197272801178822527/2574225924732000
10 3291 82751190273306013/735493121352000
10 3292 137148052733227/123820390800
10 3293 -109919191142993/1191771261450
10 3294 3
10 3295 713647841340067/24516437378400
10 3296 -112891621237823/371461172400
10 3297 -363693575592199/1671575275800
10 3298 -9812055104342111/171615061648800
10 3299 -263/48
10 3300 1302037526891/3714611724
10 3301 -331/264
10 3302 -45/8
10 3303 159/8
10 3304 20250551886479/89150681376
10 3305 -668916173695697/9534170091600
10 3306 743/216
10 3307 5/12
10 3308 41860413096121/55719175860
10 3309 -529/528
10 3310 -10371081985592320403/30890711096784000
10 3311 151240934778457/297168937920
10 3312 -232099/194400
10 3313 78571057556347/557191758600
10 3314 9736440317/87370650
10 3315 9786809843/25887600
10 3316 595978131816523/742922344800
10 3317 8987893172/43685325
10 3318 -31121785079/77662800
10 3319 2580352063/8737065
10 3320 3089004754507/13757821200
10 3321 -3650090756/8737065
10 3322 -4442972963/10355040
10 3323 38279240709281/92865293100
10 3324 -457/1350
10 3325 231393214069/465976800
10 3326 -3/2
10 3327 -2830891/97200
10 3328 2976969579065851/2228767034400
10 3329 -45979629126028423/80235613238400
10 3330 -5582117521448987681/4344006247985250
10 3331 -124453066341016863173/46336066645176000
10 3332 56467/10800
10 3333 339171093798018053/842473939003200
10 3334 156841/97200
10 3335 25704433/1749600
10 3336 29432383/1749600
10 3337 546773/194400
10 3338 17147636096000107387/9267213329035200
10 3339 83099/32400
10 3340 -31/8
10 3341 6002939367366167/171615061648800
10 3342 -910213/97200
10 3343 -2586347/583200
10 3344 27/32
10 3345 -167455472360213342891/139008199935528000
10 3346 -38245478922871/49528156320
10 3347 9473127170921247709/5792008330647000
10 3348 -580097571862115527/663058192734000
10 3349 130843204560814523903/2046008137579200
10 3350 1526558697276638243/663058192734000
10 3351 -391021795518676939/2652232770936000
10 3352 2405761108538260085881/71610284815272000
10 3353 -81998960816437/92865293100
10 3354 20284315887546061/46804107722400
10 3355 4996909627/19415700
10 3356 -6944333656279/46432646550
10 3357 3610503386243041583/46336066645176000
10 3358 5/2
10 3359 -75461/6480
10 3360 -21
10 3361 -9/4
10 3362 822110395771722721/1458728024014800
10 3363 -31746690505743497/57205020549600
10 3364 233/54
10 3365 1145071/97200
10 3366 -48990413302381/37146117240
10 3367 167/528
10 3368 -2
10 3369 929193798415078912/1367557522513875
10 3370 821259471091047421/1458728024014800
10 3371 -76596217213679320501/43761840720444000
10 3372 598845839765965053593/262571044322664000
10 3373 662998667257969303907/24616035405249750
10 3374 1815391880671787179/972485349343200
10 3375 161785160613163079/583491209605920
10 3376 -979201856861543003/1750473628817760
10 3377 -23516606286827/668630110320
10 3378 -2006914501300070325877/112530447566856000
10 3379 7916636030709913717381/787713132967992000
10 3380 -512182242480523459/994587289101000
10 3381 -4682710949320147/42098932872000
10 3382 160217027987347169/388994139737280
10 3383 45035037077966449277/43761840720444000
10 3384 -161384010406559009/388994139737280
10 3385 456971865901932833/397834915640400
10 3386 541759401214485107/1326116385468000
10 3387 -111419596289814361/1989174578202000
10 3388 12299981880835155469397/787713132967992000
10 3389 -4311892396666948321/583491209605920
10 3390 -998263717135266336121/87523681440888000
10 3391 4817194577735472769/3978349156404000
10 3392 -2837034871182292597/568335593772000
10 3393 -7/8
10 3394 25/24
10 3396 34337828870421431/190683401832000
10 3397 595872071684663/9534170091600
10 3398 1023437971580114641/5148451849464000
10 3399 192394740101777099/1544535554839200
10 3400 4009892430850019033/5792008330647000
10 3401 -7465848406936679/91936640169000
10 3402 233720310498061/9534170091600
10 3403 -135329777677334417/1287112962366000
10 3404 6530275535113/97855128000
10 3405 -27448559225298939887/23168033322588000
10 3406 5675113032195214283/23168033322588000
10 3407 -6768885797572363/19501711551000
10 3408 23751014504867/1271222678880
10 3409 133145937624969091/514845184946400
10 3410 -233323053410911/6356113394400
10 3411 -153677117310601403/234020538612000
10 3412 192885072392996279/2896004165323500
10 3414 370085803267249/3343150551600
10 3415 367299844474249/3343150551600
10 3416 -1933897695937/393311829600
10 3417 23349448759247/668630110320
10 3418 516553742181857/6686301103200
10 3419 -79466962561919/2228767034400
10 3420 -3/2
10 3421 -27301932525599/495281563200
10 3422 -8659945657877/278595879300
10 3423 65438080345429/1485844689600
10 3424 39522448360273/247640781600
10 3425 61726222805683/297168937920
10 3426 5464902126727/74292234480
10 3427 -41974556586871/495281563200
10 3428 220041814228/1365666075
10 3429 -41052361931693/1485844689600
10 3430 -7579170478883/92865293100
10 3431 -801086014277/10318365900
10 3432 -330910910873/123820390800
10 3433 -4857298660373/185730586200
10 3434 11205142579877/185730586200
10 3435 8764926709103/92865293100
10 3436 109542000763981/247640781600
10 3437 -22555647223063/97855128000
10 3438 -21910229229283/97855128000
10 3439 1554204885619/24463782000
10 3440 -6065463677113/97855128000
10 3441 -11494599175433/48927564000
10 3442 123092515447/32618376000
10 3443 -4823/1200
10 3444 471783118/4853925
10 3445 -808106173/58247100
10 3447 637105007/9707850
10 3448 -3055753483/8629200
10 3449 -1317937723/4568400
10 3450 -827/108
10 3451 581/216
10 3452 -635/72
10 3453 -55/36
10 3454 -329/36
10 3455 -5/6
10 3456 2
10 3457 39323/48600
10 3458 -95467/48600
10 3459 7358/2025
10 3460 -6967/8100
10 3461 -20197/16200
10 3462 -11801/5400
10 3464 -677/1056
10 3465 19/22
10 3466 529/528
10 3467 -373/528
10 3468 -41/176
10 3469 -25/96
10 3470 -19/4
10 3471 47/12
10 3472 5/6
10 3473 -71233/10800
10 3474 5/6
10 3475 7217/5400
10 3476 20400003757718669377/6564276108066600
10 3477 2946846438581081732329/52514208864532800
10 3478 -3961375332070901/24962190785280
10 3479 -749872598067193/41603651308800
10 3480 53464731629865601/140412323167200
10 3481 -3901941547213/938927388960
10 3482 -1247722975813682329/8237522959142400
10 3483 -261767138859757/10400912827200
10 3484 8140057675152269/93608215444800
10 3485 -530813094721/48902468175
10 3486 -511022567201696201/1372920493190400
10 3487 -8213308575377671/17830136275200
10 3488 149072795461/11157782400
10 3489 161122872773671633/93608215444800
10 3490 -1472177/673200
10 3491 -50557612962859/1564878981600
10 3492 -477414056633/6147111600
10 3493 105787/20400
10 3494 -20150003/1917600
10 3495 -8156441063668823/65377166342400
10 3496 16282484873/343945530
10 3497 936694147443923/4160365130880
10 3498 54701/8400
10 3499 -38567731/3355800
10 3500 3002125105628149/20801825654400
10 3502 7779240396679/32101582800
10 3503 -203/264
10 3504 -1480117/37800
10 3505 3517/30600
10 3506 -15/4
10 3507 -343197046469101/1386788376960
10 3508 -23233/15300
10 3509 -317459/12600
10 3510 3/8
10 3511 1390855150681/288914245200
10 3512 -299/792
10 3513 -597242724799753249/392262998054400
10 3514 420793469737411/3962252505600
10 3515 -830805056848229/1376591403600
10 3516 1006641269728290667/16475045918284800
10 3517 4112629920119239891/5491681972761600
10 3518 -107223871178171057/62405476963200
10 3519 179924989583/5578891200
10 3520 38704465741166083/31202738481600
10 3521 48387977955024643/915280328793600
10 3522 -106067343794239337/2745840986380800
10 3523 -172873732313/8254692720
10 3524 1846762772558311/114410041099200
10 3525 20150003/958800
10 3526 3732432328905329/21792388780800
10 3527 -713306777803/10318365900
10 3528 -11204185541498443/20801825654400
10 3529 -5/12
10 3530 939761/47940
10 3531 28553089506551923/457640164396800
10 3532 -21245101364387/144457122600
10 3533 85/66
10 3534 2408401/302400
10 3535 89107/122400
10 3536 764338058899711/1386788376960
10 3537 1426375040988043/228820082198400
10 3538 77039/18900
10 3539 -3/4
10 3540 -25877610811/6878910600
10 3541 21/44
10 3542 618368728138053769/610186885862400
10 3543 -1717816134699743/2773576753920
10 3544 1094333519/137750400
10 3545 -17815705665527027/31202738481600
10 3546 71129183921/2789445600
10 3547 -27753364059507179/20801825654400
10 3548 -72914102635061383/93608215444800
10 3549 6094541423001161/10400912827200
10 3550 14681947169634251/9360821544480
10 3551 -1837160500789/16050791400
10 3552 -17717100025273619/18721643088960
10 3553 -761/48
10 3554 158355076504073/650057051700
10 3555 -211/4200
10 3556 -95264402666105111/62405476963200
10 3557 1544461/25200
10 3558 -3/2
10 3559 -10672338284990201/7800684620400
10 3560 1572760128601281689/2246597170675200
10 3561 4204880911303588933/9885027550970880
10 3562 1078448011911298223/1497731447116800
10 3563 54369001661/1859630400
10 3564 -49956024655499443/484560174067200
10 3565 396973727551/18410340960
10 3566 68735431/929815200
10 3567 -34173946661/836833680
10 3568 193748774281/8368336800
10 3569 -767179289/232453800
10 3570 -2510601809842987699/4118761479571200
10 3571 -23437/122400
10 3572 39569880061/1115778240
10 3573 -2517977694232531/228820082198400
10 3574 3/2
10 3575 13057981511/2789445600
10 3576 4163/3168
10 3577 1009023442432486427/4707155976652800
10 3578 150259918592363/115565698080
10 3579 -4893947795589350783/8237522959142400
10 3580 31075064889272141/58938506020800
10 3581 -5392910343289860411971/140037890305420800
10 3582 -53481277181151/30963228800
10 3583 -4863082741829072879/2121786216748800
10 3584 -357834501504792360007/17504736288177600
10 3585 5285752883003/10318365900
10 3586 43520635522130831/31202738481600
10 3587 29/48
10 3588 -18523801232609/50984866800
10 3589 -30690140388069733/588394497081600
10 3590 -315589/60480
10 3591 -25013/61200
10 3592 15/2
10 3593 52993552443002593/32416178311440
10 3594 -590681396241227/45764016439680
10 3595 -2556823/75600
10 3596 5/12
10 3597 20040566854937/14445712260
10 3598 29/16
10 3600 -3039565006358065007/5186588529830400
10 3601 -1379250665747440567/3889941397372800
10 3602 13695265816201387667/15559765589491200
10 3603 -66212635510734911819/46679296768473600
10 3604 -145409382416582978497/8752368144088800
10 3605 -123549701230613003/111141182782080
10 3606 -1424357469142301599/7779882794745600
10 3607 69387116875710311/185235304636800
10 3608 -236898912360527/8320730261760
10 3609 223120786009842701173/20005412900774400
10 3610 -866698491096132798547/140037890305420800
10 3611 3235974200351897/7858467469440
10 3612 1438194577303781/15716934938880
10 3613 -1410103766813253703/5186588529830400
10 3614 -10808892699845027873/15559765589491200
10 3615 1438944749382449599/5186588529830400
10 3616 -10990781033647931/31433869877760
10 3617 -3852642027659461/16839573148800
10 3618 6507985293879017/176815518062400
10 3619 -1339019881569710485571/140037890305420800
10 3620 1665672525390505513/370470609273600
10 3621 10903137003342730327/1555976558949120
10 3622 -45966159423784591/70726207224960
10 3623 38307621173067179/12629679861600
10 3624 15/4
10 3625 -15/4
10 3627 37611321024096577/915280328793600
10 3628 -555666689218547/45764016439680
10 3629 212484012841909/183056065758720
10 3630 -23674265098958297/2745840986380800
10 3631 -36811204655514293/187216430889600
10 3632 441316988372759/8474817859200
10 3633 -36709979997703/18305606575872
10 3634 3102210450401131/228820082198400
10 3635 129427/36720
10 3636 3395839868522302483/8237522959142400
10 3637 -836144297858036137/8237522959142400
10 3638 3658797608964391/20801825654400
10 3639 -669121343793559/305093442931200
10 3640 -129522875208389141/915280328793600
10 3641 1067725111225303/305093442931200
10 3642 6850035857435237/83207302617600
10 3643 -341038175183791/106980817651200
10 3644 936694147443923/8320730261760
10 3645 4853869057161487/41603651308800
10 3646 -139371201102059/5200456413600
10 3647 205696173878927/8320730261760
10 3648 1160580735349249/10400912827200
10 3649 -4912750367401/554715350784
10 3650 -317161/33600
10 3651 -402930192039/10700527600
10 3652 2161737367781/72228561300
10 3653 -8463809980901/144457122600
10 3654 2270519680397/18057140325
10 3655 4182619454831/72228561300
10 3656 -36617997647/825469272
10 3657 13720760283941/288914245200
10 3658 -7597395349/78680350
10 3659 37937601547/96304748400
10 3660 4311799060703/144457122600
10 3661 1290543023473/24076187100
10 3662 213190271752/18057140325
10 3663 3052527833659/144457122600
10 3664 -28609871211/668782975
10 3665 -4386801325759/72228561300
10 3666 -11057261153867/48152374200
10 3668 -509/54
10 3669 -509/54
10 3670 -1103/432
10 3671 11/432
10 3672 -547/108
10 3673 59/18
10 3674 157/24
10 3675 -155/36
10 3676 -367/48
10 3677 15/8
10 3678 -277/48
10 3679 10523/3150
10 3680 17933/3150
10 3681 -3868/525
10 3682 2633/525
10 3683 38987/4200
10 3684 2823/700
10 3685 19/6
10 3686 5/12
10 3687 7/4
10 3688 1
10 3689 17/4
10 3690 131/352
10 3691 -41/198
10 3692 -31/176
10 3693 1723/1584
10 3694 173/1584
10 3695 79/288
10 3697 -3517/15300
10 3698 13027/61200
10 3699 -103213/25200
10 3700 -1133/350
10 3701 -276838417700474707349/280075780610841600
10 3702 -116379374269185725281/3334235483462400
10 3703 53778936225709/495281563200
10 3704 461748348628296193/224659717067520
10 3705 -1441294683197463079/6178142219356800
10 3706 -8277756855414929587/2574225924732000
10 3707 104012402200736311/62405476963200
10 3708 -17075774118727740643/8237522959142400
10 3709 -3487176766851612751/1176788994163200
10 3710 2136936601837072657/4118761479571200
10 3711 70442657944751978993/20593807397856000
10 3712 -1685197374779/41273463600
10 3713 86194835262457/373889023200
10 3714 -7378481/1917600
10 3715 -1002670931409643/12712226788800
10 3716 89091642343/4127346360
10 3717 181130966785523/577828490400
10 3718 5/24
10 3719 -939761/95880
10 3720 -167330065860913/1059352232400
10 3721 -1383668167993/41273463600
10 3722 1353161/224400
10 3723 238969/37800
10 3724 -15/4
10 3725 9919013/27540
10 3726 -14038033747687/46226279232
10 3727 10203193486967/93472255800
10 3728 -35839/37800
10 3729 3/8
10 3730 -303995496619/288914245200
10 3731 -25/99
10 3732 2922287822985227047/2288200821984000
10 3733 2352931401793121/924525584640
10 3734 -4315363813/137750400
10 3735 -8264259035163661/1783013627520
10 3736 -1207780757902529047/823752295914240
10 3737 -6457210759215315497/4118761479571200
10 3738 17109375655171/8560422080
10 3739 64924623004182127/34323012329760
10 3740 2016756884712967/3670910409600
10 3741 -6094541423001161/10400912827200
10 3742 -14681947169634251/9360821544480
10 3743 25812206007/764323400
10 3744 -103809006564635839/76273360732800
10 3745 761/48
10 3746 2346723340312121/2600228206800
10 3747 95264402666105111/62405476963200
10 3748 64924623004182127/68646024659520
10 3749 -1127941/25200
10 3750 3/2
10 3751 309028045903001/229431900600
10 3752 26546724704886017209/12356284438713600
10 3753 -23816886813586981/20190007252800
10 3754 32823918705246701/86528602512000
10 3755 -4652735603/309938400
10 3756 34755974822391881/62405476963200
10 3757 -8779/1360
10 3758 -271243087991/12273560640
10 3759 -68735431/929815200
10 3760 34173946661/836833680
10 3761 2484964585433/94841150400
10 3762 -767179289/58113450
10 3763 143823245578765607/85807530824400
10 3764 -15/8
10 3765 -20403991/1101600
10 3766 -39569880061/1115778240
10 3767 -4946752957206253/28602510274800
10 3768 -3/2
10 3769 -13057981511/2789445600
10 3770 -4405/3168
10 3771 162484488975798569693/61781422193568000
10 3772 -717277635833713/288914245200
10 3773 -1748974073948941093/686460246595200
10 3774 -544006053809/51973991200
10 3775 338319251704284334507/11669824192118400
10 3776 7472479885872137/3683656626300
10 3777 1082294983626122069/530446554187200
10 3778 27082475647462337/1612299556800
10 3779 -8057014666591/144457122600
10 3780 6761427910591817/3064554672300
10 3781 -29/48
10 3782 -190283293375709/173348547120
10 3783 -251950048179200101/343230123297600
10 3784 401969/151200
10 3785 -15/4
10 3786 -1718661/6800
10 3787 -6035910987316200967/3889941397372800
10 3788 -15788808545944013/10095003626400
10 3789 3112853/75600
10 3790 -5/12
10 3791 -102611919842903/72228561300
10 3792 -275/144
10 3794 27671055705070531/48023967868800
10 3795 23600425057146667/54026963852400
10 3796 -78917488768842091/86443142163840
10 3797 285121188045932569/555705913910400
10 3798 34641382717011600329/2917456048029600
10 3799 3609710672481523/3430283419200
10 3800 11650373818289593/54026963852400
10 3801 -3302212705358909/8003994644800
10 3802 52423904894609/577828490400
10 3803 -2896975578358954013/466792967684736
10 3804 1260008616911177851/248294131747200
10 3805 561726828108701/9823084336800
10 3806 -174890622611573/4911542168400
10 3807 11672885053228093/36017975901600
10 3808 63053387001635189/432215710819200
10 3809 -11650373818289593/36017975901600
10 3810 -438103545975503/39292337347200
10 3811 6746729990129099/19646168673600
10 3812 96268690233551/3274361445600
10 3813 476309390744918887/66684709669248
10 3814 -2334637164133414831/648323566228800
10 3815 -19948902389673461/4052022288930
10 3816 3091030196340097/9823084336800
10 3817 -698585381463509/311843947200
10 3819 5119395999657931/25424453577600
10 3820 138810591486547/2118704464800
10 3821 -650683364659667/8474817859200
10 3822 145266821405070151/228820082198400
10 3823 49936610486143/42957462240
10 3824 3594228055717/16904556900
10 3825 243009536888183/2542445357760
10 3826 183836010394667/1589028348600
10 3827 33103/425
10 3828 -66908959189020107/27458409863808
10 3829 -106491627450344539/686460246595200
10 3830 80751218063309/144457122600
10 3831 -10776173543759/141246964320
10 3832 -1635099181493003/2824939286400
10 3833 -1067849537210257/6356113394400
10 3834 75955133514481/462262792320
10 3835 222162958986838153/686460246595200
10 3836 -181130966785523/1155656980800
10 3837 -57951337281757/385218993600
10 3838 -18154673451323/1155656980800
10 3839 -52423904894609/577828490400
10 3840 -3333917939567/64203165600
10 3841 102404759851769/1155656980800
10 3842 5/8
10 3843 -588161852231/48152374200
10 3844 35678258653/48152374200
10 3845 1322124994961/72228561300
10 3846 -68489621833/6019046775
10 3847 431230091179/41273463600
10 3848 -1458296011819/288914245200
10 3849 -3494821182649/144457122600
10 3850 417882858488/18057140325
10 3851 16663917278671/288914245200
10 3852 17960873923763/144457122600
10 3853 220341752713/144457122600
10 3854 -108429994139/288914245200
10 3855 20304491503/288914245200
10 3856 -29139118154/2579591475
10 3857 925926968999/144457122600
10 3858 -83631703649167/288914245200
10 3860 743/54
10 3861 2567/216
10 3862 1337/432
10 3863 511/432
10 3864 907/108
10 3865 -25/9
10 3866 -15/4
10 3867 -157/24
10 3868 155/36
10 3869 439/48
10 3870 -27/8
10 3871 277/48
10 3872 100391/37800
10 3873 -32869/37800
10 3874 4346/1575
10 3875 2413/3150
10 3876 8213/3150
10 3877 16153/4200
10 3878 -19/6
10 3879 -5/12
10 3880 -7/4
10 3881 -1
10 3882 -17/4
10 3883 -239/1056
10 3884 4/99
10 3885 9/176
10 3886 -479/528
10 3887 -19/1584
10 3888 -19/96
10 3890 -2891773/36720
10 3891 14060687/183600
10 3892 -476039/75600
10 3893 15/8
10 3894 -211/4200
10 3895 464155157857394147321/350094725763552000
10 3896 6315304014984824443/277852956955200
10 3897 118455858680041/489454721280
10 3898 -14985091891/743852160
10 3899 -126740692981333/244727360640
10 3900 3168958643/92981520
10 3901 74008081269457/244727360640
10 3902 1911/400
10 3903 -30687/2800
10 3904 -4507007094131/13595964480
10 3905 -181867639133/155325600
10 3906 24081212685872501/10400912827200
10 3907 -139243/8400
10 3908 96511/10800
10 3909 2212700257189/30590920080
10 3910 141211085183747/209766309120
10 3911 120707583572391198839/8896524795873792
10 3912 321447198031456783463/14827541326456320
10 3913 -34485850519/1859630400
10 3914 -74146176955018769329/7413770663228160
10 3915 -58722971/12914100
10 3916 1057483/194400
10 3917 -10104129133/185963040
10 3918 -14095975483566281101/741377066322816
10 3919 -457/450
10 3920 -64924623004182127/68646024659520
10 3921 -16511/2700
10 3922 -1351643473/929815200
10 3923 274620101134795185617/444826239793689600
10 3924 -10184303695697/27191928960
10 3925 -50452830853358631359/5295550473734400
10 3926 1716007192286357/3120273848160
10 3927 -7045045998095927325787/37068853316140800
10 3928 -97687555640801521/12481095392640
10 3929 -7159629155677861/3900342310200
10 3930 -785595439151674802027/7413770663228160
10 3931 389831948603/1092532860
10 3932 100821120233894309/93608215444800
10 3933 256248715073/155325600
10 3934 -41216923163057081/10400912827200
10 3935 5736984435738907567/3706885331614080
10 3936 -68089468612054957/68646024659520
10 3937 -64924623004182127/68646024659520
10 3938 -111029/12600
10 3939 92099/48600
10 3940 2653111559881/61181840160
10 3941 -260253639914005481/102969036989280
10 3942 -340516315970766017/343230123297600
10 3943 296440255645058521/121140043516800
10 3944 -2363822536846133239/772267777419600
10 3945 -1377994832310876655387/18534426658070400
10 3946 -109352789978953445/27458409863808
10 3947 -68089468612054957/137292049319040
10 3948 1955967131560634761/2059380739785600
10 3949 -51750728106887107/93608215444800
10 3950 1397972576708941537697/37068853316140800
10 3951 -2973282487634465933/92672133290352
10 3952 8415804966280363/2340205386120
10 3953 765347273099089/1386788376960
10 3954 -68089468612054957/91528032879360
10 3955 -1994924990153247419/411876147957120
10 3956 68089468612054957/91528032879360
10 3957 -83011045926649303/46804107722400
10 3958 -9892837712759359/6240547696320
10 3959 454617387956117/9360821544480
10 3960 -1708368215183579109037/37068853316140800
10 3961 569039171156375971/24962190785280
10 3962 5532427692302647/159333132672
10 3963 -8666844677822759/1872164308896
10 3964 507725781797599039/37443286177920
10 3965 -1311504356446619/3230401160448
10 3966 -325087874032309163/343230123297600
10 3967 9241659568493647871/4118761479571200
10 3968 -44588544410287719791/12356284438713600
10 3969 -12461753883285386887/1323887618433600
10 3970 -350638656728768857/205938073978560
10 3971 -64924623004182127/137292049319040
10 3972 891329422690178567/1029690369892800
10 3973 94370142481/1397930400
10 3974 698032220968211410933/37068853316140800
10 3975 -372642471539079491/7413770663228160
10 3976 -2867394944420839/891506813760
10 3977 -64924623004182127/91528032879360
10 3978 506503444444991333/164750459182848
10 3979 64924623004182127/91528032879360
10 3980 39071863368946099/374432861779200
10 3981 -77742095308421168693/37068853316140800
10 3982 14681947169634251/18721643088960
10 3983 10484417864914417/13372602206400
10 3984 7883356981910359/187216430889600
10 3985 51750728106887107/93608215444800
10 3986 8762876845163701/37443286177920
10 3987 -1289089441429243/3670910409600
10 3988 -2262780576654257/13867883769600
10 3989 -228067873461343/3900342310200
10 3990 -117307178061029/1664146052352
10 3991 524788353487679/990563126400
10 3992 1019712416646589/2447273606400
10 3993 3139140356759/122363680320
10 3994 21750941412811/163151573760
10 3995 -34351574192/382386501
10 3996 -5396622422311/97890944256
10 3997 -6981685491779/12236368032
10 3998 86521150817/5098486680
10 3999 317131007/100710848
10 4000 -2395974581569/30590920080
10 4001 3552435303233/61181840160
10 4002 -205345539376/1911932505
10 4003 118955228024473/81575786880
10 4004 -1825045378/8737065
10 4005 -9184380056/43685325
10 4006 112058022559/1397930400
10 4007 -94370142481/1397930400
10 4008 -2076814273/8737065
10 4009 -3689587/291600
10 4010 28977179431/77662800
10 4011 -8762305729/232988400
10 4012 -972880093/6213024
10 4013 -449681539/1078650
10 4014 -5239773173/9136800
10 4015 97477/1800
10 4016 -256511/12600
10 4017 96371/1400
10 4018 23837/4200
10 4019 565597/8400
10 4020 40577/4200
10 4021 -969859/48600
10 4022 355691/48600
10 4023 -421853/16200
10 4024 -19997/16200
10 4025 -817007/32400
10 4026 -23479/5400
10 4027 211/1050
10 4028 914/675
10 4029 -211/2100
10 4030 -457/675
10 4031 -2138129391836345815/179727773654016
10 4032 -1411090502441941483/8023561323840
10 4033 -251339170607073919/297452196822528
10 4034 -44004579588361728333997/2038786932387744000
10 4035 -201/80
10 4036 348986505188987669/619692076713600
10 4037 8779/2720
10 4038 767101698219603869/619692076713600
10 4039 -34103/4050
10 4040 7171511/1101600
10 4041 41875650761/632274336
10 4042 -7607/10800
10 4043 -2/9
10 4044 -79493261712599400736183/2446544318865292800
10 4045 4986301577/619876800
10 4046 45244861300234758241/2912552760553920
10 4047 -10535782252399/403074889200
10 4048 22808069209043636029/2106953060826240
10 4049 11673083717678/25192180575
10 4050 141557547880831/1612299556800
10 4051 12557473054020752989/2106953060826240
10 4052 6353292697/232453800
10 4053 -4382360899217/284523451200
10 4054 -52559/38880
10 4055 8108851201/185963040
10 4056 61394204888744510521/2168922268497600
10 4057 -202321/32400
10 4058 110159/2550
10 4059 488658204665/8061497784
10 4060 62765505378896917/42903765412200
10 4061 81997/9720
10 4062 -6625685/2324538
10 4063 2219/792
10 4064 639764965773389/4836898670400
10 4065 488658204665/8061497784
10 4066 -882031938271309/4836898670400
10 4067 866727126127674803/3511588434710400
10 4068 2858669961794310247/658422831508200
10 4069 22751888541587/89572197600
10 4070 488658204665/16122995568
10 4071 -53440988232571/967379734080
10 4072 26080046561/1673667360
10 4073 -5030034494424200519/2106953060826240
10 4074 18759143814666154291/10534765304131200
10 4075 -53069108386457/302306166900
10 4076 -3355664945623/89572197600
10 4077 488658204665/10748663712
10 4078 1243510532706911/4836898670400
10 4079 -488658204665/10748663712
10 4080 849894945556273/4836898670400
10 4081 6491544011789/80614977840
10 4082 -7373598956351/604612333800
10 4083 509178729973015667/191541187347840
10 4084 -5731320745400651/4433823781200
10 4085 -467670488644738277/234105895647360
10 4086 755130470262367/2418449335200
10 4087 -1974260916161203/2418449335200
10 4088 -223068494381/15806858400
10 4089 334903713313/7903429200
10 4090 -15150321214649/142261725600
10 4091 856087380371407/4694636944800
10 4092 16795685787809147/30984603835680
10 4093 3557218962793/71130862800
10 4094 77397420253/15806858400
10 4095 -4704226414927/71130862800
10 4096 -632322863/59486400
10 4097 -27934813150191421/28167821668800
10 4098 455539401295013/30984603835680
10 4099 1038143233421/11855143800
10 4100 -476302365833/231833923200
10 4101 -21099767953063/284523451200
10 4102 -173077407457/4215162240
10 4103 -27937682192551/284523451200
10 4104 174560702124961/1408391083440
10 4105 -34173946661/1673667360
10 4106 -34173946661/1673667360
10 4107 -17986146461/3347334720
10 4108 -26080046561/1673667360
10 4109 1798346261/3347334720
10 4110 101667753083/5578891200
10 4111 -548655671/413251200
10 4112 574619741/697361400
10 4113 -520001701/148770432
10 4114 641167919/619876800
10 4115 4344872101/3719260800
10 4116 -164621083/46490760
10 4117 64784603/137750400
10 4118 -539717501/232453800
10 4119 27619694189/3719260800
10 4120 2395670831/92981520
10 4121 -13675853/154969200
10 4122 -37053143/9685575
10 4123 1351643473/929815200
10 4124 -574619741/464907600
10 4125 19779041/464907600
10 4126 -38864644883/619876800
10 4127 29432383/3499200
10 4128 50675767/3499200
10 4129 1228931/218700
10 4130 -6041537/3499200
10 4131 24853/34992
10 4132 -4540453/1166400
10 4133 -5497/3600
10 4134 -175193/97200
10 4135 463769/291600
10 4136 933863/194400
10 4137 -11851/5400
10 4138 507227/194400
10 4139 -3451/4860
10 4140 -9167/24300
10 4141 -37391/16200
10 4142 31999/16200
10 4143 -85103/32400
10 4144 -341/1800
10 4145 -299/132
10 4146 181/198
10 4147 151/132
10 4148 -67/44
10 4149 -653/396
10 4150 -13/12
10 4151 146851/9180
10 4152 -508393/36720
10 4153 -32783/5400
10 4154 -67/40
10 4155 -439023086817003532619/722070371887326000
10 4156 3431435088751613491/319235312246400
10 4157 10375103/406080
10 4158 6165/376
10 4159 -221017/9870
10 4160 1441/150
10 4161 -451481/32900
10 4162 2677/280
10 4163 -201/40
10 4164 19813/1400
10 4165 -12401/1800
10 4166 -11917/376
10 4167 -856378069123/5098486680
10 4168 33655593/3291200
10 4169 -23/12
10 4170 108849/6800
10 4171 -1911/200
10 4172 71445347/11107800
10 4173 457/75
10 4174 1041/3400
10 4175 -114261/6800
10 4176 25711/1800
10 4177 -23/12
10 4178 1633349044609912124197/113265940688208000
10 4179 14068901747/402696000
10 4180 75956043/5593000
10 4181 258593/14875
10 4182 9995/376
10 4183 -133437/159800
10 4184 8779/1360
10 4185 16873081/856800
10 4186 15088081/856800
10 4187 68651/6800
10 4188 -9619/376
10 4189 -231861197675050991/294692530104000
10 4190 8884791/1904000
10 4191 10825091/476000
10 4192 2080189/89250
10 4193 30687/1400
10 4194 -5/12
10 4195 4699/2100
10 4196 -3
10 4197 -10116301/285600
10 4198 -31243/1400
10 4199 -37/12
10 4200 450126485084463412045729/1925520991699536000
10 4201 -10057093979/302022000
10 4202 -6509/376
10 4203 1460815064216440459/147346265052000
10 4204 -78348133349/1208088000
10 4205 25628297/1428000
10 4206 43581146251944961/18810161496000
10 4207 -251553109/17136000
10 4208 -41/12
10 4209 127700599701081472722533/962760495849768000
10 4210 3890951/236880
10 4211 -13403/376
10 4212 2087160735103/8157578688
10 4213 21154219/639200
10 4214 123763/6800
10 4215 -87680337095037287/52004564136000
10 4216 -443316523/4314600
10 4217 -21163/1800
10 4218 -72971899/137700
10 4219 3009713353/40269600
10 4220 35969/1400
10 4221 327735573784901/192609496800
10 4222 -126902989/2692800
10 4223 -7/12
10 4224 -247991232948854780837/113265940688208000
10 4225 1186477/100800
10 4226 -12963/1400
10 4227 -27833/1800
10 4228 18383/10800
10 4229 12701/1800
10 4230 7493/1800
10 4231 -1835767/73440
10 4232 -43201/6800
10 4233 14594981/1101600
10 4234 -81210859/8568000
10 4235 -17729881/856800
10 4236 -1963735063/51408000
10 4237 -8800489/476000
10 4238 22939189521304792/18234100300185
10 4239 -8547/850
10 4240 95378437610052043/68646024659520
10 4241 -348/25
10 4242 611713/30240
10 4243 8759/1200
10 4244 -7309/4320
10 4245 890/47
10 4246 -1327109099843/10196973360
10 4247 -17/24
10 4248 2623/1584
10 4249 442609545299/38980972800
10 4250 -983812237/268464000
10 4251 -591009059/107385600
10 4252 189680531386749231247/58349120960592000
10 4253 18779458240161044627/14587280240148000
10 4254 -29963400616389218357/9724853493432000
10 4255 2586305041284289481/884077590312000
10 4256 2718421331195208154517/30086265495305250
10 4257 294343102124440362881/58349120960592000
10 4258 37741282448094316009/58349120960592000
10 4259 -68890250107568197243/58349120960592000
10 4260 237539999891819909/312027384816000
10 4261 -8146064747344173123821/192552099169953600
10 4262 76972792526565668631443/1925520991699536000
10 4263 -11778238288206445831/2652232770936000
10 4264 -466141827952708511/589385060208000
10 4265 36908020459935165943/38899413973728000
10 4266 21897032054525028059/3646820060037000
10 4267 -38115457833831907447/38899413973728000
10 4268 11270244056633483119/5304465541872000
10 4269 1332730134784380287/589385060208000
10 4270 -52078556357830367/884077590312000
10 4271 54739617839729328735563/962760495849768000
10 4272 -21140161767114654697/742870752970500
10 4273 -130469459576696816093/3056382526507200
10 4274 5139351018307027717/884077590312000
10 4275 -4290499245926440079/252593597232000
10 4276 -4365833/357000
10 4277 4127833/357000
10 4278 150436803448768499/245164373784000
10 4279 59198170126689421/42903765412200
10 4280 -1840871959841582537/572050205496000
10 4281 555388670274942719/104875871007600
10 4282 196979149874558844823/14158242586026000
10 4283 525968337324818783/214518827061000
10 4284 117683009693195909/171615061648800
10 4285 -1129536317730960199/858075308244000
10 4286 -273878424391/3261837600
10 4287 -1566766860537083476501/56632970344104000
10 4288 2580087845894616103/56632970344104000
10 4289 178913105164297943/39003423102000
10 4290 117288863787592823/114410041099200
10 4291 -1501327345602905281/343230123297600
10 4292 -117742784266057451/114410041099200
10 4293 -31677988139369779/156013692408000
10 4294 175009281629947671017/56632970344104000
10 4295 -345784895278451/331944026400
10 4296 -27686998859941/26555522112
10 4297 -6258008571769943/62405476963200
10 4298 -46755230328987601/62405476963200
10 4299 -889034938718707/3900342310200
10 4300 307045219226591/650057051700
10 4301 10757/2100
10 4302 4889950640561/495281563200
10 4303 2152097431277/19260949680
10 4304 274765576663939/1155656980800
10 4305 -21711565545367/36882669600
10 4306 -1074732028259021/3466970942400
10 4307 -776153019127/10196973360
10 4308 -9663055641769/40787893440
10 4309 33515691511/283249260
10 4310 2215658701639/40787893440
10 4311 1971119599013/2549243340
10 4312 89730605507/2549243340
10 4313 131485614143/3398991120
10 4314 309788579063/2549243340
10 4315 -13886394407/121392540
10 4316 175819967503/1274621670
10 4317 -14501545914329/6797982240
10 4318 2077658253277/8154594000
10 4319 2092926472117/8154594000
10 4320 -1415573659067/16309188000
10 4321 257941842709/3261837600
10 4322 321380493739/1164942000
10 4323 731047519/57834000
10 4324 -2669/450
10 4325 -9922422293/25887600
10 4326 60657857/1725840
10 4327 701902643/6471900
10 4328 1060038691/2157300
10 4329 970504679/1617975
10 4330 -2310313/37800
10 4331 120083/5400
10 4332 -929441/12600
10 4333 -120857/12600
10 4334 -1860671/25200
10 4335 -211/1050
10 4336 107639/5400
10 4337 -26209/2700
10 4338 19193/675
10 4339 2171/1800
10 4340 267539/10800
10 4341 -2053/1350
10 4342 -335/88
10 4343 29/11
10 4344 101/33
10 4345 -243/44
10 4346 -445/132
10 4347 -25/8
10 4348 299009/61200
10 4349 -58969/12240
10 4350 275659/302400
10 4351 -7583/4050
10 4352 211/1050
10 4353 914/675
10 4354 -21439351/4284000
10 4355 -3126497/126000
10 4356 290833/34272
10 4357 -1186623433/80539200
10 4358 -99743406211/1208088000
10 4359 -226573/52640
10 4360 1010447981/151011000
10 4361 1807/544
10 4362 -44688781/12852000
10 4363 -525584851/51408000
10 4364 130269791/8568000
10 4365 26008777/612000
10 4366 -288423493/8883000
10 4367 -32608691/267750
10 4368 -5865737/95200
10 4369 10270965323/134232000
10 4370 -3636687521441/48726216000
10 4371 -14348858099/338376500
10 4372 419791147/12852000
10 4373 127657279/2570400
10 4374 181456663/8568000
10 4375 18665305789/115056000
10 4376 -82106883/2796500
10 4377 -34386073/4284000
10 4378 -25995659/2856000
10 4379 -58709477/2142000
10 4380 -377361/47600
10 4381 227966939/6292125
10 4382 -27/16
10 4383 -245826433/19278000
10 4384 270884167/100674000
10 4385 -1544728507/28764000
10 4386 485431049/8568000
10 4387 -217082311/5593000
10 4388 -88431062843/604044000
10 4389 5078163911/201348000
10 4390 -183753229/96647040
10 4391 5071306/251685
10 4392 33235547/2856000
10 4393 287/136
10 4394 -10307281/8568000
10 4395 -569/280
10 4396 50231387/6426000
10 4397 2
10 4398 1
10 4399 1065581/76500
10 4400 -875711/428400
10 4401 5339297/952000
10 4402 3/16
10 4403 288488/44625
10 4404 22496261/4284000
10 4405 -1387933/238000
10 4406 5656229/1071000
10 4407 78557509/5140800
10 4408 1154329/214200
10 4409 4891577/252000
10 4410 -724219/476000
10 4411 17/16
10 4412 86917/1400
10 4413 -64984903/1428000
10 4414 2388983/214200
10 4415 257369573/5712000
10 4416 -325021021/12852000
10 4417 2553727/71400
10 4418 365333803/6426000
10 4419 -1629679571/12852000
10 4420 258912947/6426000
10 4421 18719171/816000
10 4422 -14629999/4284000
10 4423 -649439/1224000
10 4424 1006439/1224000
10 4425 -1/24
10 4426 3/16
10 4427 -485559073/51408000
10 4428 -1724036911/154224000
10 4429 -497761913/6426000
10 4430 -410439/38080
10 4431 -35592559/5140800
10 4432 117240983/25704000
10 4433 -7046233/1512000
10 4434 137322233/25704000
10 4435 -3382861/33600
10 4436 534673/114240
10 4437 -44257021/8568000
10 4438 7592507/2142000
10 4439 -2294479/535500
10 4440 -4
10 4441 1
10 4442 4
10 4443 -8
10 4444 3/4
10 4445 -5/32
10 4446 -1031629/95200
10 4447 -330261/476000
10 4448 5422601/535500
10 4449 -5/48
10 4450 373/376
10 4451 -3289/2800
10 4452 2583/2720
10 4453 -11289/13600
10 4454 19787/2800
10 4459 2
10 4460 1
10 4461 -16653/13600
10 4462 -25817311/22215600
10 4463 -90932203/88862400
10 4464 -84699/6800
10 4465 26011/6800
10 4466 129151003/29620800
10 4467 -19170797/29620800
10 4468 4813569/639200
10 4469 -1919/1632
10 4470 146013401/106634880
10 4471 1/16
10 4472 -85250951/13329360
10 4473 -112835191/44431200
10 4474 10825863319/266587200
10 4475 22801431/319600
10 4476 -87963521/1645600
10 4477 -71242913/29620800
10 4478 -493275221/31363200
10 4479 12054457/255680
10 4480 -18654121/639200
10 4481 2941613/79900
10 4482 6453/13600
10 4483 -10640617/1278400
10 4484 10691647/127840
10 4485 -7755569/639200
10 4486 215051/639200
10 4487 372385249/40269600
10 4488 -113/188
10 4489 -178387/31960
10 4490 113/188
10 4491 -383/188
10 4492 -1391/188
10 4493 7881/752
10 4494 81409/23970
10 4495 -393/94
10 4496 -5/47
10 4498 113/188
10 4499 1477/188
10 4500 -3991/752
10 4501 1246251/44744
10 4502 -1527/2800
10 4503 1717/376
10 4504 -2931/188
10 4505 -6385/376
10 4506 1009/376
10 4508 42553823/1118600
10 4509 1189/2800
10 4510 151002377/17258400
10 4511 -98374063/241617600
10 4512 115199/13536
10 4513 -12563563/710640
10 4514 3959219/2131920
10 4515 -5257243721/30202200
10 4516 437619603/2237200
10 4517 1978621/11900
10 4518 19253/752
10 4519 2534/47
10 4520 57385927/5033700
10 4521 3501347/214200
10 4522 1060249/67680
10 4523 1364686397/8629200
10 4524 4531169/304560
10 4525 257813/7520
10 4526 -8241517/315840
10 4527 3/2
10 4528 5660813/282000
10 4529 621601/357000
10 4530 75507949/14382000
10 4531 7083779/1598000
10 4532 -505939/94000
10 4533 92856829/11186000
10 4534 200161/15980
10 4535 -568523/47940
10 4536 -1/4
10 4537 -1/4
10 4540 -1963427/57528
10 4541 -533/300
10 4542 -27/16
10 4543 -763188527/17258400
10 4544 -3131/7200
10 4545 60453503/103550400
10 4546 -229525969/51775200
10 4547 1684599899/12943800
10 4548 -49799863/239700
10 4549 -90250391/479400
10 4550 -270194887/8629200
10 4551 329413753/8629200
10 4552 -3345594071/25887600
10 4553 -3289/2800
10 4554 -18737/1400
10 4555 8243/1400
10 4556 -3459079/473760
10 4557 89/1120
10 4558 -371397/105280
10 4559 21818341/473760
10 4560 1289/1800
10 4561 7349/1800
10 4562 -1067/225
10 4563 3/2
10 4564 -3396779/159800
10 4565 -90093/7990
10 4566 3/4
10 4567 -3609/752
10 4568 286259/23970
10 4570 711/188
10 4571 9031/752
10 4572 -386093/306000
10 4573 24615/752
10 4574 619/47
10 4575 20776151/838950
10 4576 135/94
10 4577 1095821/95880
10 4578 -135/94
10 4579 -782893/47940
10 4580 -135/94
10 4581 -153554/3995
10 4582 196337/639200
10 4584 1761169/2556800
10 4585 35/24
10 4586 -13/6
10 4587 -11/8
10 4588 25/24
10 4589 -59/24
10 4590 1/12
10 4591 1/3
10 4592 -5/12
10 4593 -671/432
10 4594 -29/6
10 4595 -235/24
10 4596 101/48
10 4597 1051/544
10 4598 124/135
10 4599 26566/2115
10 4600 1072559/78960
10 4601 -551/280
10 4602 -389/68
10 4603 189/94
10 4604 -4769/1360
10 4605 1/8
10 4606 1/4
10 4607 -7/8
10 4608 -41/24
10 4609 -25/4
10 4610 -103/24
10 4611 313/112
10 4612 -2441/840
10 4613 332/153
10 4614 -151/136
10 4615 227/752
10 4616 5763/752
10 4617 9/16
10 4619 -383/282
10 4620 -3/16
10 4621 -11/16
10 4622 1/12
10 4623 -3/16
10 4624 -11/16
10 4625 1/12
10 4626 -343/752
10 4628 -391/360
10 4629 -131/280
10 4630 733/2700
10 4631 8107/1700
10 4632 9671/2100
10 4633 135/94
10 4634 -11/72
10 4635 5/24
10 4637 -8
10 4641 -383/188
10 4643 12669/1700
10 4644 -143801/20400
10 4645 9/4
10 4647 46603/2700
10 4648 -9299/1400
10 4649 -2739/350
10 4650 9749/2800
10 4651 92361/2800
10 4652 88/75
10 4653 817/600
10 4654 -179/400
10 4655 273/100
10 4657 205391/178500
10 4658 181/24
10 4659 9/4
10 4660 7457/27200
10 4661 15631/2448
10 4662 7/12
10 4663 3/2
10 4664 -2179/450
10 4665 56429/3600
10 4666 -143529/13600
10 4667 -239/1800
10 4668 1/12
10 4669 1/4
10 4670 -1019/175
10 4671 -4361/400
10 4672 -5/24
10 4673 3/4
10 4675 153/200
10 4676 -3593/1350
10 4678 3/4
10 4679 -3623/2400
10 4680 -195361/67200
10 4681 3903/3400
10 4682 5279/1360
10 4683 -368623/40800
10 4684 6667/6800
10 4685 564799/81600
10 4686 5867/6800
10 4687 -29691109/367200
10 4688 16349/12960
10 4689 166/175
10 4690 -75749/8400
10 4691 309/175
10 4692 -177413/40320
10 4693 149/350
10 4694 -1289/1800
10 4695 1289/1800
10 4696 -719/1800
10 4697 477/2720
10 4698 533/175
10 4699 -299/560
10 4700 -7/16
10 4702 -3/4
10 4703 3/4
10 4704 -3/8
10 4705 1/6
10 4707 -4
10 4708 1
10 4709 4
10 4710 -8
10 4712 8
10 4713 -8
10 4714 -211/5600
10 4715 -457/1800
10 4716 1/8
10 4717 -347/27200
10 4718 -490517/10200
10 4719 -39496841/1101600
10 4720 -8751/1700
10 4721 1023221/20400
10 4722 9481/850
10 4723 18570703/1101600
10 4724 -12691337/183600
10 4725 6562397/61200
10 4726 304127/16800
10 4727 -11105287/604800
10 4728 332027/10080
10 4729 -22591/3600
10 4730 -316547/64800
10 4731 -11363/8400
10 4732 -717/350
10 4733 -2577/560
10 4734 356/35
10 4735 6829/4200
10 4736 37999/8100
10 4737 172963/32400
10 4738 -133/225
10 4739 115369/16200
10 4740 -1541/360
10 4741 -227/2520
10 4742 230173/24300
10 4743 -140027/30600
10 4744 26429/3600
10 4745 -55577/97200
10 4746 1501/300
10 4747 9401/4860
10 4748 -413857/10200
10 4749 172099/13600
10 4750 -6627299/550800
10 4751 20827/2800
10 4752 -2503/1400
10 4753 2120767/100800
10 4754 73267/100800
10 4755 -11289/13600
10 4756 -1303433/122400
10 4757 -2657/2800
10 4758 9677/4032
10 4759 -4082707/367200
10 4760 1041/13600
10 4761 28391/6800
10 4762 233/24
10 4763 9511/3400
10 4764 -61759/13600
10 4765 -2921/1700
10 4766 15/16
10 4767 -5625353/367200
10 4768 -10767/13600
10 4769 3/4
10 4770 -1/3
10 4771 -493/2800
10 4772 60779/302400
10 4773 10397/3780
10 4774 366761/50400
10 4775 1440409/30240
10 4776 7/16
10 4777 197/7200
10 4778 165289/129600
10 4779 4493/675
10 4780 411343/32400
10 4781 633/2800
10 4782 22549/4200
10 4783 229/24
10 4784 4861/1400
10 4785 2043/1400
10 4786 -15517/2800
10 4787 -107/200
10 4788 15/16
10 4789 1079/2800
10 4790 -187/1350
10 4791 -457/300
10 4792 5231/3600
10 4793 11371/16200
10 4794 401/400
10 4795 -2339/600
10 4796 59377/16200
10 4797 3/16
10 4798 113941/194400
10 4799 29843/21600
10 4800 31267/3600
10 4801 3/4
10 4802 26589/13600
10 4803 -378319/244800
10 4804 -354557/244800
10 4805 1199/8100
10 4806 54/25
10 4807 2297/225
10 4808 -1111/6800
10 4809 -45551/13600
10 4810 2190077/45900
10 4811 -29/225
10 4812 29/225
10 4813 -239/1800
10 4814 10469/8100
10 4815 3/4
10 4816 6189/6800
10 4817 -2851/800
10 4818 -10763/2800
10 4819 -92667/2800
10 4820 3/4
10 4821 1607/1400
10 4822 -2237/560
10 4823 1597/544
10 4824 49/48
10 4825 -3/4
10 4826 -13/32
10 4827 361/112
10 4828 -7/16
10 4829 -3/16
10 4830 -19/48
10 4831 2/9
10 4832 -3/4
10 4833 1/3
10 4834 -5/4
10 4835 1/3
10 4836 -5/4
10 4837 1/9
10 4838 -3/4
10 4839 1/3
10 4840 7/16
10 4841 -7/16
10 4842 -3/8
10 4843 -89/72
10 4844 -9/8
10 4845 -29/24
10 4846 -3/4
10 4847 -1/2
10 4848 -7/24
10 4849 -1/2
10 4850 -2/3
10 4851 -1/3
10 4852 1/3
10 4853 3/4
10 4854 3/4
10 4855 2/3
10 4856 -1/3
10 4857 -3/4
10 4858 3/4
10 4859 -3/4
10 4860 3/4
10 4861 -1/32
10 4862 1/64
10 4863 1/128
10 4864 -1/32
10 4865 1/64
10 4866 1/128
10 4867 3/64
10 4868 -1/32
10 4869 3/64
10 4870 -1/32
10 4871 1/32
10 4872 3/32
10 4873 1772828190199552108951/126783275173632000
10 4874 25471865201435747771647/116698241921184000
11 0 -220285/5184
11 1 3
11 2 919/216
11 5 3223/288
11 6 3223/288
11 7 919/216
11 10 -3655/144
11 11 175/48
11 12 -49/12
11 13 1/8
11 14 1/8
11 15 5/16
11 16 5/16
11 17 -49/12
11 20 -193/24
11 21 -289/96
11 24 157/48
11 25 157/48
11 26 -9/16
11 29 -59/24
11 31 -1/8
11 37 -1/8
11 40 -419/72
11 41 -151/144
11 42 157/48
11 45 25/2
11 46 -419/72
11 47 157/48
11 50 99/8
11 51 -289/96
11 54 -59/24
11 59 181/48
11 60 -181/48
11 61 175/48
11 62 -175/48
11 63 -211/48
11 64 -1/8
11 65 211/48
11 66 -211/48
11 68 211/48
11 70 1/8
11 71 -49/12
11 72 -49/12
11 73 5/16
11 74 5/16
11 77 -151/24
11 78 527814253723/4636678464
11 79 882563725/28621472
11 80 -138807017/8781588
11 81 -1896303210865/6955017696
11 82 3695150157011/9273356928
11 83 109717502029/281010816
11 84 3959/648
11 85 27993601/3099384
11 86 -594342047/90915264
11 87 -4752781/459168
11 88 -4954078211/204559344
11 89 -5120072935639/4636678464
11 90 26847123041/2318339232
11 91 -43903405247/1159169616
11 93 -199610441/12397536
11 94 72286582243/2318339232
11 95 -2221/324
11 96 194961365/12397536
11 97 26115599/4132512
11 98 1991/108
11 99 2497/648
11 100 -33216738949/579584808
11 101 8147153653/140505408
11 102 348519341/7805856
11 103 -348519341/7805856
11 104 -1903/324
11 105 -88788631/12397536
11 106 -339577141/34093224
11 107 -5926241381/70252704
11 108 38465266786817/27820070784
11 109 -37292729927369/13910035392
11 110 173242572169/2318339232
11 112 -38992273/4132512
11 113 817039/6198768
11 114 4870943037535/1545559488
11 115 2227871569375/2318339232
11 116 -346278856877/386389872
11 117 25/36
11 118 21/44
11 119 -22883/7128
11 120 11/6
11 121 -2987683159/25569918
11 122 -2888937072575/1545559488
11 123 -966094471913/1545559488
11 124 1175/108
11 125 -1451767/1033128
11 126 496493797/136372896
11 127 -11/6
11 128 12929658785/272745792
11 129 2182252204261/1545559488
11 130 833/432
11 131 1771/648
11 132 -935/108
11 133 -407/216
11 134 -3001/324
11 135 930899/4132512
11 136 600619/387423
11 137 -9259343/4132512
11 138 -21/44
11 139 -131832181/17046612
11 140 -3899053463/272745792
11 141 -7386557/2066256
11 142 21/44
11 143 1785075613/68186448
11 144 32016319/2755008
11 145 -3499633/1377504
11 146 137918033507/1636474752
11 147 974237479/8265024
11 148 3629267/344376
11 149 -1290142885/136372896
11 150 -212108921/23417568
11 151 -109413523393/579584808
11 152 13537295/1377504
11 153 -16903912633/386389872
11 154 -4766929156325/4636678464
11 155 -460091/38264
11 156 -778327835/45457632
11 157 -11/4
11 158 -79778/43047
11 159 -8271059903/272745792
11 162 11/24
11 163 -11/18
11 164 87045/38264
11 165 -135/176
11 166 7019261231803/6182237952
11 167 -16010585747/632274336
11 168 8025539507/386389872
11 169 -721286252/72448101
11 170 6855710701/2318339232
11 171 1981704695/64398312
11 172 337/162
11 173 38992273/6198768
11 174 66338953/12397536
11 175 -4565/432
11 176 -2497/1296
11 177 -21449874769/386389872
11 178 9146198957/579584808
11 179 6437283557/128796624
11 180 -6388984823/128796624
11 181 77/162
11 182 -38992273/3099384
11 183 12541445/1033128
11 184 208603661/35126352
11 185 -723894231/28621472
11 186 -6990387515/386389872
11 189 -38992273/3099384
11 190 6990387515/386389872
11 191 27674538053/2318339232
11 192 -79799718643/2318339232
11 193 -3/4
11 194 -27046654511/1159169616
11 195 1779623527/35126352
11 196 421/216
11 197 -26115599/2066256
11 198 -18732573725/386389872
11 199 1315/648
11 200 -2057/648
11 201 55/27
11 202 407/216
11 203 679/216
11 204 77167507/12397536
11 205 -38992273/12397536
11 206 -38992273/12397536
11 207 42907439/12397536
11 208 -8016727/1377504
11 209 -737/72
11 210 55/27
11 211 -1859/648
11 212 -2497/648
11 213 -112/9
11 214 277/108
11 215 -3/8
11 216 -28931235331/579584808
11 217 451/72
11 218 6142361123/144896202
11 220 3/8
11 221 -143/324
11 222 -473/72
11 223 -3/8
11 226 -7178472757/289792404
11 227 -737/432
11 228 13/9
11 229 -4565/432
11 231 62204285291/818237376
11 232 1035300835/421516224
11 233 -4173586747/70252704
11 234 4173586747/70252704
11 235 2783/324
11 236 -177679805/24795072
11 237 127560127/68186448
11 238 -1147806811/17563176
11 239 -348519341/15611712
11 240 348519341/7805856
11 241 189915065/45457632
11 242 5210499425/70252704
11 243 -351446537/15611712
11 244 -189915065/45457632
11 245 -5184154661/70252704
11 246 1903/648
11 247 143/324
11 248 -407/36
11 249 88788631/24795072
11 250 66215827/12397536
11 251 7401901/344376
11 252 -646276747/45457632
11 253 118977/19132
11 254 -199424405/23417568
11 255 -525226685/7805856
11 256 1569394027/32199156
11 257 -481412449/45457632
11 258 -14574289817/579584808
11 259 -260425741/68186448
11 260 387923/172188
11 261 11467254991/93670272
11 262 -135652395404147/83460212352
11 263 30063471754357/9273356928
11 264 -31788261385453/27820070784
11 266 38992273/12397536
11 267 -118610897/24795072
11 268 -96867420664435/27820070784
11 269 -50057853101/31223424
11 270 30748805952439/13910035392
11 271 51145471087921/13910035392
11 272 1376117135479/6955017696
11 273 -37292729927369/13910035392
11 275 -29039945/3099384
11 276 38992273/4132512
11 277 38992273/4132512
11 278 -817039/12397536
11 279 -817039/6198768
11 280 13075704335831/13910035392
11 281 29849301154397/13910035392
11 283 14574289817/579584808
11 284 -3/16
11 285 -16396013714171/10432526544
11 286 3381608187019/27820070784
11 287 -3321998818957/4636678464
11 288 7/24
11 289 -63/88
11 290 1562226331/272745792
11 291 -11/12
11 292 -1985972107/45457632
11 293 -1811191920289/3091118976
11 294 1050799591507/2318339232
11 295 -59/24
11 296 -197034703/136372896
11 297 11/6
11 298 97524681235/818237376
11 299 199394515271/144896202
11 300 97/72
11 301 11/8
11 302 11/9
11 303 -22/9
11 304 -1/24
11 305 -21/88
11 306 21/44
11 307 21/22
11 308 396456175/545491584
11 309 -158056361/30305088
11 310 -1497139267/136372896
11 311 -121/36
11 312 44/9
11 313 22475787907/136372896
11 314 69576175705/818237376
11 315 3/8
11 316 -73632291083/818237376
11 317 3/8
11 318 -5806347372059/3477508848
11 319 -1356977/153056
11 320 6437283557/128796624
11 321 -14840108613397/13910035392
11 322 13/24
11 323 189915065/45457632
11 324 11/9
11 325 8246634683/818237376
11 328 -72839860727/2318339232
11 329 -94188271/17046612
11 330 1/12
11 331 -11/24
11 332 -51/176
11 333 10309672625803/27820070784
11 334 270840697531/1159169616
11 335 -47/18
11 336 1806489/153056
11 337 11552275/8265024
11 338 148045/86094
11 339 -20353898251/818237376
11 340 -1178498813839/2318339232
11 341 -91/108
11 342 -539/72
11 344 463/108
11 345 -25573681/4132512
11 346 -4537259/2066256
11 347 1029649/688752
11 348 -6120077/258282
11 349 206346883/10101696
11 350 -18489829/22728816
11 351 4976759/1377504
11 352 -2448493/229584
11 353 -6196075345/74385216
11 354 -2987683159/25569918
11 355 -1738229/344376
11 356 2825296541/136372896
11 357 -13/24
11 358 -4340116801205/4636678464
11 359 -75298781/1300976
11 360 -6437283557/128796624
11 361 455368670221/818237376
11 362 -15483227/688752
11 363 -189915065/45457632
11 364 -11/9
11 365 3188467897/102279672
11 368 73226250599/2318339232
11 369 94188271/17046612
11 370 1/12
11 371 933685/344376
11 372 21/44
11 373 -46028279956735/55640141568
11 374 2053/1944
11 375 -2783/1296
11 376 -869/432
11 377 473/648
11 378 -272/81
11 379 -143/648
11 380 -605/648
11 381 -737/162
11 382 451/144
11 383 935/108
11 384 143/162
11 385 935/216
11 386 -5/6
11 387 25/162
11 388 -3/8
11 389 3/8
11 390 -53/9
11 391 2057/324
11 392 -3/8
11 393 3/8
11 394 143/324
11 395 -407/144
11 396 -3/8
11 399 3/8
11 400 737/432
11 401 -25/36
11 402 4565/432
11 404 77911/15552
11 405 -47126261/18596304
11 406 -8219921/1549692
11 407 119623043/8265024
11 408 21/88
11 409 -808181171/68186448
11 410 98239/6198768
11 411 -1559297/4132512
11 412 -21/44
11 413 -108993859/22728816
11 414 -5243429/2755008
11 415 2351467/516564
11 416 63/88
11 417 21/44
11 418 5022137/1377504
11 419 461458535/68186448
11 420 4283371/688752
11 421 -38992273/3099384
11 422 77502229/6198768
11 423 -357053/688752
11 424 21/22
11 425 26267195/4132512
11 426 -21707561/2066256
11 427 21/44
11 428 3021173225/1636474752
11 429 -14021653/74385216
11 430 4681897/4132512
11 431 630120325/49590144
11 432 1132076543/181830528
11 433 5444137/2755008
11 434 -1559297/4132512
11 435 788912149/90915264
11 436 143592569/30305088
11 437 72631/229584
11 438 -260425741/34093224
11 439 -730562407/45457632
11 440 -4283371/688752
11 441 38992273/3099384
11 442 -3149286385/136372896
11 443 -357053/172188
11 444 -21/22
11 445 -26267195/4132512
11 446 -260425741/68186448
11 447 21707561/2066256
11 448 -21/44
11 449 -6571966529/818237376
11 450 -89757547/8265024
11 451 3169311/153056
11 452 616091/459168
11 453 -345553/76528
11 454 -121/144
11 455 -2499341/172188
11 456 -387923/172188
11 457 -60968843/2755008
11 458 -45621651655/446311296
11 459 -271313830801/1636474752
11 460 55848883367/818237376
11 461 58795513897/409118688
11 463 260425741/68186448
11 464 3/16
11 465 -90733908839/9818848512
11 466 -1103221/153056
11 467 64421369147/818237376
11 468 207718127/11708784
11 469 38871664453283/13910035392
11 470 2908541579/23417568
11 471 -175346881/35126352
11 472 21399628688615/13910035392
11 473 3312721/86094
11 474 9543487/344376
11 475 517/144
11 476 2818453/172188
11 477 -4470599075/409118688
11 480 1776506164/72448101
11 481 260425741/68186448
11 482 4/9
11 483 -1559251/344376
11 484 51/88
11 486 22
11 487 86552845573/2318339232
11 488 3577161695/144896202
11 489 -15915389561/257593248
11 490 70301965279/1159169616
11 491 7868079677261/6955017696
11 492 86278382251/1159169616
11 493 3577161695/289792404
11 494 -43866835459/2318339232
11 495 29039945/3099384
11 496 -9222811899055/13910035392
11 497 3271961987465/6955017696
11 498 -371490067/26344764
11 499 -20265997/1951464
11 500 7758057565/386389872
11 501 77106139955/2318339232
11 502 -7226771491/386389872
11 503 8225707963/210758112
11 504 560428547/23417568
11 505 -5531335/35126352
11 506 9462731327459/13910035392
11 507 -170720695261/515186496
11 508 -383030250023/772779744
11 509 1262807899/17563176
11 510 -6572228801/35126352
11 513 1090596677/272745792
11 514 260425741/68186448
11 515 -34241107/3367232
11 516 8858949481/272745792
11 517 15627491293/204559344
11 518 705605845/68186448
11 519 260425741/136372896
11 520 -50855965/8523306
11 521 1331/1296
11 522 -10891979249/74385216
11 523 -1918820147/818237376
11 524 145087823/6198768
11 525 5243125/90915264
11 526 -5753929745/272745792
11 527 -260425741/90915264
11 528 -482543431/24795072
11 529 14675866655/818237376
11 530 -38992273/6198768
11 531 -38992273/6198768
11 532 -77167507/12397536
11 533 -29039945/3099384
11 534 115342741/12397536
11 535 46121813/4132512
11 536 -14468387/2755008
11 537 676165/516564
11 538 -3253859/918336
11 539 14618959/1377504
11 540 22019945/2755008
11 541 -2110229/688752
11 542 -308459/2755008
11 543 -160273/43047
11 544 1589977/306112
11 545 5203991/344376
11 546 184291/86094
11 547 -889697/688752
11 548 387923/172188
11 549 -676165/344376
11 550 74707/344376
11 551 -63247117/1377504
11 552 143/648
11 553 143/648
11 554 2783/1296
11 555 -1331/1296
11 556 -319/162
11 557 -121/108
11 558 -11/8
11 559 -55/72
11 560 583/216
11 562 715/144
11 563 -22/3
11 564 -341/144
11 565 22
11 566 -11/9
11 567 11/18
11 568 -11/6
11 570 -11/6
11 572 -87/176
11 573 45/88
11 574 21/44
11 575 -57/88
11 576 -9/44
11 577 -3/16
11 582 383391021443/2318339232
11 583 12273146892845/4636678464
11 584 -29695357828965617615863/23106251900394432000
11 585 -552208045156483188791/420113670916262400
11 586 61705540237406149549/63653586502464000
11 587 112803410714241582843961/34659377850591648000
11 588 -214811138160071088197/37755313562736000
11 589 -104595493005399415757599/23106251900394432000
11 590 1581835004331003784319/525142088645328000
11 591 -296078780867006051777/140037890305420800
11 592 474381139632174897281/350094725763552000
11 593 -1843343655184392611/224659717067520
11 594 5331253356900694167757/6931875570118329600
11 595 261015062352380869976339/11553125950197216000
11 596 -53803186288049463311/87523681440888000
11 597 139836675597547381547/175047362881776000
11 598 1360472872152698877359/900243580534848000
11 599 -735117472705087183637/262571044322664000
11 600 -2153653557716318281859/700189451527104000
11 601 45570115519655320229/87523681440888000
11 602 -199584025196738535629/140037890305420800
11 603 380181922841060719/530446554187200
11 604 -849367706935858993/205938073978560
11 605 198081842399612156687/196928283241998000
11 606 13805265817856046648287/1050284177290656000
11 607 -1449871141351599541/1989174578202000
11 608 -649291459012620253/370470609273600
11 609 75997950272527865383/31826793251232000
11 610 200787541423550457847/63653586502464000
11 611 -337376827455320977/795669831280800
11 612 218129044152676271/397834915640400
11 613 -213496204421576957/29174560480296000
11 614 4358699771406247/3744328617792
11 615 -215813267594620559/625169153149200
11 616 -129801551437057116409/15913396625616000
11 617 -546693138898758156378323/34659377850591648000
11 618 154798804626095924045687/4621250380078886400
11 619 -109125157514540567249/900243580534848000
11 620 -942340350836869958341/157542626593598400
11 621 778388786714773453/198917457820200
11 622 -460318346886645016321/140037890305420800
11 623 1086405958413989453/66194380921680
11 624 -7314049155451345477/6703941557174400
11 625 -5299729221300988245653/91691475795216000
11 626 -15689932277467074047137/1050284177290656000
11 627 22931850964031831823751/4621250380078886400
11 628 166544410474930692713/18755074594476000
11 629 -109579392724612801477/20005412900774400
11 630 149285266154447152001/35009472576355200
11 631 -12246217258090414903/449319434135040
11 632 267542617491193533077/80230041320814000
11 633 70212646620442135136531/1050284177290656000
11 634 50738233679077351773097/7702083966798144000
11 635 141764679832216576133/15913396625616000
11 636 -9079823087856569327/1591339662561600
11 637 127008339973325744243/29174560480296000
11 638 -4021985455936515727/149773144711680
11 639 3456118739246771899247/1575426265935984000
11 640 110575937699858031274981/5776562975098608000
11 641 124067037109957/195710256000
11 642 -868766818105483/1671575275800
11 643 743639594717669119/858075308244000
11 644 1261085233424131/1337260220640
11 645 -1158492644677774951/2725650979128000
11 646 -1435954240579936216019/52514208864532800
11 647 -131906774441539/624054769632
11 648 3576904714321708717/8237522959142400
11 649 -59041955564856443/37443286177920
11 650 10591504879840223/68646024659520
11 651 1299176006837753457937/70018945152710400
11 652 -89700783174706799/429037654122000
11 653 294159953459139601/164750459182848
11 654 -1848917064994159/5477076435600
11 655 -168754136892283929047/11669824192118400
11 656 11727342692479/54383857920
11 657 7204366458183750967/1853442665807040
11 658 17327704486893522557/224659717067520
11 659 -1527143449086008243417/1359191288258496000
11 660 -131446262861908459960331/11553125950197216000
11 661 -3254449945021/61181840160
11 662 -180478109356921933/6067818251154000
11 663 14462893299299243/212178621674880
11 664 938171492346315271343/412611641078472000
11 665 -36618289998707/20801825654400
11 666 3664121366510094899/10940460180111000
11 667 67187840637654409947259/5776562975098608000
11 668 55855991/6069627
11 669 3484116481760669339/10296903698928000
11 670 341856037/17258400
11 671 -16838974701079/433371367800
11 672 177334995347935926293/679595644129248000
11 673 -1059127/302400
11 674 153217/32400
11 675 -60431/12240
11 676 -3813061/1224000
11 677 -554187/238000
11 678 -24063/13600
11 679 -15613/3780
11 680 30251/4860
11 681 1146686760389/61181840160
11 682 37/132
11 683 -3516402371823252339661/32361697339488000
11 684 11055282548864846099/87523681440888000
11 685 63284254792943131987/175047362881776000
11 686 250084838735151659353/700189451527104000
11 687 10193015400668115383/23339648384236800
11 688 -66198281996160621319/87523681440888000
11 689 23987600724446933699/29174560480296000
11 690 -118748182202297159/148188243709440
11 691 -4285271791096823647/17504736288177600
11 692 -349869835848580163/686460246595200
11 693 739562568642448603/2652232770936000
11 694 2640837751004027023/1555976558949120
11 695 -147131885917961440651/175047362881776000
11 696 -6007873237043413/55176473721600
11 697 -76106382786633679309/87523681440888000
11 698 23741335483870048553/17504736288177600
11 699 -4954304264390133479/4167794354328000
11 700 4248255708897149537/3334235483462400
11 701 -2979105696199955549/7956698312808000
11 702 339705767101022101/147098624270400
11 703 -816647758309033/4836898670400
11 704 -237430015737410654447/87523681440888000
11 705 -47964008794561132068043/6301705063743936000
11 706 25561833629113342373207/1575426265935984000
11 707 255393514169640905257/262571044322664000
11 708 19/24
11 709 188722283451252469/374432861779200
11 710 -1981389252861637/4405092491520
11 711 -3520478885118327980647/175047362881776000
11 712 -19970279316824320987/3089071109678400
11 713 130925778991051305761/20593807397856000
11 714 1758969482827273/8667427356000
11 715 86607700540414483/4118761479571200
11 716 -69425806629574333/114410041099200
11 717 57059481774608693/26745204412800
11 718 19954157062845345133/6619438092168000
11 719 1272896192520926658227/116698241921184000
11 720 454974082359919532489/116698241921184000
11 721 148404260294023315/116698241921184
11 722 -17385569488843242287/17504736288177600
11 723 89195723987871007/294692530104000
11 724 -824982730749888101/411876147957120
11 725 -406003313658305434969/262571044322664000
11 726 -1287760283915533598111/175047362881776000
11 727 -72301487851/72808875
11 728 -380440283447899/1337260220640
11 729 125756445389720011/468041077224000
11 730 -129695815039/698965200
11 731 14415067696643/24463782000
11 732 -99924738063605487743/87523681440888000
11 733 -23049831217820707/53490408825600
11 734 122792368585198133/124810953926400
11 735 -9043133908750393/5349040882560
11 736 483259028419/7364136384
11 737 98938408407208987553/23339648384236800
11 738 -65459640127684469/1716150616488000
11 739 -165504474366344039/187216430889600
11 740 -257976727829/46025852400
11 741 1507077591218931689/11669824192118400
11 742 1058735015746949/445753406880
11 743 392968352363/698965200
11 744 72669847030187761/68646024659520
11 745 -104252760388927035737/46336066645176000
11 746 -339006449205459071909/87523681440888000
11 747 -7661020603207/41273463600
11 748 347112301681525733/1544535554839200
11 749 -63573164299948579/1060893108374400
11 750 363650931681389896757/262571044322664000
11 751 -75701273129537/1300114103400
11 752 280764080448786401/2574225924732000
11 753 1719989120175518628827/262571044322664000
11 754 -90646671797/3439455300
11 755 28964988046923202/80444560147875
11 756 2226558931/77662800
11 757 -1446455433227/12382039080
11 758 429764747318241293/551619841014000
11 759 5/2
11 760 -9619/4050
11 761 -15/2
11 762 13996129/1224000
11 763 4392733094343823601/29174560480296000
11 764 -10984192397/116494200
11 765 179/54
11 766 -50099/9720
11 767 -138919434970013/2228767034400
11 768 623/1056
11 769 -52350675041442610245751/4201136709162624000
11 770 26884483467725599337/95480379753696000
11 771 9338846674319/156751345800
11 772 12768097935454129/31202738481600
11 773 -841331122973158801/663058192734000
11 774 7332813887677924859/7956698312808000
11 775 -3441730250920186051/6365358650246400
11 776 4347636426636569357/8752368144088800
11 777 -255596355954895681/74886572355840
11 778 257142330319429/1209224667600
11 779 38875069586226165317/7956698312808000
11 780 231661435228946004187/25932942649152000
11 781 -20438864421099493067/1178770120416000
11 782 -4034721318736327/72035951803200
11 783 -112920507261949/815757868800
11 784 1530279626718617/4486668278400
11 785 269459141806551044947/12966471324576000
11 786 1793799899126762347/294692530104000
11 787 -1846935441553427881/294692530104000
11 788 5557392318646286453/7956698312808000
11 789 -2651891286596338343/6365358650246400
11 790 23255534785731369271/58349120960592000
11 791 -2350890778742549/832073026176
11 792 -21596222246106449/25259359723200
11 793 -3451412482126126381/397834915640400
11 794 -7527178211563523/2104946643600
11 795 -5550540717321368453/7956698312808000
11 796 539274849014882969/909336950035200
11 797 -22075831493011899811/58349120960592000
11 798 2350890778742549/832073026176
11 799 96716232599677321/277852956955200
11 800 217149570900421434467/31826793251232000
11 801 -490460214661/4659768000
11 802 345474513614861/1337260220640
11 803 109707605137153951/514845184946400
11 804 -76927165333/698965200
11 805 -31269661/3499200
11 806 -3524619681959764679/3978349156404000
11 807 -307582131952523/11012731228800
11 808 -39032480513341727/64355648118300
11 809 65702699894636209/187216430889600
11 810 -164936623699/16736673600
11 811 -31977716333062427/58938506020800
11 812 -13508616890950051/205938073978560
11 813 75504426915858547/114410041099200
11 814 -2246638688323/94841150400
11 815 -145202192835912918043/87523681440888000
11 816 1584999491/10790448
11 817 157422337259271461/37443286177920
11 818 86574621418069/113502024900
11 819 193054537152324869/250067661259680
11 820 -97754657/5395224
11 821 -604489770443/5503128480
11 822 53419376822871709/312027384816000
11 823 -4439062535969163/3638179384000
11 824 2588467148850505649/5304465541872000
11 825 -7614569965978490821/21880920360222000
11 826 -87010090949029002749/12966471324576000
11 827 33705571/899204
11 828 -535104607945984001/2059380739785600
11 829 19103893/224801
11 830 -41187933815221/151336033200
11 831 -347/850
11 832 4
11 833 5105799282494617661/29174560480296000
11 834 1592680709708383/22882008219840
11 835 -118395046589/30590920080
11 836 52578865540066372267/127307173004928000
11 837 1718772012608684879873059/83182506841419955200
11 838 -769471818422244731994457/13863751140236659200
11 839 922490813065671296843779/69318755701183296000
11 840 50045543345683669764551/1575426265935984000
11 841 -55808613049625002057/2829048288998400
11 842 534043891087644408389/35009472576355200
11 843 -6614950577285755571089/74137706632281600
11 844 108122686180373149481/21069530608262400
11 845 5338694304017896889209081/34659377850591648000
11 846 3303312077031211219962577/69318755701183296000
11 847 -33538487258119073667133/1237834923235416000
11 848 -12165943756542034716023/196928283241998000
11 849 2661781325916949381459/70018945152710400
11 850 -251853301960439611133/8752368144088800
11 851 595015601243509593809/3369895756012800
11 852 -32153331460335430463/2949734285156736
11 853 -5102494015705611897822361/17329688925295824000
11 854 -8175858954042357973609/4951339692941664000
11 855 51187139006416679993/23870094938424000
11 856 -43514823980238308231/46679296768473600
11 857 4757009932766377883/14003789030542080
11 858 22908749377463891/25958580753600
11 859 30687219299614807201/98324476171891200
11 860 1033296267534041256375823/34659377850591648000
11 861 47/48
11 862 346523814734599/2228767034400
11 863 -784191702537427/3343150551600
11 864 6266444771925009778637/87523681440888000
11 865 78272990379961211/374432861779200
11 866 -62751964518181/91772760240
11 867 86765949158521417/62405476963200
11 868 -406783277911/12273560640
11 869 -2154769256566559060921/46679296768473600
11 870 3797550869918483659/8237522959142400
11 871 -147575833626866437/93608215444800
11 872 600284012431/18410340960
11 873 317233111575581921743/8752368144088800
11 874 -1900379119/15305600
11 875 -865050541115260853347/4118761479571200
11 876 688882465234279/1374638791680
11 877 418545312646046336297/32774825390630400
11 878 -35320678/502215
11 879 -2875523387017/16364747520
11 880 32031857925461/597147984000
11 881 -4660957203267243693719/450121790267424000
11 882 -2601066121/120531600
11 883 -5787167342157013/55176473721600
11 884 -1806351897291849056162087/69318755701183296000
11 885 451505179/8035440
11 886 4499449599257/38184410880
11 887 -248242969/60265800
11 888 -53132969985071/229106465280
11 889 -14527/12096
11 890 5036929/168000
11 891 -499110648628600703/2917456048029600
11 892 204077/12600
11 893 -2402135117/241063200
11 894 -2531/396
11 895 23184807580439983968894401/83182506841419955200
11 896 -401120658141955869616297/34659377850591648000
11 897 2079259647445018893203/132035725145111040
11 898 5670822399553338821447/262571044322664000
11 899 -153656735763894210779/11669824192118400
11 900 3502316050689248745493/350094725763552000
11 901 -14870454760202877049/224659717067520
11 902 89457279548597270341/14066305945857000
11 903 2825483622655128410081/25932942649152000
11 904 9626054573487818863823/2888281487549304000
11 905 -435812804124240738347/21880920360222000
11 906 141785212388726503721/11669824192118400
11 907 -145865636475444862453/15913396625616000
11 908 2298023490487711883/37443286177920
11 909 -1127386203351387598783/3150852531871968000
11 910 -10838054733184208465389/105028417729065600
11 911 106013/116640
11 912 17741/4752
11 913 -37883396291911/71760427200
11 914 7757/1458
11 915 -28353787005671496967/23168033322588000
11 916 -3653308515541506395881/87523681440888000
11 917 -38459061185219/403800145056
11 918 13265243939731517/51484518494640
11 919 255003512479/18354552048
11 920 1116316775035377557/2059380739785600
11 921 81291969120900724997/3182679325123200
11 922 8350636720387399579/41187614795712000
11 923 -15659896318711877/23402053861200
11 924 -6387125977029850643/6864602465952000
11 925 -477611041556722292339/25006766125968000
11 926 -425923422839/20393946720
11 927 13802033569183141249/842473939003200
11 928 9614370096894124927/74886572355840
11 929 -5160677022618595087/1203534198576000
11 930 -3640679840530198253147/105347653041312000
11 931 50875486253/1092532860
11 932 2443734498140314766593/2038786932387744000
11 933 -520332798114031969/2652232770936000
11 934 716100015230268610856809/34659377850591648000
11 935 -12938412945046693/104009128272000
11 936 -6460125429759443759/29174560480296000
11 937 97428323244811602772471/4332422231323956000
11 938 9199974277/364177620
11 939 -1106747079007242521/10296903698928000
11 940 1536587/48600
11 941 -45946346407/472082100
11 942 152756478156504485033/291255276055392000
11 943 -3711/1400
11 944 -457/450
11 945 53359/6800
11 946 -2026729/59500
11 947 2128394037964111529/4862426746716000
11 948 -8041149399306911/343230123297600
11 949 -10873/1890
11 950 10927/4860
11 951 -181867042069/7647730020
11 952 -409/1584
11 953 -12257775200974914190270553/69318755701183296000
11 954 -1088249212542810627373/577656297509860800
11 955 -39945906219548192707/2735115045027750
11 956 8184243750464995823/933585935369472
11 957 -2318295132436444190261/350094725763552000
11 958 3272974555984088173/74886572355840
11 959 -32588080443338968067449/6931875570118329600
11 960 -294524373479100403112449/5776562975098608000
11 961 33929621083/93195360
11 962 -129276179522387/278595879300
11 963 -2162605087645602541/5148451849464000
11 964 206358731/548208
11 965 -531428633393800781/3861338887098000
11 966 915505177513510069/28943016349500
11 967 616881173792381/20801825654400
11 968 73786128438895171/242280087033600
11 969 -39329326051871/73418208192
11 970 -9054321178387937/61018688586240
11 971 -1283339190289206910913/70018945152710400
11 972 10321687780250695153/20593807397856000
11 973 -226441043214046237/411876147957120
11 974 1468584376903020043/2059380739785600
11 975 142287888435079672027/9724853493432000
11 976 -4840859571683/27191928960
11 977 -102854452765006908811/12356284438713600
11 978 -7304927352573083831/74886572355840
11 979 -5415415488393427117999/2038786932387744000
11 980 1321871957985021745393/99026793858833280
11 981 -4217220787337/15295460040
11 982 12128494342959101533/48542546009232000
11 983 -168081895642095557/2652232770936000
11 984 16819625524943844250253/1650446564313888000
11 985 -9744544873408063/132611638546800
11 986 22322655437603599751/29174560480296000
11 987 -760598916499873026547/123783492323541600
11 988 22461468221519/122363680320
11 989 3120893786173491821/10296903698928000
11 990 -1560887/48600
11 991 286387588111/8497477800
11 992 297783277917763111813/254848366548468000
11 993 3711/1400
11 994 457/450
11 995 52041/6800
11 996 -3/2
11 997 -2144889191901127613/4862426746716000
11 998 8641802115077711/343230123297600
11 999 8983/1890
11 1000 -10927/4860
11 1001 616695793883/7647730020
11 1002 5371/1584
11 1003 17898821331688583514331769/138637511402366592000
11 1004 26305051924369/146782692000
11 1005 -89/144
11 1006 56538293791943/97855128000
11 1007 -93155895529/232988400
11 1008 -38086218811127/97855128000
11 1009 -27589234555849/24463782000
11 1010 49219872001261/2228767034400
11 1011 661875449039693/835787637900
11 1012 48117551100913/89150681376
11 1013 -17713/1584
11 1014 25803863142987121/36774656067600
11 1015 -2034212515193870287/2574225924732000
11 1016 -251416620026303/196655914800
11 1017 -32867771655221/358802136000
11 1018 720942639456900419/2574225924732000
11 1019 -5266093782468011/4457534068800
11 1020 -26191333457/77662800
11 1021 1370855920604251/6686301103200
11 1022 1199787573849398053/1158401666129400
11 1023 2633646884846458573/1029690369892800
11 1024 -28511844509677/371461172400
11 1025 -3689155589081368841/7722677774196000
11 1026 574732854237944923/1326116385468000
11 1027 -2532632446272434578/586096081077375
11 1028 -6441241174739/247640781600
11 1029 -53649414822236917111/43761840720444000
11 1030 -6093711717710567846221/262571044322664000
11 1031 26717569921/171972765
11 1032 6764735122825201/14301255137400
11 1033 26669317429/155325600
11 1034 -75494513477/286621275
11 1035 -1946304256398372229/3861338887098000
11 1036 -5/2
11 1037 339673/32400
11 1038 57/4
11 1039 9/4
11 1040 -133/48
11 1041 5339197561/58247100
11 1042 -233/54
11 1043 6923/405
11 1044 81073423374161/2228767034400
11 1045 -291/352
11 1046 5760640446898622315321/210056835458131200
11 1047 -197901969183967583/1123298585337600
11 1048 75496324714139309/187216430889600
11 1049 -456711581248961/885184070400
11 1050 19420954117091/1043252654400
11 1051 607346297029759471/588394497081600
11 1052 -178026029111677111/484560174067200
11 1053 467828933085145543/187216430889600
11 1054 -4041838391003/97804936350
11 1055 -2281107697996796567/686460246595200
11 1056 223415792740889093/124810953926400
11 1057 -189118905439/5578891200
11 1058 -2990111053984613/11701026930600
11 1059 -31351447662574133/94143119533056
11 1060 -5424471846958357309/8237522959142400
11 1061 -3792885620004613/20801825654400
11 1062 41075969461549061/196131499027200
11 1063 -29836421717458793/117877012041600
11 1064 3953195662213071899/1489764790483200
11 1065 33981797245549/1485844689600
11 1066 8458309322026265827/10002706450387200
11 1067 95665512513050092009/6668470966924800
11 1068 -454669541323/4815237420
11 1069 -1783869875705696329/4118761479571200
11 1070 61/4
11 1071 40535474987911/371461172400
11 1072 504135358069728163/2745840986380800
11 1073 -85609/43200
11 1074 25013/61200
11 1075 -45/4
11 1076 -848011720535729/3120273848160
11 1077 314519/122400
11 1078 -52859/1890
11 1079 13/12
11 1080 -38866338880337/975085577550
11 1081 1739/3168
11 1082 -7784562196265963169797/420113670916262400
11 1083 2148762818127544429/8825917456224000
11 1084 967624774229608507/1372920493190400
11 1085 -22421964309734690461/41187614795712000
11 1086 -38098481760043329487/41187614795712000
11 1087 -15227449536776747/4992438157056
11 1088 16961947927/557889120
11 1089 423989562599583251/137292049319040
11 1090 2036757774421994279/2574225924732000
11 1091 18241095662210190799/20593807397856000
11 1092 1318352113259/6114587200
11 1093 1832388913112033/7627336073280
11 1094 -1962758874371/311843947200
11 1095 -2883831291970634921/1667117741731200
11 1096 1020036203790911/10400912827200
11 1097 -11879248497860911891/17504736288177600
11 1098 -41967158769298423061/3889941397372800
11 1099 596570801843/48152374200
11 1100 -97147913426347459/686460246595200
11 1101 -61/4
11 1102 141792574275227/1300114103400
11 1103 -13549955764649009/228820082198400
11 1104 -401969/151200
11 1105 2293867/10200
11 1106 839821001684309/3120273848160
11 1107 11495479559952323/114410041099200
11 1108 4411/1080
11 1109 -13/12
11 1110 360914784558073/7800684620400
11 1111 -1189/3168
11 1112 14137090622073858914219/1050284177290656000
11 1113 -941496987563/1748052576
11 1114 106183217707/3719260800
11 1115 8405935536319/6797982240
11 1116 -881811885119012435981/74137706632281600
11 1117 -21815458338879835621/1372920493190400
11 1118 -20448817760671/81575786880
11 1119 117076849201379233/80235613238400
11 1120 -1716007192286357/6240547696320
11 1121 3545251614342733297/280824646334400
11 1122 -144321081032683/244727360640
11 1123 3806074015321901/1730572050240
11 1124 849130675669333349351/12356284438713600
11 1125 218856191691/503554240
11 1126 506731906975918189/411876147957120
11 1127 107331237593/155325600
11 1128 -4562726597379101/10400912827200
11 1129 53063377183972241269/12356284438713600
11 1130 264379/6300
11 1131 -480349/24300
11 1132 -3715003644787/61181840160
11 1133 -23728322060869835753/299546289423360
11 1134 21743909464665124908847/12232721594326464000
11 1135 11838216491725955548133/582510552110784000
11 1136 77917249/5811345
11 1137 -24468696278733225301/23985728616326400
11 1138 10535782252399/806149778400
11 1139 -155228135110665517/219474277169400
11 1140 1437676501/464907600
11 1141 -42993570210187/241844933520
11 1142 -13775107439963208289/3511588434710400
11 1143 -99153383/10331280
11 1144 -2414997795659/71130862800
11 1145 -8278/2025
11 1146 55424387/5165640
11 1147 -367740270347374222141/203878693238774400
11 1148 8761/1296
11 1149 -310977/6800
11 1150 -8643572800747589/114410041099200
11 1151 -112787/48600
11 1152 1298630527/929815200
11 1153 -563/198
11 1154 2344189672709630874184291/83182506841419955200
11 1155 49298542586807/81575786880
11 1156 -328401333469856713949/119928643081632000
11 1157 1204161430001877299/5304465541872000
11 1158 -6488763469396150512457/138637511402366592
11 1159 1608008465565942809/5304465541872000
11 1160 -89415815116228388717/29174560480296000
11 1161 -1760973274568053407347597/17329688925295824000
11 1162 -1337085653411/1911932505
11 1163 -9487577152677811349/5148451849464000
11 1164 -6670999027/9136800
11 1165 302874425941909/611818401600
11 1166 -6358074114278359781279/1019393466193872000
11 1167 1059127/151200
11 1168 -153217/16200
11 1169 -159653/30600
11 1170 32381183/856800
11 1171 -695851635722612507/4167794354328000
11 1172 -7758761000028743/114410041099200
11 1173 -88301/2700
11 1174 177839/24300
11 1175 -364041959465/12236368032
11 1176 -325/88
11 1177 4
11 1178 -2762558044471973777/7001894515271040
11 1179 -5566593373058123921/29174560480296000
11 1180 74440247319310169047/175047362881776000
11 1181 -8066115457409288402653/11553125950197216000
11 1182 -221056556164568658057091/17329688925295824000
11 1183 -6116924344042264997/9724853493432000
11 1184 -1055686307092384181/14587280240148000
11 1185 14718495369144131251/87523681440888000
11 1186 -1090527679060433/11012731228800
11 1187 65592431311614631732277/8664844462647912000
11 1188 -186462727785310417601591/34659377850591648000
11 1189 267264317166017311/568335593772000
11 1190 6259769046353131/32743614456000
11 1191 -2204649192293543071/19449706986864000
11 1192 -111783823711806368963/175047362881776000
11 1193 2090637752145467887/19449706986864000
11 1194 -328156399852842817/3182679325123200
11 1195 -1097002892362336499/5304465541872000
11 1196 104985441246906523/7956698312808000
11 1197 -33338300021642698918331/4332422231323956000
11 1198 4749520343931096247579/1283680661133024000
11 1199 2009470484806444601509/350094725763552000
11 1200 -2271908573859393589/3978349156404000
11 1201 2287054842232693361/1136671187544000
11 1202 11/8
11 1203 -25/24
11 1204 -68755835299518959/2288200821984000
11 1205 -8883113008247567/114410041099200
11 1206 5049700494241052297/20593807397856000
11 1207 -7673196755696134733/19417018403692800
11 1208 -432076034523677253623/509696733096936000
11 1209 -1017385667613040217/5148451849464000
11 1210 -5770705199753891/228820082198400
11 1211 19456824326526457/302850108792000
11 1212 682117777/122318910
11 1213 3457518866093336378861/2038786932387744000
11 1214 20549897836508394031/291255276055392000
11 1215 -71281884512086897/156013692408000
11 1216 -4342585430673803/152546721465600
11 1217 1696923500232764863/4118761479571200
11 1218 1144562252435743/30509344293120
11 1219 864567421867439/39833283168000
11 1220 -422764490449022267977/2038786932387744000
11 1221 12504634285303907/93608215444800
11 1222 6191277868925743/46804107722400
11 1223 -1570459930031/1101273122880
11 1224 14625871601647429/187216430889600
11 1225 8930159517147691/187216430889600
11 1226 -327984893489641/2496219078528
11 1227 -7741/1050
11 1228 -41106964681477/4622627923200
11 1229 -7693488767837/458863801200
11 1230 -425173171861699/41603651308800
11 1231 9036237405043/330187708800
11 1232 461841445156099/41603651308800
11 1233 4655885671657/122363680320
11 1234 -231288502693/10876771584
11 1235 79003010398/1911932505
11 1236 -45773927389213/489454721280
11 1237 -13216445139077/61181840160
11 1238 -54389290537/1699495560
11 1239 24948380417/4531988160
11 1240 262108184033/15295460040
11 1241 -399905605067/61181840160
11 1242 149405783951/3823865010
11 1243 34776137904311/81575786880
11 1244 -1054892751431/24463782000
11 1245 -1079803525991/24463782000
11 1246 90006690409/12231891000
11 1247 -1493579827/122318910
11 1248 -130115103017/3494826000
11 1249 -35605823/43375500
11 1250 869/450
11 1251 202375787/19415700
11 1252 371033/145800
11 1253 7631664493/155325600
11 1254 -163911563/2157300
11 1255 -4169968043/155325600
11 1256 42362/4725
11 1257 -13606/4725
11 1258 49951/6300
11 1259 24673/6300
11 1260 5987/630
11 1261 -39733/4200
11 1262 4
11 1263 277/12150
11 1264 116071/48600
11 1265 -38779/16200
11 1266 229/8100
11 1267 1439/3240
11 1268 31691/5400
11 1269 127/132
11 1270 23/132
11 1271 -27/88
11 1272 9/11
11 1273 71/44
11 1274 4/3
11 1275 2189/12240
11 1276 -13027/61200
11 1277 56339/43200
11 1278 2062/2025
11 1279 -211/2100
11 1280 -457/675
11 1281 633653258772952730891167/6601786257255552000
11 1282 -5947175767208557750207/210056835458131200
11 1283 -353416132247966567/7956698312808000
11 1284 -690343537920481943/25006766125968000
11 1285 241213098448985484637/1400378903054208000
11 1286 448422870516251765/1244781247159296
11 1287 -42506141199648475607/87523681440888000
11 1288 -2633601733271327533/3978349156404000
11 1289 546786932316483391/2546143460098560
11 1290 -15896566248856417/30311231667840
11 1291 -2224124169701243/12481095392640
11 1292 -176770232326556311/1591339662561600
11 1293 40991997006540184273/200054129007744000
11 1294 -2499563126859385211/35009472576355200
11 1295 -32141438789111057/168395731488000
11 1296 -39243837461301111643/43761840720444000
11 1297 45042389094651957961/43761840720444000
11 1298 35668519840053622609/87523681440888000
11 1299 24818158985535811673/70018945152710400
11 1300 -2701839894991877831/21880920360222000
11 1301 -869350694072925299/2059380739785600
11 1302 33629879214287/967379734080
11 1303 2068663156407664211/29174560480296000
11 1304 183341604575800402349/700189451527104000
11 1305 -6357630312818754811/116698241921184000
11 1306 8871799499936986439/41187614795712000
11 1307 -74009240532767496193/175047362881776000
11 1308 190256353296149934527/280075780610841600
11 1309 176989678974067037/1296647132457600
11 1310 799198916660295509/329500918365696
11 1311 -15892770971647/120922466760
11 1312 -113377249633833651857/41187614795712000
11 1313 -297548282374285273/11669824192118400
11 1314 -2905448281149853469/31826793251232000
11 1315 727810484339587969/2161078554096000
11 1316 -37479167764213593097/280075780610841600
11 1317 50838633562001/862132401900
11 1318 3197377447676930671/8237522959142400
11 1319 -5664470683889/322459911360
11 1320 149959510378446226841/700189451527104000
11 1321 -89289516373079980057/175047362881776000
11 1322 23934725178419799127/87523681440888000
11 1323 -83052496051820470489/140037890305420800
11 1324 108724875490815035519/175047362881776000
11 1325 -22573401263728193/8652860251200
11 1326 28097110239569/193475946816
11 1327 34482623626938223393/10002706450387200
11 1328 7068169431779/39142051200
11 1329 -22259266907989/208946909475
11 1330 2245560801718297/6686301103200
11 1331 -289429061027/1397930400
11 1332 -361385136557/1747413000
11 1333 -3811236578508517597/2333964838423680
11 1334 -7920579497391283/74886572355840
11 1335 3079869859309961/9360821544480
11 1336 -14817029024977511/18721643088960
11 1337 22671357791/1673667360
11 1338 550408342501716482453/280075780610841600
11 1339 -51483458029954879/156013692408000
11 1340 40890928956676273/62405476963200
11 1341 14731937083/619876800
11 1342 -28213128383636234201/29174560480296000
11 1343 -745146404857/465976800
11 1344 -12315000208/43685325
11 1345 1937544072689672347/305093442931200
11 1346 -2018211592877/12231891000
11 1347 -634001773728874657/3978349156404000
11 1348 -230130181/913680
11 1349 130551914567/3261837600
11 1350 1120624889/100674000
11 1351 186211356977333273/2431213373358000
11 1352 100800477541/1087279200
11 1353 1309755326672402821/14587280240148000
11 1354 51213137/4284000
11 1355 286259/23970
11 1356 109576882073/873706500
11 1357 -1660462829/15532560
11 1358 -3/4
11 1359 7/12
11 1360 -1
11 1361 160483/32400
11 1362 5/4
11 1363 196405537/4284000
11 1364 102222003739603883/4862426746716000
11 1365 -2579638882103/16309188000
11 1366 1
11 1367 49039/24300
11 1368 -109439904061/465976800
11 1369 1/16
11 1370 -24951633632063984497973/4201136709162624000
11 1371 9167160588588130103/262571044322664000
11 1372 6586419997718311/275882368608000
11 1373 56148214288286365339/58349120960592000
11 1374 -61539489396255197491/58349120960592000
11 1375 25385421421606322207/87523681440888000
11 1376 -47622548680102680199/70018945152710400
11 1377 49191153953756413/99458728910100
11 1378 -229482814347119303/411876147957120
11 1379 55703091344423/1209224667600
11 1380 60625396540554345169/43761840720444000
11 1381 -584710232679308521/2161078554096000
11 1382 438533906972685649/2593294264915200
11 1383 -2667545895080351/55176473721600
11 1384 -77848380565217/407878934400
11 1385 -490660812689/8678275200
11 1386 -85896613177762771/1440719036064000
11 1387 -33572332743645386731/87523681440888000
11 1388 -7903786389018663877/21880920360222000
11 1389 8825596085196140687/10940460180111000
11 1390 -40883303882200431559/70018945152710400
11 1391 4941025644366501653/7956698312808000
11 1392 -836746153819857053/205938073978560
11 1393 493167504373889/2418449335200
11 1394 362038666338579259787/87523681440888000
11 1395 15644291082860874421/17504736288177600
11 1396 -8845957497198013937/10940460180111000
11 1397 10793584459697299297/10002706450387200
11 1398 -9803140465568115053/7956698312808000
11 1399 836746153819857053/205938073978560
11 1400 -493167504373889/2418449335200
11 1401 -414533089876557986519/87523681440888000
11 1402 1259613519469/8154594000
11 1403 92929671167731/417893818950
11 1404 5021694916874213/46804107722400
11 1405 129500999707/698965200
11 1406 4027841/699840
11 1407 75184767864129887/176815518062400
11 1408 28261912903746679/187216430889600
11 1409 -124277328050437171/187216430889600
11 1410 14681947169634251/9360821544480
11 1411 -34173946661/836833680
11 1412 -4195788627005443663/2121786216748800
11 1413 173672634032205859/514845184946400
11 1414 -633604066728347/550636561440
11 1415 200964378721/8368336800
11 1416 1303744949860736717/1136671187544000
11 1417 -49586004915037/41493003300
11 1418 123674342517883/1612299556800
11 1419 -60079077429616771/1060893108374400
11 1420 -98132590176184261/540269638524000
11 1421 220146350977012603/530446554187200
11 1422 13632455258283690883/87523681440888000
11 1423 -8383204778487271/18387328033800
11 1424 11/2
11 1425 -361190570148503189/9724853493432000
11 1426 1017209200433663/6129109344600
11 1427 2560141798177/185730586200
11 1428 575332707451758578969/700189451527104000
11 1429 6416729337244477301033/687458734226611200
11 1430 -80533597695047228771287/4201136709162624000
11 1431 39218367512622275376731/6301705063743936000
11 1432 -16979540665728171869/21880920360222000
11 1433 58966024243775590607/140037890305420800
11 1434 6859337827041917857/35009472576355200
11 1435 250866830624115095/82375229591424
11 1436 -163791533123051/967379734080
11 1437 224119480640515517455957/12603410127487872000
11 1438 21861069108510050353219/2100568354581312000
11 1439 -41897974507290187026509/3150852531871968000
11 1440 -80964087328168594399/87523681440888000
11 1441 64697364833192553367/140037890305420800
11 1442 -2011438080434947/9004493975400
11 1443 -270669321746989733/823752295914240
11 1444 -16896824179817/483689867040
11 1445 -18576602154439056528593/787713132967992000
11 1446 -11911540558235101290083/6301705063743936000
11 1447 -1/4
11 1448 95154647410271/344147850900
11 1449 -240253378031/8678275200
11 1450 50897123103828160897363/3150852531871968000
11 1451 -11/6
11 1452 370085803267249/1671575275800
11 1453 80916678667388113399/87523681440888000
11 1454 25651061803148623/93608215444800
11 1455 -430673995861499/713205451008
11 1456 14681947169634251/9360821544480
11 1457 -34173946661/836833680
11 1458 -13589376155277054883/5186588529830400
11 1459 1112964492382543/5506365614400
11 1460 53032361114512425427/70018945152710400
11 1461 270669321746989733/823752295914240
11 1462 16896824179817/483689867040
11 1463 -16873081/856800
11 1464 -16913207202684761856757/3150852531871968000
11 1465 6586419997718311/137941184304000
11 1466 -38965816808903708244187/3150852531871968000
11 1467 -31/8
11 1468 6367157/136000
11 1469 -1302981109005899483/19449706986864000
11 1470 -3/2
11 1471 71/96
11 1472 813414676234709911226987/75620460764927232000
11 1473 -771363284455405653247/787713132967992000
11 1474 280952148778779331009/52514208864532800
11 1475 7428779029986960341/17504736288177600
11 1476 -4572952679918974013/15559765589491200
11 1477 17868643225124135557/87523681440888000
11 1478 -412204965201423017/588394497081600
11 1479 55611726693175232003/52514208864532800
11 1480 359663932384972656967/70018945152710400
11 1481 -338398265057065481789/95480379753696000
11 1482 -200756101448172047/186220598810400
11 1483 344486406250083479/648323566228800
11 1484 -553372996872392629/3978349156404000
11 1485 4080476591798048857/2059380739785600
11 1486 -358887453039340109677/112530447566856000
11 1487 -12172200163583458285787/1050284177290656000
11 1488 8233651/1749600
11 1489 649633/174960
11 1490 12300139/291600
11 1491 5458273/291600
11 1492 -7199114938912375559/8752368144088800
11 1493 651372449358991/60570021758400
11 1494 16170856611457/432643012560
11 1495 -71/27
11 1496 43547139110084114933/70018945152710400
11 1497 -57020103710891957/234020538612000
11 1498 63801313740393421/183873280338000
11 1499 -12401810267731393357/43761840720444000
11 1500 -1107497/24300
11 1501 423793759036831697/294197248540800
11 1502 -817018265139323489/200589033096000
11 1503 -211414238481011456171/98464141620999000
11 1504 -1595117/48600
11 1505 200901999737623379/97344677826000
11 1506 33183685807682938864591/3150852531871968000
11 1507 10496253625087/162514262925
11 1508 -862644317698945549/931102994052000
11 1509 295732841458810653901/39385656648399600
11 1510 6883/4050
11 1511 618772470318427/5408037657000
11 1512 -27827/9720
11 1513 -71/27
11 1514 -985985277452365493/3309719046084000
11 1515 27/4
11 1516 -360661/8500
11 1517 7383429605111953/11216670696000
11 1518 -15385599238930457/429037654122000
11 1519 3/8
11 1520 -131779/48600
11 1521 -2619659/116640
11 1522 135/352
11 1523 -24472796725068882277873/5041364050995148800
11 1524 -1925275555855154053583/1050284177290656000
11 1525 5101160461205321/5457269076000
11 1526 -516280077130299787/1414524144499200
11 1527 4367763500926336193/15913396625616000
11 1528 -184397329080523163/62405476963200
11 1529 104665070679147891629/98464141620999000
11 1530 688017311400678094187/95480379753696000
11 1531 -3734221/1749600
11 1532 -155/36
11 1533 -14171844760724449/78006846204000
11 1534 -43616874149/232988400
11 1535 -302707/14580
11 1536 -291937544608627634/273511504502775
11 1537 -466945534220729/11701026930600
11 1538 5552252460595123/37443286177920
11 1539 9122242002253/74292234480
11 1540 -70314814390087019/7001894515271040
11 1541 -286526810968234609/1287112962366000
11 1542 803100472469363/1101273122880
11 1543 -12356910688/261510525
11 1544 -30899305608835199/147346265052000
11 1545 2792728142557/46432646550
11 1546 128552610211070491/73549312135200
11 1547 110193425070504868219/46336066645176000
11 1548 79150377472626792599/28132611891714000
11 1549 60915496829/12382039080
11 1550 -1386326873824883/1986285435750
11 1551 -1310119/119000
11 1552 602041995047254251157/87523681440888000
11 1553 939163799081369663/2652232770936000
11 1554 30672611502105341207/43761840720444000
11 1555 -51546479688390691/15575148452160
11 1556 -622010985073/18573058620
11 1557 -584671788425677/5408037657000
11 1558 35117/9720
11 1559 71/27
11 1560 -2622259143325838327/3309719046084000
11 1561 -3/2
11 1562 -604693034808264509/1389264784776000
11 1563 13740954898129457/429037654122000
11 1564 9/8
11 1565 143929/48600
11 1566 83564327214139/2228767034400
11 1567 -139/176
11 1568 46227431784449673066803/12603410127487872000
11 1569 2736042180247/41937912000
11 1570 -437/432
11 1571 -4898711864917/32618376000
11 1572 200587666549/349482600
11 1573 2252992220897/6523675200
11 1574 1602602355281/6115945500
11 1575 1491421887637/393311829600
11 1576 283612737842299/6686301103200
11 1577 1249/72
11 1578 625/72
11 1579 328126168334899/6686301103200
11 1580 -14165531438737097/117010269306000
11 1581 -11429073937/69896520
11 1582 -2089101880003/13979304000
11 1583 -16148815058768747/468041077224000
11 1584 254036243/1239300
11 1585 77720339183/232988400
11 1586 -906818027/3426300
11 1587 -1667578842793/3624264000
11 1588 -90666045063397/97855128000
11 1589 -16990750753/19415700
11 1590 9247052017171/97855128000
11 1591 -731836/52875
11 1592 -587256781445461331/520974294291000
11 1593 151970041/507600
11 1594 84176727899869086667/87523681440888000
11 1595 -1/3
11 1596 -1157021/47940
11 1597 216967455133/652367520
11 1598 -2124928981/10355040
11 1599 3/2
11 1600 -11/12
11 1601 -5/2
11 1602 100027/16200
11 1603 -5/2
11 1604 61/16
11 1605 -2050886980195958827/3646820060037000
11 1606 -1016487606049/2718198000
11 1607 -2
11 1608 -4373/675
11 1609 -1791699539/3451680
11 1610 1/12
11 1611 17433678556991669851/10296903698928000
11 1612 3459681137002757/70206161583600
11 1613 8143822718677459/74886572355840
11 1614 -12275311020057559/187216430889600
11 1615 182540528341/36820681920
11 1616 1543203263820319019/4118761479571200
11 1617 -2300779725149345/7488657235584
11 1618 32505902039367487/187216430889600
11 1619 -345299247811/36820681920
11 1620 -11513872908125677/16949635718400
11 1621 -15540919129/109769850
11 1622 53386197536918263/187216430889600
11 1623 -118421/9504
11 1624 -912641489011/36820681920
11 1625 -20046180840983/74292234480
11 1626 -157/36
11 1627 8618113045721016683/17504736288177600
11 1628 40762890004127/371461172400
11 1629 1737918453264488041/35009472576355200
11 1630 3/4
11 1631 -157766801730679/835787637900
11 1632 -1/6
11 1633 31480596418621/742922344800
11 1634 -439/264
11 1635 101/24
11 1636 -165/8
11 1637 -826564151075603687/11669824192118400
11 1638 -2347/144
11 1639 851/216
11 1640 -11/6
11 1641 -506682309534241/2228767034400
11 1642 -439/528
11 1643 -82247917665668550409/49425137754854400
11 1644 650988697568611939/1404123231672000
11 1645 -2872667984259889/3670910409600
11 1646 -256301254026232027/735493121352000
11 1647 9778237906996101259/10296903698928000
11 1648 108208411564651/247640781600
11 1649 528050055218549/1223636803200
11 1650 -100632580554879701/367746560676000
11 1651 -116995990962434357/367746560676000
11 1652 1973526569159/6878910600
11 1653 1014485151836063/3064554672300
11 1654 -3
11 1655 -552658655690703481/729364012007400
11 1656 -40762890004127/371461172400
11 1657 39767860405922653/1094046018011100
11 1658 -1690563994457311/6129109344600
11 1659 1/6
11 1660 30849456371071/185730586200
11 1661 439/264
11 1662 -15/2
11 1663 -30375211524126223/2917456048029600
11 1664 2375179855123351/12258218689200
11 1665 -851/216
11 1666 11/6
11 1667 506682309534241/2228767034400
11 1668 439/528
11 1669 -10645318065478448053/15445355548392000
11 1670 -138829820042933/74292234480
11 1671 839261/97200
11 1672 1433707215798013/445753406880
11 1673 -319099810807/698965200
11 1674 -81007720813/139793040
11 1675 -107229345642277/74292234480
11 1676 426463/18225
11 1677 68089468612054957/34323012329760
11 1678 31121785079/77662800
11 1679 -75397164815618039/114410041099200
11 1680 -15495582361/859863825
11 1681 3650090756/8737065
11 1682 -120206398939/155325600
11 1683 317676622940221/742922344800
11 1684 68089468612054957/68646024659520
11 1685 -231393214069/465976800
11 1686 3/2
11 1687 1716871/97200
11 1688 -173516185758347/131103943200
11 1689 -140017306421233370383/24712568877427200
11 1690 24531325405188538867/9929157138252000
11 1691 203944440481551644137/46336066645176000
11 1692 293909/97200
11 1693 -484764293968793659/264777523686720
11 1694 -488658204665/4030748892
11 1695 -156841/97200
11 1696 24275796893647/322459911360
11 1697 -29432383/1749600
11 1698 -113383/97200
11 1699 -1146076294188146999/330971904608400
11 1700 78091/16200
11 1701 5
11 1702 -488658204665/8061497784
11 1703 -788602860036581/4903287475680
11 1704 224359/97200
11 1705 2586347/583200
11 1706 -71/96
11 1707 2649290070336471637/2527421817009600
11 1708 51288358435313/30955097700
11 1709 -1495734929751480653/926721332903520
11 1710 338330104707324311/2652232770936000
11 1711 -2595972510489596364391/126034101274878720
11 1712 -1559796035949098009/1326116385468000
11 1713 602708221665506339/972485349343200
11 1714 -1058457622432801220897/98464141620999000
11 1715 3536606410003/46432646550
11 1716 -19202257563378871/58505134653000
11 1717 115636786877/155325600
11 1718 -230889296946601/742922344800
11 1719 514827968434378031/1654859523042000
11 1720 -37/4
11 1721 9619/4050
11 1722 15/2
11 1723 6608611/244800
11 1724 -38752932215944305823/29174560480296000
11 1725 10511079305028289/24516437378400
11 1726 -341/54
11 1727 -1240181/97200
11 1728 126019384621361/92865293100
11 1729 -97/528
11 1730 -2
11 1731 -66034841674652693/200054129007744
11 1732 -21905358589553971/1389264784776000
11 1733 -45898648417461163/1750473628817760
11 1734 5336022358608323933/1050284177290656000
11 1735 -10394165310081234814501/1575426265935984000
11 1736 -16810182147097063243/58349120960592000
11 1737 94923643824331811/19449706986864000
11 1738 538060550824822513/10940460180111000
11 1739 -4470752598815897/46804107722400
11 1740 6565536969088553591717/3150852531871968000
11 1741 -115370404614228184313/35805142407636000
11 1742 2810954477422940347/7956698312808000
11 1743 77476342985278081/589385060208000
11 1744 -615189802014026669/25932942649152000
11 1745 -21227879200018704001/43761840720444000
11 1746 -96002314856274859/25932942649152000
11 1747 -122185979747512391/3182679325123200
11 1748 -874153657533397669/5304465541872000
11 1749 103300158213487853/7956698312808000
11 1750 -1751678013053096525729/393856566483996000
11 1751 132217952355744696521/58349120960592000
11 1752 1213640010459291080111/350094725763552000
11 1753 -3366741610679407237/7956698312808000
11 1754 18758805014774926343/15913396625616000
11 1755 -1790623/142800
11 1756 2255219/367200
11 1758 -3801377834209147/61291093446000
11 1759 -2054432969598109/12258218689200
11 1760 40007317525749821/91936640169000
11 1761 -6718596190339537/10029451654800
11 1762 -714301134200302463/413714880760500
11 1763 -7575284251269431/22984160042250
11 1764 -555466748747419/6129109344600
11 1765 368095698348153557/2574225924732000
11 1766 51284385221/3057972750
11 1767 8078885136395325019/2316803332258800
11 1768 2690165150542279/300883549644000
11 1769 -74592219545221/116081616375
11 1770 -261911450061797/2043036448200
11 1771 22488577790821289/36774656067600
11 1772 557509785195619/4086072896400
11 1773 -486701978596207/16715752758000
11 1774 -655145468157581107/1654859523042000
11 1776 346294737204689/1671575275800
11 1777 43696029848308/208946909475
11 1778 -10354892699779/1337260220640
11 1779 716113286065733/6686301103200
11 1780 381113545938409/3343150551600
11 1781 -113087423195539/1114383517200
11 1782 -3/4
11 1783 -1211624407583/49528156320
11 1784 -4192813170383/278595879300
11 1785 -14362336695281/371461172400
11 1786 151630588855/1238203908
11 1787 24924334275263/371461172400
11 1788 422349786458/23216323275
11 1789 1361697047563/82546927200
11 1790 -984305304437/46432646550
11 1791 -40744535754739/742922344800
11 1792 -14692865741693/92865293100
11 1793 -46257574781/30955097700
11 1794 228646208093/61910195400
11 1795 2591096895877/185730586200
11 1796 545397920927/46432646550
11 1797 100609072573/46432646550
11 1798 4336401855767/13757821200
11 1799 -113508561323/1747413000
11 1800 -210298155511/3494826000
11 1801 70429366843/2878092000
11 1802 -29464658548/1528986375
11 1803 -3886867678019/48927564000
11 1804 -127987007713/16309188000
11 1805 -3/4
11 1806 1149022937/38831400
11 1807 886716587/58247100
11 1809 2672966357/155325600
11 1810 -864059081/8629200
11 1811 -12880097101/155325600
11 1812 611/108
11 1813 -365/216
11 1814 419/72
11 1815 55/36
11 1816 221/36
11 1817 5/6
11 1818 2
11 1819 -58391/24300
11 1820 52313/48600
11 1821 -64211/16200
11 1822 3923/8100
11 1823 -58879/16200
11 1824 -457/675
11 1826 467/1056
11 1827 -7/11
11 1828 -439/528
11 1829 81/176
11 1830 53/528
11 1831 5/32
11 1832 5/2
11 1833 -5/3
11 1834 -47/24
11 1835 -154999/32400
11 1836 -5/6
11 1837 -457/1350
11 1838 4759851219251673366629/1200324774046464000
11 1839 -33310659284215257657521/2100568354581312000
11 1840 874599628951693891/7072620722496000
11 1841 8933135972184187/150481291968000
11 1842 -17237357675921211893/23870094938424000
11 1843 2081984310346350013/4774018987684800
11 1844 32409727855140542381/47740189876848000
11 1845 -1610069590663333531/4243572433497600
11 1846 105578265733507069/1296647132457600
11 1847 -170938744525508383/224659717067520
11 1848 305568543416969/7255348005600
11 1849 717940208027273351/2652232770936000
11 1850 -939930741315463/10032086131200
11 1851 939930741315463/10032086131200
11 1852 1184237211623/34713100800
11 1853 50255975131/21213561600
11 1854 -11921566907966267/50160430656000
11 1855 57068515441119619/127307173004928
11 1856 2766953148890826367/7956698312808000
11 1857 -5451795265214071589/5304465541872000
11 1858 5340372912165874139/12730717300492800
11 1859 -4341387462247687627/7001894515271040
11 1860 150882256204749637/37443286177920
11 1861 -1039131823613537/4836898670400
11 1862 -55963008640319335213/15913396625616000
11 1863 -397829329665870971/497293644550500
11 1864 5460120329189509589/5304465541872000
11 1865 -10257007588736806979/12730717300492800
11 1866 19902003736884921779/35009472576355200
11 1867 -150882256204749637/37443286177920
11 1868 1039131823613537/4836898670400
11 1869 83424233535744996229/15913396625616000
11 1870 74727566709653/195710256000
11 1871 -2311821512797669/13372602206400
11 1872 -35779107520589017/514845184946400
11 1873 524681657791/1397930400
11 1874 -7542551/6998400
11 1875 -53073065461152866239/15913396625616000
11 1876 -2260514807820079/16641460523520
11 1877 373317062002589/997037395200
11 1878 -371375714949021733/374432861779200
11 1879 109172923411/33473347200
11 1880 12972498600882681881/4243572433497600
11 1881 -3628516622539117/25424453577600
11 1882 -16664782889650667/102969036989280
11 1883 6093206191933/284523451200
11 1884 -6157141824708535627/11669824192118400
11 1885 13329221890012627/2340205386120
11 1886 -819853204055827/2418449335200
11 1887 -108849/13600
11 1888 406152412300241/9823084336800
11 1889 -10825091/952000
11 1890 -2470418110744729/6270053832000
11 1891 6400296631089367/33766852407750
11 1892 -56756414527/2373898560
11 1893 -58163104106800811/540269638524000
11 1894 -79369297801/1483686600
11 1895 -23220357/3596816
11 1896 -11423702543807764339/1768155180624000
11 1897 -83084184346482734677/7779882794745600
11 1898 549598457622401661587/25932942649152000
11 1899 -6619231628000648699/926176523184000
11 1900 166847617/2697612
11 1901 -2459761001/10790448
11 1902 -297960703633664751101/12966471324576000
11 1903 -274478076571460675371/25932942649152000
11 1904 5814522981918459451/405202228893000
11 1905 -91196719693/2545627392
11 1906 45095795821209266933/1852353046368000
11 1907 464576741742073649/305093442931200
11 1908 91196719693/2545627392
11 1909 -122974691341122779/7016488812000
11 1910 -120620261956451/1631515737600
11 1911 122907607303981/815757868800
11 1912 4771779859639/67979822400
11 1913 -22574290181147/560833534800
11 1914 -14104890038173/40787893440
11 1915 32031857925461/597147984000
11 1916 77380605086537212099/12966471324576000
11 1917 -92555830331687/557338118400
11 1918 6586419997718311/137941184304000
11 1919 181522835634521411287/12966471324576000
11 1920 13931216880211/190922054400
11 1921 1/2
11 1922 399397664981841481/6483235662288000
11 1923 -576756369251/19092205440
11 1924 -302926669/34437600
11 1925 -25002220465676174377/2431213373358000
11 1926 7201840373849579621/7072620722496000
11 1927 -15034460532678001/3081751948800
11 1928 -605993893842450977/1768155180624000
11 1929 6046638123573851/31433869877760
11 1930 -16594801121486803/144071903606400
11 1931 2350890778742549/1664146052352
11 1932 -233185293575062979/555705913910400
11 1933 -209181886865438662157/31826793251232000
11 1934 3128458235258603141/1178770120416000
11 1935 605993893842450977/884077590312000
11 1936 -6046638123573851/15716934938880
11 1937 161307222697373441/648323566228800
11 1938 -2350890778742549/832073026176
11 1939 158204427729371323/138926478477600
11 1940 408855012382045640503/31826793251232000
11 1941 -11373521/1749600
11 1942 91724147167689151/367746560676000
11 1943 5398996738497964157/3978349156404000
11 1944 43901999686187/2753182807200
11 1945 27602272683687319/242280087033600
11 1946 -32005733637732569/75778079169600
11 1947 -160270476955481033/2059380739785600
11 1948 6123791903467213/45764016439680
11 1949 -22169496340097/363206479680
11 1950 7540730082584392877/10940460180111000
11 1951 -195974427366084569/37443286177920
11 1952 35356559126093/25759324800
11 1953 1231738125513909353/1250338306298400
11 1954 -270365042204929/363206479680
11 1955 -485939737375135201/2652232770936000
11 1956 -20367067487703892949/1852353046368000
11 1957 810827706373175041/1326116385468000
11 1958 6936031973590349503/21880920360222000
11 1959 -46278229358758390831/6483235662288000
11 1960 -18640125727199243/102969036989280
11 1961 2874168503963/28375506225
11 1962 -2521105718260689193/14587280240148000
11 1963 1769168229694799/28602510274800
11 1964 -369033782791/30590920080
11 1965 968211976695276798521/127307173004928000
11 1966 6521981648304293219/3536310361248000
11 1967 -606141240107502977/1768155180624000
11 1968 5004666406899851/31433869877760
11 1969 -33157940539861189/1296647132457600
11 1970 2294444436325973/1664146052352
11 1971 -43891660837812257/138926478477600
11 1972 -139710037944860483297/31826793251232000
11 1973 10620221/1749600
11 1974 -93767183615889151/367746560676000
11 1975 -5414247076930846157/3978349156404000
11 1976 -234887731335169/5506365614400
11 1977 -20219790608693359/242280087033600
11 1978 -48876049/5395224
11 1979 580145568184171883/530446554187200
11 1980 -140978213768153437/514845184946400
11 1981 -6123791903467213/45764016439680
11 1982 2644784153/439079400
11 1983 -642720290364195253/781461441436500
11 1984 -138292791/3596816
11 1985 201393801873720329/37443286177920
11 1986 -2700163974238039/3632064796800
11 1987 -292044391634630519/227334237508800
11 1988 365761/224801
11 1989 15973625073657/67260459200
11 1990 -21970030188621983/378890395848000
11 1991 -41492143027769855977/6483235662288000
11 1992 345361745243030249/1326116385468000
11 1993 -11621197045425897553/21880920360222000
11 1994 41578083634016747/11556569808000
11 1995 457309575/3596816
11 1996 -17821943576489779/25742259247320
11 1997 7696180474949/33018770880
11 1998 5589036394126046893/14587280240148000
11 1999 1744584615739571/4767085045800
11 2000 -282866359193/7647730020
11 2001 -7354556787200766191/541732651084800
11 2002 611804280301/11512368000
11 2003 -1325/432
11 2004 -22403541393313/48927564000
11 2005 76927165333/1397930400
11 2006 31269661/6998400
11 2007 -11628445284347/16309188000
11 2008 -337271412724361/2674520441280
11 2009 -1103412277968577/6686301103200
11 2010 48704078726947/557191758600
11 2011 3749285730838931/64355648118300
11 2012 -3650090756/8737065
11 2013 29432383/1749600
11 2014 16345286624580313/46804107722400
11 2015 -24875249581/38831400
11 2016 1078117/97200
11 2017 589440638642690131/1326116385468000
11 2018 -2487873478277983651/2652232770936000
11 2019 13513155970675057087/12503383062984000
11 2020 -248710396218354547/514845184946400
11 2021 -410492979793272323/729364012007400
11 2022 -191213802173011/4767085045800
11 2023 -4826343562673/185730586200
11 2024 10202752770752906503/2273342375088000
11 2025 974470679545003/11886757516800
11 2026 -125911157954257/8320730261760
11 2027 -124472041918469209/374432861779200
11 2028 164936623699/33473347200
11 2029 41109115755038101/62405476963200
11 2030 100936223018167/1922857833600
11 2031 -15390897515772781/187216430889600
11 2032 222560924863/16736673600
11 2033 -201931419555961/2228767034400
11 2034 1572621979/21580896
11 2035 3334330091012611/2228767034400
11 2036 290435939/87170175
11 2037 1416726845/5395224
11 2038 -32313708061085489/117877012041600
11 2039 166847617/1348806
11 2040 4358137668223001/9430160963328
11 2041 -2401065941020517599/3889941397372800
11 2042 71255061623851913/457640164396800
11 2043 -42710001/3596816
11 2044 2365751769940406599/3889941397372800
11 2045 2517977694232531/228820082198400
11 2046 3574558402159/144457122600
11 2047 -823617195616615171/202074877785600
11 2048 -562131827782361/2542445357760
11 2049 -1052249882243626931/2059380739785600
11 2050 2036245578996641/17305720502400
11 2051 34713042722674433/28602510274800
11 2052 -1584999491/10790448
11 2053 -3976685872134853/93608215444800
11 2054 41018268111/494562200
11 2055 659595301633511/18387328033800
11 2056 112768207/2697612
11 2057 -3956979270611/50445344400
11 2058 6201574882793/311843947200
11 2059 -209800871/5395224
11 2060 -2639290144357901/3929233734720
11 2061 9480479999486959/13506740963100
11 2062 -890187791107/605344132800
11 2063 -42710001/899204
11 2064 -3817/6800
11 2065 -37206333050227961/54026963852400
11 2066 567426031287847/6356113394400
11 2067 -1023756645497/288914245200
11 2068 65346075748831341689/38899413973728000
11 2069 -2258052037/64742688
11 2070 -27396733/7193632
11 2071 -438544471/2697612
11 2072 -1716007192286357/6240547696320
11 2073 7503423626676311/1783013627520
11 2074 -374471942017575791/1029690369892800
11 2075 222041721/3596816
11 2076 -4751724180025265743/2059380739785600
11 2077 -1292044855/3596816
11 2078 68089468612054957/68646024659520
11 2079 64924623004182127/68646024659520
11 2080 -334073808413/3823865010
11 2081 -680643042445956893/74886572355840
11 2082 -4633495475528611/5448097195200
11 2083 -2527749373959641/1816032398400
11 2084 572203342862161/908016199200
11 2085 10535782252399/806149778400
11 2086 -37603161001843/161229955680
11 2087 435198760561247/4836898670400
11 2088 14042352081853/284523451200
11 2089 2171918655399863/1816032398400
11 2090 -347/6800
11 2091 -488658204665/8061497784
11 2092 -112621393296077/8172145792800
11 2093 1351643473/929815200
11 2094 4675322125337747261/10002706450387200
11 2095 966065335/5395224
11 2096 287272140693077/454008099600
11 2097 9093411761838577/34669709424000
11 2098 48333891617447096669/2593294264915200
11 2099 -82862623533651211/17334854712000
11 2100 5316657498575868799/9724853493432000
11 2101 132915939829178994277/12966471324576000
11 2102 -203543395/899204
11 2103 16629306256868177/4767085045800
11 2104 986382567/3596816
11 2105 -4519260183727/72641295936
11 2106 347/850
11 2107 -4
11 2108 -16949034775407101099/14587280240148000
11 2109 -1219764587776433/912846072600
11 2110 781077167671/5098486680
11 2111 9438151883924161/28943016349500
11 2112 1831238112723413/13506740963100
11 2113 -904114529289762823/3241617831144000
11 2114 2001222378870028327/4322157108192000
11 2115 300544439481319111/40019973224000
11 2116 43476868378161421/92617652318400
11 2117 3133774174908757/67533704815500
11 2118 -107506687255787759/1080539277048000
11 2119 13687100452931/192609496800
11 2120 -11059048091021403679/2593294264915200
11 2121 8082269399392103323/2593294264915200
11 2122 -63932981184529607/294692530104000
11 2123 -1343811785263351/12278855421000
11 2124 20172984377401321/360179759016000
11 2125 1054079319368372189/3241617831144000
11 2126 -21613703413465321/360179759016000
11 2127 3725530414630453/16371807228000
11 2128 10668360041640517/98230843368000
11 2129 -319101061409173/29469253010400
11 2130 11811150682921193503/2593294264915200
11 2131 -108690897048589081/49115421684000
11 2132 -3977339237624054737/1178770120416000
11 2133 133966070297841521/294692530104000
11 2134 -208765989793703971/147346265052000
11 2135 -1
11 2136 4/3
11 2137 2312877079523/67260459200
11 2138 984760624933/16815114800
11 2139 -8167676972359/67260459200
11 2140 5507797760567/24213765312
11 2141 107555678029453/181603239840
11 2142 130830231043/1345209184
11 2143 672365465681/33630229600
11 2144 -4242900515297/100890688800
11 2145 43201/6800
11 2146 -1101214264807439/908016199200
11 2147 70223911140169/1816032398400
11 2148 362710046477/1834376160
11 2149 1825750281863/67260459200
11 2150 -13826033175081/67260459200
11 2151 -1798292188519/67260459200
11 2152 -1347617094709/9171880800
11 2153 61124351328257/454008099600
11 2154 -166847617/1348806
11 2155 -166847617/1348806
11 2156 41298121/3596816
11 2157 -543496105/10790448
11 2158 -457589597/5395224
11 2159 280067331/3596816
11 2160 110133451/3596816
11 2161 -33705571/2697612
11 2162 24970217/3596816
11 2163 -585086981/10790448
11 2164 -292356361/10790448
11 2165 43979887/10790448
11 2166 8128845/3596816
11 2167 17047665/449602
11 2168 258281491/10790448
11 2169 147151999/1348806
11 2170 -16362491/674403
11 2171 -109248955/10790448
11 2172 -236893883/10790448
11 2173 33705571/1798408
11 2174 3087843/1798408
11 2175 -197449499/1798408
11 2176 347/3400
11 2177 -347/2550
11 2178 185830129823190302941/14145241444992000
11 2179 734389398011047963/42098932872000
11 2180 -21769477602146163179/7448823952416000
11 2181 864082399412676321773333/37810230382463616000
11 2182 -750756034113835418051039/207956267103549888000
11 2183 -36295348168749123376723/945255759561590400
11 2184 20001109527466970121587/840227341832524800
11 2185 -86167033747480132409/5001353225193600
11 2186 1184806721757979371251/11120655994842240
11 2187 -12212769224430927571/1975268494524600
11 2188 -313707473816336969954027/2310625190039443200
11 2189 -6088742803488493475933/165044656431388800
11 2190 120400508288348720526679/6931875570118329600
11 2191 19775860954863857952593/262571044322664000
11 2192 -325509017201303061251/7001894515271040
11 2193 2414471503337598319631/70018945152710400
11 2194 -2640392230181215781479/12356284438713600
11 2195 86595592704623615083/7023176869420800
11 2196 10550710849125005933582177/34659377850591648000
11 2197 -79602048425203088599867/69318755701183296000
11 2198 -1060911967239316931287/39385656648399600
11 2199 27206320707947769559/1667117741731200
11 2200 -413823140672994810151/35009472576355200
11 2201 44741559925693435177/623005938086400
11 2202 -4436194330950864107/1053476530413120
11 2203 -806256461533118979831473/8664844462647912000
11 2204 23/48
11 2205 -364065036764599/6686301103200
11 2206 2597925397623851/13372602206400
11 2207 -126264230385294140228629/1575426265935984000
11 2208 1076829525316297/41603651308800
11 2209 2585513676642569/10400912827200
11 2210 -76554496416815863/187216430889600
11 2211 34173946661/3347334720
11 2212 2010279186850697153317/40010825801548800
11 2213 -5047717279316087/13867883769600
11 2214 512080560982072787/374432861779200
11 2215 -40649066741/1338933888
11 2216 -25321395758528086597/648323566228800
11 2217 171330583272155314739/741377066322816
11 2218 -27918557767522671259/2106953060826240
11 2219 2677/560
11 2220 16873081/1713600
11 2221 7806134167061553629/4965882634944000
11 2222 9261828444832191061/2482941317472000
11 2223 -5200781/302400
11 2224 771089/84000
11 2225 6614061261222517/137941184304000
11 2226 61991/8400
11 2227 -19/18
11 2228 -734057976984808523364833/2567361322266048000
11 2229 395046971594119175517869/23106251900394432000
11 2230 -64349829354826900852943/2772750228047331840
11 2231 -1202932757281083145181/32821380540333000
11 2232 94995407340567555503/4243572433497600
11 2233 -269478420267462965123/15559765589491200
11 2234 2667668432579306413333/24712568877427200
11 2235 -79174777420694952833/12290559521486400
11 2236 -2399823828443410276486441/13863751140236659200
11 2237 -5467895241078428923783/34659377850591648000
11 2238 40747500030644168809711/787713132967992000
11 2239 -402986047093420136921/12730717300492800
11 2240 548820768514579209799/23339648384236800
11 2241 -45016464918223001869/311502969043200
11 2242 2671892519013959269687/294973428515673600
11 2243 1178360849820811399534069/5776562975098608000
11 2244 7/24
11 2245 -1309/108
11 2246 65657047345015961023069/787713132967992000
11 2247 18739956042403/6057002175840
11 2248 -349753317213463/2523750906600
11 2249 603713/6300
11 2250 -7173832493659919492593/140037890305420800
11 2251 23230842116585053/193824069626880
11 2252 -576756369251/15273764352
11 2253 2796178310760215734249/70018945152710400
11 2254 41413/1440
11 2255 -195603185415157576081/788699006726400
11 2256 113889305479277/114553232640
11 2257 620547134744705930371/42139061216524800
11 2258 -356107384608991/687319395840
11 2259 -736558282868414970023/58994685703134720
11 2260 7607881369/241063200
11 2261 2667545895080351/55176473721600
11 2262 -9704488857723334090579/396107175435333120
11 2263 -6759/1400
11 2264 -91196719693/2545627392
11 2265 -11887/1800
11 2266 9505302268067/137463879168
11 2267 4052/525
11 2268 1021/6300
11 2269 -15993156357519425561/58349120960592000
11 2270 -576756369251/19092205440
11 2271 -14641/1200
11 2272 5899/4200
11 2273 -6833/1584
11 2274 269684813718978064975353817/831825068414199552000
11 2275 -6209299920318126195631/6301705063743936000
11 2276 1556610745175353238653/393856566483996000
11 2277 -2074572584607480041/800216516030976
11 2278 104625329390149116391/46679296768473600
11 2279 -305469998787427233479/18534426658070400
11 2280 6448270987439133643/8427812243304960
11 2281 136720835006671804372433/6931875570118329600
11 2282 1/8
11 2283 -12165779649639333051023/196928283241998000
11 2284 431420502953507/2753182807200
11 2285 -24501272208881/114715950300
11 2286 8281194059/241063200
11 2287 2642340351005286981139/70018945152710400
11 2288 2098562902273267/96912034813440
11 2289 -99331588079564332823/3500947257635520
11 2290 -13380305629/482126400
11 2291 17008267914979832323/96282735886080
11 2292 -325848276980089/687319395840
11 2293 -32153331460335430463/2949734285156736
11 2294 302926669/17218800
11 2295 1831792748479/38184410880
11 2296 -242661616365423768113/143220569630544000
11 2297 -22029050411363/111467623680
11 2298 -2667545895080351/55176473721600
11 2299 4375923132824153457991/1083105557830989000
11 2300 13431166709/120531600
11 2301 91196719693/2545627392
11 2302 11887/1800
11 2303 14196179572739/85914924480
11 2304 -3711/700
11 2305 1
11 2306 3721433654057994761/58349120960592000
11 2307 576756369251/19092205440
11 2308 14641/1200
11 2309 -2459065687/241063200
11 2310 11123/1584
11 2311 -211014816126115587380323/978617727546117120
11 2312 -53/144
11 2313 -3/4
11 2314 -67/48
11 2315 27636729790697/668630110320
11 2316 -343180664182999/2228767034400
11 2317 -319510332808399/2228767034400
11 2318 784191702537427/6686301103200
11 2319 784191702537427/3343150551600
11 2320 3373880644845376580599/157542626593598400
11 2321 1588400512248603932867/31508525318719680
11 2322 5
11 2323 5/16
11 2324 410492979793272323/729364012007400
11 2325 3/2
11 2326 -27/32
11 2327 -331437194696781963329123/9452557595615904000
11 2328 4481695128887191/83207302617600
11 2329 -395033169262843/1981126252800
11 2330 16482972325163341/37443286177920
11 2331 -263728113691/18410340960
11 2332 -2018514827443840529/2745840986380800
11 2333 1838344701951463/5200456413600
11 2334 -84217009713362377/62405476963200
11 2335 345043548631/12273560640
11 2336 1022729043384457237/457640164396800
11 2337 -1911511453/64283520
11 2338 -91178576627221123/62405476963200
11 2339 83/22
11 2340 406783277911/12273560640
11 2341 -19597685249/160708800
11 2342 -370383994408273451713/28007578061084160
11 2343 -2405749127/241063200
11 2344 490660812689/8678275200
11 2345 -548506506757690670839/17504736288177600
11 2346 -142340854721/1735655040
11 2347 4951045387/241063200
11 2348 166/33
11 2349 -362071/21600
11 2350 -15/8
11 2351 -50208420594111895/155597655894912
11 2352 527323/25200
11 2353 -5693057/24106320
11 2354 7429/3168
11 2355 5608497397015535456237/240064954809292800
11 2356 -965659702655281/3081751948800
11 2357 149178449083793401/187216430889600
11 2358 28988108770763/4123916375040
11 2359 -7463680061381865743/5491681972761600
11 2360 13141844491/137750400
11 2361 32428691480248207/23402053861200
11 2362 -28047696235/15273764352
11 2363 10630300456613/2061958187520
11 2364 2873453773/48212640
11 2365 -576756369251/9546102720
11 2366 250611573570230095043/23339648384236800
11 2367 2405749127/241063200
11 2368 -490660812689/8678275200
11 2369 32618072804267566997/1458728024014800
11 2370 29588710899521/190922054400
11 2371 7483131571/120531600
11 2372 -166/33
11 2373 1944433/302400
11 2374 1361384309486809/3376685240775
11 2375 -576756369251/19092205440
11 2376 -293989/25200
11 2377 5693057/24106320
11 2378 -7187/3168
11 2379 -5352623948690010586607/280075780610841600
11 2380 55994555843/578551680
11 2381 -575783059/3443760
11 2382 25754398949/482126400
11 2383 -435824739784035327503/7413770663228160
11 2384 -1037785104293265737711/7413770663228160
11 2385 781590871/20088600
11 2386 12868693349/60265800
11 2387 -211/1400
11 2388 -68089468612054957/68646024659520
11 2389 3917/525
11 2390 302926669/34437600
11 2391 48407273974178757874213/444826239793689600
11 2392 -2524312903165381/4123916375040
11 2393 -280771515405085/274927758336
11 2394 18977423833997/62483581440
11 2395 7151772881140183513/2106953060826240
11 2396 3418040540519065871/421390612165248
11 2397 303219865445747/343659697920
11 2398 488658204665/8061497784
11 2399 576756369251/19092205440
11 2400 22/9
11 2401 -22187174271013010406023/3539681142188083200
11 2402 -109498267/160708800
11 2403 443907097391083/687319395840
11 2404 -32031857925461/298573992000
11 2405 595775135131390066516471/7702083966798144000
11 2406 98569495203439/278669059200
11 2407 477666567131771/8360071776000
11 2408 83037833421753957524719/481380247924884000
11 2409 -12155690137/60265800
11 2410 -29568559153/154969200
11 2411 -631022519/3013290
11 2412 -848518983517/343659697920
11 2413 -46007/43200
11 2414 -15948467/504000
11 2415 76535405011443584981/58349120960592000
11 2416 576756369251/19092205440
11 2417 -59617/2520
11 2418 7537703/401772
11 2419 2917/792
11 2420 10477948784764003/183921579072000
11 2421 2176086010148899/19705883472000
11 2422 -27326563528493323/110352947443200
11 2423 317085615257945033/1655294211648000
11 2424 2641314047287764949/1241470658736000
11 2425 26784063928147363/137941184304000
11 2426 1602169707250667/55176473721600
11 2427 -521558991146959/5747549346000
11 2428 -99772982596799/1475306784000
11 2429 -5358900113511561157/4965882634944000
11 2430 558908394501358801/709411804992000
11 2431 -8203227394237/278669059200
11 2432 89176467693569/928896864000
11 2433 -1507924327537291/91960789536000
11 2434 43001043710345573/551764737216000
11 2435 -4198706760339989/91960789536000
11 2436 13942036132981/371558745600
11 2437 303399404709589/4180035888000
11 2438 -22364471953967/6270053832000
11 2439 1225429802521206607/993176526988800
11 2440 -58029388263653641/91960789536000
11 2441 -2449778988471341/2758823686080
11 2442 1110267319231907/12540107664000
11 2443 -633456523696067/1254010766400
11 2444 -894787/238000
11 2445 132683903/12852000
11 2446 -214438056893/76368821760
11 2447 576756369251/19092205440
11 2448 -3246100158613/76368821760
11 2449 23955855603829/229106465280
11 2450 12803851884763/34365969792
11 2451 6709598377/707118720
11 2452 576756369251/38184410880
11 2453 -576756369251/19092205440
11 2454 -508583726254223/687319395840
11 2455 42372048533621/687319395840
11 2456 -11091550363/347131008
11 2457 384677211491/25456273920
11 2458 214438056893/15273764352
11 2459 -576756369251/25456273920
11 2460 -530650237613/34713100800
11 2461 43599581043247/687319395840
11 2462 490660812689/17356550400
11 2463 1187536470341/17356550400
11 2464 53305134497/1239753600
11 2465 1202894162579/17356550400
11 2466 -7850123257/108478440
11 2467 -567393420131/5785516800
11 2468 -203831/11200
11 2469 988502041/45916800
11 2470 -2063556113/120531600
11 2471 -384264287/321417600
11 2472 -683711593/68875200
11 2473 -1566658141/64283520
11 2474 27034027/1339240
11 2475 -5176422451/964252800
11 2476 1293467471/60265800
11 2477 -6521514217/137750400
11 2478 -3199746281/24106320
11 2479 -836172811/120531600
11 2480 33136799/2152350
11 2481 -302926669/34437600
11 2482 948008711/120531600
11 2483 293072989/120531600
11 2484 161984316379/482126400
11 2485 10531/1260
11 2486 12857/6300
11 2487 35011/4200
11 2488 -8479/4200
11 2489 41571/2800
11 2490 5899/4200
11 2491 -179/66
11 2492 587/198
11 2493 83/33
11 2494 -449/132
11 2495 -463/396
11 2496 -11/12
11 2497 -4047179/100800
11 2498 2677/840
11 2499 -1784824428239458203925309/13203572514511104000
11 2500 6693324250575213701/1655294211648000
11 2501 -400116064058083994351/309458730808854000
11 2502 127922590766089134050821/17329688925295824000
11 2503 2119740291065038284539/787713132967992000
11 2504 -225121544996496409931/140037890305420800
11 2505 21670261154775613703/17504736288177600
11 2506 -11076319098349245641/1347958302405120
11 2507 9049633004863485672137/6931875570118329600
11 2508 1822332410704934427287/110029770954259200
11 2509 -9578973011243466945349/2567361322266048000
11 2510 -1719980335712526187393/105028417729065600
11 2511 466496757944823305611/46679296768473600
11 2512 -92833018550826533527/11669824192118400
11 2513 2234495147557463095/44931943413504
11 2514 -20629376192291242087069/6931875570118329600
11 2515 -217437945602560420241689/2888281487549304000
11 2516 -2287847/194400
11 2517 2983/3168
11 2518 8978907700745893/91936640169000
11 2519 864343/194400
11 2520 -7586979318801360061/15445355548392000
11 2521 -1133929734600628180583/87523681440888000
11 2522 1533287/950400
11 2523 -626187147667849/43584777561600
11 2524 -3125009/151200
11 2525 68761506171490373/343230123297600
11 2526 17392249642091540393/2222823655641600
11 2527 -292470401108648549/2059380739785600
11 2528 -2594831287170369851/4118761479571200
11 2529 83315281368224189/686460246595200
11 2530 -878327568658147596619/175047362881776000
11 2531 -196466303/12791520
11 2532 514011254623680931/90855032637600
11 2533 5950446307316837957/149773144711680
11 2534 -30709857971502838819/9708509201846400
11 2535 -54320199696600609040573/4332422231323956000
11 2536 -503047/13536
11 2537 2962147169672843249/2168922268497600
11 2538 69077413/8389500
11 2539 120110918957285812109221/6931875570118329600
11 2540 1115832310494971/26002282068000
11 2541 -124715998219177949/198917457820200
11 2542 24407161757427543903727/2166211115661978000
11 2543 -1085243/45360
11 2544 10413054883453/115565698080
11 2545 -199289/48600
11 2546 332189/75600
11 2547 -14233566181047695183/203878693238774400
11 2548 -19183/8400
11 2549 -3389/1800
11 2550 -84341/40800
11 2551 -337013/44625
11 2552 7324178461420603/17681551806240
11 2553 1042829927060027/15601369240800
11 2554 2371/600
11 2555 -20719/5400
11 2556 1292693/142128
11 2557 -563/1584
11 2558 -1065355589667166785377531/19805358771766656000
11 2559 -2444209656514316884987/825223282156944000
11 2560 2742403827839710268099/262571044322664000
11 2561 -147078730255335753661/23339648384236800
11 2562 12188221146481113973/2500676612596800
11 2563 -706718577362860969/22465971706752
11 2564 -997330110542592469303/315085253187196800
11 2565 522869430331085411413/12503383062984000
11 2566 134983/14580
11 2567 -187/36
11 2568 1432061807676207341/5148451849464000
11 2569 -29987/1800
11 2570 10948374239505489517/11584016661294000
11 2571 4084620886814252250761/131285522161332000
11 2572 -18929284798957/1009500362640
11 2573 -15872410615994951/124810953926400
11 2574 2530626859729/38238650100
11 2575 -3613036909577710987/8237522959142400
11 2576 -37372923187768058939/1944970698686400
11 2577 -14840079726152309/294197248540800
11 2578 892264014894866903/2059380739785600
11 2579 3384200003875210213/2059380739785600
11 2580 640941551463244755187/43761840720444000
11 2581 3881266539931/61181840160
11 2582 -605231531931809513149/37068853316140800
11 2583 -10696242191226223951/112329858533760
11 2584 -1041121457523543907493/203878693238774400
11 2585 53585015344748131379791/1925520991699536000
11 2586 33672436763/437013144
11 2587 55877639677097831831/14562763802769600
11 2588 54683301/11186000
11 2589 345372035883182175949297/34659377850591648000
11 2590 1348449508095805027/1326116385468000
11 2591 1191313321895773859/5470230090055500
11 2592 -17242113284233592578643/5776562975098608000
11 2593 -215696349053/1092532860
11 2594 -759844133767727/3813668036640
11 2595 199289/24300
11 2596 -256589/37800
11 2597 -39286239597707957999/33979782206462400
11 2598 3711/1400
11 2599 457/450
11 2600 17347/6800
11 2601 -1/2
11 2602 -836831354742265391/4862426746716000
11 2603 1754256353979277/6129109344600
11 2604 -2371/300
11 2605 5011/675
11 2606 -158864989517/2185065720
11 2607 953/528
11 2608 2936464140760898718363049/23106251900394432000
11 2609 -85477463/5248800
11 2610 -115/24
11 2611 26359181/1749600
11 2612 7658651/145800
11 2613 1239989/174960
11 2614 -142843/4374
11 2615 88343/9504
11 2616 529/528
11 2617 133/54
11 2618 16/3
11 2619 -2285/792
11 2620 -18863344935075923/107259413530500
11 2621 13/6
11 2622 17873830788641243/53629706765250
11 2623 -18125861474132371/91936640169000
11 2624 -44167/38880
11 2625 -240257/6075
11 2626 137597/29160
11 2627 30026171960209186697/15445355548392000
11 2628 7533559231135903649/5792008330647000
11 2629 23971/900
11 2630 -58585918498115495981/46336066645176000
11 2631 -3
11 2632 -30171503445829975749563/787713132967992000
11 2633 23589118618121/247640781600
11 2634 5788904055571885103/7293640120074000
11 2635 -1854875169435231040381/78771313296799200
11 2636 29561/8100
11 2637 91724147167689151/367746560676000
11 2638 443891/21600
11 2639 125/27
11 2640 1035092402286114569/6619438092168000
11 2641 784/675
11 2642 27/4
11 2643 -543549448712464559/1620808915572000
11 2644 -10791525598154363/20430364482000
11 2645 9/8
11 2646 -78221/12150
11 2647 607027/23328
11 2648 -85/352
11 2649 1294216967511178392553/157542626593598400
11 2650 -365651327399681/22713758159400
11 2651 -257568453318751/15142505439600
11 2652 -11538009010357/229431900600
11 2653 -689/792
11 2654 31961347518929/220254624576
11 2655 -54937849025686861/969120348134400
11 2656 -12972391416077/114715950300
11 2657 31935288294883283/915280328793600
11 2658 -140852829387106777/1372920493190400
11 2659 -280546099163/6797982240
11 2660 803950090397/18354552048
11 2661 -84904018331077871/124810953926400
11 2662 -830556497359067429/1647504591828480
11 2663 -4142979480779/38238650100
11 2664 394116748000324829/1176788994163200
11 2665 368692821781409211127/15559765589491200
11 2666 -1537078502053/162514262925
11 2667 -40883303882200431559/70018945152710400
11 2668 1997479303544869075909/140037890305420800
11 2669 -2153/1050
11 2670 35329024628456231/242280087033600
11 2671 -13/6
11 2672 -784426366339/43701314400
11 2673 -373581687751707587/8237522959142400
11 2674 8913/1400
11 2675 15/4
11 2676 44382697019265793/116698241921184
11 2677 -1519674170090777/228820082198400
11 2678 40349/4725
11 2679 -3/2
11 2680 -6754658736163/183545520480
11 2681 367/1056
11 2682 -4277020619583387444473/840227341832524800
11 2683 46687503142303273/110323968202800
11 2684 -610524030708887573/1176788994163200
11 2685 -404760343428472357/1372920493190400
11 2686 7499885274885137839/10296903698928000
11 2687 56989747091/539522400
11 2688 1318009012164938881/823752295914240
11 2689 2370002768275685531/2059380739785600
11 2690 5617374239043361/3389927143680
11 2691 -25686376925697986833/10296903698928000
11 2692 317047522183/7283552400
11 2693 -16851421854304669/27458409863808
11 2694 3
11 2695 -30218411578803734393/1667117741731200
11 2696 -712643606735989/5200456413600
11 2697 8867413685679619123/17504736288177600
11 2698 -2910586198634223847/248294131747200
11 2699 -49933/6300
11 2700 -14831167216598501/68646024659520
11 2701 13/6
11 2702 96657613627/2185065720
11 2703 236342678910962311/686460246595200
11 2704 15/4
11 2705 423577/20400
11 2706 -3005799942080237657/5834912096059200
11 2707 1834909036021003/8172145792800
11 2708 -63673/37800
11 2709 3/2
11 2710 8393239519591/183545520480
11 2711 -159/352
11 2712 1929341261647540850503/1050284177290656000
11 2713 -2013441043081/61181840160
11 2714 -227701/38880
11 2715 253153500587/2913420960
11 2716 -136601582938758476743/6178142219356800
11 2717 -421056940872366859183/37068853316140800
11 2718 153757198853/7647730020
11 2719 427752209236999393517/37068853316140800
11 2720 72745422298902560723/661943809216800
11 2721 19797922192037/48945472128
11 2722 -836746153819857053/205938073978560
11 2723 547732840140917527387/7413770663228160
11 2724 -1222509025271/5098486680
11 2725 6123791903467213/45764016439680
11 2726 -4960837/194400
11 2727 27010360726079/305909200800
11 2728 -2369322268603378925/1482754132645632
11 2729 1728803115447705791/686460246595200
11 2730 9069590506796381/20190007252800
11 2731 -98747/8400
11 2732 27119/10800
11 2733 106314060203/6118184016
11 2734 -66947233639449505753/2695916604810240
11 2735 754926350004254101447/244654431886529280
11 2736 18582919961310902320297/509696733096936000
11 2737 -10629265224293810117/5663297034410400
11 2738 -66302803900099835663/10534765304131200
11 2739 -4444429439/929815200
11 2740 493167504373889/2418449335200
11 2741 -22005424866931434527/5267382652065600
11 2742 38137/16200
11 2743 -2644784153/439079400
11 2744 23479/48600
11 2745 -118156665378696866293/50969673309693600
11 2746 1139/450
11 2747 78391/10200
11 2748 -10327341174743/107486637120
11 2749 -2643740522308117/15601369240800
11 2750 76999/10800
11 2751 -341/1800
11 2752 -2527/1584
11 2753 982581408732297159308951/51989066775887472000
11 2754 -707624413987/10196973360
11 2755 -50593813032814164731/2725650979128000
11 2756 474815546057860363/1326116385468000
11 2757 -812920478927774206626551/4951339692941664000
11 2758 -377789614211517749/189445197924000
11 2759 10427200691688104623/2083897177164000
11 2760 -3770250695997639754778873/34659377850591648000
11 2761 703276817785/1529546004
11 2762 447219813597145549/2574225924732000
11 2763 -1185511/194400
11 2764 2151053344057/305909200800
11 2765 1155964693726840877281/509696733096936000
11 2766 19183/4200
11 2767 3389/900
11 2768 -127777/20400
11 2769 8865541/178500
11 2770 -28671738854864338417/8335588708656000
11 2771 -155747390293024927/171615061648800
11 2772 1323643/75600
11 2773 -438311/97200
11 2774 111628797379/1529546004
11 2775 -331/396
11 2776 -3537479817402456649/7956698312808000
11 2777 -284836685618344129/1326116385468000
11 2778 202785432603215599/397834915640400
11 2779 -8093366307266497988309/11553125950197216000
11 2780 -6443458086105309387733/541552778915494500
11 2781 -43586432264864473/58938506020800
11 2782 -2528130317635955/21217862167488
11 2783 16435308267437197/84645726732000
11 2784 -10148831126436193/234020538612000
11 2785 9379473069390441180151/1386375114023665920
11 2786 -33438956989285484601317/6931875570118329600
11 2787 1426657233699992057/3978349156404000
11 2788 11363109620303779/294692530104000
11 2789 -239549315979416047/1768155180624000
11 2790 -158031062063801299/284167796886000
11 2791 335574608223556411/1768155180624000
11 2792 -412625323919239877/1136671187544000
11 2793 -142522375558706851/530446554187200
11 2794 45789704990864047/3978349156404000
11 2795 -248943437980010340662663/34659377850591648000
11 2796 559024037201610580807/160460082641628000
11 2797 2932440883423024398319/550148854771296000
11 2798 -2492900581610169827/3978349156404000
11 2799 17064544124891243383/7956698312808000
11 2800 2026729/178500
11 2801 -685493/59500
11 2802 -3339107506829/305909200800
11 2803 -270939969460663/2600228206800
11 2804 2035117916402509/9360821544480
11 2805 -346339405272665503/1213563650230800
11 2806 -5046570363508411201/5096967330969360
11 2807 -726194197533181/5850513465300
11 2808 -30413662694557/520045641360
11 2809 1106514412874383/9360821544480
11 2810 121569539/29743200
11 2811 97996746071992946023/50969673309693600
11 2812 -475348643067925427/14562763802769600
11 2813 -594658636713149/3900342310200
11 2814 -1893893662657771/19068340183200
11 2815 7756354886298857/46804107722400
11 2816 150756897723911/1733485471200
11 2817 1772003133748327/23402053861200
11 2818 -22423688881160606161/101939346619387200
11 2820 10547296120369/98327957400
11 2821 37443147852707/344147850900
11 2822 -15680205705331/2753182807200
11 2823 91235089357609/2753182807200
11 2824 110342511545129/1376591403600
11 2825 6981851961611/229431900600
11 2826 8961/1400
11 2827 -175812124307/33989911200
11 2828 1820578797461/114715950300
11 2829 -10156898201767/152954600400
11 2830 760689448759/7283552400
11 2831 5718361326067/152954600400
11 2832 -1595290629613/30590920080
11 2833 10147066625/194228064
11 2834 -655874006437/7647730020
11 2835 688107905063/8740262880
11 2836 716249286227/15295460040
11 2837 269189068139/5098486680
11 2838 -7731514849/5098486680
11 2839 -468454273051/30590920080
11 2840 -31819477489/2185065720
11 2841 -1343331809/23245380
11 2842 -1822804885301/10196973360
11 2844 -11417299/437400
11 2845 -11346667/437400
11 2846 -10943747/1749600
11 2847 -3135217/1749600
11 2848 -6310111/437400
11 2849 1173247/145800
11 2850 7003/1800
11 2851 1470817/97200
11 2852 -311219/36450
11 2853 2
11 2854 -3492283/194400
11 2855 2443/1200
11 2856 -3096517/194400
11 2857 -63101/7560
11 2858 -45917/18900
11 2859 -22319/12600
11 2860 -26119/6300
11 2861 -24587/2520
11 2862 -2351/1400
11 2864 33701/4860
11 2865 74393/48600
11 2866 32713/16200
11 2867 27413/8100
11 2868 31099/3240
11 2869 457/675
11 2871 295/528
11 2872 43/132
11 2873 -5/33
11 2874 881/792
11 2875 -79/792
11 2876 149/144
11 2877 -2
11 2878 -53359/20400
11 2879 35353/10200
11 2880 -6439/4200
11 2881 -109/675
11 2882 1237/1400
11 2883 457/1350
11 2884 683085525801236198807209/23106251900394432000
11 2885 -143020277717503708636333/5776562975098608000
11 2886 -272370877924519169197/1050284177290656000
11 2887 2818654125901255954373/525142088645328000
11 2888 -21741583334766365491/6668470966924800
11 2889 1850595201077912819/777988279474560
11 2890 -458104892100608689/28082464633440
11 2891 7557362617105179573763/3465937785059164800
11 2892 33589325233702254441439/1650446564313888000
11 2893 -4730899639/29123550
11 2894 -18048372974681/742922344800
11 2895 -5147589196423/28891424520
11 2896 -40979431248869/123820390800
11 2897 843863371750616179/4212369695016000
11 2898 -1479332941570638441841/131285522161332000
11 2899 844821459061427/3120273848160
11 2900 -24783902825931989/249621907852800
11 2901 2470208701451479/6933941884800
11 2902 308776110445034671/8237522959142400
11 2903 7936428710627443903/1166982419211840
11 2904 144847252517109787/2059380739785600
11 2905 -11449124516306693/41603651308800
11 2906 -4492567178371429/8915068137600
11 2907 -74210930115650447041/14587280240148000
11 2908 2988577566697/24472736064
11 2909 153280224310644897553/37068853316140800
11 2910 246192476033199701/7020616158360
11 2911 101675641171841089/26477752368672
11 2912 -8644108232141095258801/3465937785059164800
11 2913 734310932149/30590920080
11 2914 -232341178807146877/209751742015200
11 2915 -240761081/22372000
11 2916 522606420659314156019/275074427385648000
11 2917 341537549247764123/1326116385468000
11 2918 4545701264140167919/10940460180111000
11 2919 671403815664302652881/1019393466193872000
11 2920 7755378379897/61181840160
11 2921 206985889184419/1906834018320
11 2922 -51341/12150
11 2923 -17461/75600
11 2924 -10392777941532414493/7281381901384800
11 2925 -3711/2800
11 2926 -457/900
11 2927 -17347/13600
11 2928 1/4
11 2929 -199894594973720267/810404457786000
11 2930 -60590307109080053/171615061648800
11 2931 2371/600
11 2932 -20719/5400
11 2933 148235115671/6118184016
11 2934 -2567/792
11 2935 -5734094114937665093326681/138637511402366592000
11 2936 52585356307/838758240
11 2937 617/72
11 2938 -11551247/1749600
11 2939 -98443333859/232988400
11 2940 -147773/174960
11 2941 257227162817/698965200
11 2942 385868134740989/2228767034400
11 2943 115991365704763/1114383517200
11 2944 139666144814657/371461172400
11 2945 1975500072994/13929793965
11 2946 5144885149661909/53629706765250
11 2947 -89/24
11 2948 20452469/437400
11 2949 1948488407902714757/2574225924732000
11 2950 -4506777213067/9286529310
11 2951 109883/97200
11 2952 283668086900359/222876703440
11 2953 -199793264939592497/492936879204000
11 2954 -28016864848209334387/23168033322588000
11 2955 466888035212/23216323275
11 2956 -102165035726407609/1029690369892800
11 2957 -8484480960754274687/397834915640400
11 2958 -2739186822292591561/2652232770936000
11 2959 -5808758964787642103/7293640120074000
11 2960 304897489810680970523/23168033322588000
11 2961 2182671929683/4370131440
11 2962 -93767183615889151/367746560676000
11 2963 -443891/21600
11 2964 -419/108
11 2965 6249750437267311591/23168033322588000
11 2966 457/1350
11 2967 546791066543608559/1620808915572000
11 2968 10931133088781363/20430364482000
11 2969 3/8
11 2970 162517/24300
11 2971 -118697699111551/2228767034400
11 2972 397/528
11 2973 -63407755794141143049811/3150852531871968000
11 2974 -16709525090518297/140412323167200
11 2975 -2009257598423969/23402053861200
11 2976 6159756760476331/62405476963200
11 2977 -114327436361/30683901600
11 2978 -313260945688255699/514845184946400
11 2979 1863596012207964277/8237522959142400
11 2980 -3358443359384209/31202738481600
11 2981 -14919304223/30683901600
11 2982 6623826696279347/31202738481600
11 2983 63173277110807/104009128272
11 2984 -6963412907/929815200
11 2985 -32288001988039/22287670344
11 2986 2415452814814235897/8237522959142400
11 2987 1069877273824488281/2059380739785600
11 2988 322728286712057/5200456413600
11 2989 22774435677889801/457640164396800
11 2990 16316648480334106879/1273071730049280
11 2991 470844221643100451/707262072249600
11 2992 10793584459697299297/10002706450387200
11 2993 -1978856495295124789/242280087033600
11 2994 -512115337939/1699495560
11 2995 -76763587114929431/242280087033600
11 2996 13/6
11 2997 12364085670763/305909200800
11 2998 -4432265131403129/51484518494640
11 2999 1237/1400
11 3000 -34382845563798037/41677943543280
11 3001 1367127448625177/228820082198400
11 3002 -75973/9450
11 3003 3/2
11 3004 510819473874517/15601369240800
11 3005 -4291/1584
11 3006 734103406218031355749/60016238702323200
11 3007 4415883058570558543/6178142219356800
11 3008 -186058857237013577/4118761479571200
11 3009 -429798919354806653/686460246595200
11 3010 -400743172346501707/1470986242704000
11 3011 105525417908483/1155656980800
11 3012 212147095753319677/343230123297600
11 3013 -118980819099042377/82375229591424
11 3014 -278962297447985033/205938073978560
11 3015 31734226062347/173348547120
11 3016 21130520332147411/19068340183200
11 3017 -122364/19975
11 3018 -8040073158837184843/833558870865600
11 3019 -25882901334031831/35363103612480
11 3020 -17535360519599785003/17504736288177600
11 3021 280151550030972247/49032874756800
11 3022 506748827141/28891424520
11 3023 -6676194686867933/13729204931904
11 3024 -13/6
11 3025 1367193302639/15295460040
11 3026 154103642370692459/343230123297600
11 3027 52041/6800
11 3028 5600263470048673187/5834912096059200
11 3029 3889041758827943/19068340183200
11 3030 44773/37800
11 3031 -3/2
11 3032 -229704504761563/15601369240800
11 3033 1445/528
11 3034 -9907204441181228733289/1050284177290656000
11 3035 7645550950451/48945472128
11 3036 6808346299/1859630400
11 3037 -22833784017607/40787893440
11 3038 456897445113415119791/37068853316140800
11 3039 2758922790532906619/168494787800640
11 3040 3321129004183/20393946720
11 3041 -50837703107944013/14605537161600
11 3042 278237962116786729751/4118761479571200
11 3043 23737747613882371/6240547696320
11 3044 836746153819857053/205938073978560
11 3045 -123461730177655788623/3369895756012800
11 3046 6069252127993/122363680320
11 3047 -6123791903467213/45764016439680
11 3048 5155237/194400
11 3049 12796418564941/305909200800
11 3050 -893902949967166627/210618484750800
11 3051 -1728803115447705791/686460246595200
11 3052 -9069590506796381/20190007252800
11 3053 98747/8400
11 3054 -27119/10800
11 3055 -438358576409/7647730020
11 3056 158116479968993082923/2695916604810240
11 3057 13023405110204399593/3253383402746400
11 3058 -3907515852402242444951/339797822064624000
11 3059 -1351643473/464907600
11 3060 -5946079636510125667/1820345475346200
11 3061 -203467634645486867/53205885374400
11 3062 -92081242342801/403074889200
11 3063 -493167504373889/2418449335200
11 3064 82900024939885033/38730754794600
11 3065 -7225111829/464907600
11 3066 2644784153/439079400
11 3067 -23479/48600
11 3068 -2121123675598392187/333135119671200
11 3069 -457/225
11 3070 -17347/3400
11 3071 10327341174743/107486637120
11 3072 -44338909799404063/171615061648800
11 3073 -76999/10800
11 3074 1527791797/929815200
11 3075 2593/1584
11 3076 -5661782186586798072232109/207956267103549888000
11 3077 -93937139153/6797982240
11 3078 63561171083424627661/46336066645176000
11 3079 182995841880072359/1326116385468000
11 3080 -62762477542541547943043/737433571289184000
11 3081 -14647424542100573459/2652232770936000
11 3082 -77982087813520254169/14587280240148000
11 3083 1415871731642101778468483/34659377850591648000
11 3084 -909855616369/2185065720
11 3085 1300467095170920101/2574225924732000
11 3086 1136911/194400
11 3087 -20888530031137/305909200800
11 3088 79389964130683830751/11584016661294000
11 3089 -3711/1400
11 3090 -457/450
11 3091 -52041/6800
11 3092 3/2
11 3093 189157587472487239159/58349120960592000
11 3094 82027008390346177/171615061648800
11 3095 -1248043/75600
11 3096 486911/97200
11 3097 289968815851/7647730020
11 3098 1019/792
11 3099 -4
11 3100 -18401920902879155533/87523681440888000
11 3101 -73750348962785513/2917456048029600
11 3102 -482326424397684073/21880920360222000
11 3103 12375165217671258990623/11553125950197216000
11 3104 1408438565095046063551/1237834923235416000
11 3105 -226350868831823077/1389264784776000
11 3106 -167867786611856179/29174560480296000
11 3107 -699447594982516487/21880920360222000
11 3108 -53925146883173/393311829600
11 3109 -189865078945627671721963/34659377850591648000
11 3110 -27864632894029396727693/34659377850591648000
11 3111 19703761314086981/84645726732000
11 3112 4997867178805187/42098932872000
11 3113 -46929527643691271/3889941397372800
11 3114 -796933486013364419/2735115045027750
11 3115 -26101621423185713/19449706986864000
11 3116 -3809905497291307/33858290692800
11 3117 -819761975756575171/2652232770936000
11 3118 -14062668595192027/3978349156404000
11 3119 -15508151757699186688957/34659377850591648000
11 3120 443196400287716167361/641840330566512000
11 3121 94257329371982851807/350094725763552000
11 3122 -1753767435559558969/3978349156404000
11 3123 218337321721319369/318267932512320
11 3124 1/2
11 3125 -1/3
11 3126 -3198764417329/15910171200
11 3127 -368697937027043/1191771261450
11 3128 3724832039114011/5883944970816
11 3129 -41931064663035026939/33979782206462400
11 3130 -82930611164304517543/25484836654846800
11 3131 -135077855894675581/257422592473200
11 3132 -568750540451537/3813668036640
11 3133 31954741311972277/102969036989280
11 3134 13101061/29743200
11 3135 655351226508388113421/101939346619387200
11 3136 -7327226684281532383/101939346619387200
11 3137 -7481928242790047/7800684620400
11 3138 -2735376134762461/12712226788800
11 3139 20321863156341893/21908305742400
11 3140 2822648536343161/12712226788800
11 3141 13872861133603607/93608215444800
11 3142 -71388404284572075089/101939346619387200
11 3144 193166213622799/1376591403600
11 3145 194382530455837/1376591403600
11 3146 74075800974593/1376591403600
11 3147 53286015160073/393311829600
11 3148 -135278032395103/2753182807200
11 3149 -90007149177779/917727602400
11 3150 -5811/1400
11 3151 3098502721903/22659940800
11 3152 -9147275360527/229431900600
11 3153 -59703784288667/611818401600
11 3154 -1907420567921/101969733600
11 3155 -78358136533213/611818401600
11 3156 370062040049/6118184016
11 3157 27329400763/388456128
11 3158 -12000785983/546266430
11 3159 -1020139008547/122363680320
11 3160 -272556549934/1911932505
11 3161 -248303126399/5098486680
11 3162 -363996920653/10196973360
11 3163 -705656303897/30590920080
11 3164 1795247463617/30590920080
11 3165 -41409641045/3059092008
11 3166 10956483350053/20393946720
11 3168 10202299/437400
11 3169 10350367/437400
11 3170 9680147/1749600
11 3171 4253017/1749600
11 3172 5897011/437400
11 3173 -1051747/145800
11 3174 197/1800
11 3175 -1495117/97200
11 3176 616363/72900
11 3177 -2
11 3178 3297883/194400
11 3179 -643/1200
11 3180 3193717/194400
11 3181 47981/7560
11 3182 64817/18900
11 3183 -15481/12600
11 3184 26119/6300
11 3185 17027/2520
11 3186 2351/1400
11 3187 -4
11 3188 -33701/4860
11 3189 -74393/48600
11 3190 -32713/16200
11 3191 -27413/8100
11 3192 -31099/3240
11 3193 -457/675
11 3195 1207/528
11 3196 -69/22
11 3197 -229/88
11 3198 2845/792
11 3199 1471/792
11 3200 109/144
11 3201 2
11 3202 -17347/6800
11 3203 17347/10200
11 3204 -1237/1400
11 3205 -457/1350
11 3206 -1237/1400
11 3207 -457/1350
11 3208 -3374128707155529175210817/46212503800788864000
11 3209 -39143615780942632438733/5776562975098608000
11 3210 2498274022177/41937912000
11 3211 -7313/1296
11 3212 -750722708747/12231891000
11 3213 -905867307041/4193791200
11 3214 -30479051002273/587130768000
11 3215 -722530262957/11512368000
11 3216 -21/8
11 3217 1103/432
11 3218 -37/144
11 3219 -25/432
11 3220 71/432
11 3221 22161055480063/97855128000
11 3222 -119037966709/1397930400
11 3223 -841052212109/1812132000
11 3224 -4226761084307/97855128000
11 3225 69967794193/232988400
11 3226 -18667021219/349482600
11 3227 159623534891/1397930400
11 3228 12127372891849/97855128000
11 3229 84529760617429/195710256000
11 3230 7983484603/51775200
11 3231 23623107739423/97855128000
11 3232 2980219/423000
11 3233 3298811/714000
11 3234 -15316915033/38831400
11 3235 11119121434187/48927564000
11 3236 7/24
11 3237 11458577/719100
11 3238 -22592342896063/48927564000
11 3239 -41245737193/155325600
11 3240 -9/2
11 3241 3341/3600
11 3242 5/4
11 3243 881/32400
11 3244 -1
11 3245 7/16
11 3246 710561/714000
11 3247 8678564518397/16309188000
11 3248 1
11 3249 188101/12150
11 3250 175659670913/232988400
11 3251 1/16
11 3252 50166234152801/73391346000
11 3253 959425039820057/10029451654800
11 3254 -109198866443021/1671575275800
11 3255 -119935993573781/891506813760
11 3256 1321/1056
11 3257 825622509646967/14709862427040
11 3258 -610619075670601/3343150551600
11 3259 -1089339774108893/2228767034400
11 3260 -101473/4752
11 3261 -745350444118099/3064554672300
11 3262 -28342827929581/165093854400
11 3263 -8007304143568/13929793965
11 3264 56303/9504
11 3265 9265/1584
11 3266 -50791577130743/742922344800
11 3267 347/54
11 3268 -2049227589510307/18387328033800
11 3269 112891621237823/371461172400
11 3270 361464808557799/1671575275800
11 3271 -1394884670795191/3343150551600
11 3272 263/48
11 3273 1193763474047/14858446896
11 3274 529/264
11 3275 -5/6
11 3276 -20183688875447/89150681376
11 3277 2671/144
11 3278 -743/216
11 3279 -5/12
11 3280 -41860413096121/55719175860
11 3281 529/528
11 3282 -113073886364592617/882591745622400
11 3283 -5785805692412609/41297742108000
11 3284 1536392842955453/1337260220640
11 3285 -86296876059837881/1287112962366000
11 3286 -433774672735441729/1287112962366000
11 3287 578556175798703/495281563200
11 3288 -3650090756/8737065
11 3289 -4269202164384899/6686301103200
11 3290 -197272801178822527/2574225924732000
11 3291 82751190273306013/735493121352000
11 3292 137148052733227/123820390800
11 3293 -109919191142993/1191771261450
11 3294 3
11 3295 713647841340067/24516437378400
11 3296 -112891621237823/371461172400
11 3297 -363693575592199/1671575275800
11 3298 -9812055104342111/171615061648800
11 3299 -263/48
11 3300 1302037526891/3714611724
11 3301 -331/264
11 3302 -45/8
11 3303 159/8
11 3304 20250551886479/89150681376
11 3305 -668916173695697/9534170091600
11 3306 743/216
11 3307 5/12
11 3308 41860413096121/55719175860
11 3309 -529/528
11 3310 -10371081985592320403/30890711096784000
11 3311 151240934778457/297168937920
11 3312 -232099/194400
11 3313 78571057556347/557191758600
11 3314 9736440317/87370650
11 3315 9786809843/25887600
11 3316 595978131816523/742922344800
11 3317 8987893172/43685325
11 3318 -31121785079/77662800
11 3319 2580352063/8737065
11 3320 3089004754507/13757821200
11 3321 -3650090756/8737065
11 3322 -4442972963/10355040
11 3323 38279240709281/92865293100
11 3324 -457/1350
11 3325 231393214069/465976800
11 3326 -3/2
11 3327 -2830891/97200
11 3328 2976969579065851/2228767034400
11 3329 -45979629126028423/80235613238400
11 3330 -5582117521448987681/4344006247985250
11 3331 -124453066341016863173/46336066645176000
11 3332 56467/10800
11 3333 339171093798018053/842473939003200
11 3334 156841/97200
11 3335 25704433/1749600
11 3336 29432383/1749600
11 3337 546773/194400
11 3338 17147636096000107387/9267213329035200
11 3339 83099/32400
11 3340 -31/8
11 3341 6002939367366167/171615061648800
11 3342 -910213/97200
11 3343 -2586347/583200
11 3344 27/32
11 3345 -167455472360213342891/139008199935528000
11 3346 -38245478922871/49528156320
11 3347 9473127170921247709/5792008330647000
11 3348 -580097571862115527/663058192734000
11 3349 130843204560814523903/2046008137579200
11 3350 1526558697276638243/663058192734000
11 3351 -391021795518676939/2652232770936000
11 3352 2405761108538260085881/71610284815272000
11 3353 -81998960816437/92865293100
11 3354 20284315887546061/46804107722400
11 3355 4996909627/19415700
11 3356 -6944333656279/46432646550
11 3357 3610503386243041583/46336066645176000
11 3358 5/2
11 3359 -75461/6480
11 3360 -21
11 3361 -9/4
11 3362 822110395771722721/1458728024014800
11 3363 -31746690505743497/57205020549600
11 3364 233/54
11 3365 1145071/97200
11 3366 -48990413302381/37146117240
11 3367 167/528
11 3368 2
11 3369 929193798415078912/1367557522513875
11 3370 821259471091047421/1458728024014800
11 3371 -76596217213679320501/43761840720444000
11 3372 598845839765965053593/262571044322664000
11 3373 662998667257969303907/24616035405249750
11 3374 1815391880671787179/972485349343200
11 3375 161785160613163079/583491209605920
11 3376 -979201856861543003/1750473628817760
11 3377 -23516606286827/668630110320
11 3378 -2006914501300070325877/112530447566856000
11 3379 7916636030709913717381/787713132967992000
11 3380 -512182242480523459/994587289101000
11 3381 -4682710949320147/42098932872000
11 3382 160217027987347169/388994139737280
11 3383 45035037077966449277/43761840720444000
11 3384 -161384010406559009/388994139737280
11 3385 456971865901932833/397834915640400
11 3386 541759401214485107/1326116385468000
11 3387 -111419596289814361/1989174578202000
11 3388 12299981880835155469397/787713132967992000
11 3389 -4311892396666948321/583491209605920
11 3390 -998263717135266336121/87523681440888000
11 3391 4817194577735472769/3978349156404000
11 3392 -2837034871182292597/568335593772000
11 3393 -7/8
11 3394 25/24
11 3396 34337828870421431/190683401832000
11 3397 595872071684663/9534170091600
11 3398 1023437971580114641/5148451849464000
11 3399 192394740101777099/1544535554839200
11 3400 4009892430850019033/5792008330647000
11 3401 -7465848406936679/91936640169000
11 3402 233720310498061/9534170091600
11 3403 -135329777677334417/1287112962366000
11 3404 6530275535113/97855128000
11 3405 -27448559225298939887/23168033322588000
11 3406 5675113032195214283/23168033322588000
11 3407 -6768885797572363/19501711551000
11 3408 23751014504867/1271222678880
11 3409 133145937624969091/514845184946400
11 3410 -233323053410911/6356113394400
11 3411 -153677117310601403/234020538612000
11 3412 192885072392996279/2896004165323500
11 3414 370085803267249/3343150551600
11 3415 367299844474249/3343150551600
11 3416 -1933897695937/393311829600
11 3417 23349448759247/668630110320
11 3418 516553742181857/6686301103200
11 3419 -79466962561919/2228767034400
11 3420 -3/2
11 3421 -27301932525599/495281563200
11 3422 -8659945657877/278595879300
11 3423 65438080345429/1485844689600
11 3424 39522448360273/247640781600
11 3425 61726222805683/297168937920
11 3426 5464902126727/74292234480
11 3427 -41974556586871/495281563200
11 3428 220041814228/1365666075
11 3429 -41052361931693/1485844689600
11 3430 -7579170478883/92865293100
11 3431 -801086014277/10318365900
11 3432 -330910910873/123820390800
11 3433 -4857298660373/185730586200
11 3434 11205142579877/185730586200
11 3435 8764926709103/92865293100
11 3436 109542000763981/247640781600
11 3437 -22555647223063/97855128000
11 3438 -21910229229283/97855128000
11 3439 1554204885619/24463782000
11 3440 -6065463677113/97855128000
11 3441 -11494599175433/48927564000
11 3442 123092515447/32618376000
11 3443 -4823/1200
11 3444 471783118/4853925
11 3445 -808106173/58247100
11 3447 637105007/9707850
11 3448 -3055753483/8629200
11 3449 -1317937723/4568400
11 3450 -827/108
11 3451 581/216
11 3452 -635/72
11 3453 -55/36
11 3454 -329/36
11 3455 -5/6
11 3456 -2
11 3457 39323/48600
11 3458 -95467/48600
11 3459 7358/2025
11 3460 -6967/8100
11 3461 -20197/16200
11 3462 -11801/5400
11 3464 -677/1056
11 3465 19/22
11 3466 529/528
11 3467 -373/528
11 3468 -41/176
11 3469 -25/96
11 3470 -19/4
11 3471 47/12
11 3472 5/6
11 3473 -71233/10800
11 3474 5/6
11 3475 7217/5400
11 3476 20400003757718669377/6564276108066600
11 3477 2946846438581081732329/52514208864532800
11 3478 -3961375332070901/24962190785280
11 3479 -749872598067193/41603651308800
11 3480 53464731629865601/140412323167200
11 3481 -3901941547213/938927388960
11 3482 -1247722975813682329/8237522959142400
11 3483 -261767138859757/10400912827200
11 3484 8140057675152269/93608215444800
11 3485 -530813094721/48902468175
11 3486 -511022567201696201/1372920493190400
11 3487 -8213308575377671/17830136275200
11 3488 149072795461/11157782400
11 3489 161122872773671633/93608215444800
11 3490 -1472177/673200
11 3491 -50557612962859/1564878981600
11 3492 -477414056633/6147111600
11 3493 105787/20400
11 3494 -20150003/1917600
11 3495 -8156441063668823/65377166342400
11 3496 16282484873/343945530
11 3497 936694147443923/4160365130880
11 3498 54701/8400
11 3499 -38567731/3355800
11 3500 3002125105628149/20801825654400
11 3502 7779240396679/32101582800
11 3503 -203/264
11 3504 -1480117/37800
11 3505 3517/30600
11 3506 -15/4
11 3507 -343197046469101/1386788376960
11 3508 -23233/15300
11 3509 -317459/12600
11 3510 3/8
11 3511 1390855150681/288914245200
11 3512 -299/792
11 3513 -597242724799753249/392262998054400
11 3514 420793469737411/3962252505600
11 3515 -830805056848229/1376591403600
11 3516 1006641269728290667/16475045918284800
11 3517 4112629920119239891/5491681972761600
11 3518 -107223871178171057/62405476963200
11 3519 179924989583/5578891200
11 3520 38704465741166083/31202738481600
11 3521 48387977955024643/915280328793600
11 3522 -106067343794239337/2745840986380800
11 3523 -172873732313/8254692720
11 3524 1846762772558311/114410041099200
11 3525 20150003/958800
11 3526 3732432328905329/21792388780800
11 3527 -713306777803/10318365900
11 3528 -11204185541498443/20801825654400
11 3529 -5/12
11 3530 939761/47940
11 3531 28553089506551923/457640164396800
11 3532 -21245101364387/144457122600
11 3533 85/66
11 3534 2408401/302400
11 3535 89107/122400
11 3536 764338058899711/1386788376960
11 3537 1426375040988043/228820082198400
11 3538 77039/18900
11 3539 -3/4
11 3540 -25877610811/6878910600
11 3541 21/44
11 3542 618368728138053769/610186885862400
11 3543 -1717816134699743/2773576753920
11 3544 1094333519/137750400
11 3545 -17815705665527027/31202738481600
11 3546 71129183921/2789445600
11 3547 -27753364059507179/20801825654400
11 3548 -72914102635061383/93608215444800
11 3549 6094541423001161/10400912827200
11 3550 14681947169634251/9360821544480
11 3551 -1837160500789/16050791400
11 3552 -17717100025273619/18721643088960
11 3553 -761/48
11 3554 158355076504073/650057051700
11 3555 -211/4200
11 3556 -95264402666105111/62405476963200
11 3557 1544461/25200
11 3558 -3/2
11 3559 -10672338284990201/7800684620400
11 3560 1572760128601281689/2246597170675200
11 3561 4204880911303588933/9885027550970880
11 3562 1078448011911298223/1497731447116800
11 3563 54369001661/1859630400
11 3564 -49956024655499443/484560174067200
11 3565 396973727551/18410340960
11 3566 68735431/929815200
11 3567 -34173946661/836833680
11 3568 193748774281/8368336800
11 3569 -767179289/232453800
11 3570 -2510601809842987699/4118761479571200
11 3571 -23437/122400
11 3572 39569880061/1115778240
11 3573 -2517977694232531/228820082198400
11 3574 3/2
11 3575 13057981511/2789445600
11 3576 4163/3168
11 3577 1009023442432486427/4707155976652800
11 3578 150259918592363/115565698080
11 3579 -4893947795589350783/8237522959142400
11 3580 31075064889272141/58938506020800
11 3581 -5392910343289860411971/140037890305420800
11 3582 -53481277181151/30963228800
11 3583 -4863082741829072879/2121786216748800
11 3584 -357834501504792360007/17504736288177600
11 3585 5285752883003/10318365900
11 3586 43520635522130831/31202738481600
11 3587 29/48
11 3588 -18523801232609/50984866800
11 3589 -30690140388069733/588394497081600
11 3590 -315589/60480
11 3591 -25013/61200
11 3592 15/2
11 3593 52993552443002593/32416178311440
11 3594 -590681396241227/45764016439680
11 3595 -2556823/75600
11 3596 5/12
11 3597 20040566854937/14445712260
11 3598 29/16
11 3600 -3039565006358065007/5186588529830400
11 3601 -1379250665747440567/3889941397372800
11 3602 13695265816201387667/15559765589491200
11 3603 -66212635510734911819/46679296768473600
11 3604 -145409382416582978497/8752368144088800
11 3605 -123549701230613003/111141182782080
11 3606 -1424357469142301599/7779882794745600
11 3607 69387116875710311/185235304636800
11 3608 -236898912360527/8320730261760
11 3609 223120786009842701173/20005412900774400
11 3610 -866698491096132798547/140037890305420800
11 3611 3235974200351897/7858467469440
11 3612 1438194577303781/15716934938880
11 3613 -1410103766813253703/5186588529830400
11 3614 -10808892699845027873/15559765589491200
11 3615 1438944749382449599/5186588529830400
11 3616 -10990781033647931/31433869877760
11 3617 -3852642027659461/16839573148800
11 3618 6507985293879017/176815518062400
11 3619 -1339019881569710485571/140037890305420800
11 3620 1665672525390505513/370470609273600
11 3621 10903137003342730327/1555976558949120
11 3622 -45966159423784591/70726207224960
11 3623 38307621173067179/12629679861600
11 3624 15/4
11 3625 -15/4
11 3627 37611321024096577/915280328793600
11 3628 -555666689218547/45764016439680
11 3629 212484012841909/183056065758720
11 3630 -23674265098958297/2745840986380800
11 3631 -36811204655514293/187216430889600
11 3632 441316988372759/8474817859200
11 3633 -36709979997703/18305606575872
11 3634 3102210450401131/228820082198400
11 3635 129427/36720
11 3636 3395839868522302483/8237522959142400
11 3637 -836144297858036137/8237522959142400
11 3638 3658797608964391/20801825654400
11 3639 -669121343793559/305093442931200
11 3640 -129522875208389141/915280328793600
11 3641 1067725111225303/305093442931200
11 3642 6850035857435237/83207302617600
11 3643 -341038175183791/106980817651200
11 3644 936694147443923/8320730261760
11 3645 4853869057161487/41603651308800
11 3646 -139371201102059/5200456413600
11 3647 205696173878927/8320730261760
11 3648 1160580735349249/10400912827200
11 3649 -4912750367401/554715350784
11 3650 -317161/33600
11 3651 -402930192039/10700527600
11 3652 2161737367781/72228561300
11 3653 -8463809980901/144457122600
11 3654 2270519680397/18057140325
11 3655 4182619454831/72228561300
11 3656 -36617997647/825469272
11 3657 13720760283941/288914245200
11 3658 -7597395349/78680350
11 3659 37937601547/96304748400
11 3660 4311799060703/144457122600
11 3661 1290543023473/24076187100
11 3662 213190271752/18057140325
11 3663 3052527833659/144457122600
11 3664 -28609871211/668782975
11 3665 -4386801325759/72228561300
11 3666 -11057261153867/48152374200
11 3668 -509/54
11 3669 -509/54
11 3670 -1103/432
11 3671 11/432
11 3672 -547/108
11 3673 59/18
11 3674 157/24
11 3675 -155/36
11 3676 -367/48
11 3677 15/8
11 3678 -277/48
11 3679 10523/3150
11 3680 17933/3150
11 3681 -3868/525
11 3682 2633/525
11 3683 38987/4200
11 3684 2823/700
11 3685 19/6
11 3686 5/12
11 3687 7/4
11 3688 1
11 3689 17/4
11 3690 131/352
11 3691 -41/198
11 3692 -31/176
11 3693 1723/1584
11 3694 173/1584
11 3695 79/288
11 3697 -3517/15300
11 3698 13027/61200
11 3699 -103213/25200
11 3700 -1133/350
11 3701 -276838417700474707349/280075780610841600
11 3702 -116379374269185725281/3334235483462400
11 3703 53778936225709/495281563200
11 3704 461748348628296193/224659717067520
11 3705 -1441294683197463079/6178142219356800
11 3706 -8277756855414929587/2574225924732000
11 3707 104012402200736311/62405476963200
11 3708 -17075774118727740643/8237522959142400
11 3709 -3487176766851612751/1176788994163200
11 3710 2136936601837072657/4118761479571200
11 3711 70442657944751978993/20593807397856000
11 3712 -1685197374779/41273463600
11 3713 86194835262457/373889023200
11 3714 -7378481/1917600
11 3715 -1002670931409643/12712226788800
11 3716 89091642343/4127346360
11 3717 181130966785523/577828490400
11 3718 5/24
11 3719 -939761/95880
11 3720 -167330065860913/1059352232400
11 3721 -1383668167993/41273463600
11 3722 1353161/224400
11 3723 238969/37800
11 3724 -15/4
11 3725 9919013/27540
11 3726 -14038033747687/46226279232
11 3727 10203193486967/93472255800
11 3728 -35839/37800
11 3729 3/8
11 3730 -303995496619/288914245200
11 3731 -25/99
11 3732 2922287822985227047/2288200821984000
11 3733 2352931401793121/924525584640
11 3734 -4315363813/137750400
11 3735 -8264259035163661/1783013627520
11 3736 -1207780757902529047/823752295914240
11 3737 -6457210759215315497/4118761479571200
11 3738 17109375655171/8560422080
11 3739 64924623004182127/34323012329760
11 3740 2016756884712967/3670910409600
11 3741 -6094541423001161/10400912827200
11 3742 -14681947169634251/9360821544480
11 3743 25812206007/764323400
11 3744 -103809006564635839/76273360732800
11 3745 761/48
11 3746 2346723340312121/2600228206800
11 3747 95264402666105111/62405476963200
11 3748 64924623004182127/68646024659520
11 3749 -1127941/25200
11 3750 3/2
11 3751 309028045903001/229431900600
11 3752 26546724704886017209/12356284438713600
11 3753 -23816886813586981/20190007252800
11 3754 32823918705246701/86528602512000
11 3755 -4652735603/309938400
11 3756 34755974822391881/62405476963200
11 3757 -8779/1360
11 3758 -271243087991/12273560640
11 3759 -68735431/929815200
11 3760 34173946661/836833680
11 3761 2484964585433/94841150400
11 3762 -767179289/58113450
11 3763 143823245578765607/85807530824400
11 3764 -15/8
11 3765 -20403991/1101600
11 3766 -39569880061/1115778240
11 3767 -4946752957206253/28602510274800
11 3768 -3/2
11 3769 -13057981511/2789445600
11 3770 -4405/3168
11 3771 162484488975798569693/61781422193568000
11 3772 -717277635833713/288914245200
11 3773 -1748974073948941093/686460246595200
11 3774 -544006053809/51973991200
11 3775 338319251704284334507/11669824192118400
11 3776 7472479885872137/3683656626300
11 3777 1082294983626122069/530446554187200
11 3778 27082475647462337/1612299556800
11 3779 -8057014666591/144457122600
11 3780 6761427910591817/3064554672300
11 3781 -29/48
11 3782 -190283293375709/173348547120
11 3783 -251950048179200101/343230123297600
11 3784 401969/151200
11 3785 -15/4
11 3786 -1718661/6800
11 3787 -6035910987316200967/3889941397372800
11 3788 -15788808545944013/10095003626400
11 3789 3112853/75600
11 3790 -5/12
11 3791 -102611919842903/72228561300
11 3792 -275/144
11 3794 27671055705070531/48023967868800
11 3795 23600425057146667/54026963852400
11 3796 -78917488768842091/86443142163840
11 3797 285121188045932569/555705913910400
11 3798 34641382717011600329/2917456048029600
11 3799 3609710672481523/3430283419200
11 3800 11650373818289593/54026963852400
11 3801 -3302212705358909/8003994644800
11 3802 52423904894609/577828490400
11 3803 -2896975578358954013/466792967684736
11 3804 1260008616911177851/248294131747200
11 3805 561726828108701/9823084336800
11 3806 -174890622611573/4911542168400
11 3807 11672885053228093/36017975901600
11 3808 63053387001635189/432215710819200
11 3809 -11650373818289593/36017975901600
11 3810 -438103545975503/39292337347200
11 3811 6746729990129099/19646168673600
11 3812 96268690233551/3274361445600
11 3813 476309390744918887/66684709669248
11 3814 -2334637164133414831/648323566228800
11 3815 -19948902389673461/4052022288930
11 3816 3091030196340097/9823084336800
11 3817 -698585381463509/311843947200
11 3819 5119395999657931/25424453577600
11 3820 138810591486547/2118704464800
11 3821 -650683364659667/8474817859200
11 3822 145266821405070151/228820082198400
11 3823 49936610486143/42957462240
11 3824 3594228055717/16904556900
11 3825 243009536888183/2542445357760
11 3826 183836010394667/1589028348600
11 3827 33103/425
11 3828 -66908959189020107/27458409863808
11 3829 -106491627450344539/686460246595200
11 3830 80751218063309/144457122600
11 3831 -10776173543759/141246964320
11 3832 -1635099181493003/2824939286400
11 3833 -1067849537210257/6356113394400
11 3834 75955133514481/462262792320
11 3835 222162958986838153/686460246595200
11 3836 -181130966785523/1155656980800
11 3837 -57951337281757/385218993600
11 3838 -18154673451323/1155656980800
11 3839 -52423904894609/577828490400
11 3840 -3333917939567/64203165600
11 3841 102404759851769/1155656980800
11 3842 5/8
11 3843 -588161852231/48152374200
11 3844 35678258653/48152374200
11 3845 1322124994961/72228561300
11 3846 -68489621833/6019046775
11 3847 431230091179/41273463600
11 3848 -1458296011819/288914245200
11 3849 -3494821182649/144457122600
11 3850 417882858488/18057140325
11 3851 16663917278671/288914245200
11 3852 17960873923763/144457122600
11 3853 220341752713/144457122600
11 3854 -108429994139/288914245200
11 3855 20304491503/288914245200
11 3856 -29139118154/2579591475
11 3857 925926968999/144457122600
11 3858 -83631703649167/288914245200
11 3860 743/54
11 3861 2567/216
11 3862 1337/432
11 3863 511/432
11 3864 907/108
11 3865 -25/9
11 3866 -15/4
11 3867 -157/24
11 3868 155/36
11 3869 439/48
11 3870 -27/8
11 3871 277/48
11 3872 100391/37800
11 3873 -32869/37800
11 3874 4346/1575
11 3875 2413/3150
11 3876 8213/3150
11 3877 16153/4200
11 3878 -19/6
11 3879 -5/12
11 3880 -7/4
11 3881 -1
11 3882 -17/4
11 3883 -239/1056
11 3884 4/99
11 3885 9/176
11 3886 -479/528
11 3887 -19/1584
11 3888 -19/96
11 3890 -2891773/36720
11 3891 14060687/183600
11 3892 -476039/75600
11 3893 15/8
11 3894 -211/4200
11 3895 464155157857394147321/350094725763552000
11 3896 6315304014984824443/277852956955200
11 3897 118455858680041/489454721280
11 3898 -14985091891/743852160
11 3899 -126740692981333/244727360640
11 3900 3168958643/92981520
11 3901 74008081269457/244727360640
11 3902 1911/400
11 3903 -30687/2800
11 3904 -4507007094131/13595964480
11 3905 -181867639133/155325600
11 3906 24081212685872501/10400912827200
11 3907 -139243/8400
11 3908 96511/10800
11 3909 2212700257189/30590920080
11 3910 141211085183747/209766309120
11 3911 120707583572391198839/8896524795873792
11 3912 321447198031456783463/14827541326456320
11 3913 -34485850519/1859630400
11 3914 -74146176955018769329/7413770663228160
11 3915 -58722971/12914100
11 3916 1057483/194400
11 3917 -10104129133/185963040
11 3918 -14095975483566281101/741377066322816
11 3919 -457/450
11 3920 -64924623004182127/68646024659520
11 3921 -16511/2700
11 3922 -1351643473/929815200
11 3923 274620101134795185617/444826239793689600
11 3924 -10184303695697/27191928960
11 3925 -50452830853358631359/5295550473734400
11 3926 1716007192286357/3120273848160
11 3927 -7045045998095927325787/37068853316140800
11 3928 -97687555640801521/12481095392640
11 3929 -7159629155677861/3900342310200
11 3930 -785595439151674802027/7413770663228160
11 3931 389831948603/1092532860
11 3932 100821120233894309/93608215444800
11 3933 256248715073/155325600
11 3934 -41216923163057081/10400912827200
11 3935 5736984435738907567/3706885331614080
11 3936 -68089468612054957/68646024659520
11 3937 -64924623004182127/68646024659520
11 3938 -111029/12600
11 3939 92099/48600
11 3940 2653111559881/61181840160
11 3941 -260253639914005481/102969036989280
11 3942 -340516315970766017/343230123297600
11 3943 296440255645058521/121140043516800
11 3944 -2363822536846133239/772267777419600
11 3945 -1377994832310876655387/18534426658070400
11 3946 -109352789978953445/27458409863808
11 3947 -68089468612054957/137292049319040
11 3948 1955967131560634761/2059380739785600
11 3949 -51750728106887107/93608215444800
11 3950 1397972576708941537697/37068853316140800
11 3951 -2973282487634465933/92672133290352
11 3952 8415804966280363/2340205386120
11 3953 765347273099089/1386788376960
11 3954 -68089468612054957/91528032879360
11 3955 -1994924990153247419/411876147957120
11 3956 68089468612054957/91528032879360
11 3957 -83011045926649303/46804107722400
11 3958 -9892837712759359/6240547696320
11 3959 454617387956117/9360821544480
11 3960 -1708368215183579109037/37068853316140800
11 3961 569039171156375971/24962190785280
11 3962 5532427692302647/159333132672
11 3963 -8666844677822759/1872164308896
11 3964 507725781797599039/37443286177920
11 3965 -1311504356446619/3230401160448
11 3966 -325087874032309163/343230123297600
11 3967 9241659568493647871/4118761479571200
11 3968 -44588544410287719791/12356284438713600
11 3969 -12461753883285386887/1323887618433600
11 3970 -350638656728768857/205938073978560
11 3971 -64924623004182127/137292049319040
11 3972 891329422690178567/1029690369892800
11 3973 94370142481/1397930400
11 3974 698032220968211410933/37068853316140800
11 3975 -372642471539079491/7413770663228160
11 3976 -2867394944420839/891506813760
11 3977 -64924623004182127/91528032879360
11 3978 506503444444991333/164750459182848
11 3979 64924623004182127/91528032879360
11 3980 39071863368946099/374432861779200
11 3981 -77742095308421168693/37068853316140800
11 3982 14681947169634251/18721643088960
11 3983 10484417864914417/13372602206400
11 3984 7883356981910359/187216430889600
11 3985 51750728106887107/93608215444800
11 3986 8762876845163701/37443286177920
11 3987 -1289089441429243/3670910409600
11 3988 -2262780576654257/13867883769600
11 3989 -228067873461343/3900342310200
11 3990 -117307178061029/1664146052352
11 3991 524788353487679/990563126400
11 3992 1019712416646589/2447273606400
11 3993 3139140356759/122363680320
11 3994 21750941412811/163151573760
11 3995 -34351574192/382386501
11 3996 -5396622422311/97890944256
11 3997 -6981685491779/12236368032
11 3998 86521150817/5098486680
11 3999 317131007/100710848
11 4000 -2395974581569/30590920080
11 4001 3552435303233/61181840160
11 4002 -205345539376/1911932505
11 4003 118955228024473/81575786880
11 4004 -1825045378/8737065
11 4005 -9184380056/43685325
11 4006 112058022559/1397930400
11 4007 -94370142481/1397930400
11 4008 -2076814273/8737065
11 4009 -3689587/291600
11 4010 28977179431/77662800
11 4011 -8762305729/232988400
11 4012 -972880093/6213024
11 4013 -449681539/1078650
11 4014 -5239773173/9136800
11 4015 97477/1800
11 4016 -256511/12600
11 4017 96371/1400
11 4018 23837/4200
11 4019 565597/8400
11 4020 40577/4200
11 4021 -969859/48600
11 4022 355691/48600
11 4023 -421853/16200
11 4024 -19997/16200
11 4025 -817007/32400
11 4026 -23479/5400
11 4027 211/1050
11 4028 914/675
11 4029 -211/2100
11 4030 -457/675
11 4031 -2138129391836345815/179727773654016
11 4032 -1411090502441941483/8023561323840
11 4033 -251339170607073919/297452196822528
11 4034 -44004579588361728333997/2038786932387744000
11 4035 -201/80
11 4036 348986505188987669/619692076713600
11 4037 8779/2720
11 4038 767101698219603869/619692076713600
11 4039 -34103/4050
11 4040 7171511/1101600
11 4041 41875650761/632274336
11 4042 -7607/10800
11 4043 -2/9
11 4044 -79493261712599400736183/2446544318865292800
11 4045 4986301577/619876800
11 4046 45244861300234758241/2912552760553920
11 4047 -10535782252399/403074889200
11 4048 22808069209043636029/2106953060826240
11 4049 11673083717678/25192180575
11 4050 141557547880831/1612299556800
11 4051 12557473054020752989/2106953060826240
11 4052 6353292697/232453800
11 4053 -4382360899217/284523451200
11 4054 -52559/38880
11 4055 8108851201/185963040
11 4056 61394204888744510521/2168922268497600
11 4057 -202321/32400
11 4058 110159/2550
11 4059 488658204665/8061497784
11 4060 62765505378896917/42903765412200
11 4061 81997/9720
11 4062 -6625685/2324538
11 4063 2219/792
11 4064 639764965773389/4836898670400
11 4065 488658204665/8061497784
11 4066 -882031938271309/4836898670400
11 4067 866727126127674803/3511588434710400
11 4068 2858669961794310247/658422831508200
11 4069 22751888541587/89572197600
11 4070 488658204665/16122995568
11 4071 -53440988232571/967379734080
11 4072 26080046561/1673667360
11 4073 -5030034494424200519/2106953060826240
11 4074 18759143814666154291/10534765304131200
11 4075 -53069108386457/302306166900
11 4076 -3355664945623/89572197600
11 4077 488658204665/10748663712
11 4078 1243510532706911/4836898670400
11 4079 -488658204665/10748663712
11 4080 849894945556273/4836898670400
11 4081 6491544011789/80614977840
11 4082 -7373598956351/604612333800
11 4083 509178729973015667/191541187347840
11 4084 -5731320745400651/4433823781200
11 4085 -467670488644738277/234105895647360
11 4086 755130470262367/2418449335200
11 4087 -1974260916161203/2418449335200
11 4088 -223068494381/15806858400
11 4089 334903713313/7903429200
11 4090 -15150321214649/142261725600
11 4091 856087380371407/4694636944800
11 4092 16795685787809147/30984603835680
11 4093 3557218962793/71130862800
11 4094 77397420253/15806858400
11 4095 -4704226414927/71130862800
11 4096 -632322863/59486400
11 4097 -27934813150191421/28167821668800
11 4098 455539401295013/30984603835680
11 4099 1038143233421/11855143800
11 4100 -476302365833/231833923200
11 4101 -21099767953063/284523451200
11 4102 -173077407457/4215162240
11 4103 -27937682192551/284523451200
11 4104 174560702124961/1408391083440
11 4105 -34173946661/1673667360
11 4106 -34173946661/1673667360
11 4107 -17986146461/3347334720
11 4108 -26080046561/1673667360
11 4109 1798346261/3347334720
11 4110 101667753083/5578891200
11 4111 -548655671/413251200
11 4112 574619741/697361400
11 4113 -520001701/148770432
11 4114 641167919/619876800
11 4115 4344872101/3719260800
11 4116 -164621083/46490760
11 4117 64784603/137750400
11 4118 -539717501/232453800
11 4119 27619694189/3719260800
11 4120 2395670831/92981520
11 4121 -13675853/154969200
11 4122 -37053143/9685575
11 4123 1351643473/929815200
11 4124 -574619741/464907600
11 4125 19779041/464907600
11 4126 -38864644883/619876800
11 4127 29432383/3499200
11 4128 50675767/3499200
11 4129 1228931/218700
11 4130 -6041537/3499200
11 4131 24853/34992
11 4132 -4540453/1166400
11 4133 -5497/3600
11 4134 -175193/97200
11 4135 463769/291600
11 4136 933863/194400
11 4137 -11851/5400
11 4138 507227/194400
11 4139 -3451/4860
11 4140 -9167/24300
11 4141 -37391/16200
11 4142 31999/16200
11 4143 -85103/32400
11 4144 -341/1800
11 4145 -299/132
11 4146 181/198
11 4147 151/132
11 4148 -67/44
11 4149 -653/396
11 4150 -13/12
11 4151 146851/9180
11 4152 -508393/36720
11 4153 -32783/5400
11 4154 -67/40
11 4155 -439023086817003532619/722070371887326000
11 4156 3431435088751613491/319235312246400
11 4157 10375103/406080
11 4158 6165/376
11 4159 -221017/9870
11 4160 1441/150
11 4161 -451481/32900
11 4162 2677/280
11 4163 -201/40
11 4164 19813/1400
11 4165 -12401/1800
11 4166 -11917/376
11 4167 -856378069123/5098486680
11 4168 33655593/3291200
11 4169 -23/12
11 4170 108849/6800
11 4171 -1911/200
11 4172 71445347/11107800
11 4173 457/75
11 4174 1041/3400
11 4175 -114261/6800
11 4176 25711/1800
11 4177 -23/12
11 4178 1633349044609912124197/113265940688208000
11 4179 14068901747/402696000
11 4180 75956043/5593000
11 4181 258593/14875
11 4182 9995/376
11 4183 -133437/159800
11 4184 8779/1360
11 4185 16873081/856800
11 4186 15088081/856800
11 4187 68651/6800
11 4188 -9619/376
11 4189 -231861197675050991/294692530104000
11 4190 8884791/1904000
11 4191 10825091/476000
11 4192 2080189/89250
11 4193 30687/1400
11 4194 -5/12
11 4195 4699/2100
11 4196 -3
11 4197 -10116301/285600
11 4198 -31243/1400
11 4199 -37/12
11 4200 450126485084463412045729/1925520991699536000
11 4201 -10057093979/302022000
11 4202 -6509/376
11 4203 1460815064216440459/147346265052000
11 4204 -78348133349/1208088000
11 4205 25628297/1428000
11 4206 43581146251944961/18810161496000
11 4207 -251553109/17136000
11 4208 -41/12
11 4209 127700599701081472722533/962760495849768000
11 4210 3890951/236880
11 4211 -13403/376
11 4212 2087160735103/8157578688
11 4213 21154219/639200
11 4214 123763/6800
11 4215 -87680337095037287/52004564136000
11 4216 -443316523/4314600
11 4217 -21163/1800
11 4218 -72971899/137700
11 4219 3009713353/40269600
11 4220 35969/1400
11 4221 327735573784901/192609496800
11 4222 -126902989/2692800
11 4223 -7/12
11 4224 -247991232948854780837/113265940688208000
11 4225 1186477/100800
11 4226 -12963/1400
11 4227 -27833/1800
11 4228 18383/10800
11 4229 12701/1800
11 4230 7493/1800
11 4231 -1835767/73440
11 4232 -43201/6800
11 4233 14594981/1101600
11 4234 -81210859/8568000
11 4235 -17729881/856800
11 4236 -1963735063/51408000
11 4237 -8800489/476000
11 4238 22939189521304792/18234100300185
11 4239 -8547/850
11 4240 95378437610052043/68646024659520
11 4241 -348/25
11 4242 611713/30240
11 4243 8759/1200
11 4244 -7309/4320
11 4245 890/47
11 4246 -1327109099843/10196973360
11 4247 -17/24
11 4248 2623/1584
11 4249 442609545299/38980972800
11 4250 -983812237/268464000
11 4251 -591009059/107385600
11 4252 189680531386749231247/58349120960592000
11 4253 18779458240161044627/14587280240148000
11 4254 -29963400616389218357/9724853493432000
11 4255 2586305041284289481/884077590312000
11 4256 2718421331195208154517/30086265495305250
11 4257 294343102124440362881/58349120960592000
11 4258 37741282448094316009/58349120960592000
11 4259 -68890250107568197243/58349120960592000
11 4260 237539999891819909/312027384816000
11 4261 -8146064747344173123821/192552099169953600
11 4262 76972792526565668631443/1925520991699536000
11 4263 -11778238288206445831/2652232770936000
11 4264 -466141827952708511/589385060208000
11 4265 36908020459935165943/38899413973728000
11 4266 21897032054525028059/3646820060037000
11 4267 -38115457833831907447/38899413973728000
11 4268 11270244056633483119/5304465541872000
11 4269 1332730134784380287/589385060208000
11 4270 -52078556357830367/884077590312000
11 4271 54739617839729328735563/962760495849768000
11 4272 -21140161767114654697/742870752970500
11 4273 -130469459576696816093/3056382526507200
11 4274 5139351018307027717/884077590312000
11 4275 -4290499245926440079/252593597232000
11 4276 -4365833/357000
11 4277 4127833/357000
11 4278 150436803448768499/245164373784000
11 4279 59198170126689421/42903765412200
11 4280 -1840871959841582537/572050205496000
11 4281 555388670274942719/104875871007600
11 4282 196979149874558844823/14158242586026000
11 4283 525968337324818783/214518827061000
11 4284 117683009693195909/171615061648800
11 4285 -1129536317730960199/858075308244000
11 4286 -273878424391/3261837600
11 4287 -1566766860537083476501/56632970344104000
11 4288 2580087845894616103/56632970344104000
11 4289 178913105164297943/39003423102000
11 4290 117288863787592823/114410041099200
11 4291 -1501327345602905281/343230123297600
11 4292 -117742784266057451/114410041099200
11 4293 -31677988139369779/156013692408000
11 4294 175009281629947671017/56632970344104000
11 4295 -345784895278451/331944026400
11 4296 -27686998859941/26555522112
11 4297 -6258008571769943/62405476963200
11 4298 -46755230328987601/62405476963200
11 4299 -889034938718707/3900342310200
11 4300 307045219226591/650057051700
11 4301 10757/2100
11 4302 4889950640561/495281563200
11 4303 2152097431277/19260949680
11 4304 274765576663939/1155656980800
11 4305 -21711565545367/36882669600
11 4306 -1074732028259021/3466970942400
11 4307 -776153019127/10196973360
11 4308 -9663055641769/40787893440
11 4309 33515691511/283249260
11 4310 2215658701639/40787893440
11 4311 1971119599013/2549243340
11 4312 89730605507/2549243340
11 4313 131485614143/3398991120
11 4314 309788579063/2549243340
11 4315 -13886394407/121392540
11 4316 175819967503/1274621670
11 4317 -14501545914329/6797982240
11 4318 2077658253277/8154594000
11 4319 2092926472117/8154594000
11 4320 -1415573659067/16309188000
11 4321 257941842709/3261837600
11 4322 321380493739/1164942000
11 4323 731047519/57834000
11 4324 -2669/450
11 4325 -9922422293/25887600
11 4326 60657857/1725840
11 4327 701902643/6471900
11 4328 1060038691/2157300
11 4329 970504679/1617975
11 4330 -2310313/37800
11 4331 120083/5400
11 4332 -929441/12600
11 4333 -120857/12600
11 4334 -1860671/25200
11 4335 -211/1050
11 4336 107639/5400
11 4337 -26209/2700
11 4338 19193/675
11 4339 2171/1800
11 4340 267539/10800
11 4341 -2053/1350
11 4342 -335/88
11 4343 29/11
11 4344 101/33
11 4345 -243/44
11 4346 -445/132
11 4347 -25/8
11 4348 299009/61200
11 4349 -58969/12240
11 4350 275659/302400
11 4351 -7583/4050
11 4352 211/1050
11 4353 914/675
11 4354 -21439351/4284000
11 4355 -3126497/126000
11 4356 290833/34272
11 4357 -1186623433/80539200
11 4358 -99743406211/1208088000
11 4359 -226573/52640
11 4360 1010447981/151011000
11 4361 1807/544
11 4362 -44688781/12852000
11 4363 -525584851/51408000
11 4364 130269791/8568000
11 4365 26008777/612000
11 4366 -288423493/8883000
11 4367 -32608691/267750
11 4368 -5865737/95200
11 4369 10270965323/134232000
11 4370 -3636687521441/48726216000
11 4371 -14348858099/338376500
11 4372 419791147/12852000
11 4373 127657279/2570400
11 4374 181456663/8568000
11 4375 18665305789/115056000
11 4376 -82106883/2796500
11 4377 -34386073/4284000
11 4378 -25995659/2856000
11 4379 -58709477/2142000
11 4380 -377361/47600
11 4381 227966939/6292125
11 4382 -27/16
11 4383 -245826433/19278000
11 4384 270884167/100674000
11 4385 -1544728507/28764000
11 4386 485431049/8568000
11 4387 -217082311/5593000
11 4388 -88431062843/604044000
11 4389 5078163911/201348000
11 4390 -183753229/96647040
11 4391 5071306/251685
11 4392 33235547/2856000
11 4393 287/136
11 4394 -10307281/8568000
11 4395 -569/280
11 4396 50231387/6426000
11 4397 -2
11 4398 -1
11 4399 1065581/76500
11 4400 -875711/428400
11 4401 5339297/952000
11 4402 3/16
11 4403 288488/44625
11 4404 22496261/4284000
11 4405 -1387933/238000
11 4406 5656229/1071000
11 4407 78557509/5140800
11 4408 1154329/214200
11 4409 4891577/252000
11 4410 -724219/476000
11 4411 17/16
11 4412 86917/1400
11 4413 -64984903/1428000
11 4414 2388983/214200
11 4415 257369573/5712000
11 4416 -325021021/12852000
11 4417 2553727/71400
11 4418 365333803/6426000
11 4419 -1629679571/12852000
11 4420 258912947/6426000
11 4421 18719171/816000
11 4422 -14629999/4284000
11 4423 -649439/1224000
11 4424 1006439/1224000
11 4425 -1/24
11 4426 3/16
11 4427 -485559073/51408000
11 4428 -1724036911/154224000
11 4429 -497761913/6426000
11 4430 -410439/38080
11 4431 -35592559/5140800
11 4432 117240983/25704000
11 4433 -7046233/1512000
11 4434 137322233/25704000
11 4435 -3382861/33600
11 4436 534673/114240
11 4437 -44257021/8568000
11 4438 7592507/2142000
11 4439 -2294479/535500
11 4440 4
11 4441 -1
11 4442 -4
11 4443 8
11 4444 3/4
11 4445 -5/32
11 4446 -1031629/95200
11 4447 -330261/476000
11 4448 5422601/535500
11 4449 -5/48
11 4450 373/376
11 4451 -3289/2800
11 4452 2583/2720
11 4453 -11289/13600
11 4454 19787/2800
11 4459 -2
11 4460 -1
11 4461 -16653/13600
11 4462 -25817311/22215600
11 4463 -90932203/88862400
11 4464 -84699/6800
11 4465 26011/6800
11 4466 129151003/29620800
11 4467 -19170797/29620800
11 4468 4813569/639200
11 4469 -1919/1632
11 4470 146013401/106634880
11 4471 1/16
11 4472 -85250951/13329360
11 4473 -112835191/44431200
11 4474 10825863319/266587200
11 4475 22801431/319600
11 4476 -87963521/1645600
11 4477 -71242913/29620800
11 4478 -493275221/31363200
11 4479 12054457/255680
11 4480 -18654121/639200
11 4481 2941613/79900
11 4482 6453/13600
11 4483 -10640617/1278400
11 4484 10691647/127840
11 4485 -7755569/639200
11 4486 215051/639200
11 4487 372385249/40269600
11 4488 -113/188
11 4489 -178387/31960
11 4490 113/188
11 4491 -383/188
11 4492 -1391/188
11 4493 7881/752
11 4494 81409/23970
11 4495 -393/94
11 4496 -5/47
11 4498 113/188
11 4499 1477/188
11 4500 -3991/752
11 4501 1246251/44744
11 4502 -1527/2800
11 4503 1717/376
11 4504 -2931/188
11 4505 -6385/376
11 4506 1009/376
11 4508 42553823/1118600
11 4509 1189/2800
11 4510 151002377/17258400
11 4511 -98374063/241617600
11 4512 115199/13536
11 4513 -12563563/710640
11 4514 3959219/2131920
11 4515 -5257243721/30202200
11 4516 437619603/2237200
11 4517 1978621/11900
11 4518 19253/752
11 4519 2534/47
11 4520 57385927/5033700
11 4521 3501347/214200
11 4522 1060249/67680
11 4523 1364686397/8629200
11 4524 4531169/304560
11 4525 257813/7520
11 4526 -8241517/315840
11 4527 3/2
11 4528 5660813/282000
11 4529 621601/357000
11 4530 75507949/14382000
11 4531 7083779/1598000
11 4532 -505939/94000
11 4533 92856829/11186000
11 4534 200161/15980
11 4535 -568523/47940
11 4536 -1/4
11 4537 -1/4
11 4540 -1963427/57528
11 4541 -533/300
11 4542 -27/16
11 4543 -763188527/17258400
11 4544 -3131/7200
11 4545 60453503/103550400
11 4546 -229525969/51775200
11 4547 1684599899/12943800
11 4548 -49799863/239700
11 4549 -90250391/479400
11 4550 -270194887/8629200
11 4551 329413753/8629200
11 4552 -3345594071/25887600
11 4553 -3289/2800
11 4554 -18737/1400
11 4555 8243/1400
11 4556 -3459079/473760
11 4557 89/1120
11 4558 -371397/105280
11 4559 21818341/473760
11 4560 1289/1800
11 4561 7349/1800
11 4562 -1067/225
11 4563 3/2
11 4564 -3396779/159800
11 4565 -90093/7990
11 4566 3/4
11 4567 -3609/752
11 4568 286259/23970
11 4570 711/188
11 4571 9031/752
11 4572 -386093/306000
11 4573 24615/752
11 4574 619/47
11 4575 20776151/838950
11 4576 135/94
11 4577 1095821/95880
11 4578 -135/94
11 4579 -782893/47940
11 4580 -135/94
11 4581 -153554/3995
11 4582 196337/639200
11 4584 1761169/2556800
11 4585 35/24
11 4586 -13/6
11 4587 -11/8
11 4588 25/24
11 4589 -59/24
11 4590 1/12
11 4591 1/3
11 4592 -5/12
11 4593 -671/432
11 4594 -29/6
11 4595 -235/24
11 4596 101/48
11 4597 1051/544
11 4598 124/135
11 4599 26566/2115
11 4600 1072559/78960
11 4601 -551/280
11 4602 -389/68
11 4603 189/94
11 4604 -4769/1360
11 4605 1/8
11 4606 1/4
11 4607 -7/8
11 4608 -41/24
11 4609 -25/4
11 4610 -103/24
11 4611 313/112
11 4612 -2441/840
11 4613 332/153
11 4614 -151/136
11 4615 227/752
11 4616 5763/752
11 4617 9/16
11 4619 -383/282
11 4620 -3/16
11 4621 -11/16
11 4622 1/12
11 4623 -3/16
11 4624 -11/16
11 4625 1/12
11 4626 -343/752
11 4628 -391/360
11 4629 -131/280
11 4630 733/2700
11 4631 8107/1700
11 4632 9671/2100
11 4633 135/94
11 4634 -11/72
11 4635 5/24
11 4637 8
11 4641 -383/188
11 4643 12669/1700
11 4644 -143801/20400
11 4645 9/4
11 4647 46603/2700
11 4648 -9299/1400
11 4649 -2739/350
11 4650 9749/2800
11 4651 92361/2800
11 4652 88/75
11 4653 817/600
11 4654 -179/400
11 4655 273/100
11 4657 205391/178500
11 4658 181/24
11 4659 9/4
11 4660 7457/27200
11 4661 15631/2448
11 4662 7/12
11 4663 3/2
11 4664 -2179/450
11 4665 56429/3600
11 4666 -143529/13600
11 4667 -239/1800
11 4668 1/12
11 4669 1/4
11 4670 -1019/175
11 4671 -4361/400
11 4672 -5/24
11 4673 3/4
11 4675 153/200
11 4676 -3593/1350
11 4678 3/4
11 4679 -3623/2400
11 4680 -195361/67200
11 4681 3903/3400
11 4682 5279/1360
11 4683 -368623/40800
11 4684 6667/6800
11 4685 564799/81600
11 4686 5867/6800
11 4687 -29691109/367200
11 4688 16349/12960
11 4689 166/175
11 4690 -75749/8400
11 4691 309/175
11 4692 -177413/40320
11 4693 149/350
11 4694 -1289/1800
11 4695 1289/1800
11 4696 -719/1800
11 4697 477/2720
11 4698 533/175
11 4699 -299/560
11 4700 -7/16
11 4702 -3/4
11 4703 3/4
11 4704 -3/8
11 4705 1/6
11 4707 4
11 4708 -1
11 4709 -4
11 4710 8
11 4712 -8
11 4713 8
11 4714 -211/5600
11 4715 -457/1800
11 4716 1/8
11 4717 -347/27200
11 4718 -490517/10200
11 4719 -39496841/1101600
11 4720 -8751/1700
11 4721 1023221/20400
11 4722 9481/850
11 4723 18570703/1101600
11 4724 -12691337/183600
11 4725 6562397/61200
11 4726 304127/16800
11 4727 -11105287/604800
11 4728 332027/10080
11 4729 -22591/3600
11 4730 -316547/64800
11 4731 -11363/8400
11 4732 -717/350
11 4733 -2577/560
11 4734 356/35
11 4735 6829/4200
11 4736 37999/8100
11 4737 172963/32400
11 4738 -133/225
11 4739 115369/16200
11 4740 -1541/360
11 4741 -227/2520
11 4742 230173/24300
11 4743 -140027/30600
11 4744 26429/3600
11 4745 -55577/97200
11 4746 1501/300
11 4747 9401/4860
11 4748 -413857/10200
11 4749 172099/13600
11 4750 -6627299/550800
11 4751 20827/2800
11 4752 -2503/1400
11 4753 2120767/100800
11 4754 73267/100800
11 4755 -11289/13600
11 4756 -1303433/122400
11 4757 -2657/2800
11 4758 9677/4032
11 4759 -4082707/367200
11 4760 1041/13600
11 4761 28391/6800
11 4762 233/24
11 4763 9511/3400
11 4764 -61759/13600
11 4765 -2921/1700
11 4766 15/16
11 4767 -5625353/367200
11 4768 -10767/13600
11 4769 3/4
11 4770 -1/3
11 4771 -493/2800
11 4772 60779/302400
11 4773 10397/3780
11 4774 366761/50400
11 4775 1440409/30240
11 4776 7/16
11 4777 197/7200
11 4778 165289/129600
11 4779 4493/675
11 4780 411343/32400
11 4781 633/2800
11 4782 22549/4200
11 4783 229/24
11 4784 4861/1400
11 4785 2043/1400
11 4786 -15517/2800
11 4787 -107/200
11 4788 15/16
11 4789 1079/2800
11 4790 -187/1350
11 4791 -457/300
11 4792 5231/3600
11 4793 11371/16200
11 4794 401/400
11 4795 -2339/600
11 4796 59377/16200
11 4797 3/16
11 4798 113941/194400
11 4799 29843/21600
11 4800 31267/3600
11 4801 3/4
11 4802 26589/13600
11 4803 -378319/244800
11 4804 -354557/244800
11 4805 1199/8100
11 4806 54/25
11 4807 2297/225
11 4808 -1111/6800
11 4809 -45551/13600
11 4810 2190077/45900
11 4811 -29/225
11 4812 29/225
11 4813 -239/1800
11 4814 10469/8100
11 4815 3/4
11 4816 6189/6800
11 4817 -2851/800
11 4818 -10763/2800
11 4819 -92667/2800
11 4820 3/4
11 4821 1607/1400
11 4822 -2237/560
11 4823 1597/544
11 4824 49/48
11 4825 -3/4
11 4826 -13/32
11 4827 361/112
11 4828 -7/16
11 4829 -3/16
11 4830 -19/48
11 4831 2/9
11 4832 -3/4
11 4833 1/3
11 4834 -5/4
11 4835 1/3
11 4836 -5/4
11 4837 1/9
11 4838 -3/4
11 4839 1/3
11 4840 7/16
11 4841 -7/16
11 4842 -3/8
11 4843 -89/72
11 4844 -9/8
11 4845 -29/24
11 4846 -3/4
11 4847 -1/2
11 4848 -7/24
11 4849 -1/2
11 4850 -2/3
11 4851 -1/3
11 4852 1/3
11 4853 3/4
11 4854 3/4
11 4855 2/3
11 4856 -1/3
11 4857 -3/4
11 4858 3/4
11 4859 -3/4
11 4860 3/4
11 4861 -1/32
11 4862 1/64
11 4863 1/128
11 4864 -1/32
11 4865 1/64
11 4866 1/128
11 4867 3/64
11 4868 -1/32
11 4869 3/64
11 4870 -1/32
11 4871 1/32
11 4872 3/32
11 4873 1772828190199552108951/126783275173632000
11 4874 25471865201435747771647/116698241921184000
12 11 3/4
12 15 3/2
12 16 -3/2
12 19 -3/2
12 20 -3/2
12 23 11/8
12 24 -11/8
12 29 11/8
12 36 -11/8
12 39 11/8
12 40 11/8
12 44 -3/2
12 45 -17/4
12 49 3/2
12 50 3/2
12 57 3/4
12 58 3/2
12 60 -3/2
12 65 -5/4
12 77 5/3
12 78 1
12 81 -23/12
12 82 15/4
12 83 3
12 88 -11/6
12 89 -39/4
12 108 22/3
12 109 -191/12
12 110 -5/4
12 114 21
12 115 9
12 116 -33/4
12 121 -31/3
12 122 -69/4
12 123 -6
12 128 7/2
12 129 57/4
12 146 83/12
12 147 21/2
12 149 -2
12 151 -1
12 154 -31/4
12 159 -7/2
12 166 67/8
12 169 -3/8
12 170 3/8
12 177 -3/8
12 186 3/4
12 190 -3/4
12 191 -3/4
12 194 3/2
12 219 3/4
12 231 -5/8
12 262 -223/36
12 263 133/8
12 264 -115/24
12 268 -115/6
12 269 -89/8
12 270 65/6
12 271 82/3
12 272 19/6
12 273 -191/12
12 280 31/6
12 281 26/3
12 285 -1937/144
12 286 1/2
12 287 -51/8
12 292 -7/2
12 293 -33/8
12 294 9/2
12 298 61/6
12 299 12
12 313 61/4
12 314 43/6
12 316 -41/6
12 318 -49/6
12 321 -31/3
12 325 4/3
12 333 47/16
12 334 2
12 339 -5/3
12 340 -9/2
12 353 -41/6
12 354 -31/3
12 358 -9
12 361 8/3
12 365 10/3
12 373 -69/8
12 458 -86/9
12 459 -46/3
12 460 23/6
12 461 83/6
12 465 -31/36
12 467 53/6
12 469 109/6
12 472 185/12
12 477 -7/6
12 490 -5/2
12 491 23/6
12 496 17/3
12 497 61/12
12 500 3/4
12 506 59/12
12 507 -3
12 508 -9/2
12 516 5/2
12 517 20/3
12 522 -79/6
12 523 1/6
12 529 11/6
12 582 57/16
12 583 16
13 11 3/4
13 15 -3/2
13 16 3/2
13 18 -3/2
13 22 11/8
13 25 -11/8
13 32 -11/8
13 34 11/8
13 43 3/2
13 46 11/8
13 48 -3/2
13 50 -11/8
13 55 3/4
13 59 3/2
13 63 5/4
13 78 -313220933/35126352
13 79 -152815543/32199156
13 80 2292311/731799
13 81 6143487463/579584808
13 82 -1512186599/35126352
13 83 -115965167/2927196
13 85 -340387/43047
13 86 46986185/3788136
13 87 112955/19132
13 88 116884913/4261653
13 89 1763007547/17563176
13 90 -25506529/8049789
13 91 28290892/8049789
13 93 1876265/172188
13 94 -14330419/10733052
13 96 -1876265/172188
13 97 -375253/172188
13 100 -28850695/8049789
13 101 -76617791/5854392
13 102 -4158509/325244
13 103 4158509/325244
13 105 1122829/172188
13 106 4195993/947034
13 107 58279303/2927196
13 108 -46673151629/579584808
13 109 9784588511/52689528
13 110 6863718547/193194936
13 112 375253/57396
13 113 -373987/86094
13 114 -3903016783/16099578
13 115 -226696603/2195397
13 116 71600635/731799
13 121 87804407/774846
13 122 1215158831/5854392
13 123 85189199/1463598
13 125 -37613/9566
13 126 -1421401/631356
13 128 -628728911/11364408
13 129 -432655583/2927196
13 135 -21131/57396
13 136 229216/43047
13 137 52137/19132
13 139 452017/43047
13 140 38356723/3788136
13 141 -101323/9566
13 143 -15526007/947034
13 144 -208255/38264
13 145 -17655/19132
13 146 -5749580641/68186448
13 147 -47498343/420904
13 148 -34907/4783
13 149 4733435/516564
13 150 312760/243933
13 151 11428717/4390794
13 152 -233397/19132
13 153 28290892/8049789
13 154 3879085349/48298734
13 155 17448/4783
13 156 20743105/1894068
13 158 2918/4783
13 159 340168025/11364408
13 164 8533/9566
13 166 -332010599/2927196
13 167 -29900233/17563176
13 168 -10269794/8049789
13 169 458893891/128796624
13 170 510589061/128796624
13 171 -510048067/64398312
13 173 -375253/86094
13 174 375253/172188
13 177 120214249/14310736
13 178 -58008985/64398312
13 179 -98463203/8049789
13 180 418002179/32199156
13 182 375253/43047
13 183 -375253/43047
13 184 -400525/162622
13 185 67942867/16099578
13 186 -476729443/64398312
13 189 375253/43047
13 190 476729443/64398312
13 191 90028679/64398312
13 192 14330419/10733052
13 194 -90028679/32199156
13 195 -3574333/325244
13 197 375253/86094
13 198 289715755/32199156
13 204 -376519/172188
13 205 375253/172188
13 206 375253/172188
13 207 -373987/172188
13 208 375253/57396
13 216 16929809/8049789
13 217 -3/4
13 218 -58008985/32199156
13 226 16929809/16099578
13 231 -79983643/22728816
13 232 8476117/4390794
13 233 12038486/731799
13 234 -12038486/731799
13 236 -1158241/344376
13 237 -324173/105226
13 238 42713323/5854392
13 239 4158509/650488
13 240 -4158509/325244
13 241 -1678537/631356
13 242 -58881307/2927196
13 243 489322/81311
13 244 1678537/631356
13 245 15269176/731799
13 249 -1122829/344376
13 250 -305125/172188
13 251 2951/14349
13 252 -2673505/1894068
13 253 149011/86094
13 254 312760/243933
13 255 4394431/243933
13 256 -58008985/32199156
13 257 -24410879/1894068
13 258 16929809/16099578
13 259 6236933/947034
13 260 -7215/9566
13 261 -128897767/5854392
13 262 141869085179/1738754424
13 263 -78097456379/386389872
13 264 56678867897/1159169616
13 266 -375253/172188
13 267 1873733/344376
13 268 135479902249/579584808
13 269 53463448603/386389872
13 270 -38635011769/289792404
13 271 -47687698973/144896202
13 272 -12737901431/289792404
13 273 9784588511/52689528
13 275 187943/43047
13 276 -375253/57396
13 277 -375253/57396
13 278 373987/172188
13 279 373987/86094
13 280 -4288996901/72448101
13 281 -28413636773/289792404
13 283 -16929809/16099578
13 285 1156513644697/6955017696
13 286 -398434891/26344764
13 287 2621590763/35126352
13 290 -6236933/1262712
13 292 112657709/2841102
13 293 791578321/11708784
13 294 -736745969/17563176
13 296 1678537/631356
13 298 -3879422033/34093224
13 299 -2641954579/17563176
13 308 -6236933/2525424
13 309 31184665/3788136
13 310 6236933/631356
13 313 -884583179/5682204
13 314 -2687756891/34093224
13 315 3/2
13 316 2842889833/34093224
13 318 67396957423/579584808
13 319 196907/19132
13 320 -98463203/8049789
13 321 76602412985/579584808
13 323 -1678537/631356
13 325 -385258201/34093224
13 328 244139809/32199156
13 329 6236933/947034
13 331 -3/2
13 333 -4118600983/105379056
13 334 -187185977/8781588
13 336 -48223/19132
13 337 -24767/114792
13 338 -5702/4783
13 339 951107429/34093224
13 340 752835635/17563176
13 345 98499/19132
13 346 -1948/4783
13 347 30977/9566
13 348 54859/9566
13 349 -34518757/3788136
13 350 -138603/52613
13 351 8169/19132
13 352 14639/9566
13 353 2882804383/34093224
13 354 87804407/774846
13 355 81/9566
13 356 -48093481/1894068
13 358 6758296871/64398312
13 359 4133633/487866
13 360 98463203/8049789
13 361 -86569915/3099384
13 362 33612/4783
13 363 1678537/631356
13 365 -11778775/387423
13 368 -244139809/32199156
13 369 -6236933/947034
13 371 3567/4783
13 373 9533426543/105379056
13 405 626639/258282
13 406 32422/43047
13 407 -233535/38264
13 409 197306/43047
13 410 -62407/86094
13 411 -5609/19132
13 413 -27285/9566
13 414 -27509/38264
13 415 -43291/9566
13 418 23089/19132
13 419 -375253/86094
13 420 18245/9566
13 421 375253/43047
13 422 -713977/86094
13 423 7265/9566
13 425 -374831/57396
13 426 -1399/9566
13 428 -10353013/2066256
13 429 1279889/114792
13 430 112955/19132
13 431 -37898813/2525424
13 432 -23001293/7576272
13 433 208255/38264
13 434 -5609/19132
13 435 -41255887/3788136
13 436 -31184665/3788136
13 437 34773/4783
13 438 6236933/473517
13 439 376097/57396
13 440 -18245/9566
13 441 -375253/43047
13 442 -8703385/1894068
13 443 14530/4783
13 445 374831/57396
13 446 6236933/947034
13 447 1399/9566
13 449 363817/157839
13 450 303497/114792
13 451 -27895/9566
13 452 3839/19132
13 453 -8712/4783
13 455 16117/4783
13 456 7215/9566
13 457 492667/114792
13 458 19651311571/204559344
13 459 10598970023/68186448
13 460 -2452035961/34093224
13 461 -2290806101/17046612
13 463 -6236933/947034
13 465 2113372429/409118688
13 466 106929/19132
13 467 -2289613885/34093224
13 468 -625520/243933
13 469 -64865109953/289792404
13 470 -5996000/243933
13 471 -557117/325244
13 472 -26740715767/144896202
13 473 -42348/4783
13 474 166717/86094
13 476 -19035/4783
13 477 200643163/17046612
13 480 -16929809/16099578
13 481 -6236933/947034
13 483 -659/4783
13 487 -71285405/10733052
13 488 -16929809/16099578
13 489 -8021801/16099578
13 490 3829980281/193194936
13 491 -16493310667/289792404
13 492 -163952995/32199156
13 493 -16929809/32199156
13 494 -12183145/10733052
13 495 -187943/43047
13 496 -17838667247/289792404
13 497 -30360450083/579584808
13 498 400525/81311
13 499 1217157/325244
13 500 -16929809/21466104
13 501 -53797421/8049789
13 502 16929809/21466104
13 503 -361377/81311
13 504 -1902094/243933
13 505 -179372/731799
13 506 -16762585415/289792404
13 507 72294023/1951464
13 508 253543861/5854392
13 509 -42131501/2927196
13 510 52977059/2927196
13 513 -17509477/3788136
13 514 -6236933/947034
13 515 54931075/3788136
13 516 -299603107/11364408
13 517 -574398497/8523306
13 518 -1319245/105226
13 519 -6236933/1894068
13 520 6236933/947034
13 522 4531387001/34093224
13 523 16028125/34093224
13 524 -2104159/86094
13 525 -6236933/1262712
13 526 87547385/3788136
13 527 6236933/1262712
13 528 1286203/344376
13 529 -520528729/34093224
13 530 375253/86094
13 531 375253/86094
13 532 376519/172188
13 533 187943/43047
13 534 -377785/172188
13 535 -243671/57396
13 536 137407/38264
13 537 -5816/4783
13 538 -61135/38264
13 539 -25181/19132
13 540 -136665/38264
13 541 12157/4783
13 542 62431/38264
13 543 1944/4783
13 544 -58813/38264
13 545 -28689/4783
13 546 -9011/4783
13 547 -2645/9566
13 548 -7215/9566
13 549 8724/4783
13 550 1296/4783
13 551 396833/19132
13 582 -306586711/17563176
13 583 -2902266181/8781588
14 11 3/4
14 14 -3/2
14 15 3/2
14 16 -3/2
14 20 -3/2
14 35 3/4
14 36 -3/2
14 37 3/2
14 39 3/2
14 40 11/8
14 42 -11/8
14 44 -11/8
14 45 -17/4
14 50 3/2
14 53 11/8
14 54 11/8
14 58 11/8
14 62 -3/2
14 68 -5/4
14 77 5/3
14 78 -1
14 81 14/3
14 82 -17/4
14 83 -3
14 88 -5/12
14 89 41/4
14 108 -113/6
14 109 101/3
14 110 -4
14 114 -39
14 115 -10
14 116 39/4
14 121 -47/12
14 122 75/4
14 123 6
14 128 1/4
14 129 -63/4
14 146 25/12
14 147 9/2
14 149 -1
14 151 4
14 154 13
14 159 -1/4
14 166 -69/8
14 262 401/18
14 263 -85/2
14 264 97/6
14 268 271/6
14 269 35/2
14 270 -85/3
14 271 -121/3
14 272 -2/3
14 273 101/3
14 280 -35/3
14 281 -95/3
14 285 140/9
14 286 -1/12
14 287 61/8
14 288 -3/4
14 292 -11/8
14 293 21/8
14 294 -11/2
14 298 10/3
14 299 -14
14 301 3/4
14 303 3/4
14 304 3/2
14 308 -3/8
14 313 49/8
14 314 10/3
14 316 -11/3
14 318 62/3
14 321 25/3
14 325 1/6
14 333 -55/48
14 334 -2
14 339 1/6
14 340 11/2
14 353 -43/24
14 354 -47/12
14 358 9
14 361 -23/3
14 365 -1/3
14 373 217/24
14 380 -3/4
14 381 -3/4
14 385 -3/4
14 396 3/4
14 404 -5/8
14 431 3/8
14 432 3/8
14 458 -71/18
14 459 -77/12
14 460 2/3
14 461 17/3
14 465 -137/144
14 467 14/3
14 469 -101/3
14 472 -41/3
14 477 5/12
14 490 -2
14 491 -46/3
14 496 49/3
14 497 -16/3
14 506 -23/3
14 507 3
14 508 15/2
14 516 2
14 517 23/6
14 522 -47/6
14 523 7/12
14 525 -3/4
14 529 5/12
14 558 -3/4
14 582 -67/16
14 583 -16
15 11 3/4
15 13 -3/2
15 15 -3/2
15 16 3/2
15 30 3/4
15 31 3/2
15 32 -3/2
15 46 11/8
15 47 -11/8
15 48 -11/8
15 50 -11/8
15 52 11/8
15 56 11/8
15 61 3/2
15 66 5/4
15 78 -3303786791/140505408
15 79 -990845993/64398312
15 80 12173315/2927196
15 81 84237992341/2318339232
15 82 -10088066921/140505408
15 83 -445562275/5854392
15 84 31/8
15 85 -1183477/172188
15 86 110754563/15152544
15 87 3523/9566
15 88 73182620/4261653
15 89 15028428475/70252704
15 90 -612572263/128796624
15 91 435242747/64398312
15 93 1621625/172188
15 94 -120747977/21466104
15 95 -27/4
15 96 -1621625/172188
15 97 -48796/43047
15 98 10
15 99 15/4
15 100 164555575/16099578
15 101 -229061693/23417568
15 102 -728558/81311
15 103 728558/81311
15 104 -1
15 105 141431/86094
15 106 9105725/7576272
15 107 131675173/11708784
15 108 -128848975427/579584808
15 109 95290774439/210758112
15 110 16657557055/772779744
15 112 324325/57396
15 113 -361442/43047
15 114 -35184643741/64398312
15 115 -6382514011/35126352
15 116 1951731793/11708784
15 119 -15/4
15 121 114150103/1549692
15 122 8179068773/23417568
15 123 1428558919/11708784
15 124 5/2
15 125 -10049/4783
15 126 -172543/2525424
15 128 -1681991633/45457632
15 129 -3131512883/11708784
15 130 9/8
15 131 15/4
15 132 -4
15 133 -9/4
15 134 -21/4
15 135 -42074/14349
15 136 505384/43047
15 137 119047/19132
15 139 1374433/172188
15 140 25192213/15152544
15 141 -209229/19132
15 143 -8076955/7576272
15 144 -34031/19132
15 145 26985/9566
15 146 -14272946587/272745792
15 147 -119542245/1683616
15 148 -5885/19132
15 149 16638629/2066256
15 150 -624866/243933
15 151 135496915/4390794
15 152 -135207/76528
15 153 370844435/64398312
15 154 69563320417/386389872
15 155 -11451/19132
15 156 21551653/7576272
15 157 3/2
15 158 -27329/9566
15 159 887556011/45457632
15 164 3817/38264
15 166 -5079211585/23417568
15 167 -161130059/35126352
15 168 96378937/128796624
15 169 5542063621/515186496
15 170 1746910271/515186496
15 171 -1211326781/128796624
15 172 11/8
15 173 -324325/86094
15 174 1294355/344376
15 175 -41/8
15 176 -15/8
15 177 867055661/57242944
15 178 -161214311/128796624
15 179 -952632103/64398312
15 180 952632103/64398312
15 181 1/2
15 182 324325/43047
15 183 -195184/43047
15 184 -691991/162622
15 185 1466286959/128796624
15 186 -1617676585/257593248
15 189 324325/43047
15 190 1617676585/257593248
15 191 -304904593/257593248
15 192 115381451/21466104
15 194 304904593/128796624
15 195 -3160981/325244
15 196 1/4
15 197 97592/43047
15 198 315215951/64398312
15 199 1/2
15 200 -3/4
15 201 7/2
15 202 9/4
15 203 5/2
15 204 37117/86094
15 205 324325/172188
15 206 324325/172188
15 207 -852025/172188
15 208 48796/14349
15 209 -27/4
15 210 7/2
15 211 -3
15 212 -15/4
15 213 -6
15 216 64616843/32199156
15 217 9/4
15 218 128578093/64398312
15 221 3
15 222 -9/4
15 226 64616843/64398312
15 227 -27/8
15 229 -41/8
15 231 -1048317553/90915264
15 232 -46181201/17563176
15 233 301598857/23417568
15 234 -301598857/23417568
15 235 3
15 236 -2099851/344376
15 237 521285/841808
15 238 413786497/23417568
15 239 364279/81311
15 240 -728558/81311
15 241 6241601/2525424
15 242 -196686505/11708784
15 243 364279/81311
15 244 -6241601/2525424
15 245 196686505/11708784
15 246 1/2
15 247 -3
15 248 -5
15 249 -141431/172188
15 250 -28987/43047
15 251 605663/57396
15 252 -30180481/7576272
15 253 -1680805/688752
15 254 -517933/487866
15 255 26138813/1951464
15 256 225175561/64398312
15 257 -41505157/3788136
15 258 64616843/64398312
15 259 15075215/3788136
15 260 1629/38264
15 261 -625080715/23417568
15 262 1875221335727/6955017696
15 263 -845278313927/1545559488
15 264 799243012169/4636678464
15 266 -324325/172188
15 267 2418743/344376
15 268 691845933257/1159169616
15 269 441175074325/1545559488
15 270 -424607841667/1159169616
15 271 -761254029235/1159169616
15 272 -62238876665/1159169616
15 273 95290774439/210758112
15 275 250091/172188
15 276 -324325/57396
15 277 -324325/57396
15 278 180721/43047
15 279 361442/43047
15 280 -165269882297/1159169616
15 281 -406648915415/1159169616
15 283 -64616843/64398312
15 285 8240296792735/27820070784
15 286 -1198042691/52689528
15 287 19226786723/140505408
15 290 -13181147/5050848
15 292 579674845/22728816
15 293 5086045579/46835136
15 294 -6095804387/70252704
15 296 3228739/2525424
15 298 -9896097923/136372896
15 299 -18116094595/70252704
15 308 -30227759/10101696
15 309 120833707/15152544
15 310 13181147/2525424
15 313 -2232753131/22728816
15 314 -7105209281/136372896
15 316 6871142671/136372896
15 317 3/2
15 318 652652155327/2318339232
15 319 61727/76528
15 320 -952632103/64398312
15 321 475791458561/2318339232
15 323 6241601/2525424
15 325 -963872923/136372896
15 328 577570559/64398312
15 329 286282/473517
15 333 -14135481401/210758112
15 334 -201181507/4390794
15 335 -3/2
15 336 186401/76528
15 337 -244739/459168
15 338 16001/38264
15 339 2448431879/136372896
15 340 6837048317/70252704
15 341 1/4
15 342 -3/2
15 344 2
15 345 16013/76528
15 346 -23153/19132
15 347 47701/19132
15 348 -201411/38264
15 349 31344245/15152544
15 350 979589/420904
15 351 8751/9566
15 352 -51005/19132
15 353 7471036411/136372896
15 354 114150103/1549692
15 355 -1629/19132
15 356 -103994917/7576272
15 357 -3/2
15 358 49502114963/257593248
15 359 49129549/3902928
15 360 952632103/64398312
15 361 -1167898861/12397536
15 362 -93975/38264
15 363 -6241601/2525424
15 365 -57126293/3099384
15 368 -577570559/64398312
15 369 -286282/473517
15 371 1629/38264
15 373 33154482889/210758112
15 374 1/12
15 375 -3/8
15 376 -1
15 377 -3/8
15 378 -7/8
15 379 3/2
15 380 -3
15 381 -3/4
15 382 9/8
15 383 13/4
15 384 3/4
15 385 9/4
15 386 3/2
15 387 3/2
15 390 -9/4
15 391 3/2
15 393 -3/4
15 394 -3
15 395 -9/8
15 400 27/8
15 402 41/8
15 404 215/96
15 405 37135/129141
15 406 2737/172188
15 407 50761/76528
15 409 992155/344376
15 410 -322253/172188
15 411 -117115/19132
15 413 -17866/4783
15 414 -187597/76528
15 415 -145899/38264
15 418 -78851/19132
15 419 -324325/86094
15 420 61417/19132
15 421 324325/43047
15 422 -199405/86094
15 423 14389/19132
15 425 -228589/28698
15 426 -198291/38264
15 428 -17396075/4132512
15 429 4382803/459168
15 430 210195/38264
15 431 -80714759/10101696
15 432 -68142155/30305088
15 433 40793/4783
15 434 -117115/19132
15 435 -83384101/15152544
15 436 -120833707/15152544
15 437 114375/19132
15 438 15075215/1894068
15 439 58619/57396
15 440 -61417/19132
15 441 -324325/43047
15 442 -32731337/3788136
15 443 14389/4783
15 445 228589/28698
15 446 15075215/3788136
15 447 198291/38264
15 449 1830439/3367232
15 450 10075/229584
15 451 56041/76528
15 452 8219/4783
15 453 -97929/38264
15 454 -27/8
15 455 60635/9566
15 456 -1629/38264
15 457 -19313/114792
15 458 49271294269/818237376
15 459 26123911337/272745792
15 460 -5763436315/136372896
15 461 -5761685885/68186448
15 463 -15075215/3788136
15 465 6802585303/1636474752
15 466 -12681/9566
15 467 -6097383679/136372896
15 468 1767665/487866
15 469 -584856780557/1159169616
15 470 -97659695/3902928
15 471 -1505101/162622
15 472 -84346786757/289792404
15 473 107403/19132
15 474 5587151/688752
15 475 15/8
15 476 -16653/4783
15 477 407380891/68186448
15 480 -64616843/64398312
15 481 -15075215/3788136
15 483 -2723/19132
15 487 -169541491/21466104
15 488 -64616843/64398312
15 489 240719075/128796624
15 490 -3141316855/772779744
15 491 -219560190181/1159169616
15 492 -1128734335/128796624
15 493 -64616843/128796624
15 494 30793453/21466104
15 495 -250091/172188
15 496 83771561197/1159169616
15 497 -198982835495/2318339232
15 498 1261168/81311
15 499 1295613/650488
15 500 -64616843/85864416
15 501 -2465132015/128796624
15 502 64616843/85864416
15 503 -458010/81311
15 504 -7785719/1951464
15 505 113123/1463598
15 506 -35851761659/289792404
15 507 487721633/7805856
15 508 2261495779/23417568
15 509 -22751089/1463598
15 510 465947795/11708784
15 513 -11425627/15152544
15 514 -15075215/3788136
15 515 147334549/15152544
15 516 -683329525/45457632
15 517 -1392455381/34093224
15 518 -2734981/420904
15 519 -15075215/7576272
15 520 1706833/473517
15 521 3/8
15 522 11222659835/136372896
15 523 -149111141/136372896
15 524 -3972187/344376
15 525 -15075215/5050848
15 526 170772215/15152544
15 527 15075215/5050848
15 528 -884807/1377504
15 529 -1192823659/136372896
15 530 324325/86094
15 531 324325/86094
15 532 -37117/86094
15 533 250091/172188
15 534 472793/172188
15 535 -58945/114792
15 536 -11533/19132
15 537 -483/9566
15 538 -53545/38264
15 539 132281/38264
15 540 70875/38264
15 541 -8077/38264
15 542 6541/9566
15 543 -5199/4783
15 544 1150/4783
15 545 -9747/9566
15 546 7969/19132
15 547 -5747/38264
15 548 1629/38264
15 549 1449/19132
15 550 -9081/19132
15 551 22295/19132
15 552 -3/2
15 553 -3/2
15 554 3/8
15 555 -3/8
15 556 -3/2
15 559 3/4
15 560 1/4
15 562 3/8
15 563 -9/4
15 564 -15/8
15 582 -2028519529/70252704
15 583 -17618542567/35126352
16 0 -103/24
16 1 31/528
16 2 3/16
16 3 5/8
16 5 -65/44
16 6 265/528
16 7 3/16
16 8 31/24
16 10 -1
16 11 71/48
16 12 1/8
16 13 -17/6
16 15 -65/48
16 16 71/48
16 17 -1/8
16 18 -1/4
16 22 -1/4
16 25 1/4
16 26 -1/8
16 29 -1/8
16 30 17/12
16 31 31/12
16 32 -31/12
16 33 1/4
16 41 -71/48
16 43 1/4
16 46 31/24
16 48 -1/4
16 50 1/4
16 54 -1/8
16 55 1/8
16 59 1/8
16 61 65/24
16 63 7/3
16 66 1/8
16 73 1/8
16 77 -1/12
16 78 -1735/816
16 79 -83/136
16 80 3/68
16 81 1123/204
16 82 -3107/408
16 83 -1727/272
16 89 4141/204
16 90 7/34
16 91 10/17
16 94 -10/17
16 100 83/68
16 101 -43/136
16 102 -3/34
16 103 3/34
16 107 37/68
16 108 -10789/408
16 109 5123/102
16 110 -181/68
16 114 -3983/68
16 115 -13733/816
16 116 2157/136
16 122 563/17
16 123 1507/136
16 129 -432/17
16 150 -15/136
16 151 265/68
16 153 10/17
16 154 2569/136
16 166 -2047/102
16 167 49/51
16 168 -37/136
16 169 -1/544
16 170 -111/544
16 171 -5/17
16 177 307/544
16 178 -37/136
16 179 -10/17
16 180 10/17
16 184 -3/68
16 185 23/68
16 186 185/272
16 190 -185/272
16 191 -111/272
16 192 10/17
16 194 111/136
16 195 -9/136
16 198 -31/68
16 216 37/34
16 218 -37/68
16 226 37/68
16 231 -65/96
16 232 -103/204
16 233 43/136
16 234 -43/136
16 238 249/136
16 239 3/68
16 240 -3/34
16 242 -37/68
16 243 3/68
16 245 37/68
16 254 -83/136
16 255 3/68
16 256 -37/68
16 258 37/68
16 261 -1299/544
16 262 152875/4896
16 263 -33297/544
16 264 4543/204
16 268 106703/1632
16 269 7949/272
16 270 -8543/204
16 271 -27253/408
16 272 -145/51
16 273 5123/102
16 280 -3661/204
16 281 -16961/408
16 283 -37/68
16 285 273385/9792
16 286 -613/306
16 287 10411/816
16 293 1365/136
16 294 -3361/408
16 299 -2531/102
16 317 -1/2
16 318 12785/408
16 320 -10/17
16 321 1849/102
16 328 37/68
16 333 -63953/9792
16 334 -787/204
16 340 443/51
16 357 1/2
16 358 2207/136
16 359 3/68
16 360 10/17
16 361 -253/24
16 368 -37/68
16 373 79835/4896
16 468 49/68
16 469 -5249/102
16 470 -3/34
16 471 -3/68
16 472 -5401/204
16 480 -37/68
16 487 -77/136
16 488 -37/68
16 489 47/34
16 490 -235/136
16 491 -1103/51
16 492 -191/136
16 493 -37/136
16 494 37/68
16 496 6235/408
16 497 -1703/204
16 498 3/34
16 499 -19/136
16 500 -111/272
16 501 -13/34
16 502 111/272
16 503 -9/136
16 504 -63/136
16 505 5/68
16 506 -4991/408
16 507 783/136
16 508 1191/136
16 509 -3/34
16 510 437/136
16 582 -11461/3264
16 583 -8817/272
17 0 -103/24
17 1 31/528
17 2 3/16
17 4 5/8
17 5 233/528
17 6 -17/12
17 7 3/16
17 9 31/24
17 10 11/12
17 11 71/48
17 12 1/8
17 14 -17/6
17 15 71/48
17 16 -65/48
17 17 -1/8
17 19 -1/4
17 20 -37/12
17 23 -1/4
17 24 1/4
17 26 -1/8
17 29 -3/8
17 35 17/12
17 36 -31/12
17 37 31/12
17 38 1/4
17 39 17/6
17 40 31/24
17 41 -71/48
17 44 -1/4
17 45 -31/12
17 49 1/4
17 50 17/6
17 54 1/8
17 57 1/8
17 58 1/4
17 60 -1/8
17 62 -65/24
17 65 -7/3
17 68 -1/8
17 74 1/8
17 77 47/144
17 508 -1/2
18 0 -103/24
18 1 31/528
18 2 3/16
18 3 11/24
18 5 -65/44
18 6 265/528
18 7 3/16
18 8 35/24
18 10 -1
18 11 71/48
18 13 -1/4
18 15 -65/48
18 16 71/48
18 18 -17/6
18 22 -1/8
18 25 1/8
18 26 -1/8
18 27 1/8
18 29 -1/8
18 30 1/8
18 31 1/8
18 32 -1/8
18 33 1/8
18 41 -71/48
18 43 65/24
18 46 31/24
18 47 1/8
18 48 -65/24
18 50 1/4
18 52 -1/8
18 54 -1/8
18 55 17/12
18 59 65/24
18 61 1/8
18 63 -1/8
18 66 31/12
18 73 1/8
18 77 -1/12
18 78 206006899/52689528
18 79 378079187/193194936
18 80 -2292311/2195397
18 81 -4774274105/869377212
18 82 112760900/6586191
18 83 282424465/17563176
18 85 340387/129141
18 86 -46986185/11364408
18 87 -112955/57396
18 88 -116884913/12784959
18 89 -1104336569/26344764
18 90 276500333/193194936
18 91 -137312935/96597468
18 93 -1876265/516564
18 94 5595052/8049789
18 96 1876265/516564
18 97 375253/516564
18 100 42954679/96597468
18 101 19703297/4390794
18 102 4158509/975732
18 103 -4158509/975732
18 105 -1122829/516564
18 106 -4195993/2841102
18 107 -15118675/2195397
18 108 129353009455/3477508848
18 109 -6489445573/79034292
18 110 -6573926143/579584808
18 112 -375253/172188
18 113 373987/258282
18 114 20176297495/193194936
18 115 1089004363/26344764
18 116 -341287465/8781588
18 121 -87804407/2324538
18 122 -361418879/4390794
18 123 -107143169/4390794
18 125 37613/28698
18 126 1421401/1894068
18 128 628728911/34093224
18 129 524862257/8781588
18 135 21131/172188
18 136 -229216/129141
18 137 -17379/19132
18 139 -452017/129141
18 140 -38356723/11364408
18 141 101323/28698
18 143 15526007/2841102
18 144 208255/114792
18 145 5885/19132
18 146 5749580641/204559344
18 147 15832781/420904
18 148 34907/14349
18 149 -4733435/1549692
18 150 -312760/731799
18 151 -68960771/26344764
18 152 18254/4783
18 153 -137312935/96597468
18 154 -20080571759/579584808
18 155 -5816/4783
18 156 -20743105/5682204
18 158 -2918/14349
18 159 -340168025/34093224
18 164 -8533/28698
18 166 1612712207/35126352
18 167 38681821/52689528
18 168 16929809/96597468
18 169 -603790093/386389872
18 170 -510589061/386389872
18 171 558346801/193194936
18 173 375253/258282
18 174 -375253/516564
18 177 -136313827/42932208
18 178 16929809/96597468
18 179 418002179/96597468
18 180 -418002179/96597468
18 182 -375253/129141
18 183 375253/129141
18 184 1044983/975732
18 185 -344219569/193194936
18 186 476729443/193194936
18 189 -375253/129141
18 190 -476729443/193194936
18 191 -90028679/193194936
18 192 -5595052/8049789
18 194 90028679/96597468
18 195 7392599/1951464
18 197 -375253/258282
18 198 -156932561/48298734
18 204 376519/516564
18 205 -375253/516564
18 206 -375253/516564
18 207 373987/516564
18 208 -375253/172188
18 216 -16929809/24149367
18 218 16929809/48298734
18 226 -16929809/48298734
18 231 108394663/68186448
18 232 -27318277/52689528
18 233 -98503285/17563176
18 234 98503285/17563176
18 236 1158241/1033128
18 237 324173/315678
18 238 -51494911/17563176
18 239 -4158509/1951464
18 240 4158509/975732
18 241 1678537/1894068
18 242 15269176/2195397
18 243 -4158509/1951464
18 244 -1678537/1894068
18 245 -15269176/2195397
18 249 1122829/1033128
18 250 305125/516564
18 251 -2951/43047
18 252 2673505/5682204
18 253 -149011/258282
18 254 -312760/731799
18 255 -18309523/2927196
18 256 16929809/48298734
18 257 24410879/5682204
18 258 -16929809/48298734
18 259 -6236933/2841102
18 260 2405/9566
18 261 137679355/17563176
18 262 -416245747087/10432526544
18 263 53502124339/579584808
18 264 -21686207453/869377212
18 266 375253/516564
18 267 -1873733/1033128
18 268 -363620925677/3477508848
18 269 -16789034923/289792404
18 270 106466608241/1738754424
18 271 237769613441/1738754424
18 272 28011486397/1738754424
18 273 -6489445573/79034292
18 275 -187943/129141
18 276 375253/172188
18 277 375253/172188
18 278 -373987/516564
18 279 -373987/258282
18 280 45541430863/1738754424
18 281 21632748739/434688606
18 283 16929809/48298734
18 285 -1394433208381/20865053088
18 286 917616617/158068584
18 287 -794256551/26344764
18 290 6236933/3788136
18 292 -112657709/8523306
18 293 -232472083/8781588
18 294 461677357/26344764
18 296 -1678537/1894068
18 298 3879422033/102279672
18 299 394185260/6586191
18 308 6236933/7576272
18 309 -31184665/11364408
18 310 -6236933/1894068
18 313 884583179/17046612
18 314 2687756891/102279672
18 315 -1/2
18 316 -2842889833/102279672
18 318 -88841595319/1738754424
18 319 -91279/28698
18 320 418002179/96597468
18 321 -89498174963/1738754424
18 323 1678537/1894068
18 325 385258201/102279672
18 328 -244139809/96597468
18 329 -6236933/2841102
18 331 1/2
18 333 4913334697/316137168
18 334 473164819/52689528
18 336 48223/57396
18 337 24767/344376
18 338 5702/14349
18 339 -951107429/102279672
18 340 -120723643/6586191
18 345 -32833/19132
18 346 1948/14349
18 347 -30977/28698
18 348 -54859/28698
18 349 34518757/11364408
18 350 46201/52613
18 351 -2723/19132
18 352 -14639/28698
18 353 -2882804383/102279672
18 354 -87804407/2324538
18 355 -27/9566
18 356 48093481/5682204
18 358 -2045777381/48298734
18 359 -8999065/2927196
18 360 -418002179/96597468
18 361 16003022/1162269
18 362 -11204/4783
18 363 -1678537/1894068
18 365 11778775/1162269
18 368 244139809/96597468
18 369 6236933/2841102
18 371 -1189/4783
18 373 -5722808665/158068584
18 405 -626639/774846
18 406 -32422/129141
18 407 77845/38264
18 409 -197306/129141
18 410 62407/258282
18 411 5609/57396
18 413 9095/9566
18 414 27509/114792
18 415 43291/28698
18 418 -23089/57396
18 419 375253/258282
18 420 -18245/28698
18 421 -375253/129141
18 422 713977/258282
18 423 -7265/28698
18 425 374831/172188
18 426 1399/28698
18 428 10353013/6198768
18 429 -1279889/344376
18 430 -112955/57396
18 431 37898813/7576272
18 432 23001293/22728816
18 433 -208255/114792
18 434 5609/57396
18 435 41255887/11364408
18 436 31184665/11364408
18 437 -11591/4783
18 438 -6236933/1420551
18 439 -376097/172188
18 440 18245/28698
18 441 375253/129141
18 442 8703385/5682204
18 443 -14530/14349
18 445 -374831/172188
18 446 -6236933/2841102
18 447 -1399/28698
18 449 -363817/473517
18 450 -303497/344376
18 451 27895/28698
18 452 -3839/57396
18 453 2904/4783
18 455 -16117/14349
18 456 -2405/9566
18 457 -492667/344376
18 458 -19651311571/613678032
18 459 -10598970023/204559344
18 460 2452035961/102279672
18 461 2290806101/51139836
18 463 6236933/2841102
18 465 -2113372429/1227356064
18 466 -35643/19132
18 467 2289613885/102279672
18 468 625520/731799
18 469 167040991921/1738754424
18 470 12723799/1463598
18 471 1044983/975732
18 472 15724921166/217344303
18 473 14116/4783
18 474 -166717/258282
18 476 6345/4783
18 477 -200643163/51139836
18 480 16929809/48298734
18 481 6236933/2841102
18 483 659/14349
18 487 150620599/64398312
18 488 16929809/48298734
18 489 7937837/193194936
18 490 -3395291675/579584808
18 491 12122628737/434688606
18 492 94051181/48298734
18 493 16929809/96597468
18 494 12183145/32199156
18 495 187943/129141
18 496 24737671243/1738754424
18 497 36301194365/1738754424
18 498 -1044983/487866
18 499 -405719/325244
18 500 16929809/64398312
18 501 551126203/193194936
18 502 -16929809/64398312
18 503 1044983/650488
18 504 1902094/731799
18 505 179372/2195397
18 506 42581183455/1738754424
18 507 -21549551/1463598
18 508 -162995981/8781588
18 509 22163449/4390794
18 510 -15988511/2195397
18 513 17509477/11364408
18 514 6236933/2841102
18 515 -54931075/11364408
18 516 299603107/34093224
18 517 574398497/25569918
18 518 1319245/315678
18 519 6236933/5682204
18 520 -6236933/2841102
18 522 -4531387001/102279672
18 523 -16028125/102279672
18 524 2104159/258282
18 525 6236933/3788136
18 526 -87547385/11364408
18 527 -6236933/3788136
18 528 -1286203/1033128
18 529 520528729/102279672
18 530 -375253/258282
18 531 -375253/258282
18 532 -376519/516564
18 533 -187943/129141
18 534 377785/516564
18 535 243671/172188
18 536 -137407/114792
18 537 5816/14349
18 538 61135/114792
18 539 25181/57396
18 540 45555/38264
18 541 -12157/14349
18 542 -62431/114792
18 543 -648/4783
18 544 58813/114792
18 545 9563/4783
18 546 9011/14349
18 547 2645/28698
18 548 2405/9566
18 549 -2908/4783
18 550 -432/4783
18 551 -396833/57396
18 582 385621003/52689528
18 583 3358908757/26344764
19 0 -103/24
19 1 31/528
19 2 3/16
19 4 11/24
19 5 233/528
19 6 -17/12
19 7 3/16
19 9 35/24
19 10 11/12
19 11 71/48
19 14 -1/4
19 15 71/48
19 16 -65/48
19 19 -17/6
19 20 -37/12
19 23 -1/8
19 24 1/8
19 26 -1/8
19 28 1/8
19 29 -1/8
19 35 1/8
19 36 -1/8
19 37 1/8
19 38 1/8
19 39 1/4
19 40 31/24
19 41 -71/48
19 42 1/8
19 44 -65/24
19 45 -31/12
19 49 65/24
19 50 17/6
19 53 -1/8
19 54 -1/8
19 57 17/12
19 58 17/6
19 60 -65/24
19 62 -1/8
19 65 1/8
19 68 -31/12
19 74 1/8
19 77 47/144
19 81 -11/18
19 88 11/18
19 108 83/36
19 109 -31/9
19 110 7/6
19 114 7/2
19 121 31/9
19 128 -7/6
19 146 -83/36
19 147 -7/2
19 149 2/3
19 151 -2/3
19 154 -7/6
19 159 7/6
19 262 -86/27
19 263 61/12
19 264 -41/18
19 268 -46/9
19 269 -7/6
19 270 61/18
19 271 43/18
19 272 -5/9
19 273 -31/9
19 280 23/18
19 281 83/18
19 285 -31/108
19 292 7/6
19 298 -61/18
19 313 -61/12
19 314 -43/18
19 316 41/18
19 318 -41/18
19 321 4/9
19 325 -4/9
19 339 5/9
19 353 41/18
19 354 31/9
19 361 10/9
19 365 -10/9
19 458 86/27
19 459 46/9
19 460 -23/18
19 461 -83/18
19 465 31/108
19 467 -53/18
19 469 53/18
19 472 -7/18
19 477 7/18
19 490 5/6
19 491 20/9
19 496 -79/18
19 497 1/18
19 506 11/18
19 508 -1/2
19 516 -5/6
19 517 -20/9
19 522 79/18
19 523 -1/18
19 529 -11/18
20 11 1/8
20 12 -1/8
20 13 1/8
20 15 1/8
20 16 -1/8
20 17 1/8
20 18 -1/8
20 19 -1/4
20 20 -1/4
20 21 -1/16
20 22 1/8
20 23 1/8
20 30 -1/8
20 31 -1/8
20 32 1/8
20 34 1/8
20 35 -1/16
20 40 1/8
20 41 -1/8
20 43 1/8
20 44 -1/4
20 45 -1/4
20 48 -1/8
20 49 1/4
20 50 1/4
20 51 1/16
20 52 -1/8
20 53 -1/8
20 55 1/8
20 56 -1/8
20 57 3/16
20 58 1/4
20 60 -1/8
20 62 -1/8
20 63 -1/8
20 64 1/8
20 66 1/8
20 67 -1/8
20 68 -1/4
20 69 1/8
20 70 -1/8
20 71 -1/8
20 72 1/8
20 77 1/24
21 11 -15/8
21 14 15/8
21 15 -15/8
21 16 15/8
21 19 15/8
21 20 15/4
21 35 -15/16
21 36 15/8
21 37 -15/8
21 39 -15/8
21 40 -15/8
21 41 15/8
21 44 15/8
21 45 15/4
21 49 -15/8
21 50 -15/4
21 57 -15/16
21 58 -15/8
21 60 15/8
21 62 15/8
21 65 15/8
21 68 15/8
21 77 -5/8
22 11 -7/4
22 12 1/8
22 13 15/8
22 14 7/4
22 15 15/8
22 16 -15/8
22 17 1/8
22 18 13/8
22 19 -2
22 21 1/16
22 22 -1/8
22 23 -1/8
22 30 -7/8
22 31 -15/8
22 32 15/8
22 34 -1/8
22 35 -13/16
22 36 7/4
22 37 -7/4
22 39 -7/4
22 40 1/8
22 41 13/8
22 43 -13/8
22 44 -2
22 45 -1/4
22 46 -7/4
22 48 13/8
22 49 2
22 50 1/4
22 51 1/16
22 52 -1/8
22 53 -1/8
22 55 -3/4
22 56 -1/8
22 57 17/16
22 58 2
22 59 -7/4
22 60 -15/8
22 61 -2
22 62 15/8
22 63 -15/8
22 64 -1/8
22 65 7/4
22 66 -13/8
22 67 -1/8
22 68 -2
22 69 1/8
22 70 1/8
22 71 1/8
22 72 1/8
22 77 1/24
23 12 -1/4
23 14 -13/8
23 15 -1/8
23 16 1/8
23 19 15/8
23 21 -1/8
23 22 1/4
23 23 1/4
23 30 -1/8
23 34 1/4
23 35 11/16
23 36 -13/8
23 37 13/8
23 39 13/8
23 40 -1/8
23 41 1/8
23 44 15/8
23 45 1/4
23 49 -15/8
23 50 -1/4
23 57 -15/16
23 58 -15/8
23 60 15/8
23 61 1/4
23 62 -15/8
23 64 1/4
23 65 -13/8
23 68 15/8
23 70 -1/4
23 71 -1/4
23 77 -1/24
24 11 1/8
24 12 1/8
24 13 -1/8
24 14 7/4
24 17 -1/8
24 19 -15/8
24 20 -1/8
24 21 1/16
24 22 -1/8
24 23 -1/8
24 30 1/8
24 31 1/8
24 32 -1/8
24 34 -1/8
24 35 -13/16
24 36 7/4
24 37 -7/4
24 39 -7/4
24 40 1/16
24 41 -1/8
24 44 -15/8
24 45 -1/8
24 46 1/16
24 49 15/8
24 50 1/8
24 51 -1/16
24 52 1/8
24 53 1/8
24 55 -1/16
24 56 1/8
24 57 7/8
24 58 15/8
24 59 1/8
24 60 -2
24 62 15/8
24 63 1/8
24 64 -1/8
24 65 7/4
24 67 1/8
24 68 -15/8
24 69 -1/8
24 70 1/8
24 71 1/8
24 72 -1/8
24 77 1/48
25 11 -7/4
25 12 1/8
25 13 -1/8
25 14 7/4
25 15 7/4
25 16 -7/4
25 17 1/8
25 18 7/2
25 19 -15/8
25 20 1/8
25 21 1/16
25 22 -1/8
25 23 -1/8
25 30 1/8
25 31 1/8
25 32 -1/8
25 34 -1/8
25 35 -13/16
25 36 7/4
25 37 -7/4
25 39 -7/4
25 40 1/16
25 41 13/8
25 43 -7/2
25 44 -15/8
25 45 -1/8
25 46 -27/16
25 48 7/2
25 49 15/8
25 50 1/8
25 51 1/16
25 52 -1/8
25 53 -1/8
25 55 -27/16
25 56 -1/8
25 57 1
25 58 15/8
25 59 -29/8
25 60 -7/4
25 62 15/8
25 63 1/8
25 64 -1/8
25 65 7/4
25 66 -7/2
25 67 -1/8
25 68 -15/8
25 69 1/8
25 70 1/8
25 71 1/8
25 72 1/8
25 77 1/48
26 11 -15/8
26 14 -1/8
26 15 -7/4
26 16 7/4
26 18 1/8
26 19 15/4
26 20 29/8
26 35 1/16
26 36 -1/8
26 37 1/8
26 39 1/8
26 40 -29/16
26 41 15/8
26 43 -1/8
26 44 15/4
26 45 29/8
26 46 -1/16
26 48 1/8
26 49 -15/4
26 50 -29/8
26 55 -1/16
26 57 -15/8
26 58 -15/4
26 59 -1/8
26 60 15/4
26 62 -1/8
26 65 -1/8
26 66 -1/8
26 68 15/4
26 77 -29/48
27 13 7/4
27 14 -15/8
27 17 -1/4
27 18 -13/8
27 19 2
27 20 -1/8
27 30 -7/8
27 31 -7/4
27 32 7/4
27 35 15/16
27 36 -15/8
27 37 15/8
27 39 15/8
27 40 -1/16
27 41 1/8
27 43 13/8
27 44 2
27 45 1/8
27 46 -1/16
27 48 -13/8
27 49 -2
27 50 -1/8
27 51 -1/8
27 52 1/4
27 53 1/4
27 55 11/16
27 56 1/4
27 57 -9/8
27 58 -2
27 59 15/8
27 60 7/4
27 61 -7/4
27 62 -15/8
27 63 -7/4
27 65 -15/8
27 66 13/8
27 67 1/4
27 68 2
27 69 -1/4
27 72 -1/4
27 77 -1/48
28 11 -1/16
28 12 -1/8
28 14 1/8
28 16 1/8
28 21 -1/16
28 23 1/8
28 25 1/8
28 35 -1/16
28 37 -1/8
28 46 -1/16
28 63 -1/8
28 71 -1/8
28 77 1/48
29 11 -1/16
29 12 -1/8
29 13 1/8
29 15 1/8
29 20 -1/8
29 21 -1/16
29 22 1/8
29 24 1/8
29 29 -1/8
29 30 -1/16
29 31 -1/8
29 34 1/8
29 40 -1/16
29 45 1/8
29 65 1/8
29 71 -1/8
29 77 -1/48
30 11 -1/16
30 16 1/8
30 17 -1/8
30 19 1/8
30 46 -1/16
30 47 1/8
30 49 -1/8
30 51 -1/16
30 53 1/8
30 57 -1/16
30 66 -1/8
30 72 -1/8
30 77 1/48
31 11 -1/16
31 15 1/8
31 17 -1/8
31 18 1/8
31 20 -1/8
31 40 -1/16
31 42 1/8
31 43 -1/8
31 45 1/8
31 51 -1/16
31 52 1/8
31 54 -1/8
31 55 -1/16
31 56 1/8
31 68 1/8
31 72 -1/8
31 77 -1/48
32 11 -1/8
32 12 -1/8
32 13 15/8
32 14 -7/4
32 17 -1/8
32 18 -13/8
32 19 2
32 21 -1/16
32 22 1/8
32 23 1/8
32 30 -1
32 31 -15/8
32 32 15/8
32 34 1/8
32 35 13/16
32 36 -7/4
32 37 7/4
32 39 7/4
32 40 -1/8
32 41 1/4
32 43 13/8
32 44 2
32 45 1/4
32 46 -1/8
32 48 -13/8
32 49 -2
32 50 -1/4
32 51 -1/16
32 52 1/8
32 53 1/8
32 55 3/4
32 56 1/8
32 57 -17/16
32 58 -2
32 59 7/4
32 60 15/8
32 61 -7/4
32 62 -15/8
32 63 -15/8
32 64 1/8
32 65 -7/4
32 66 13/8
32 67 1/8
32 68 2
32 69 -1/8
32 70 -1/8
32 71 -1/8
32 72 -1/8
32 77 -1/24
33 14 -1/8
33 15 1/8
33 16 -1/8
33 18 1/8
33 20 -1/8
33 35 1/16
33 36 -1/8
33 37 1/8
33 39 1/8
33 40 1/16
33 43 -1/8
33 45 -1/8
33 46 -1/16
33 48 1/8
33 50 1/8
33 55 -1/16
33 59 -1/8
33 62 -1/8
33 65 -1/8
33 66 -1/8
33 77 1/48
34 13 -1/8
34 15 -1/8
34 16 1/8
34 19 1/8
34 20 1/8
34 30 1/16
34 31 1/8
34 32 -1/8
34 40 -1/16
34 44 1/8
34 45 1/8
34 46 1/16
34 49 -1/8
34 50 -1/8
34 57 -1/16
34 58 -1/8
34 60 1/8
34 61 1/8
34 63 1/8
34 68 1/8
34 77 -1/48
35 14 15/8
35 19 -15/8
35 35 -15/16
35 36 15/8
35 37 -15/8
35 39 -15/8
35 44 -15/8
35 49 15/8
35 57 15/16
35 58 15/8
35 60 -15/8
35 62 15/8
35 65 15/8
35 68 -15/8
36 11 -1/8
36 12 -1/8
36 14 -7/4
36 17 -1/8
36 18 1/4
36 19 2
36 21 -1/16
36 22 1/8
36 23 1/8
36 30 -1/16
36 34 1/8
36 35 13/16
36 36 -7/4
36 37 7/4
36 39 7/4
36 40 -1/8
36 41 1/4
36 43 -1/4
36 44 2
36 45 1/4
36 46 -1/8
36 48 1/4
36 49 -2
36 50 -1/4
36 51 -1/16
36 52 1/8
36 53 1/8
36 55 -3/16
36 56 1/8
36 57 -17/16
36 58 -2
36 59 -1/8
36 60 15/8
36 61 1/8
36 62 -15/8
36 64 1/8
36 65 -7/4
36 66 -1/4
36 67 1/8
36 68 2
36 69 -1/8
36 70 -1/8
36 71 -1/8
36 72 -1/8
36 77 -1/24
37 78 602/153
37 79 1783/561
37 80 -50/51
37 81 8188/5049
37 82 4189/306
37 83 1381/102
37 84 -5/3
37 86 -13/33
37 88 -1889/297
37 89 -5822/153
37 90 -28/561
37 91 -565/187
37 94 1508/561
37 95 8/3
37 97 1/3
37 99 -10/3
37 100 -3379/561
37 101 160/51
37 102 39/17
37 103 -39/17
37 104 -1/3
37 106 2/33
37 107 -220/51
37 108 150023/10098
37 109 -19453/459
37 110 -21320/1683
37 114 29063/561
37 115 4501/153
37 116 -1519/51
37 119 13/3
37 121 -1159/27
37 122 -2995/51
37 123 -868/51
37 126 -13/33
37 128 1522/99
37 129 1991/51
37 130 -1
37 131 -13/3
37 133 2
37 134 11/3
37 140 -43/33
37 143 -106/33
37 146 15731/594
37 147 443/11
37 149 -50/9
37 150 2/17
37 151 520/153
37 153 -1882/561
37 154 -27019/1683
37 156 2/33
37 159 -1006/99
37 166 9221/204
37 167 88/153
37 168 479/561
37 169 -313/187
37 170 73/187
37 171 941/561
37 172 -1/3
37 174 4/3
37 176 5/3
37 177 -537/187
37 178 596/187
37 179 1508/561
37 180 -1508/561
37 181 1/3
37 183 -14/3
37 184 -57/17
37 185 -1304/561
37 186 -730/561
37 190 730/561
37 191 146/187
37 192 -1508/561
37 194 -292/187
37 195 76/17
37 197 -2/3
37 198 -3508/561
37 199 -1/3
37 200 -1/3
37 202 -2
37 203 -3
37 207 8/3
37 208 5
37 211 8/3
37 212 10/3
37 214 1
37 216 -1168/561
37 218 1145/561
37 221 -14/3
37 226 -584/561
37 227 4
37 231 655/66
37 232 5/306
37 233 -133/102
37 234 133/102
37 235 -11/6
37 237 10/33
37 238 -325/102
37 239 -39/34
37 240 39/17
37 241 -52/11
37 242 16/51
37 243 -39/34
37 244 52/11
37 245 -16/51
37 246 1/6
37 247 14/3
37 248 4
37 252 10/33
37 253 -2/3
37 254 2/17
37 255 -79/17
37 256 1519/561
37 257 20/33
37 258 -584/561
37 259 -20/33
37 261 661/102
37 262 -566057/30294
37 263 150781/3366
37 264 -102439/10098
37 268 -499927/10098
37 269 -121937/3366
37 270 166399/5049
37 271 413395/5049
37 272 55772/5049
37 273 -19453/459
37 280 66965/5049
37 281 80327/5049
37 283 584/561
37 285 -1268257/30294
37 286 2572/459
37 287 -6949/306
37 290 37/33
37 292 -3131/198
37 293 -1141/51
37 294 2038/153
37 296 13/33
37 298 12547/297
37 299 7079/153
37 301 3/2
37 303 -3/2
37 308 239/132
37 309 -179/33
37 310 -74/33
37 313 23051/396
37 314 9595/297
37 316 -8444/297
37 318 -132926/5049
37 320 1508/561
37 321 -186697/5049
37 323 -52/11
37 325 1121/297
37 328 -584/561
37 329 112/33
37 333 56273/3672
37 334 2575/306
37 337 -1
37 339 -2182/297
37 340 -3121/153
37 349 -67/33
37 350 -30/11
37 353 -17113/594
37 354 -1159/27
37 356 29/33
37 358 -5371/187
37 359 -79/17
37 360 -1508/561
37 361 179/27
37 363 52/11
37 365 256/27
37 368 584/561
37 369 -112/33
37 373 -37391/1836
37 374 -4/9
37 375 -2/3
37 377 11/6
37 378 5/6
37 379 -7/3
37 380 19/6
37 381 -11/6
37 384 1/3
37 385 -1/2
37 387 -7/3
37 391 2/3
37 394 14/3
37 400 -4
37 404 -125/36
37 429 -13/9
37 431 241/132
37 432 161/132
37 435 23/33
37 436 179/33
37 438 -40/33
37 442 20/33
37 446 -20/33
37 449 851/198
37 458 -127645/3564
37 459 -66389/1188
37 460 5033/297
37 461 14840/297
37 463 20/33
37 465 -33553/7128
37 467 9833/297
37 468 -4/17
37 469 260783/5049
37 470 158/17
37 471 11/17
37 472 234281/5049
37 474 -2/3
37 477 -919/297
37 480 584/561
37 481 20/33
37 487 1046/561
37 488 584/561
37 489 -1922/561
37 490 -5602/1683
37 491 72202/5049
37 492 2384/561
37 493 292/561
37 494 -584/561
37 496 104681/5049
37 497 47584/5049
37 498 -100/51
37 499 15/17
37 500 146/187
37 501 618/187
37 502 -146/187
37 503 194/51
37 504 22/17
37 505 -4/51
37 506 75629/5049
37 507 -169/17
37 508 -524/51
37 509 338/51
37 510 -644/51
37 513 -68/33
37 514 20/33
37 515 -116/33
37 516 1007/99
37 517 7594/297
37 518 28/33
37 519 10/33
37 520 -14/11
37 521 -1/3
37 522 -14563/297
37 523 202/297
37 524 4/3
37 525 -23/22
37 526 -15/11
37 527 -5/11
37 528 -1
37 529 1466/297
37 552 7/3
37 553 7/3
37 554 2/3
37 555 1/3
37 556 4/3
37 557 -1
37 558 -3/2
37 582 -6707/1224
37 583 35261/306
38 1 15/8
38 3 -15/8
38 6 -43/12
38 8 43/12
38 11 -25/16
38 13 25/8
38 15 25/8
38 16 -47/16
38 18 -3/16
38 25 -1/16
38 27 1/16
38 30 -25/16
38 31 -25/8
38 32 25/8
38 41 1/3
38 43 -1/3
38 46 11/96
38 47 7/16
38 48 1/4
38 50 -1
38 52 -7/16
38 55 -35/96
38 56 1
38 61 -53/16
38 66 -5/6
38 73 3/16
38 78 -4277513083/281010816
38 79 -1646970623/257593248
38 80 25955795/11708784
38 81 127622764679/4636678464
38 82 -6777033449/140505408
38 83 -4450698523/93670272
38 85 -117803/86094
38 86 11576797/7576272
38 87 13929/153056
38 88 275193547/34093224
38 89 610784203/4390794
38 90 -911603093/257593248
38 91 630697711/128796624
38 93 3949195/1377504
38 94 -381964895/85864416
38 96 -3949195/1377504
38 97 -789839/1377504
38 98 1/8
38 100 75241934/8049789
38 101 -15040141/2927196
38 102 -12432045/2601952
38 103 12432045/2601952
38 105 474425/1377504
38 106 -3745733/15152544
38 107 34204769/5854392
38 108 -1433272726643/9273356928
38 109 64871496941/210758112
38 110 4054787015/1545559488
38 112 789839/459168
38 113 -1528277/688752
38 114 -188286980345/515186496
38 115 -16446858667/140505408
38 116 1267569235/11708784
38 120 1/8
38 121 208948861/6198768
38 122 5315120111/23417568
38 123 3626989255/46835136
38 124 1/8
38 125 -309/4783
38 126 2072327/2525424
38 127 -1/4
38 128 -345495889/22728816
38 129 -8085624953/46835136
38 132 -1/8
38 135 -399529/459168
38 136 404029/172188
38 137 100355/153056
38 139 620267/344376
38 140 1320980/473517
38 141 -49721/76528
38 143 -45150659/15152544
38 144 -94249/306112
38 145 85523/153056
38 146 -1667462569/68186448
38 147 -3646179/105226
38 148 -6201/19132
38 149 4649659/1033128
38 150 -8340983/3902928
38 151 91201831/4390794
38 152 -14589/9566
38 153 630697711/128796624
38 154 184598313367/1545559488
38 155 -10641/38264
38 156 736471/7576272
38 158 -6121/19132
38 159 26762627/2841102
38 164 13113/76528
38 166 -26291357885/187340544
38 167 43006529/70252704
38 168 -122561255/128796624
38 169 2190889951/515186496
38 170 223115807/515186496
38 171 -536898695/128796624
38 173 -789839/688752
38 174 789839/1377504
38 177 470881131/57242944
38 178 -122561255/128796624
38 179 -926097497/128796624
38 180 926097497/128796624
38 182 789839/344376
38 183 -789839/344376
38 184 -3894699/1300976
38 185 1401848113/257593248
38 186 22006703/257593248
38 189 789839/344376
38 190 -22006703/257593248
38 191 -179035889/128796624
38 192 371231843/85864416
38 194 179035889/64398312
38 195 -3609945/650488
38 196 -1/8
38 197 789839/688752
38 198 519540301/128796624
38 201 1/8
38 204 -51401/1377504
38 205 789839/1377504
38 206 789839/1377504
38 207 -1528277/1377504
38 208 789839/459168
38 209 -1/8
38 210 1/8
38 215 1/8
38 216 122561255/32199156
38 218 -122561255/64398312
38 220 1/4
38 226 122561255/64398312
38 229 -1/8
38 231 -756405217/90915264
38 232 -364131607/140505408
38 233 331223033/46835136
38 234 -331223033/46835136
38 236 -5328281/2755008
38 237 225197/1683616
38 238 604773863/46835136
38 239 12432045/5203904
38 240 -12432045/2601952
38 241 129637/1262712
38 242 -54833657/5854392
38 243 12432045/5203904
38 244 -129637/1262712
38 245 54833657/5854392
38 249 -474425/2755008
38 250 199099/1377504
38 251 50561/14349
38 252 -6714881/3788136
38 253 -27983/1377504
38 254 -9316715/3902928
38 255 55623875/7805856
38 256 -122561255/64398312
38 257 -54557545/15152544
38 258 122561255/64398312
38 259 864712/473517
38 260 -5313/76528
38 261 -13423175/731799
38 262 322274230697/1738754424
38 263 -1150087540555/3091118976
38 264 578943521009/4636678464
38 266 -789839/1377504
38 267 5426071/2755008
38 268 1862824153145/4636678464
38 269 36582381047/193194936
38 270 -1170051403063/4636678464
38 271 -2013075819895/4636678464
38 272 -67321472671/2318339232
38 273 64871496941/210758112
38 275 105155/172188
38 276 -789839/459168
38 277 -789839/459168
38 278 1528277/1377504
38 279 1528277/688752
38 280 -475354695491/4636678464
38 281 -1122776539961/4636678464
38 283 -122561255/64398312
38 285 2648337664523/13910035392
38 286 -12312199853/843032448
38 287 24796287763/281010816
38 290 -216178/157839
38 292 541177283/45457632
38 293 3289716499/46835136
38 294 -7853403007/140505408
38 296 -129637/1262712
38 297 1/8
38 298 -1117075475/34093224
38 299 -23646545315/140505408
38 308 -108089/157839
38 309 1080890/473517
38 310 432356/157839
38 311 -1/8
38 313 -1041584861/22728816
38 314 -843909185/34093224
38 316 1656134423/68186448
38 317 -1/8
38 318 886670982971/4636678464
38 319 61771/76528
38 320 -926097497/128796624
38 321 151682365183/1159169616
38 322 1/8
38 323 129637/1262712
38 325 -56595191/17046612
38 328 1071432605/257593248
38 329 864712/473517
38 331 -1/8
38 333 -74000734429/1686064896
38 334 -510886891/17563176
38 335 1/8
38 336 14149/19132
38 337 179545/459168
38 338 43913/76528
38 339 486100573/68186448
38 340 8817431143/140505408
38 342 -1/4
38 344 -1/8
38 345 7989/38264
38 346 -54941/76528
38 347 29883/76528
38 348 -138131/76528
38 349 -15965/1894068
38 350 -588129/420904
38 351 146407/153056
38 352 -224667/76528
38 353 3270638617/136372896
38 354 208948861/6198768
38 355 1262/4783
38 356 -43798291/7576272
38 357 1/8
38 358 7675920983/64398312
38 359 49323233/7805856
38 360 926097497/128796624
38 361 -793244413/12397536
38 362 -68023/38264
38 363 -129637/1262712
38 365 -52546957/6198768
38 368 -1071432605/257593248
38 369 -864712/473517
38 371 4253/76528
38 373 175712826131/1686064896
38 382 1/8
38 383 1/8
38 388 -1/8
38 393 -1/4
38 402 1/8
38 405 178189/2066256
38 406 -758/43047
38 407 44487/306112
38 409 237001/344376
38 410 -161177/688752
38 411 -90467/153056
38 413 -90455/76528
38 414 -127635/306112
38 415 -16243/76528
38 418 -90467/153056
38 419 -789839/688752
38 420 54941/76528
38 421 789839/344376
38 422 -137663/688752
38 423 7975/76528
38 425 -1035985/459168
38 426 -9213/38264
38 428 -24085619/16530048
38 429 970517/229584
38 430 52193/153056
38 431 -4193923/1262712
38 432 -10074679/15152544
38 433 189909/306112
38 434 -90467/153056
38 435 -8258209/3788136
38 436 -1080890/473517
38 437 20293/76528
38 438 1729424/473517
38 439 297547/459168
38 440 -54941/76528
38 441 -789839/344376
38 442 -51528959/15152544
38 443 7975/19132
38 445 1035985/459168
38 446 864712/473517
38 447 9213/38264
38 449 22029121/20203392
38 450 -468293/918336
38 451 38499/38264
38 452 23017/153056
38 453 -60333/38264
38 455 26975/38264
38 456 5313/76528
38 457 354709/918336
38 458 11588522135/409118688
38 459 6313795687/136372896
38 460 -324051869/17046612
38 461 -2715832697/68186448
38 463 -864712/473517
38 465 697060985/204559344
38 466 -13793/153056
38 467 -784413649/34093224
38 468 8828849/1951464
38 469 -1535646427283/4636678464
38 470 -49671563/3902928
38 471 -3894699/1300976
38 472 -863850990371/4636678464
38 473 67107/19132
38 474 4825873/1377504
38 476 -14733/38264
38 477 162094243/68186448
38 480 -122561255/64398312
38 481 -864712/473517
38 483 -975/9566
38 487 -390406669/85864416
38 488 -122561255/64398312
38 489 1315787965/257593248
38 490 -8556410351/1545559488
38 491 -150542807821/1159169616
38 492 -249595369/32199156
38 493 -122561255/128796624
38 494 160211011/85864416
38 495 -105155/172188
38 496 294648842137/4636678464
38 497 -257121529639/4636678464
38 498 3894699/650488
38 499 1651681/2601952
38 500 -122561255/85864416
38 501 -2172998515/257593248
38 502 122561255/85864416
38 503 -11684097/2601952
38 504 -5725529/1951464
38 505 1007081/5854392
38 506 -375921540167/4636678464
38 507 313938863/7805856
38 508 2858613863/46835136
38 509 -24239777/2927196
38 510 148911355/5854392
38 513 -6528785/7576272
38 514 -864712/473517
38 515 27281873/7576272
38 516 -150244757/22728816
38 517 -640275791/34093224
38 518 -1109737/420904
38 519 -432356/473517
38 520 864712/473517
38 522 317305859/8523306
38 523 -64286521/68186448
38 524 -1466137/344376
38 525 -216178/157839
38 526 32643925/7576272
38 527 216178/157839
38 528 839417/688752
38 529 -32902501/8523306
38 530 789839/688752
38 531 789839/688752
38 532 51401/1377504
38 533 105155/172188
38 534 687037/1377504
38 535 -45169/459168
38 536 79061/306112
38 537 -309/9566
38 538 -247277/306112
38 539 130997/153056
38 540 -28843/306112
38 541 -1529/19132
38 542 187709/306112
38 543 -7989/9566
38 544 86033/306112
38 545 -6791/38264
38 546 8503/38264
38 547 -2013/38264
38 548 -5313/76528
38 549 927/19132
38 550 -16521/38264
38 551 33211/153056
38 582 -10702311095/562021632
38 583 -21293008565/70252704
39 1 15/8
39 4 -15/8
39 5 -43/12
39 9 43/12
39 10 41/24
39 11 -25/16
39 14 25/8
39 15 -47/16
39 16 25/8
39 19 -3/16
39 20 47/16
39 24 -1/16
39 28 1/16
39 29 1/16
39 35 -25/16
39 36 25/8
39 37 -25/8
39 39 -25/8
39 40 11/96
39 41 1/3
39 42 7/16
39 44 1/4
39 45 19/8
39 49 -1/3
39 50 -83/24
39 53 -7/16
39 54 -7/16
39 57 -35/96
39 58 13/48
39 62 53/16
39 68 5/6
39 74 3/16
39 77 -11/18
39 78 -6755/4224
39 81 50749/6336
39 82 -14573/2112
39 83 -729/128
39 88 -4937/3168
39 89 18367/1056
39 93 -1/8
39 99 1/8
39 100 1/8
39 108 -416689/12672
39 109 187709/3168
39 110 -13757/2112
39 114 -48405/704
39 115 -34237/2112
39 116 1341/88
39 117 1/8
39 118 15/44
39 119 -15/44
39 121 -17731/1584
39 122 5453/176
39 123 7703/704
39 128 2815/1056
39 129 -18115/704
39 133 -1/8
39 134 -1/8
39 138 -15/44
39 139 -15/44
39 142 15/44
39 143 15/44
39 146 3769/576
39 147 4099/352
39 149 -2461/1056
39 151 1777/264
39 154 47885/2112
39 159 -1571/528
39 165 -75/352
39 166 -41339/2816
39 191 1/8
39 193 -1/8
39 194 -1/8
39 202 1/8
39 203 1/8
39 211 -1/8
39 212 -1/8
39 216 -1/8
39 223 -1/4
39 230 -1/8
39 231 3/16
39 262 92971/2376
39 263 -316007/4224
39 264 178231/6336
39 268 126031/1584
39 269 65321/2112
39 270 -315191/6336
39 271 -452153/6336
39 272 -4739/3168
39 273 187709/3168
39 280 -129325/6336
39 281 -353041/6336
39 284 -3/32
39 285 1057757/38016
39 286 -13553/12672
39 287 50383/4224
39 288 1/8
39 289 -45/88
39 290 45/88
39 292 -569/132
39 293 2637/352
39 294 -17707/2112
39 298 33745/3168
39 299 -47153/2112
39 303 -1/4
39 304 -3/8
39 305 -15/88
39 306 15/44
39 307 15/22
39 308 -15/88
39 310 -15/22
39 313 33955/2112
39 314 2639/288
39 316 -6923/792
39 318 230827/6336
39 321 23015/1584
39 325 4187/3168
39 332 -43/352
39 333 -125779/25344
39 334 -7703/2112
39 339 -841/792
39 340 17707/2112
39 353 -21095/3168
39 354 -17731/1584
39 356 75/352
39 358 2903/176
39 361 -10523/792
39 365 6737/3168
39 372 19/88
39 373 385883/25344
39 384 1/8
39 385 3/8
39 389 1/8
39 396 1/4
39 403 1/8
39 404 1/16
39 408 15/88
39 409 15/88
39 412 -15/44
39 413 -15/44
39 416 45/88
39 417 15/44
39 419 15/44
39 424 15/22
39 427 15/44
39 428 -15/22
39 431 15/88
39 432 15/88
39 435 -45/88
39 436 -15/44
39 439 -15/44
39 444 -15/22
39 448 -15/44
39 449 15/22
39 458 -89359/9504
39 459 -4597/288
39 460 2675/792
39 461 23191/1584
39 464 3/32
39 465 -40573/19008
39 467 1075/99
39 469 -377983/6336
39 472 -151531/6336
39 477 -749/1584
39 484 21/176
39 490 -7189/2112
39 491 -21289/792
39 496 176789/6336
39 497 -60227/6336
39 506 -85561/6336
39 507 949/176
39 508 7451/704
39 516 857/264
39 517 5983/792
39 522 -45175/3168
39 523 1321/3168
39 525 -45/44
39 529 2545/1584
39 572 -63/352
39 573 9/44
39 574 15/44
39 575 -39/176
39 576 -21/176
39 577 -3/32
39 582 -53887/8448
39 583 -7703/264
40 78 2115836069/70252704
40 79 476245537/16099578
40 80 -6503795/1463598
40 81 -57752151367/1159169616
40 82 7843390217/70252704
40 83 1285818565/11708784
40 84 -57/4
40 85 913343/43047
40 86 -221505659/7576272
40 87 -91399/19132
40 88 -158922811/4261653
40 89 -10629005263/35126352
40 90 -251225069/64398312
40 91 -150091619/32199156
40 93 -3961105/172188
40 94 13740697/5366526
40 95 53/2
40 96 3961105/172188
40 97 361751/172188
40 98 -40
40 99 -25/2
40 100 47839541/8049789
40 101 226586525/11708784
40 102 5575837/325244
40 103 -5575837/325244
40 104 2
40 105 -1765985/172188
40 106 -33097091/3788136
40 107 -174556165/5854392
40 108 350710741649/1159169616
40 109 -66224714615/105379056
40 110 -20809643053/386389872
40 112 -792221/57396
40 113 1439309/86094
40 114 50355838481/64398312
40 115 4771869193/17563176
40 116 -1480423831/5854392
40 119 25/2
40 121 -62415083/387423
40 122 -6216838133/11708784
40 123 -128128208/731799
40 124 -7
40 125 49404/4783
40 126 8379523/1262712
40 128 2026069025/22728816
40 129 586255415/1463598
40 130 -15/4
40 131 -25/2
40 132 16
40 133 15/2
40 134 35/2
40 135 190213/57396
40 136 -1262978/43047
40 137 -340249/19132
40 139 -2128531/86094
40 140 12714323/7576272
40 141 229058/4783
40 143 698545/3788136
40 144 121397/38264
40 145 61401/19132
40 146 15699532723/136372896
40 147 123362685/841808
40 148 52943/9566
40 149 -10425653/1033128
40 150 -4321871/975732
40 151 -92689897/2195397
40 152 304083/38264
40 153 -85693307/32199156
40 154 -6276040526/24149367
40 155 -47769/9566
40 156 -71948761/3788136
40 157 -9
40 158 36578/4783
40 159 -906804467/22728816
40 164 15923/19132
40 166 7276234499/23417568
40 167 222657923/17563176
40 168 -102342739/64398312
40 169 -4322923807/257593248
40 170 -2387561045/257593248
40 171 1248258095/64398312
40 172 -21/4
40 173 792221/86094
40 174 -467099/43047
40 175 79/4
40 176 25/4
40 177 -697629639/28621472
40 178 155250509/64398312
40 179 839270395/32199156
40 180 -839270395/32199156
40 181 -3
40 182 -792221/43047
40 183 361751/43047
40 184 -26055/162622
40 185 -1073549363/64398312
40 186 2399051587/128796624
40 189 -792221/43047
40 190 -2399051587/128796624
40 191 -125795297/128796624
40 192 -8211980/2683263
40 194 125795297/64398312
40 195 2570137/162622
40 196 1/2
40 197 -361751/86094
40 198 -162404279/32199156
40 199 -1
40 200 5/2
40 201 -17
40 202 -15/2
40 203 -7
40 204 145133/172188
40 205 -792221/172188
40 206 -792221/172188
40 207 1869779/172188
40 208 -361751/57396
40 209 57/2
40 210 -17
40 211 10
40 212 25/2
40 213 24
40 216 5745271/16099578
40 217 -15/2
40 218 -198940207/32199156
40 221 -10
40 222 15/2
40 226 5745271/32199156
40 227 45/4
40 229 79/4
40 231 605311243/45457632
40 232 -86396699/17563176
40 233 -280764403/11708784
40 234 280764403/11708784
40 235 -8
40 236 4348475/344376
40 237 1034249/420904
40 238 -53793127/11708784
40 239 -5575837/650488
40 240 5575837/325244
40 241 -6595745/1262712
40 242 180399337/5854392
40 243 -5575837/650488
40 244 6595745/1262712
40 245 -180399337/5854392
40 246 -1
40 247 10
40 248 14
40 249 1765985/344376
40 250 681953/172188
40 251 -430415/28698
40 252 22712665/3788136
40 253 1316419/344376
40 254 -4321871/975732
40 255 -6885281/243933
40 256 -359935987/32199156
40 257 28570733/947034
40 258 5745271/32199156
40 259 -17238647/1894068
40 260 21231/19132
40 261 145551071/5854392
40 262 -614526495463/1738754424
40 263 576699691823/772779744
40 264 -507488556089/2318339232
40 266 792221/172188
40 267 -5255281/344376
40 268 -962016001339/1159169616
40 269 -316900003333/772779744
40 270 35619842828/72448101
40 271 277313596379/289792404
40 272 55245826169/579584808
40 273 -66224714615/105379056
40 275 -468677/86094
40 276 792221/57396
40 277 792221/57396
40 278 -1439309/172188
40 279 -1439309/86094
40 280 55790374993/289792404
40 281 133643074105/289792404
40 283 -5745271/32199156
40 285 -6234931158325/13910035392
40 286 3580333925/105379056
40 287 -14118951089/70252704
40 290 14081867/2525424
40 292 -623397175/11364408
40 293 -3842334379/23417568
40 294 4415738777/35126352
40 296 -9188155/1262712
40 298 11125401131/68186448
40 299 13567826125/35126352
40 308 42492887/5050848
40 309 -161955955/7576272
40 310 -14081867/1262712
40 313 2433694559/11364408
40 314 7340419577/68186448
40 316 -7412310607/68186448
40 318 -453888074377/1159169616
40 319 -260447/38264
40 320 839270395/32199156
40 321 -367013796905/1159169616
40 323 -6595745/1262712
40 325 1048135555/68186448
40 328 -279848083/16099578
40 329 2034809/947034
40 333 10635044849/105379056
40 334 145922656/2195397
40 335 9/2
40 336 -72989/38264
40 337 846815/229584
40 338 44653/19132
40 339 -3109276799/68186448
40 340 -5050759991/35126352
40 341 1/2
40 342 6
40 344 -8
40 345 -219709/38264
40 346 3063/4783
40 347 -39065/4783
40 348 31633/19132
40 349 11496787/7576272
40 350 -2517013/210452
40 351 23919/19132
40 352 -34286/4783
40 353 -8601804103/68186448
40 354 -62415083/387423
40 355 -21231/9566
40 356 139192393/3788136
40 358 -37445857283/128796624
40 359 -41799451/1951464
40 360 -839270395/32199156
40 361 763077913/6198768
40 362 -201651/19132
40 363 6595745/1262712
40 365 65017271/1549692
40 368 279848083/16099578
40 369 -2034809/947034
40 371 21231/19132
40 373 -47034430151/210758112
40 374 1/2
40 375 5/4
40 376 1
40 377 5/4
40 378 13/4
40 379 -5
40 380 10
40 381 5/2
40 382 -21/4
40 383 -23/2
40 384 -5/2
40 385 -15/2
40 386 -9
40 387 -5
40 390 15/2
40 391 -5
40 394 10
40 395 3/4
40 400 -45/4
40 402 -79/4
40 404 -245/48
40 405 -368969/129141
40 406 1756/43047
40 407 54427/9566
40 409 -1444627/172188
40 410 256276/43047
40 411 295689/19132
40 413 88805/9566
40 414 27275/4783
40 415 278309/19132
40 418 142633/19132
40 419 792221/86094
40 420 -41327/4783
40 421 -792221/43047
40 422 1223969/86094
40 423 -13322/4783
40 425 1007917/57396
40 426 383165/19132
40 428 10416265/1033128
40 429 -4380467/229584
40 430 -117314/4783
40 431 110318735/5050848
40 432 104899211/15152544
40 433 -1211921/38264
40 434 295689/19132
40 435 122381485/7576272
40 436 161955955/7576272
40 437 -143076/4783
40 438 -17238647/947034
40 439 -360829/57396
40 440 41327/4783
40 441 792221/43047
40 442 7553537/473517
40 443 -53288/4783
40 445 -1007917/57396
40 446 -17238647/1894068
40 447 -383165/19132
40 449 21216425/5050848
40 450 -159239/57396
40 451 149243/38264
40 452 50267/19132
40 453 -15831/19132
40 454 57/4
40 455 -89807/4783
40 456 -21231/19132
40 457 -47224/14349
40 458 -53409314797/409118688
40 459 -27700259225/136372896
40 460 6860852419/68186448
40 461 6216864569/34093224
40 463 17238647/1894068
40 465 371255777/818237376
40 466 -113691/19132
40 467 5594940631/68186448
40 468 4321871/487866
40 469 209960263885/289792404
40 470 94656263/1951464
40 471 2250653/162622
40 472 262784086211/579584808
40 473 78255/4783
40 474 -3848561/344376
40 475 -21/4
40 476 53229/4783
40 477 -594241039/34093224
40 480 -5745271/32199156
40 481 17238647/1894068
40 483 -18577/9566
40 487 69460427/5366526
40 488 -5745271/32199156
40 489 368873305/64398312
40 490 -5114796023/386389872
40 491 142592154853/579584808
40 492 476142361/64398312
40 493 -5745271/64398312
40 494 5480857/5366526
40 495 468677/86094
40 496 -9528283169/289792404
40 497 158554375517/1159169616
40 498 -2088031/81311
40 499 -881157/325244
40 500 -5745271/42932208
40 501 1900409639/64398312
40 502 5745271/42932208
40 503 1060189/325244
40 504 4523617/487866
40 505 478930/731799
40 506 102356054219/579584808
40 507 -369251261/3902928
40 508 -1639153417/11708784
40 509 19819453/731799
40 510 -282284429/5854392
40 513 14690059/7576272
40 514 17238647/1894068
40 515 -193884661/7576272
40 516 848971093/22728816
40 517 1585527785/17046612
40 518 3878337/210452
40 519 17238647/3788136
40 520 -7435531/947034
40 521 -5/4
40 522 -12832107491/68186448
40 523 -140346523/68186448
40 524 6385255/172188
40 525 17238647/2525424
40 526 -262857095/7576272
40 527 -17238647/2525424
40 528 5146103/688752
40 529 1472128819/68186448
40 530 -792221/86094
40 531 -792221/86094
40 532 -145133/172188
40 533 -468677/86094
40 534 -501955/172188
40 535 113405/28698
40 536 53233/38264
40 537 5570/4783
40 538 -10579/38264
40 539 -41347/9566
40 540 -204141/38264
40 541 -19439/19132
40 542 -13439/38264
40 543 -7329/4783
40 544 98249/38264
40 545 31122/4783
40 546 16763/9566
40 547 21287/19132
40 548 21231/19132
40 549 -8355/4783
40 550 -4989/9566
40 551 -400741/19132
40 552 5
40 553 5
40 554 -5/4
40 555 5/4
40 556 5
40 559 -9/2
40 560 1/2
40 562 3/4
40 563 15/2
40 564 33/4
40 582 866534987/17563176
40 583 7119734699/8781588
41 502 3/2
42 1 15/8
42 4 43/12
42 5 -43/12
42 9 -15/8
42 10 41/24
42 11 -25/16
42 14 -3/16
42 15 -47/16
42 16 25/8
42 19 25/8
42 20 47/16
42 23 -7/16
42 24 7/16
42 29 -7/16
42 35 -35/96
42 36 1/4
42 37 -1/3
42 38 1/16
42 39 13/48
42 40 11/96
42 41 1/3
42 42 -1/16
42 44 25/8
42 45 19/8
42 49 -25/8
42 50 -83/24
42 54 1/16
42 57 -25/16
42 58 -25/8
42 60 53/16
42 65 5/6
42 74 3/16
42 77 -11/18
42 78 1861/1056
42 81 -7783/792
42 82 2297/264
42 83 243/32
42 88 3611/1584
42 89 -11395/528
42 92 -1/8
42 93 1/8
42 100 -1/8
42 108 129983/3168
42 109 -117731/1584
42 110 247/33
42 111 1/8
42 114 15223/176
42 115 5131/264
42 116 -1587/88
42 117 -1/8
42 118 -21/44
42 119 21/44
42 121 26117/1584
42 122 -3365/88
42 123 -1235/88
42 128 -2449/528
42 129 5441/176
42 134 1/8
42 138 21/44
42 139 21/44
42 142 -21/44
42 143 -21/44
42 146 -709/72
42 147 -361/22
42 149 2089/528
42 151 -259/33
42 154 -3631/132
42 159 2899/528
42 165 135/176
42 166 6425/352
42 185 1/8
42 186 -1/4
42 188 1/8
42 190 3/8
42 191 1/8
42 193 -1/8
42 194 -3/8
42 203 1/8
42 214 1/8
42 219 1/4
42 230 1/8
42 231 1/16
42 262 -471065/9504
42 263 99757/1056
42 264 -110707/3168
42 265 -1/8
42 268 -318547/3168
42 269 -40547/1056
42 270 98851/1584
42 271 140521/1584
42 272 439/198
42 273 -117731/1584
42 274 -1/8
42 280 40355/1584
42 281 111389/1584
42 284 3/16
42 285 -82537/2376
42 286 2455/3168
42 287 -14933/1056
42 288 1/8
42 289 63/88
42 290 -63/88
42 292 7145/1056
42 293 -1341/176
42 294 320/33
42 298 -12743/792
42 299 14215/528
42 304 -1/8
42 305 21/88
42 306 -21/44
42 307 -21/22
42 308 21/88
42 310 21/22
42 313 -3101/132
42 314 -1003/72
42 316 9943/792
42 318 -72881/1584
42 321 -27205/1584
42 325 -425/396
42 332 73/176
42 333 925/198
42 334 1235/264
42 339 1679/792
42 340 -320/33
42 353 32833/3168
42 354 26117/1584
42 356 -31/44
42 358 -933/44
42 361 12805/792
42 365 -3277/792
42 372 -53/88
42 373 -58589/3168
42 387 -1/8
42 392 -1/4
42 403 -1/8
42 404 3/16
42 408 -21/88
42 409 -21/88
42 412 21/44
42 413 21/44
42 416 -63/88
42 417 -21/44
42 419 -21/44
42 424 -21/22
42 427 -21/44
42 428 21/22
42 431 -21/88
42 432 -21/88
42 435 63/88
42 436 21/44
42 439 21/44
42 444 21/22
42 448 21/44
42 449 -21/22
42 458 130673/9504
42 459 6617/288
42 460 -8051/1584
42 461 -34553/1584
42 464 -3/16
42 465 28543/9504
42 467 -25037/1584
42 469 118901/1584
42 472 45167/1584
42 477 -443/1584
42 484 -51/88
42 490 1249/264
42 491 13579/396
42 496 -57271/1584
42 497 9341/792
42 506 13291/792
42 507 -595/88
42 508 -2395/176
42 516 -557/132
42 517 -8363/792
42 522 1963/99
42 523 -631/1584
42 525 63/44
42 529 -3827/1584
42 572 87/176
42 573 -45/88
42 574 -21/44
42 575 57/88
42 576 9/44
42 577 3/16
42 582 2227/264
42 583 1235/33
43 1 15/8
43 3 43/12
43 6 -43/12
43 8 -15/8
43 11 -25/16
43 13 -3/16
43 15 25/8
43 16 -47/16
43 18 25/8
43 22 -7/16
43 25 7/16
43 30 -35/96
43 31 -1/3
43 32 1/4
43 33 1/16
43 34 1
43 41 1/3
43 43 -25/8
43 46 11/96
43 47 -1/16
43 48 25/8
43 50 -1
43 55 -25/16
43 59 -53/16
43 63 -5/6
43 73 3/16
43 78 4177424957/843032448
43 79 1543486915/772779744
43 80 -14929793/17563176
43 81 -138813121093/13910035392
43 82 3519745643/210758112
43 83 4633214327/281010816
43 85 89279/129141
43 86 -36268249/45457632
43 87 -161465/459168
43 88 -262034867/102279672
43 89 -9874455155/210758112
43 90 741044011/772779744
43 91 -651954695/386389872
43 93 -4087175/4132512
43 94 383683015/257593248
43 96 4087175/4132512
43 97 817435/4132512
43 100 -135613235/48298734
43 101 156224113/70252704
43 102 14055377/7805856
43 103 -15031109/7805856
43 104 1/8
43 105 -1964989/4132512
43 106 -8423321/45457632
43 107 -92114147/35126352
43 108 1504394080087/27820070784
43 109 -4237662409/39517146
43 110 -500273401/4636678464
43 112 -817435/1377504
43 113 888781/2066256
43 114 196753803373/1545559488
43 115 17041920347/421516224
43 116 -659557777/17563176
43 121 -197614133/18596304
43 122 -344712781/4390794
43 123 -3710973419/140505408
43 124 -1/8
43 125 20897/57396
43 126 -11843/947034
43 128 687664627/136372896
43 129 8335754689/140505408
43 135 301721/1377504
43 136 -348965/516564
43 137 -68597/153056
43 139 -850333/1033128
43 140 -45765497/45457632
43 141 148369/229584
43 143 52151221/45457632
43 144 450145/918336
43 145 -42405/153056
43 146 6410504807/818237376
43 147 18027967/1683616
43 148 4672/14349
43 149 -6601315/6198768
43 150 2848087/11708784
43 151 -193532413/26344764
43 152 34333/76528
43 153 -603655961/386389872
43 154 -193261423703/4636678464
43 155 -1637/9566
43 156 -3754775/5682204
43 158 1841/57396
43 159 -390945955/136372896
43 164 -7801/229584
43 166 26838003265/562021632
43 167 -86881363/210758112
43 168 33435121/96597468
43 169 -941654737/772779744
43 170 -26277491/193194936
43 171 265559249/193194936
43 173 817435/2066256
43 174 -817435/4132512
43 177 -218405779/85864416
43 178 91019609/193194936
43 179 909376651/386389872
43 180 -1005974119/386389872
43 181 1/8
43 182 -817435/1033128
43 183 817435/1033128
43 184 3883573/3902928
43 185 -1276005947/772779744
43 186 -3578815/48298734
43 189 -817435/1033128
43 190 3578815/48298734
43 191 261702809/772779744
43 192 -351483859/257593248
43 194 -261702809/386389872
43 195 3915055/1951464
43 196 -1/8
43 197 -817435/2066256
43 198 -592686395/386389872
43 204 746089/4132512
43 205 -817435/4132512
43 206 -817435/4132512
43 207 888781/4132512
43 208 -817435/1377504
43 213 -1/8
43 216 -33435121/24149367
43 217 -1/4
43 218 33435121/48298734
43 226 -33435121/48298734
43 229 1/8
43 231 341012875/136372896
43 232 183481079/421516224
43 233 -352713355/140505408
43 234 361494943/140505408
43 235 -1/8
43 236 3918229/8265024
43 237 823225/5050848
43 238 -504710893/140505408
43 239 -13079645/15611712
43 240 14055377/7805856
43 241 1104509/7576272
43 242 108716687/35126352
43 243 -13079645/15611712
43 244 -1104509/7576272
43 245 -117498275/35126352
43 248 1/8
43 249 1964989/8265024
43 250 163297/4132512
43 251 -81385/172188
43 252 8177789/22728816
43 253 -581339/4132512
43 254 1384489/11708784
43 255 -54999043/23417568
43 256 33435121/48298734
43 257 57918569/45457632
43 258 -33435121/48298734
43 259 -6843511/11364408
43 260 5915/76528
43 261 406306757/70252704
43 262 -668780910419/10432526544
43 263 1198409127137/9273356928
43 264 -304253139767/6955017696
43 266 817435/4132512
43 267 -4229867/8265024
43 268 -1941304451215/13910035392
43 269 -304263972425/4636678464
43 270 1218513379271/13910035392
43 271 2098727623247/13910035392
43 272 68661152225/6955017696
43 273 -4237662409/39517146
43 275 -390881/1033128
43 276 817435/1377504
43 277 817435/1377504
43 278 -888781/4132512
43 279 -888781/2066256
43 280 501450974875/13910035392
43 281 1170548997241/13910035392
43 283 33435121/48298734
43 285 -5507286063263/83460212352
43 286 12742227865/2529097344
43 287 -25592910725/843032448
43 290 6843511/15152544
43 292 -508834177/136372896
43 293 -1710571417/70252704
43 294 8066680181/421516224
43 296 -1104509/7576272
43 298 4314225871/409118688
43 299 24529946653/421516224
43 308 6843511/30305088
43 309 -34217555/45457632
43 310 -6843511/7576272
43 313 247906597/17046612
43 314 3086290117/409118688
43 315 -1/8
43 316 -3174673061/409118688
43 318 -925630327909/13910035392
43 319 -33329/114792
43 320 909376651/386389872
43 321 -315649594495/6955017696
43 323 1104509/7576272
43 325 431574107/409118688
43 328 -1006884673/772779744
43 329 -6843511/11364408
43 331 1/8
43 333 76936396181/5058194688
43 334 1022338861/105379056
43 335 1/8
43 336 -18067/229584
43 337 -20935/688752
43 338 -3365/229584
43 339 -1014854413/409118688
43 340 -8842497701/421516224
43 344 -1/8
43 345 -25445/76528
43 346 36341/229584
43 347 -59123/229584
43 348 11669/229584
43 349 23320943/45457632
43 350 76787/210452
43 351 -21951/153056
43 352 72583/229584
43 353 -797152469/102279672
43 354 -197614133/18596304
43 355 -283/9566
43 356 6181639/2841102
43 357 1/8
43 358 -31529314459/772779744
43 359 -48199927/23417568
43 360 -909376651/386389872
43 361 409947169/18596304
43 362 -3307/19132
43 363 -1104509/7576272
43 365 51797855/18596304
43 368 1006884673/772779744
43 369 6843511/11364408
43 371 -3651/76528
43 373 -181901723383/5058194688
43 386 1/8
43 390 1/4
43 402 -1/8
43 405 -729893/6198768
43 406 -32539/258282
43 407 104587/306112
43 409 -120347/258282
43 410 150385/2066256
43 411 153407/459168
43 413 10993/76528
43 414 129707/918336
43 415 97165/229584
43 418 38615/459168
43 419 817435/2066256
43 420 -93737/229584
43 421 -817435/1033128
43 422 1064143/2066256
43 423 -11663/229584
43 425 841217/1377504
43 426 13561/57396
43 428 18404659/49590144
43 429 -1579153/1377504
43 430 -161465/459168
43 431 38635591/30305088
43 432 23617489/90915264
43 433 -450145/918336
43 434 153407/459168
43 435 40844609/45457632
43 436 34217555/45457632
43 437 -19139/76528
43 438 -6843511/5682204
43 439 -769871/1377504
43 440 93737/229584
43 441 817435/1033128
43 442 34507423/45457632
43 443 -11663/57396
43 445 -841217/1377504
43 446 -6843511/11364408
43 447 -13561/57396
43 449 -19087927/60610176
43 450 -474971/2755008
43 451 39133/229584
43 452 -93209/459168
43 453 2949/9566
43 455 -64459/114792
43 456 -5915/76528
43 457 -1042609/2755008
43 458 -22042482227/2454712128
43 459 -11932801711/818237376
43 460 2646274187/409118688
43 461 1287212771/102279672
43 463 6843511/11364408
43 465 -3442518023/4909424256
43 466 4895/153056
43 467 2720203835/409118688
43 468 -2848087/5854392
43 469 1595343102235/13910035392
43 470 24873047/5854392
43 471 3395707/3902928
43 472 904442977687/13910035392
43 473 683/19132
43 474 -2534579/4132512
43 476 20259/38264
43 477 -99572263/102279672
43 480 33435121/48298734
43 481 6843511/11364408
43 483 -1243/28698
43 487 392285873/257593248
43 488 33435121/48298734
43 489 -1367859143/772779744
43 490 7431405865/4636678464
43 491 77863784959/1738754424
43 492 1004877413/386389872
43 493 33435121/96597468
43 494 -131814431/257593248
43 495 390881/1033128
43 496 -305563349633/13910035392
43 497 273143788697/13910035392
43 498 -3395707/1951464
43 499 -1125827/2601952
43 500 33435121/64398312
43 501 1948355933/772779744
43 502 -33435121/64398312
43 503 3395707/2601952
43 504 3410195/2927196
43 505 -741277/17563176
43 506 389767858339/13910035392
43 507 -40857053/2927196
43 508 -2949197737/140505408
43 509 22228879/8781588
43 510 -286547299/35126352
43 513 17000549/45457632
43 514 6843511/11364408
43 515 -58061615/45457632
43 516 317682119/136372896
43 517 157842001/25569918
43 518 662335/631356
43 519 6843511/22728816
43 520 -6843511/11364408
43 522 -4989785347/409118688
43 523 33285055/409118688
43 524 501797/258282
43 525 6843511/15152544
43 526 -85002745/45457632
43 527 -6843511/15152544
43 528 -1116503/4132512
43 529 553458563/409118688
43 530 -817435/2066256
43 531 -817435/2066256
43 532 -746089/4132512
43 533 -390881/1033128
43 534 674743/4132512
43 535 472097/1377504
43 536 -153349/918336
43 537 1637/28698
43 538 105373/918336
43 539 -18733/459168
43 540 56713/306112
43 541 -5245/28698
43 542 -99253/918336
43 543 765/9566
43 544 130687/918336
43 545 18349/38264
43 546 8201/114792
43 547 6377/57396
43 548 5915/76528
43 549 -1637/19132
43 550 255/4783
43 551 -671951/459168
43 582 12152099311/1686064896
43 583 21847993501/210758112
44 78 959/68
44 79 81/17
44 80 -75/34
44 81 -585/17
44 82 3225/68
44 83 1533/34
44 89 -4509/34
44 90 -27/34
44 91 -75/17
44 94 75/17
44 100 -162/17
44 101 189/34
44 102 75/17
44 103 -75/17
44 107 -114/17
44 108 5823/34
44 109 -11133/34
44 110 513/34
44 114 6480/17
44 115 7629/68
44 116 -3579/34
44 122 -7425/34
44 123 -2475/34
44 129 5613/34
44 150 9/34
44 151 -414/17
44 153 -75/17
44 154 -4173/34
44 166 18345/136
44 167 -371/68
44 168 57/17
44 169 -81/136
44 170 189/136
44 171 201/68
44 177 -939/136
44 178 177/68
44 179 75/17
44 180 -201/34
44 184 12/17
44 185 -99/34
44 186 -315/68
44 190 315/68
44 191 189/68
44 192 -75/17
44 194 -189/34
44 195 69/17
44 198 -75/34
44 216 -126/17
44 218 177/34
44 226 -63/17
44 231 73/8
44 232 79/68
44 233 -189/34
44 234 189/34
44 238 -615/68
44 239 -75/34
44 240 75/17
44 242 114/17
44 243 -99/68
44 245 -279/34
44 254 9/34
44 255 -177/34
44 256 177/34
44 258 -63/17
44 261 2051/136
44 262 -27747/136
44 263 54291/136
44 264 -9819/68
44 268 -57945/136
44 269 -6531/34
44 270 4653/17
44 271 14889/34
44 272 657/34
44 273 -11133/34
44 280 1980/17
44 281 4581/17
44 283 63/17
44 285 -49959/272
44 286 931/68
44 287 -5727/68
44 293 -4545/68
44 294 909/17
44 299 2760/17
44 318 -3480/17
44 320 75/17
44 321 -2052/17
44 328 -63/17
44 333 11637/272
44 334 1823/68
44 340 -1014/17
44 358 -1830/17
44 359 -177/34
44 360 -75/17
44 361 69
44 368 63/17
44 373 -1686/17
44 468 -9/17
44 469 5724/17
44 470 177/17
44 471 -27/34
44 472 5931/34
44 480 63/17
44 487 69/17
44 488 63/17
44 489 -327/34
44 490 198/17
44 491 2409/17
44 492 339/34
44 493 63/34
44 494 -63/17
44 496 -3321/34
44 497 1827/34
44 498 -24/17
44 499 -9/34
44 500 189/68
44 501 123/34
44 502 -189/68
44 503 87/34
44 504 99/34
44 505 -3/17
44 506 2739/34
44 507 -648/17
44 508 -1959/34
44 509 201/34
44 510 -813/34
44 582 4883/272
44 583 18149/68
45 11 -3/4
45 15 3/2
45 16 -3/2
45 18 3/2
45 30 -3/4
45 32 3/2
45 43 -3/2
45 46 -3/4
45 48 3/2
45 55 -3/4
45 59 -3/2
45 64 3/2
45 78 53607017/8781588
45 79 233182985/64398312
45 80 -2292311/731799
45 81 -684606679/144896202
45 82 610099399/17563176
45 83 181436203/5854392
45 85 340387/43047
45 86 -46986185/3788136
45 87 -112955/19132
45 88 -116884913/4261653
45 89 -329335489/4390794
45 90 131604131/64398312
45 91 -89014201/32199156
45 93 -1876265/172188
45 94 3140315/5366526
45 96 1876265/172188
45 97 375253/172188
45 100 187850881/32199156
45 101 37211197/2927196
45 102 4158509/325244
45 103 -4158509/325244
45 105 -1122829/172188
45 106 -4195993/947034
45 107 -28041953/1463598
45 108 57339597061/1159169616
45 109 -1647571469/13172382
45 110 -7153510951/193194936
45 112 -375253/57396
45 113 373987/86094
45 114 11047836769/64398312
45 115 724568461/8781588
45 116 -231517615/2927196
45 121 -87804407/774846
45 122 -492321073/2927196
45 123 -63235229/1463598
45 125 37613/9566
45 126 1421401/631356
45 128 628728911/11364408
45 129 340448909/2927196
45 135 21131/57396
45 136 -229216/43047
45 137 -52137/19132
45 139 -452017/43047
45 140 -38356723/3788136
45 141 101323/9566
45 143 15526007/947034
45 144 208255/38264
45 145 17655/19132
45 146 5749580641/68186448
45 147 47498343/420904
45 148 34907/4783
45 149 -4733435/516564
45 150 -312760/243933
45 151 23245903/8781588
45 152 123873/9566
45 153 -89014201/32199156
45 154 -10952111033/193194936
45 155 -17448/4783
45 156 -20743105/1894068
45 158 -2918/4783
45 159 -340168025/11364408
45 164 -8533/9566
45 166 1043372585/11708784
45 167 21118645/17563176
45 168 65228543/32199156
45 169 -313997689/128796624
45 170 -510589061/128796624
45 171 461749333/64398312
45 173 375253/86094
45 174 -375253/172188
45 177 -104114671/14310736
45 178 10269794/8049789
45 179 369703445/32199156
45 180 -418002179/32199156
45 182 -375253/43047
45 183 375253/43047
45 184 557117/325244
45 185 -199323367/64398312
45 186 476729443/64398312
45 189 -375253/43047
45 190 -476729443/64398312
45 191 -90028679/64398312
45 192 -3140315/5366526
45 194 90028679/32199156
45 195 6904733/650488
45 197 -375253/86094
45 198 -66391597/8049789
45 204 376519/172188
45 205 -375253/172188
45 206 -375253/172188
45 207 373987/172188
45 208 -375253/57396
45 216 -16929809/8049789
45 217 3/2
45 218 20539588/8049789
45 226 -16929809/16099578
45 231 51572623/22728816
45 232 -40490659/17563176
45 233 -94112491/5854392
45 234 94112491/5854392
45 236 1158241/344376
45 237 324173/105226
45 238 -33931735/5854392
45 239 -4158509/650488
45 240 4158509/325244
45 241 1678537/631356
45 242 28342955/1463598
45 243 -3670643/650488
45 244 -1678537/631356
45 245 -15269176/731799
45 249 1122829/344376
45 250 305125/172188
45 251 -2951/14349
45 252 2673505/1894068
45 253 -149011/86094
45 254 -312760/243933
45 255 -16845925/975732
45 256 20539588/8049789
45 257 24410879/1894068
45 258 -16929809/16099578
45 259 -6236933/947034
45 260 7215/9566
45 261 120116179/5854392
45 262 -151230593629/3477508848
45 263 3074416505/24149367
45 264 -13306452991/579584808
45 266 375253/172188
45 267 -1873733/344376
45 268 -178298683319/1159169616
45 269 -19885378757/193194936
45 270 48073438835/579584808
45 271 143731978343/579584808
45 272 22940119327/579584808
45 273 -1647571469/13172382
45 275 -187943/43047
45 276 375253/57396
45 277 375253/57396
45 278 -373987/172188
45 279 -373987/86094
45 280 23082519553/579584808
45 281 3390444017/72448101
45 283 16929809/16099578
45 285 -918594081013/6955017696
45 286 676122947/52689528
45 287 -1033077661/17563176
45 290 6236933/1262712
45 292 -112657709/2841102
45 293 -326634155/5854392
45 294 68767153/2195397
45 296 -1678537/631356
45 298 3879422033/34093224
45 299 1065213539/8781588
45 308 6236933/2525424
45 309 -31184665/3788136
45 310 -6236933/631356
45 313 884583179/5682204
45 314 2687756891/34093224
45 315 -3/2
45 316 -2842889833/34093224
45 318 -45952319527/579584808
45 319 -52814/4783
45 320 369703445/32199156
45 321 -63706651007/579584808
45 323 1678537/631356
45 325 385258201/34093224
45 328 -244139809/32199156
45 329 -6236933/947034
45 331 3/2
45 333 3323867269/105379056
45 334 275579089/17563176
45 336 48223/19132
45 337 24767/114792
45 338 5702/4783
45 339 -951107429/34093224
45 340 -269941063/8781588
45 345 -98499/19132
45 346 1948/4783
45 347 -30977/9566
45 348 -54859/9566
45 349 34518757/3788136
45 350 138603/52613
45 351 -8169/19132
45 352 -14639/9566
45 353 -2882804383/34093224
45 354 -87804407/774846
45 355 -81/9566
45 356 48093481/1894068
45 358 -2666742109/32199156
45 359 -7535467/975732
45 360 -369703445/32199156
45 361 22557827/1549692
45 362 -33612/4783
45 363 -1678537/631356
45 365 11778775/387423
45 368 244139809/32199156
45 369 6236933/947034
45 371 -3567/4783
45 373 -1905308939/26344764
45 405 -626639/258282
45 406 -32422/43047
45 407 233535/38264
45 409 -197306/43047
45 410 62407/86094
45 411 5609/19132
45 413 27285/9566
45 414 27509/38264
45 415 43291/9566
45 418 -23089/19132
45 419 375253/86094
45 420 -18245/9566
45 421 -375253/43047
45 422 713977/86094
45 423 -7265/9566
45 425 374831/57396
45 426 1399/9566
45 428 10353013/2066256
45 429 -1279889/114792
45 430 -112955/19132
45 431 37898813/2525424
45 432 23001293/7576272
45 433 -208255/38264
45 434 5609/19132
45 435 41255887/3788136
45 436 31184665/3788136
45 437 -34773/4783
45 438 -6236933/473517
45 439 -376097/57396
45 440 18245/9566
45 441 375253/43047
45 442 8703385/1894068
45 443 -14530/4783
45 445 -374831/57396
45 446 -6236933/947034
45 447 -1399/9566
45 449 -363817/157839
45 450 -303497/114792
45 451 27895/9566
45 452 -3839/19132
45 453 8712/4783
45 455 -16117/4783
45 456 -7215/9566
45 457 -492667/114792
45 458 -19651311571/204559344
45 459 -10598970023/68186448
45 460 2452035961/34093224
45 461 2290806101/17046612
45 463 6236933/947034
45 465 -2113372429/409118688
45 466 -106929/19132
45 467 2289613885/34093224
45 468 625520/243933
45 469 92419447891/579584808
45 470 11260201/487866
45 471 69251/325244
45 472 11015794601/72448101
45 473 42348/4783
45 474 -166717/86094
45 476 19035/4783
45 477 -200643163/17046612
45 480 16929809/16099578
45 481 6236933/947034
45 483 659/4783
45 487 134521021/21466104
45 488 16929809/16099578
45 489 56236571/64398312
45 490 -4264668887/193194936
45 491 2185340965/72448101
45 492 34950907/8049789
45 493 16929809/32199156
45 494 12183145/10733052
45 495 187943/43047
45 496 46616997745/579584808
45 497 24419705801/579584808
45 498 -557117/162622
45 499 -1217157/325244
45 500 16929809/21466104
45 501 309632533/64398312
45 502 -16929809/21466104
45 503 2647083/650488
45 504 1902094/243933
45 505 179372/731799
45 506 24469158205/579584808
45 507 -29194921/975732
45 508 -22636970/731799
45 509 9984026/731799
45 510 -21000037/1463598
45 513 17509477/3788136
45 514 6236933/947034
45 515 -54931075/3788136
45 516 299603107/11364408
45 517 574398497/8523306
45 518 1319245/105226
45 519 6236933/1894068
45 520 -6236933/947034
45 522 -4531387001/34093224
45 523 -16028125/34093224
45 524 2104159/86094
45 525 6236933/1262712
45 526 -87547385/3788136
45 527 -6236933/1262712
45 528 -1286203/344376
45 529 520528729/34093224
45 530 -375253/86094
45 531 -375253/86094
45 532 -376519/172188
45 533 -187943/43047
45 534 377785/172188
45 535 243671/57396
45 536 -137407/38264
45 537 5816/4783
45 538 61135/38264
45 539 25181/19132
45 540 136665/38264
45 541 -12157/4783
45 542 -62431/38264
45 543 -1944/4783
45 544 58813/38264
45 545 28689/4783
45 546 9011/4783
45 547 2645/9566
45 548 7215/9566
45 549 -8724/4783
45 550 -1296/4783
45 551 -396833/19132
45 582 227552419/17563176
45 583 2445623605/8781588
46 11 -3/4
46 15 -3/2
46 16 3/2
46 19 3/2
46 20 3/2
46 35 -3/4
46 36 3/2
46 39 -3/2
46 40 -3/4
46 44 3/2
46 45 3
46 49 -3/2
46 50 -3/2
46 57 -3/4
46 58 -3/2
46 60 3/2
46 70 -3/2
46 77 -3/2
46 78 -2
46 81 17/3
46 82 -15/2
46 83 -6
46 88 11/6
46 89 39/2
46 108 -259/12
46 109 253/6
46 110 -1
46 114 -105/2
46 115 -18
46 116 33/2
46 121 31/3
46 122 69/2
46 123 12
46 128 -7/2
46 129 -57/2
46 146 -83/12
46 147 -21/2
46 149 2
46 151 4
46 154 19
46 159 7/2
46 166 -67/4
46 169 3/4
46 170 -3/4
46 177 3/4
46 186 -3/2
46 190 3/2
46 191 3/2
46 194 -3
46 219 -3/2
46 231 5/4
46 262 395/18
46 263 -97/2
46 264 197/12
46 268 161/3
46 269 103/4
46 270 -191/6
46 271 -371/6
46 272 -14/3
46 273 253/6
46 280 -85/6
46 281 -187/6
46 285 1999/72
46 286 -1
46 287 51/4
46 292 7/2
46 293 33/4
46 294 -9
46 298 -61/6
46 299 -24
46 313 -61/4
46 314 -43/6
46 316 41/6
46 318 139/6
46 321 58/3
46 325 -4/3
46 333 -47/8
46 334 -4
46 339 5/3
46 340 9
46 353 41/6
46 354 31/3
46 358 18
46 361 -26/3
46 365 -10/3
46 373 69/4
46 458 86/9
46 459 46/3
46 460 -23/6
46 461 -83/6
46 465 31/36
46 467 -53/6
46 469 -271/6
46 472 -89/3
46 477 7/6
46 490 5/2
46 491 -43/3
46 496 11/6
46 497 -31/3
46 500 -3/2
46 506 -35/3
46 507 6
46 508 21/2
46 516 -5/2
46 517 -20/3
46 522 79/6
46 523 -1/6
46 529 -11/6
46 582 -57/8
46 583 -32
47 11 -3/4
47 13 3/2
47 15 3/2
47 16 -3/2
47 30 -3/4
47 31 -3/2
47 32 3/2
47 46 -3/4
47 48 3/2
47 55 -3/4
47 61 -3/2
47 67 3/2
47 78 3751906061/70252704
47 79 2099597719/64398312
47 80 -24734053/2927196
47 81 -103381337617/1159169616
47 82 11693031269/70252704
47 83 2005275607/11708784
47 84 -31/4
47 85 1183477/86094
47 86 -110754563/7576272
47 87 -3523/4783
47 88 -146365240/4261653
47 89 -17167519999/35126352
47 90 572796835/64398312
47 91 -492064787/32199156
47 93 -1621625/86094
47 94 139688657/10733052
47 95 27/2
47 96 1621625/86094
47 97 97592/43047
47 98 -20
47 99 -15/2
47 100 -776128033/32199156
47 101 240167819/11708784
47 102 2957279/162622
47 103 -2957279/162622
47 104 2
47 105 -141431/43047
47 106 -9105725/3788136
47 107 -141231607/5854392
47 108 303676925071/579584808
47 109 -111168918671/105379056
47 110 -13572120283/386389872
47 112 -324325/28698
47 113 722884/43047
47 114 20421349187/16099578
47 115 14538521375/35126352
47 116 -1115144465/2927196
47 119 15/2
47 121 -114150103/774846
47 122 -9342370901/11708784
47 123 -811587203/2927196
47 124 -5
47 125 20098/4783
47 126 172543/1262712
47 128 1681991633/22728816
47 129 3577824179/5854392
47 130 -9/4
47 131 -15/2
47 132 8
47 133 9/2
47 134 21/2
47 135 84148/14349
47 136 -1010768/43047
47 137 -119047/9566
47 139 -1374433/86094
47 140 -25192213/7576272
47 141 209229/9566
47 143 8076955/3788136
47 144 34031/9566
47 145 -26985/4783
47 146 14272946587/136372896
47 147 119542245/841808
47 148 5885/9566
47 149 -16638629/1033128
47 150 10643561/1951464
47 151 -644654755/8781588
47 152 135207/38264
47 153 -427666475/32199156
47 154 -40255753487/96597468
47 155 11451/9566
47 156 -21551653/3788136
47 157 -3
47 158 27329/4783
47 159 -887556011/22728816
47 164 -3817/19132
47 166 5784149257/11708784
47 167 110506787/17563176
47 168 -21909275/32199156
47 169 -2770321535/128796624
47 170 -794614555/128796624
47 171 1268148821/64398312
47 172 -11/4
47 173 324325/43047
47 174 -1294355/172188
47 175 41/4
47 176 15/4
47 177 -457756117/14310736
47 178 106887349/32199156
47 179 1009454143/32199156
47 180 -1009454143/32199156
47 181 -1
47 182 -648650/43047
47 183 390368/43047
47 184 2811011/325244
47 185 -1531632305/64398312
47 186 677437325/64398312
47 189 -648650/43047
47 190 -677437325/64398312
47 191 231292877/64398312
47 192 -134322131/10733052
47 194 -231292877/32199156
47 195 12773065/650488
47 196 -1/2
47 197 -195184/43047
47 198 -135589435/16099578
47 199 -1
47 200 3/2
47 201 -7
47 202 -9/2
47 203 -5
47 204 -37117/43047
47 205 -324325/86094
47 206 -324325/86094
47 207 852025/86094
47 208 -97592/14349
47 209 27/2
47 210 -7
47 211 6
47 212 15/2
47 213 12
47 216 -58588615/8049789
47 217 -9/2
47 218 -38008853/16099578
47 221 -6
47 222 9/2
47 226 -58588615/16099578
47 227 27/4
47 229 41/4
47 231 142581671/5682204
47 232 14870681/2195397
47 233 -312704983/11708784
47 234 312704983/11708784
47 235 -6
47 236 2099851/172188
47 237 -521285/420904
47 238 -478098715/11708784
47 239 -2957279/325244
47 240 2957279/162622
47 241 -6241601/1262712
47 242 206242939/5854392
47 243 -2957279/325244
47 244 6241601/1262712
47 245 -206242939/5854392
47 246 -1
47 247 6
47 248 10
47 249 141431/86094
47 250 57974/43047
47 251 -605663/28698
47 252 30180481/3788136
47 253 1680805/344376
47 254 7716365/1951464
47 255 -13133977/487866
47 256 -86307587/16099578
47 257 41505157/1894068
47 258 -58588615/16099578
47 259 -15075215/1894068
47 260 -1629/19132
47 261 1417915589/23417568
47 262 -4401942873829/6955017696
47 263 246794643467/193194936
47 264 -954128528801/2318339232
47 266 324325/86094
47 267 -2418743/172188
47 268 -3222114893087/2318339232
47 269 -508926833719/772779744
47 270 497422444825/579584808
47 271 219349214611/144896202
47 272 67182394145/579584808
47 273 -111168918671/105379056
47 275 -250091/86094
47 276 324325/28698
47 277 324325/28698
47 278 -361442/43047
47 279 -722884/43047
47 280 196473705563/579584808
47 281 119732702987/144896202
47 283 58588615/16099578
47 285 -2351342199535/3477508848
47 286 1356369557/26344764
47 287 -21915760625/70252704
47 290 13181147/2525424
47 292 -579674845/11364408
47 293 -5791155439/23417568
47 294 6963890189/35126352
47 296 -3228739/1262712
47 298 9896097923/68186448
47 299 20730941563/35126352
47 308 30227759/5050848
47 309 -120833707/7576272
47 310 -13181147/1262712
47 313 2232753131/11364408
47 314 7105209281/68186448
47 316 -6871142671/68186448
47 317 -3/2
47 318 -761622622537/1159169616
47 319 -61727/38264
47 320 1009454143/32199156
47 321 -538829829737/1159169616
47 323 -6241601/1262712
47 325 963872923/68186448
47 328 -315065473/16099578
47 329 -572564/473517
47 333 64800879977/421516224
47 334 906359995/8781588
47 335 3
47 336 -186401/38264
47 337 244739/229584
47 338 -16001/19132
47 339 -2448431879/68186448
47 340 -7752399725/35126352
47 341 -1/2
47 342 3
47 344 -4
47 345 -16013/38264
47 346 23153/9566
47 347 -47701/9566
47 348 201411/19132
47 349 -31344245/7576272
47 350 -979589/210452
47 351 -8751/4783
47 352 51005/9566
47 353 -7471036411/68186448
47 354 -114150103/774846
47 355 1629/9566
47 356 103994917/3788136
47 357 3/2
47 358 -55772427077/128796624
47 359 -49387831/1951464
47 360 -1009454143/32199156
47 361 1363934899/6198768
47 362 93975/19132
47 363 6241601/1262712
47 365 57126293/1549692
47 368 315065473/16099578
47 369 572564/473517
47 371 -1629/19132
47 373 -76618937513/210758112
47 374 -1/6
47 375 3/4
47 376 2
47 377 3/4
47 378 7/4
47 379 -3
47 380 6
47 381 3/2
47 382 -9/4
47 383 -13/2
47 384 -3/2
47 385 -9/2
47 386 -3
47 387 -3
47 390 9/2
47 391 -3
47 393 3/2
47 394 6
47 395 9/4
47 400 -27/4
47 402 -41/4
47 404 -215/48
47 405 -74270/129141
47 406 -2737/86094
47 407 -50761/38264
47 409 -992155/172188
47 410 322253/86094
47 411 117115/9566
47 413 35732/4783
47 414 187597/38264
47 415 145899/19132
47 418 78851/9566
47 419 324325/43047
47 420 -61417/9566
47 421 -648650/43047
47 422 199405/43047
47 423 -14389/9566
47 425 228589/14349
47 426 198291/19132
47 428 17396075/2066256
47 429 -4382803/229584
47 430 -210195/19132
47 431 80714759/5050848
47 432 68142155/15152544
47 433 -81586/4783
47 434 117115/9566
47 435 83384101/7576272
47 436 120833707/7576272
47 437 -114375/9566
47 438 -15075215/947034
47 439 -58619/28698
47 440 61417/9566
47 441 648650/43047
47 442 32731337/1894068
47 443 -28778/4783
47 445 -228589/14349
47 446 -15075215/1894068
47 447 -198291/19132
47 449 -1830439/1683616
47 450 -10075/114792
47 451 -56041/38264
47 452 -16438/4783
47 453 97929/19132
47 454 27/4
47 455 -60635/4783
47 456 1629/19132
47 457 19313/57396
47 458 -49271294269/409118688
47 459 -26123911337/136372896
47 460 5763436315/68186448
47 461 5761685885/34093224
47 463 15075215/1894068
47 465 -6802585303/818237376
47 466 12681/4783
47 467 6097383679/68186448
47 468 -9179963/975732
47 469 674334446945/579584808
47 470 98176259/1951464
47 471 6063451/325244
47 472 191710761367/289792404
47 473 -107403/9566
47 474 -5587151/344376
47 475 -15/4
47 476 33306/4783
47 477 -407380891/34093224
47 480 58588615/16099578
47 481 15075215/1894068
47 483 2723/9566
47 487 375543791/21466104
47 488 58588615/16099578
47 489 -507782663/64398312
47 490 5144293765/386389872
47 491 257165016253/579584808
47 492 175007447/8049789
47 493 58588615/32199156
47 494 -24156791/5366526
47 495 250091/86094
47 496 -27585741913/144896202
47 497 228013215731/1159169616
47 498 -5087719/162622
47 499 -2318595/650488
47 500 58588615/21466104
47 501 2539000667/64398312
47 502 -58588615/21466104
47 503 7457301/650488
47 504 18283399/1951464
47 505 -1098197/2927196
47 506 164676956759/579584808
47 507 -555133235/3902928
47 508 -2569109641/11708784
47 509 45889601/1463598
47 510 -130595603/1463598
47 513 11425627/7576272
47 514 15075215/1894068
47 515 -147334549/7576272
47 516 683329525/22728816
47 517 1392455381/17046612
47 518 2734981/210452
47 519 15075215/3788136
47 520 -3413666/473517
47 521 -3/4
47 522 -11222659835/68186448
47 523 149111141/68186448
47 524 3972187/172188
47 525 15075215/2525424
47 526 -170772215/7576272
47 527 -15075215/2525424
47 528 884807/688752
47 529 1192823659/68186448
47 530 -324325/43047
47 531 -324325/43047
47 532 37117/43047
47 533 -250091/86094
47 534 -472793/86094
47 535 58945/57396
47 536 11533/9566
47 537 483/4783
47 538 53545/19132
47 539 -132281/19132
47 540 -70875/19132
47 541 8077/19132
47 542 -6541/4783
47 543 10398/4783
47 544 -2300/4783
47 545 9747/4783
47 546 -7969/9566
47 547 5747/19132
47 548 -1629/19132
47 549 -1449/9566
47 550 9081/9566
47 551 -22295/9566
47 552 3
47 553 3
47 554 -3/4
47 555 3/4
47 556 3
47 559 -3/2
47 560 -1/2
47 562 -3/4
47 563 9/2
47 564 15/4
47 582 9594163117/140505408
47 583 38652993725/35126352
48 11 -3/4
48 14 3/2
48 15 -3/2
48 16 3/2
48 20 3/2
48 35 -3/4
48 36 3/2
48 37 -3/2
48 39 -3/2
48 40 -3/4
48 44 3/2
48 45 3
48 50 -3/2
48 57 -3/4
48 58 -3/2
48 62 3/2
48 69 -3/2
48 77 -3/2
48 78 2
48 81 -28/3
48 82 17/2
48 83 6
48 88 5/6
48 89 -41/2
48 108 113/3
48 109 -202/3
48 110 8
48 114 78
48 115 20
48 116 -39/2
48 121 47/6
48 122 -75/2
48 123 -12
48 128 -1/2
48 129 63/2
48 146 -25/6
48 147 -9
48 149 2
48 151 -8
48 154 -26
48 159 1/2
48 166 69/4
48 262 -401/9
48 263 85
48 264 -97/3
48 268 -271/3
48 269 -35
48 270 170/3
48 271 242/3
48 272 4/3
48 273 -202/3
48 280 70/3
48 281 190/3
48 285 -280/9
48 286 1/6
48 287 -61/4
48 288 3/2
48 292 11/4
48 293 -21/4
48 294 11
48 298 -20/3
48 299 28
48 301 -3/2
48 303 -3/2
48 304 -3
48 308 3/4
48 313 -49/4
48 314 -20/3
48 316 22/3
48 318 -124/3
48 321 -50/3
48 325 -1/3
48 333 55/24
48 334 4
48 339 -1/3
48 340 -11
48 353 43/12
48 354 47/6
48 358 -18
48 361 46/3
48 365 2/3
48 373 -217/12
48 380 3/2
48 381 3/2
48 385 3/2
48 396 -3/2
48 404 5/4
48 431 -3/4
48 432 -3/4
48 458 71/9
48 459 77/6
48 460 -4/3
48 461 -34/3
48 465 137/72
48 467 -28/3
48 469 202/3
48 472 82/3
48 477 -5/6
48 490 4
48 491 92/3
48 496 -98/3
48 497 32/3
48 506 46/3
48 507 -6
48 508 -27/2
48 516 -4
48 517 -23/3
48 522 47/3
48 523 -7/6
48 525 3/2
48 529 -5/6
48 558 3/2
48 582 67/8
48 583 32
49 78 -206006899/17563176
49 79 -378079187/64398312
49 80 2292311/731799
49 81 5305560179/289792404
49 82 -112760900/2195397
49 83 -282424465/5854392
49 85 -340387/43047
49 86 46986185/3788136
49 87 112955/19132
49 88 218143765/8523306
49 89 1104336569/8781588
49 90 -276500333/64398312
49 91 137312935/32199156
49 93 1876265/172188
49 94 -5595052/2683263
49 96 -1876265/172188
49 97 -375253/172188
49 100 -42954679/32199156
49 101 -19703297/1463598
49 102 -4158509/325244
49 103 4158509/325244
49 105 1122829/172188
49 106 4195993/947034
49 107 15118675/731799
49 108 -137370599299/1159169616
49 109 6761674801/26344764
49 110 5897743867/193194936
49 112 375253/57396
49 113 -373987/86094
49 114 -20852479771/64398312
49 115 -1089004363/8781588
49 116 341287465/2927196
49 121 79797665/774846
49 122 361418879/1463598
49 123 107143169/1463598
49 125 -37613/9566
49 126 -1421401/631356
49 128 -588953483/11364408
49 129 -524862257/2927196
49 135 -21131/57396
49 136 229216/43047
49 137 52137/19132
49 139 452017/43047
49 140 38356723/3788136
49 141 -101323/9566
49 143 -15526007/947034
49 144 -208255/38264
49 145 -17655/19132
49 146 -5277957709/68186448
49 147 -43078851/420904
49 148 -34907/4783
49 149 3700307/516564
49 150 312760/243933
49 151 86523947/8781588
49 152 -54762/4783
49 153 137312935/32199156
49 154 20756754035/193194936
49 155 17448/4783
49 156 20743105/1894068
49 158 2918/4783
49 159 300392597/11364408
49 164 8533/9566
49 166 -1612712207/11708784
49 167 -38681821/17563176
49 168 -16929809/32199156
49 169 603790093/128796624
49 170 510589061/128796624
49 171 -558346801/64398312
49 173 -375253/86094
49 174 375253/172188
49 177 136313827/14310736
49 178 -16929809/32199156
49 179 -418002179/32199156
49 180 418002179/32199156
49 182 375253/43047
49 183 -375253/43047
49 184 -1044983/325244
49 185 344219569/64398312
49 186 -476729443/64398312
49 189 375253/43047
49 190 476729443/64398312
49 191 90028679/64398312
49 192 5595052/2683263
49 194 -90028679/32199156
49 195 -7392599/650488
49 197 375253/86094
49 198 156932561/16099578
49 204 -376519/172188
49 205 375253/172188
49 206 375253/172188
49 207 -373987/172188
49 208 375253/57396
49 216 16929809/8049789
49 218 -16929809/16099578
49 226 16929809/16099578
49 231 -108394663/22728816
49 232 27318277/17563176
49 233 98503285/5854392
49 234 -98503285/5854392
49 236 -1158241/344376
49 237 -324173/105226
49 238 51494911/5854392
49 239 4158509/650488
49 240 -4158509/325244
49 241 -1678537/631356
49 242 -15269176/731799
49 243 4158509/650488
49 244 1678537/631356
49 245 15269176/731799
49 249 -1122829/344376
49 250 -305125/172188
49 251 2951/14349
49 252 -2673505/1894068
49 253 149011/86094
49 254 312760/243933
49 255 18309523/975732
49 256 -16929809/16099578
49 257 -24410879/1894068
49 258 16929809/16099578
49 259 6236933/947034
49 260 -7215/9566
49 261 -137679355/5854392
49 262 449475276079/3477508848
49 263 -56448347113/193194936
49 264 23666455547/289792404
49 266 -375253/172188
49 267 1873733/344376
49 268 381394859789/1159169616
49 269 17127126061/96597468
49 270 -112359053789/579584808
49 271 -241923304565/579584808
49 272 -27045511717/579584808
49 273 6761674801/26344764
49 275 187943/43047
49 276 -375253/57396
49 277 -375253/57396
49 278 373987/172188
49 279 373987/86094
49 280 -47763172627/579584808
49 281 -11818573100/72448101
49 283 -16929809/16099578
49 285 1400422251397/6955017696
49 286 -917616617/52689528
49 287 794256551/8781588
49 290 -6236933/1262712
49 292 51356926/1420551
49 293 232472083/2927196
49 294 -461677357/8781588
49 296 1678537/631356
49 298 -3532807589/34093224
49 299 -394185260/2195397
49 308 -6236933/2525424
49 309 31184665/3788136
49 310 6236933/631356
49 313 -199482392/1420551
49 314 -2443422119/34093224
49 315 3/2
49 316 2609919469/34093224
49 318 92802091507/579584808
49 319 91279/9566
49 320 -418002179/32199156
49 321 88725395219/579584808
49 323 -1678537/631356
49 325 -339800569/34093224
49 328 244139809/32199156
49 329 6236933/947034
49 331 -3/2
49 333 -4913334697/105379056
49 334 -473164819/17563176
49 336 -48223/19132
49 337 -24767/114792
49 338 -5702/4783
49 339 894285389/34093224
49 340 120723643/2195397
49 345 98499/19132
49 346 -1948/4783
49 347 30977/9566
49 348 54859/9566
49 349 -34518757/3788136
49 350 -138603/52613
49 351 8169/19132
49 352 14639/9566
49 353 2649834019/34093224
49 354 79797665/774846
49 355 81/9566
49 356 -48093481/1894068
49 358 2045777381/16099578
49 359 8999065/975732
49 360 418002179/32199156
49 361 -17294432/387423
49 362 33612/4783
49 363 1678537/631356
49 365 -10487365/387423
49 368 -244139809/32199156
49 369 -6236933/947034
49 371 3567/4783
49 373 5722808665/52689528
49 405 626639/258282
49 406 32422/43047
49 407 -233535/38264
49 409 197306/43047
49 410 -62407/86094
49 411 -5609/19132
49 413 -27285/9566
49 414 -27509/38264
49 415 -43291/9566
49 418 23089/19132
49 419 -375253/86094
49 420 18245/9566
49 421 375253/43047
49 422 -713977/86094
49 423 7265/9566
49 425 -374831/57396
49 426 -1399/9566
49 428 -10353013/2066256
49 429 1279889/114792
49 430 112955/19132
49 431 -37898813/2525424
49 432 -23001293/7576272
49 433 208255/38264
49 434 -5609/19132
49 435 -41255887/3788136
49 436 -31184665/3788136
49 437 34773/4783
49 438 6236933/473517
49 439 376097/57396
49 440 -18245/9566
49 441 -375253/43047
49 442 -8703385/1894068
49 443 14530/4783
49 445 374831/57396
49 446 6236933/947034
49 447 1399/9566
49 449 363817/157839
49 450 303497/114792
49 451 -27895/9566
49 452 3839/19132
49 453 -8712/4783
49 455 16117/4783
49 456 7215/9566
49 457 492667/114792
49 458 17696633395/204559344
49 459 9553444487/68186448
49 460 -2321345269/34093224
49 461 -2054994635/17046612
49 463 -6236933/947034
49 465 1761075781/409118688
49 466 106929/19132
49 467 -1988457073/34093224
49 468 -625520/243933
49 469 -172160657725/579584808
49 470 -12723799/487866
49 471 -1044983/325244
49 472 -31280796763/144896202
49 473 -42348/4783
49 474 166717/86094
49 476 -19035/4783
49 477 180755449/17046612
49 480 -16929809/16099578
49 481 -6236933/947034
49 483 -659/4783
49 487 -150620599/21466104
49 488 -16929809/16099578
49 489 -7937837/64398312
49 490 2912304335/193194936
49 491 -13088603417/144896202
49 492 -94051181/16099578
49 493 -16929809/32199156
49 494 -12183145/10733052
49 495 -187943/43047
49 496 -17106471271/579584808
49 497 -36397791833/579584808
49 498 1044983/162622
49 499 1217157/325244
49 500 -16929809/21466104
49 501 -551126203/64398312
49 502 16929809/21466104
49 503 -3134949/650488
49 504 -1902094/243933
49 505 -179372/731799
49 506 -43643755603/579584808
49 507 21549551/487866
49 508 167386775/2927196
49 509 -22163449/1463598
49 510 15988511/731799
49 513 -17509477/3788136
49 514 -6236933/947034
49 515 54931075/3788136
49 516 -271192087/11364408
49 517 -517576457/8523306
49 518 -1319245/105226
49 519 -6236933/1894068
49 520 6236933/947034
49 522 4082492885/34093224
49 523 21710329/34093224
49 524 -2104159/86094
49 525 -6236933/1262712
49 526 87547385/3788136
49 527 6236933/1262712
49 528 1286203/344376
49 529 -458024485/34093224
49 530 375253/86094
49 531 375253/86094
49 532 376519/172188
49 533 187943/43047
49 534 -377785/172188
49 535 -243671/57396
49 536 137407/38264
49 537 -5816/4783
49 538 -61135/38264
49 539 -25181/19132
49 540 -136665/38264
49 541 12157/4783
49 542 62431/38264
49 543 1944/4783
49 544 -58813/38264
49 545 -28689/4783
49 546 -9011/4783
49 547 -2645/9566
49 548 -7215/9566
49 549 8724/4783
49 550 1296/4783
49 551 396833/19132
49 582 -385621003/17563176
49 583 -3358908757/8781588
49 584 1224415610656587049/5462470898438400
49 585 12020739376909/57475493460
49 586 223231628253047/3762032299200
49 587 -7700433821552262941/16387412695315200
49 588 20980813310236513/26776818129600
49 589 935267728351853411/2731235449219200
49 590 -77121826444543/1254010766400
49 591 413548144694789/4514438759040
49 592 -1867770912558107/124147065873600
49 593 -310702888879039/531110442240
49 594 135835739596843093/819370634765760
49 595 -8176836926720811799/5462470898438400
49 596 181813145899571/2586397205700
49 597 -531693158851889/10345588822800
49 598 -33019748646421813/141882360998400
49 599 16050172982280953/82764710582400
49 600 10924339257412463/41382355291200
49 601 -1800054154189/85148879200
49 602 3704963178943277/66211768465920
49 603 232414221249313/5517647372160
49 604 -1144884011927/12171280968
49 605 6458340938341777/62073532936800
49 606 -77789689053434047/82764710582400
49 607 476676583777409/3762032299200
49 608 -402001693986391/2364706016640
49 609 1618336944712423/3762032299200
49 610 508536550636483/1881016149600
49 611 -37945877899/20900179440
49 612 -1897492145173/55733811840
49 613 -524304442155643/13794118430400
49 614 331532505901/4425920352
49 615 -932123012273/9852941736
49 616 -2270130364157599/1881016149600
49 617 2228036527518176731/910411816406400
49 618 -397167443719475587/80925494791680
49 619 401850092049080239/425647082995200
49 620 397071111958907/2069117764560
49 621 -45200483231917897/297952958096640
49 622 3573966407191729/595905916193280
49 623 21682270901735/14728272768
49 624 -9214384634777845/14897647904832
49 625 3177027299736726089/780352985491200
49 626 900853562121344957/496588263494400
49 627 -1772587806376082651/546247089843840
49 628 -87652030625363/358288790400
49 629 418196098416623/2579679290880
49 630 1461755176782157/12414706587360
49 631 -63140807439811/33194402640
49 632 313658662410444259/682808862304800
49 633 -78324227502280097/62073532936800
49 634 -1168529117046305029/455205908203200
49 635 -193482597834167/836007177600
49 636 108799544029651/668805742080
49 637 92139694454207/1021786550400
49 638 -333334967858449/177036814080
49 639 996294157833555353/744882395241600
49 640 48967230792985124003/5462470898438400
49 641 -15963379/30844800
49 642 -56019479/13172382
49 643 1102539144169/270472910400
49 644 -521077463/17563176
49 645 404218570901/35797885200
49 646 86785316680579/125401076640
49 647 -497949274189/177036814080
49 648 2001559136197/1298269969920
49 649 -137452858619/2212960176
49 650 71236891000277/4381661148480
49 651 -4545567666343657/9028877518080
49 652 -131560862901617/2434256193600
49 653 4035768858239/243425619360
49 654 -14615629545499/199166415840
49 655 -7019485617853801/49658826349440
49 656 7001615617/96425280
49 657 -64903475090119/1095415287120
49 658 22073849928941/4149300330
49 659 298898349529555753/963965452665600
49 660 -5845860127439805287/2731235449219200
49 661 2323977323/72318960
49 662 -324900771820499/5737889599200
49 663 -4602808097389/250802153280
49 664 -58983421053143473/195088246372800
49 665 41326307639/1229422320
49 666 -4094980555062557/41382355291200
49 667 -1319907250169452661/682808862304800
49 668 -3407311/114792
49 669 -115546858004687/2434256193600
49 670 -5107/2448
49 671 -33164587/6830124
49 672 -23254066102338059/160660908777600
49 673 4247/20160
49 674 1/4
49 675 95/204
49 676 78/425
49 677 936/2975
49 678 27/272
49 679 106/189
49 680 -3
49 681 79123787/18079740
49 683 -42189987440189621/10200692620800
49 684 -989485609572839/248294131747200
49 685 812435314093591/10345588822800
49 686 24960876171078697/331058842329600
49 687 -369235952607001/5517647372160
49 688 -219453678758459/27588236860800
49 689 -135288753919079/13794118430400
49 690 -104757717311/1891764813312
49 691 -99259190028547/16552942116480
49 692 3745263518251/121712809680
49 693 39058250803597/383169956400
49 694 -40237229770421/229901973840
49 695 241487672765263/41382355291200
49 696 -181323294642143/33105884232960
49 697 1919292112389293/13794118430400
49 698 89975520830159/2758823686080
49 699 6568594375823/246323543400
49 700 -28471024950647/525490225920
49 701 985127813793049/41382355291200
49 702 197500886684/1086721515
49 703 -1947363644885/19705883472
49 704 -1809628831543733/6897059215200
49 705 296167599347257019/248294131747200
49 706 -1272237948783757463/496588263494400
49 707 991204338496249/10345588822800
49 709 -698132806223/59012271360
49 710 -141007321271/10413930240
49 711 162057581164502483/55176473721600
49 712 223185361145441/243425619360
49 713 -1977261399438239/2434256193600
49 714 -9164234687/2305166850
49 715 -1143693122471/59012271360
49 716 -828721027637/44259203520
49 717 154204923799/1264548672
49 718 2008334901787/47420575200
49 719 -8640498056221373/5172794411400
49 720 -6209533827587219/9196078953600
49 721 -1644975915479/172426480380
49 722 -266693572162537/8276471058240
49 723 -162936427611913/5172794411400
49 724 -26497511250263/162283746240
49 725 1896993739964693/41382355291200
49 726 6088150190022899/3448529607600
49 727 1277677/1101600
49 728 -11989445/6586191
49 729 1269513361/1536777900
49 730 14765/1224
49 731 -32676043/856800
49 732 58853981524369/3448529607600
49 733 42216984475/5058194688
49 734 587516677351/35407362816
49 735 -124999779799/1264548672
49 736 28677215/1549692
49 737 3069591758441683/33105884232960
49 738 3498028233503/270472910400
49 739 -1996456302313/44259203520
49 740 17979923/1549692
49 741 -52630890813419/4138235529120
49 742 -356745835/3902928
49 743 21704/459
49 744 56117456361851/243425619360
49 745 -261638468487877/14605537161600
49 746 -34101143468783/139334529600
49 747 -10873511/487866
49 748 139534846447/22129601760
49 749 285743573123/10450089720
49 750 -310806588952106/646599301425
49 751 -1280861293/819614880
49 752 43280398904857/608564048400
49 753 -6096879931524533/5172794411400
49 754 -3524975/1951464
49 755 1649106218587/405709365600
49 756 -12629/1224
49 757 -3561875/731799
49 758 4811577621731/347750884800
49 760 -1/2
49 762 -97209/850
49 763 -709003570012547/10345588822800
49 764 8741/8160
49 766 3
49 767 -46294681/2927196
49 769 160664337452265077/248294131747200
49 770 221728715334961/5643048448800
49 771 6474513201721/376203229920
49 772 -2288374090783/14753067840
49 773 -9721753976861/1254010766400
49 774 -8991646798361/418003588800
49 775 1509911904269/250802153280
49 776 144556495771799/4138235529120
49 777 -11668557334271/44259203520
49 778 14350179016/111965247
49 779 207717430268543/3762032299200
49 780 1914844442507/1922659200
49 781 -3371757407916239/1672014355200
49 782 -32655327567295/735686316288
49 783 -69078738817/10413930240
49 784 -550902062239/57276616320
49 785 24483381101683081/10345588822800
49 786 66147421882817/92889686400
49 787 -295107838509167/418003588800
49 788 -171714378833/7740807200
49 789 57023762215043/3009625839360
49 790 298723402007159/10345588822800
49 791 -198303777863/983537856
49 792 -221468715017/1194295968
49 793 -802612355745043/752406459840
49 794 -2948175705971/5971479840
49 795 171714378833/7740807200
49 796 -740434718213/429946548480
49 797 -338025396117659/10345588822800
49 798 198303777863/983537856
49 799 30402345971/2189542608
49 800 1818172153547611/1881016149600
49 801 5516369/550800
49 802 22314979/26344764
49 803 893731515889/81141873120
49 804 35201/918
49 805 -979/81
49 806 578774841847/69667264800
49 807 76090392923/3471310080
49 808 6049712716483/324567492480
49 809 119177349035/8851840704
49 810 -14617285/1549692
49 811 9541281014597/376203229920
49 812 -4406600870737/81141873120
49 813 21354778053197/486851238720
49 814 -1146602071/128796624
49 815 -467750473527289/13794118430400
49 817 8353232275261/22129601760
49 818 64236443/323136
49 819 4115683439003/39411766944
49 821 -11555/306
49 822 -651659656511/36882669600
49 823 -2127223097/14565600
49 824 -52337331164543/313502691600
49 825 44067172994381/646599301425
49 826 -97483325773/120166200
49 828 224411617877/12171280968
49 830 -4300639/53856
49 831 13/17
49 833 -524899904713367/10345588822800
49 834 -5731685288297/243425619360
49 835 195044617/36159480
49 836 6392544239179361/7524064598400
49 837 -106169518266074992709/39329790468756480
49 838 3521682310990354057/655496507812608
49 839 -218789401855444765019/32774825390630400
49 840 -77571532230575149/82764710582400
49 841 808373542833638849/1191811832386560
49 842 23346418839359243/297952958096640
49 843 -125879213458573163/17526644593920
49 844 25423477349398757/7803529854912
49 845 85039175240377016063/32774825390630400
49 846 -41492906784316858831/16387412695315200
49 847 1928489118615939647/146316184779600
49 848 6719008650653093/3762032299200
49 849 -34467528796922801/27086632554240
49 850 -956568758569387/3385829069280
49 851 2714291449474261/199166415840
49 852 -2108321532677903299/327748253906304
49 853 -40609364779429761677/4096853173828800
49 854 293445288130017997/1170529478236800
49 855 -621394653618821/6897059215200
49 856 18022937681122081/198635305397760
49 857 -10208366352601897/99317652698880
49 858 -260938245281917/417301061760
49 859 55906188232090793/436997671875072
49 860 -61043816031655636517/4096853173828800
49 862 2397889/2195397
49 863 141494903/52689528
49 864 -9562619079314153/4598039476800
49 865 -3974958970889/177036814080
49 866 160201538513/5206965120
49 867 388243623491/7376533920
49 868 -5735443/516564
49 869 95289744903232933/66211768465920
49 870 -41644401762107/3894809909760
49 871 -403574597789/11064800880
49 872 -1684837/387423
49 873 96421630171103/229901973840
49 874 1066043429/82650240
49 875 -914882915271103/57276616320
49 876 21255444614309/824783275008
49 877 366196268953194131/48555296875008
49 878 7101071/903987
49 879 4395426623/892622592
49 880 -5855511048509/358288790400
49 881 374338777394294419/212823541497600
49 882 205940579/72318960
49 883 -181323294642143/33105884232960
49 884 121543452342739892977/32774825390630400
49 885 -9175027/1607088
49 886 -372334050293/22910646528
49 887 11493977/12053160
49 888 -831863209021/137463879168
49 889 475/4032
49 890 14223/350
49 891 24306897587627/413823552912
49 892 -15823/7560
49 893 123113783/144637920
49 895 125957857674681759871/7865958093751296
49 896 683593483437341507/16387412695315200
49 897 -709806818787469627/156070597098240
49 898 -378272251702579/627005383200
49 899 3868144465588349/9028877518080
49 900 48033993806059003/248294131747200
49 901 -1230940154134363/265555221120
49 902 31498408477334273/13301471343600
49 903 97619092752869003/20691177645600
49 904 1390200382763224883/341404431152400
49 905 7281782600221/13062612150
49 906 -300861297824033/752406459840
49 907 -7172590413564971/41382355291200
49 908 95411342902723/22129601760
49 909 -911978037048194981/744882395241600
49 910 190517768597736179/49658826349440
49 911 221/36
49 913 8377639/1542240
49 914 -77/6
49 915 -3123986953697/110648008800
49 916 490504319702129/418003588800
49 917 -274051751/433913760
49 918 38589619003/2766200220
49 919 40841995/3214176
49 920 27858588270179/796665663360
49 921 -101932302280061/125401076640
49 922 421452193088863/9737024774400
49 923 -48118603441/1229422320
49 924 -12716515199125237/43816611484800
49 925 -432357066266833/985294173600
49 926 -1666262197/96425280
49 927 -22164541185733/199166415840
49 928 99579871028213/11064800880
49 929 1009237767231467/6259515926400
49 930 -4838687013842593463/1170529478236800
49 931 -31106243/2582820
49 932 -187729888298120479/481982726332800
49 933 867523154741/313502691600
49 934 -805055957757768281/256053323364300
49 935 -541385928703/12294223200
49 936 1936025089113119/13794118430400
49 937 -16699622758456785869/8193706347657600
49 938 9019373/860940
49 939 55387643068613/2434256193600
49 940 6
49 941 -10868035/7231896
49 942 7875248085460471/68854675190400
49 943 13/280
49 945 39/136
49 946 -18252/2975
49 947 -796396779788903/10345588822800
49 948 -2671325885443/121712809680
49 949 167/189
49 951 11613113/36159480
49 953 -20779991131588113647/2048426586914400
49 954 146273620506465367/54624708984384
49 955 166441081190171/418003588800
49 956 -201815032154783/752406459840
49 957 -6071689833648697/82764710582400
49 958 270586305803221/88518407040
49 959 -3142717524307898741/1638741269531520
49 960 -26040800594681311741/2731235449219200
49 961 -15383/3672
49 962 -8499461/8781588
49 963 -645929499877/202854682800
49 964 -5147/72
49 965 29770275629081/811418731200
49 966 -50258247602347/59714798400
49 967 -267982585337/7376533920
49 968 3059587885589/114553232640
49 969 409144951/9642528
49 970 -303308892880463/11684429729280
49 971 429062568297227/752406459840
49 972 152825883321427/1622837462400
49 973 -1293984680297/81141873120
49 974 294709578049903/2921107432320
49 975 7792998767845007/41382355291200
49 976 213762047/96425280
49 977 41460976048399/730276858080
49 978 -607722822484847/88518407040
49 979 -74934994017201467/120495681583200
49 980 541757096226148613/234105895647360
49 981 -265008299/18079740
49 982 1949743162733561/11475779198400
49 983 -4497554078221/156751345800
49 984 -28793099710968749/24386030796600
49 985 -3404354873713/25080215328
49 986 58515510644029/13794118430400
49 987 1063816981030772387/234105895647360
49 988 -3994610741/72318960
49 989 -12921507130493/2434256193600
49 990 -6
49 991 -134542213/36159480
49 992 68573812503840779/240991363166400
49 993 -13/280
49 995 -39/136
49 997 792870585817031/10345588822800
49 998 2671325885443/121712809680
49 999 -167/189
49 1001 98215597/18079740
49 1003 20293878624693427717/8193706347657600
49 1004 -2923033/1713600
49 1006 -30508879/3855600
49 1007 -24641/7344
49 1008 3093109/428400
49 1009 -116816653/15422400
49 1010 4275751/35126352
49 1011 114713999/52689528
49 1012 53951597/8781588
49 1014 65406529/26344764
49 1015 -2894418343967/811418731200
49 1016 1783399/516564
49 1017 14380651/963900
49 1018 -10088961190333/405709365600
49 1019 67788823/1951464
49 1020 -11863/459
49 1021 629407823/17563176
49 1022 6347913366763/973702477440
49 1023 1118581527277/162283746240
49 1024 3742643/975732
49 1025 -388655268461/36882669600
49 1026 524947758913/69667264800
49 1027 6020699454977/44786098800
49 1028 -4382053/2601952
49 1029 50675501417867/1149509869200
49 1030 9294641424537949/13794118430400
49 1031 12252475/1951464
49 1032 320820550403/27047291040
49 1033 2105/272
49 1034 -6250493/2927196
49 1035 -5014459276511/811418731200
49 1037 1/4
49 1041 -8741/8160
49 1043 -53/9
49 1044 20755427/1463598
49 1046 -241307448763253/334402871040
49 1047 -187130486971/531110442240
49 1048 -37053251687/4917689280
49 1049 314874434383/14753067840
49 1050 -17785015/17563176
49 1051 -3423129737/5058194688
49 1052 920192766467/229106465280
49 1053 87652651519/2766200220
49 1054 663658541/52689528
49 1055 -18319050620999/194740495488
49 1056 102197443469/4917689280
49 1057 1358183/516564
49 1058 622304020903/44259203520
49 1059 -56363180033051/2003045096448
49 1060 -45080364201637/1298269969920
49 1061 -706069849/81961488
49 1062 -177638040979/75872920320
49 1063 6511196226911/501604306560
49 1064 -141921530548325/1805775503616
49 1065 -97843639/21953970
49 1066 -91663446328741/1576470677760
49 1067 -13616810564756923/28376472199680
49 1068 11682095/3415062
49 1069 98609454209297/1947404954880
49 1071 -94969401/6504880
49 1072 108183999807113/11684429729280
49 1073 -151/2880
49 1074 91/408
49 1076 5813687459/230516685
49 1077 -39/272
49 1078 247/63
49 1080 -18518418007/1229422320
49 1082 18006636892251659/36115510072320
49 1083 -10431987034487/347750884800
49 1084 -6174198810991/121712809680
49 1085 -153098910921239/3245674924800
49 1086 736807419563231/9737024774400
49 1087 -2588055409/614711160
49 1088 -3113345/129141
49 1089 -6579498673879/486851238720
49 1090 19990734478661647/87633222969600
49 1091 449254391537957/1217128096800
49 1092 -54753527/3252440
49 1093 -115649438041061/1460553716160
49 1094 125377988909/17914439520
49 1095 -385622944007/64491982272
49 1096 -3659475973/2458844640
49 1097 39239649230527/1655294211648
49 1098 -4675616149943029/49658826349440
49 1099 214944319/68301240
49 1100 -1065222925631/44259203520
49 1102 -1507640243/153677790
49 1103 -136291281915493/2921107432320
49 1104 2809/10080
49 1105 2613/136
49 1106 -5813687459/230516685
49 1107 -3802974784577/243425619360
49 1108 -163/216
49 1110 9166239727/614711160
49 1112 44880666135661417/165529421164800
49 1113 -1483369489/16530048
49 1114 6207007/344376
49 1115 26816469947/192850560
49 1116 20014343926645/219083057424
49 1117 205806718679/1502627280
49 1118 -116748007/2678480
49 1119 -190463292583/4742057520
49 1120 5529693443/230516685
49 1121 66980649109127/66388805280
49 1122 -4324233083/144637920
49 1123 478343132953/2173443030
49 1124 15081987197112679/2921107432320
49 1125 18602691/669620
49 1126 13954766125061/243425619360
49 1127 18359/816
49 1128 -82115974477/1229422320
49 1129 -16497395168717/365138429040
49 1130 -21971/3780
49 1131 29/3
49 1132 -1811663333/144637920
49 1133 -1967875271631971/354073628160
49 1134 -468257301208349461/2891896357996800
49 1135 -15479638477377821/34427337595200
49 1136 708680/43047
49 1137 1511469389396371/5670385015680
49 1138 -1001218171/149286996
49 1139 -302098958276585/650294154576
49 1140 570229/43047
49 1141 -2185537224133/19705883472
49 1142 -3213689604509401/1300588309152
49 1143 -89495/4783
49 1144 -20366723995/1159169616
49 1145 -1/3
49 1146 -91733/14349
49 1147 25260536989883143/48198272633280
49 1148 1/4
49 1149 -1371/68
49 1150 4760866529387/243425619360
49 1151 -10/9
49 1152 345013/86094
49 1154 48949165076891781761/19664895234378240
49 1155 145083181/24106320
49 1156 11646062057686757/28351925078400
49 1157 17653329243037/313502691600
49 1158 1666038602501279753/409685317382880
49 1159 193986933158789/627005383200
49 1160 -1620268835368639/6897059215200
49 1161 -24514129937766724103/8193706347657600
49 1162 5521104641/72318960
49 1163 1049398811311/608564048400
49 1164 -2639/144
49 1165 5910425117/72318960
49 1166 7515041932990639/481982726332800
49 1167 -4247/10080
49 1168 -1/2
49 1169 -173/102
49 1170 3432/595
49 1171 74559457445969/1477941260400
49 1172 5683358143277/243425619360
49 1173 2533/540
49 1174 -11/3
49 1175 -213334591/28927584
49 1178 478584472990891/5517647372160
49 1179 2188818610007123/41382355291200
49 1180 -10478537552009447/82764710582400
49 1181 82754565249003647/1365617724609600
49 1182 4244716626799389479/2048426586914400
49 1183 6639833713429283/41382355291200
49 1184 494791633107383/20691177645600
49 1185 -485366085337927/13794118430400
49 1186 13520601053/520696512
49 1187 -3891966511016682127/4096853173828800
49 1188 1881205927726022507/2048426586914400
49 1189 -1004825510809/29857399200
49 1190 -1013334524243/46444843200
49 1191 555921601976759/13794118430400
49 1192 6091217476442093/82764710582400
49 1193 -502529090294183/13794118430400
49 1194 856505451239/11146762368
49 1195 61243523247257/1254010766400
49 1196 -150930476089/117563509350
49 1197 5364645825598708337/4096853173828800
49 1198 -100583073894037631/151735302734400
49 1199 -7119019818585467/7524064598400
49 1200 310258077922949/1881016149600
49 1201 -221542089903031/537433185600
49 1204 60675745562573/4868512387200
49 1205 6009715530017/243425619360
49 1206 -284798096644331/4868512387200
49 1207 121389001425139/918062335872
49 1208 40201210213024739/120495681583200
49 1209 6257764766849/135236455200
49 1210 4939955393957/486851238720
49 1211 -515752334369/17898942600
49 1212 894623/171360
49 1213 -316789823061396323/481982726332800
49 1214 598694980344347/68854675190400
49 1215 10364945974223/110648008800
49 1216 3175517407877/324567492480
49 1217 -86480031748757/973702477440
49 1218 -4652776803797/324567492480
49 1219 -22901676947339/442592035200
49 1220 36021817155603871/481982726332800
49 1221 -21656212769/1106480088
49 1222 -860424122519/44259203520
49 1223 -36593730449/2603482560
49 1224 -1062889853729/44259203520
49 1225 110188376903/5532400440
49 1226 185788590427/7376533920
49 1227 227/140
49 1228 -4837013467/307355580
49 1229 18330773/3615948
49 1230 -520233061/153677790
49 1231 130835083/6504880
49 1232 7845333001/409807440
49 1233 -148525567/18079740
49 1234 -659027/401772
49 1235 -133615747/18079740
49 1236 812495533/72318960
49 1237 1325619143/36159480
49 1238 1941641/334810
49 1239 -1446313/1004430
49 1240 195044617/36159480
49 1241 -29144174/4519935
49 1242 -2822137/18079740
49 1243 -2828327737/24106320
49 1244 549989/214200
49 1245 496439/214200
49 1246 3696307/856800
49 1247 -411623/171360
49 1248 -117637/30600
49 1249 -17281/17850
49 1250 -3/2
49 1251 127/306
49 1252 4
49 1253 19501/2448
49 1254 -625/51
49 1255 -10499/2448
49 1256 -1117/1890
49 1257 -152/945
49 1258 167/1260
49 1259 -709/1260
49 1260 -13/63
49 1261 1189/840
49 1263 -3
49 1264 3/2
49 1265 -9/2
49 1267 -9/2
49 1268 -3
49 1275 65/408
49 1276 -13/136
49 1277 -379/2880
49 1278 1/4
49 1279 13/420
49 1281 10618566400991859569/1560705970982400
49 1282 258863085751710457/49658826349440
49 1283 143343589365301/1881016149600
49 1284 36982859577439/985294173600
49 1285 17955859729973027/993176526988800
49 1286 -758595361693769/12414706587360
49 1287 1204289844422053/62073532936800
49 1288 39354848202763/1881016149600
49 1289 -506637120557437/18057755036160
49 1290 -15428838667651/644919822720
49 1291 12346154172097/66388805280
49 1292 -132782639597/41800358880
49 1293 -2102383988161781/11823530083200
49 1294 1034759620229/250802153280
49 1295 -277932094832959/5911765041600
49 1296 -2315576099076631/165529421164800
49 1297 11126492373457/10345588822800
49 1298 -19369149824603/2299019738400
49 1299 780579018583831/33105884232960
49 1300 23620517231369/41382355291200
49 1301 -16164338662177/121712809680
49 1302 598670268377/19705883472
49 1303 3252068359154101/55176473721600
49 1304 -131249904273792193/662117684659200
49 1305 8749923629899763/73568631628800
49 1306 72238991273107/590122713600
49 1307 30769318883683/13794118430400
49 1308 386944697988421/26484707386368
49 1309 92596319901299/33105884232960
49 1310 -7291594607893/486851238720
49 1311 -5680410928781/78823533888
49 1312 -3307416665326577/12982699699200
49 1313 114629817197383/16552942116480
49 1314 -2445635603746243/82764710582400
49 1315 -66575962373419/13794118430400
49 1316 -44452643574301/44141178977280
49 1317 11002703399449/1226143860480
49 1318 -976314219385/97370247744
49 1319 380347006703/78823533888
49 1320 5883687904595329/55176473721600
49 1321 -1816667486751907/20691177645600
49 1322 -14606898910423/766339912800
49 1323 -201716560070161/22070589488640
49 1324 556013693025947/27588236860800
49 1325 -11722702325167/69550176960
49 1326 2668744054261/39411766944
49 1327 9999473130793/26274511296
49 1328 16914797/6168960
49 1329 -4795778/6586191
49 1330 -4494155291/526895280
49 1331 -2237/3672
49 1332 6793/425
49 1333 19646907956371/459803947680
49 1334 15779515595/35407362816
49 1335 282919900043/44259203520
49 1336 -1141974009133/22129601760
49 1337 5735443/774846
49 1338 562471858630243/14713726325760
49 1339 -992175753029/110648008800
49 1340 -471793105991/44259203520
49 1341 9219821/516564
49 1342 -719610356438321/55176473721600
49 1343 27169/816
49 1344 -875/34
49 1345 5788723880491/27047291040
49 1346 -347051063/15422400
49 1347 -91510802483621/510893275200
49 1348 -205/24
49 1349 129473/57120
49 1350 35083/142800
49 1351 -68807150036227/1724264803800
49 1352 43/1190
49 1353 16129411318117/3448529607600
49 1354 -25083/11900
49 1355 205/408
49 1356 261827/30600
49 1357 -4715/1224
49 1361 1
49 1363 -3341687/17850
49 1364 -64890605696167/3448529607600
49 1365 -364027/35700
49 1368 -20705/2448
49 1370 -48408784701204451/165529421164800
49 1371 -45450343406371/2586397205700
49 1372 -297255731801659/165529421164800
49 1373 359735331037211/10345588822800
49 1374 -152153824255481/2586397205700
49 1375 -92527841168519/13794118430400
49 1376 -92146222342169/33105884232960
49 1377 19958744442851/1655294211648
49 1378 -13483739984497/121712809680
49 1379 454586200645/19705883472
49 1380 278522972941051/1532679825600
49 1381 -1643438969/40055400
49 1382 759352502484007/33105884232960
49 1383 -482027837339581/33105884232960
49 1384 -47295461261/5206965120
49 1385 47295461261/5206965120
49 1386 12722734565767/18392157907200
49 1387 -2603199358134593/82764710582400
49 1388 -3500662441430291/20691177645600
49 1389 -4650128225471/191584978200
49 1390 1050622105729283/33105884232960
49 1391 153624042431639/13794118430400
49 1392 -34547505047191/121712809680
49 1393 2165863181525/19705883472
49 1394 353192138099293/1149509869200
49 1395 175041404448103/827647105824
49 1396 4650128225471/191584978200
49 1397 96198621685339/4729412033280
49 1398 -871962566401079/13794118430400
49 1399 34547505047191/121712809680
49 1400 -2165863181525/19705883472
49 1401 -2081075301585739/4598039476800
49 1402 -2739881/15422400
49 1403 9591556/6586191
49 1404 -168236288/15367779
49 1405 -1013/918
49 1406 301/81
49 1407 -101553932341/8360071776
49 1408 -37431736955/17703681408
49 1409 -152876814479/29506135680
49 1410 1141974009133/11064800880
49 1411 -5735443/387423
49 1412 -95843384129621/1003208613120
49 1413 118922099053/121712809680
49 1414 -47365218749/650870640
49 1415 7045985/387423
49 1416 4593695734537/59714798400
49 1417 24481720507/614711160
49 1418 31460340715/597147984
49 1419 104628336721/5225044860
49 1420 1039664273/80110800
49 1421 262920146131/41800358880
49 1422 326267315953/156751345800
49 1423 -73241709737/5795848080
49 1425 -7334641503829/627005383200
49 1426 20154206587/5795848080
49 1427 7396195/11708784
49 1428 768573077399791/55176473721600
49 1429 -951006061495182997/595905916193280
49 1430 1063049675477346187/331058842329600
49 1431 -238703910587254333/248294131747200
49 1432 1203119860963/95792489100
49 1433 -199450532450219/7356863162880
49 1434 157822524273877/16552942116480
49 1435 4857812322749/60856404840
49 1436 -3670743207163/39411766944
49 1437 -3457534091015352217/993176526988800
49 1438 -53981107382145857/36784315814400
49 1439 8302433491573811/3879595808550
49 1440 44145221217263/2299019738400
49 1441 -355887671954807/66211768465920
49 1442 -323842641540421/16552942116480
49 1443 1237097940527/14319154080
49 1444 -1077620340041/39411766944
49 1445 1612723517065511329/496588263494400
49 1446 179662976947636681/993176526988800
49 1448 321524177/8135883
49 1449 -19452434581/5206965120
49 1450 -641360927278405363/248294131747200
49 1452 9591556/6586191
49 1453 -44145221217263/2299019738400
49 1454 117326174183/14753067840
49 1455 -482237811031/25290973440
49 1456 1141974009133/11064800880
49 1457 -5735443/387423
49 1458 -2569870540982821/22070589488640
49 1459 34062854029/2603482560
49 1460 918921593769911/33105884232960
49 1461 -1237097940527/14319154080
49 1462 1077620340041/39411766944
49 1463 1161/595
49 1464 88494825890528951/124147065873600
49 1465 -297255731801659/82764710582400
49 1466 147660106527618313/62073532936800
49 1468 172937/5100
49 1469 158739272041097/7524064598400
49 1472 -7343311303192045847/5959059161932800
49 1473 3778719663848917/62073532936800
49 1474 -245562309287761/367843158144
49 1475 -14588191390193/1379411843040
49 1476 897216623700137/66211768465920
49 1477 1049384156598361/82764710582400
49 1478 -5962814917111/69550176960
49 1479 148140367932523/4138235529120
49 1480 -260474327456027/827647105824
49 1481 23748304671624437/41382355291200
49 1482 8189361991603/344852960760
49 1483 -51480257486723/2758823686080
49 1484 -14574087603473/10345588822800
49 1485 27896545637783/162283746240
49 1486 -2739732718997401/17735295124800
49 1487 41256059782173331/41382355291200
49 1488 -1/6
49 1489 -2/3
49 1490 5
49 1491 1/2
49 1492 14243338429433/689705921520
49 1493 -8997371423/2603482560
49 1494 172490159/37192608
49 1496 -688463797882513/33105884232960
49 1497 -54106656397637/4868512387200
49 1498 1495691449147/115916961600
49 1499 -677105772638791/41382355291200
49 1500 -15/2
49 1501 6136690359511/34775088480
49 1502 -418138815673/5433607575
49 1503 -783004714495949/11286096897600
49 1504 -6
49 1505 2216390212283/61367803200
49 1506 -178094576976872273/124147065873600
49 1507 7759071073/819614880
49 1508 -32242374377219/2586397205700
49 1509 -18683471927087927/24829413174720
49 1511 6640116973/1136440800
49 1512 -3/2
49 1514 -5795451725923/1043252654400
49 1516 -6318/425
49 1517 2906471088643/152141012100
49 1518 -1413792115663/202854682800
49 1521 -19/4
49 1523 1433905959916819/19863530539776
49 1524 398747881550969/3762032299200
49 1525 -743701294667/26125224300
49 1526 6996400035899/668805742080
49 1527 104692514836517/7524064598400
49 1528 -1088329666969/4917689280
49 1529 22013984651361631/124147065873600
49 1530 -17115717227049887/82764710582400
49 1531 -23/27
49 1533 47475546739/6147111600
49 1534 -33217/1224
49 1535 199/54
49 1536 5240905885057/114950986920
49 1537 -10645399217/11064800880
49 1538 440494825181/88518407040
49 1539 2551635/650488
49 1540 6288023852675/1103529474432
49 1541 -13814399639263/811418731200
49 1542 73937098721/1301741280
49 1543 -11120788/387423
49 1544 118899359742539/10345588822800
49 1545 97618775/11708784
49 1546 4641726669967/34775088480
49 1547 47903098842449/912846072600
49 1548 -1206848817573431/8867647562400
49 1549 27730157/5854392
49 1550 -3375172742747/202854682800
49 1551 22464/2975
49 1552 -38290492887951247/41382355291200
49 1553 45222727337/13062612150
49 1554 -199246852541183/5172794411400
49 1555 736411370441/1115778240
49 1556 -38053945/11708784
49 1557 -6640116973/1136440800
49 1558 3/2
49 1560 -400412397953/23710287600
49 1562 23558797754537/738970630200
49 1563 1413792115663/202854682800
49 1566 63012919/11708784
49 1568 -7262601359974217/6897059215200
49 1569 56641/68850
49 1571 15605971/7711200
49 1572 -43411/7344
49 1573 -445507/771120
49 1574 30574501/5140800
49 1575 -12836903/6198768
49 1576 2397889/6586191
49 1579 2397889/6586191
49 1580 107846166233/36882669600
49 1581 18107/918
49 1582 -4532443/275400
49 1583 -102409103983/6147111600
49 1584 6337/1224
49 1585 7001/459
49 1586 89/108
49 1587 237491777/15422400
49 1588 115539587/7711200
49 1589 -103/102
49 1590 1874273/2570400
49 1591 139/600
49 1592 3985606814383/123161771700
49 1593 -187/72
49 1594 -127716454464817/6897059215200
49 1596 -205/204
49 1597 -91484/9639
49 1598 -4495/2448
49 1602 5/4
49 1605 27628002010537/1724264803800
49 1606 33884273/2570400
49 1608 -1/9
49 1609 40141/7344
49 1611 -28374388885207/608564048400
49 1612 -74828582873/29506135680
49 1613 -11884987333/59012271360
49 1614 -251494088957/8851840704
49 1615 3710140/387423
49 1616 4708752336301/177036814080
49 1617 -777025303/819614880
49 1618 -172074431567/44259203520
49 1619 -5735443/1549692
49 1620 -606813516163/35407362816
49 1621 -35447165/7805856
49 1622 35453862133/44259203520
49 1624 -5735443/1549692
49 1625 -59202155/5854392
49 1627 -294081555439831/8276471058240
49 1628 2508175/650488
49 1629 502580468215831/16552942116480
49 1631 -44916730/6586191
49 1633 4078475/2927196
49 1637 -508865279856631/16552942116480
49 1641 -93199765/11708784
49 1643 237275828793209/23368859458560
49 1644 2814718125967/221296017600
49 1645 -41518338983/2603482560
49 1646 -163425375359/77277974400
49 1647 48970318655417/1622837462400
49 1648 171368315/11708784
49 1649 27605595281/867827520
49 1650 -779760530701/115916961600
49 1651 -1621408631947/115916961600
49 1652 25750255/2927196
49 1653 20154206587/2897924040
49 1655 -65790016130173/2069117764560
49 1656 -2508175/650488
49 1657 3406630326973/4138235529120
49 1658 -33714987337/5795848080
49 1660 4078475/731799
49 1663 -1835427416773/4138235529120
49 1664 20154206587/5795848080
49 1667 93199765/11708784
49 1669 -1516033534101623/29211074323200
49 1670 2163355793/70252704
49 1671 -497/18
49 1672 -14162191/7805856
49 1673 -1679/459
49 1674 3643/459
49 1675 80317339/1463598
49 1676 -164/9
49 1677 9230818637977/30428202420
49 1678 -3191/102
49 1679 -16231492843117/60856404840
49 1680 -6094855/3902928
49 1681 13970/459
49 1682 23093/816
49 1683 92923015/5854392
49 1684 9230818637977/60856404840
49 1685 -9973/612
49 1687 -29/3
49 1688 29706833/688752
49 1689 -518933080757647/1460553716160
49 1690 181670902009189/6259515926400
49 1691 672572378427317/14605537161600
49 1692 -250/9
49 1693 -4815402019991/208650530880
49 1694 -110738365703/1642156956
49 1695 223/18
49 1696 70587142937/1094771304
49 1697 274/81
49 1698 -130/9
49 1699 -1327269926957/20865053088
49 1700 5/4
49 1702 -110738365703/3284313912
49 1703 -89006735167/5795848080
49 1704 10/9
49 1705 -2663/108
49 1707 4042494871281473/17526644593920
49 1708 -20376781/650488
49 1709 -11043608786699/1460553716160
49 1710 -2869540418489/52250448600
49 1711 31336802127003029/12414706587360
49 1712 2848369843253/209001794400
49 1713 168634437445711/689705921520
49 1714 78902833429955281/62073532936800
49 1715 9686045/1463598
49 1716 -806386107727/36882669600
49 1717 -44021/2448
49 1718 -21476005/1951464
49 1719 4489432185331/521626327200
49 1721 1/2
49 1723 21969/170
49 1724 -844451477481071/6897059215200
49 1725 27233990435/2318339232
49 1727 20/3
49 1728 -334629827/11708784
49 1731 -3269344965319/32843139120
49 1732 -38579897034563/492647086800
49 1733 118126298826769/1379411843040
49 1734 2194619847125081/41382355291200
49 1735 65544094815522353/62073532936800
49 1736 -737075378366953/6897059215200
49 1737 -397122815869397/6897059215200
49 1738 -21929829352049/1149509869200
49 1739 -39327733481/922066740
49 1740 -53794726953387143/62073532936800
49 1741 50167625967079087/124147065873600
49 1742 -10963159692851/52250448600
49 1743 -1878760827019/69667264800
49 1744 14044073534873/574754934600
49 1745 1749646736868787/6897059215200
49 1746 28773277945529/287377467300
49 1747 963279936323/13933452960
49 1748 -870388082411/26125224300
49 1749 -3059800673117/156751345800
49 1750 39212885475838993/62073532936800
49 1751 -100442883545251/418003588800
49 1752 -857617605510593/1254010766400
49 1753 8078209204537/39187836450
49 1754 -2939408639359/627005383200
49 1755 46211/1190
49 1756 -6491/170
49 1758 156423393353/115916961600
49 1759 -14358358507/5795848080
49 1760 1324122127129/115916961600
49 1761 -966779292041/69550176960
49 1762 -8672759396981/260813163600
49 1763 -24459210101/3219915600
49 1764 -20154206587/11591696160
49 1765 575489735663/202854682800
49 1766 1176997/856800
49 1767 98442646834339/1460553716160
49 1768 3183412644739/1043252654400
49 1769 -41714236987/2634476400
49 1770 -20154206587/7727797440
49 1771 339494748883/23183392320
49 1772 20154206587/7727797440
49 1773 -43246790039/10537905600
49 1774 -8747074038499/1043252654400
49 1776 55305925/6586191
49 1777 55305925/6586191
49 1778 -10002565/26344764
49 1779 100609285/26344764
49 1780 32654245/6586191
49 1781 -128354395/35126352
49 1783 -4088315/2927196
49 1784 -57400/243933
49 1785 -1289245/1300976
49 1786 52011575/11708784
49 1787 10968935/3902928
49 1788 5320775/11708784
49 1789 571335/650488
49 1790 -439725/325244
49 1791 -12069785/5854392
49 1792 -5358085/975732
49 1793 121155/650488
49 1794 164615/1300976
49 1795 7396195/11708784
49 1796 28700/81311
49 1797 -374125/5854392
49 1798 14726995/1463598
49 1799 -261827/61200
49 1800 -200627/61200
49 1801 8069/12600
49 1802 -1176997/856800
49 1803 -3037273/856800
49 1804 568859/285600
49 1806 205/153
49 1807 205/408
49 1809 -205/2448
49 1810 -205/68
49 1811 -7585/2448
49 1835 -1
49 1838 2028858343397923/2955882520800
49 1839 10540831890268249/3762032299200
49 1840 -5145449189/524361600
49 1841 427124595674297/90288775180800
49 1842 -10647480036511/352690528050
49 1843 -18506405166349/1128609689760
49 1844 -2659973045957/1254010766400
49 1845 366260432256763/18057755036160
49 1846 155438342119861/9931765269888
49 1847 -5993216437321/265555221120
49 1848 6972530897/671791482
49 1849 520019988817219/7524064598400
49 1850 -91441620934733/6019251678720
49 1851 91441620934733/6019251678720
49 1852 -42043565027/20827860480
49 1853 32190091081/12728136960
49 1854 -945085651811977/30096258393600
49 1855 10757424267493/376203229920
49 1856 17102767948919/117563509350
49 1857 3085125760141/104500897200
49 1858 -127739006909347/6019251678720
49 1859 -132882968094011/3310588423296
49 1860 24778666495013/88518407040
49 1861 -117391504171/895721976
49 1862 -1782551262870607/7524064598400
49 1863 -163713028437041/940508074800
49 1864 -3085125760141/104500897200
49 1865 -22367848101337/1203850335744
49 1866 563223401631679/16552942116480
49 1867 -24778666495013/88518407040
49 1868 117391504171/895721976
49 1869 4059476585526091/7524064598400
49 1870 -56526763/15422400
49 1871 781521055/105379056
49 1872 -95832785099/81141873120
49 1873 -77663/1836
49 1874 5531/324
49 1875 14666608592359/209001794400
49 1876 1245093182747/354073628160
49 1877 21677553757/114553232640
49 1878 2302786433849/88518407040
49 1879 -43947359/3099384
49 1880 -319509548044919/6019251678720
49 1881 602142942199/27047291040
49 1882 251294759971/6010509120
49 1883 22746347009/1159169616
49 1884 -1946292023808259/16552942116480
49 1885 29330331105863/88518407040
49 1886 -35672888929/223930494
49 1887 771/272
49 1888 -4339631/388416
49 1889 1749/5950
49 1890 -877289543/21848400
49 1891 -105173771/13351800
49 1892 7555/352
49 1893 927132161/160221600
49 1894 -4217/264
49 1896 -2225796122948411/5016043065600
49 1897 -2789138602577/2307191040
49 1898 9458824806139/3845318400
49 1899 -55637742019/68666400
49 1902 -3390933379363/1281772800
49 1903 -45908595401812727/36784315814400
49 1904 30621299037792599/18392157907200
49 1905 34170797645/7636882176
49 1906 8507481068058913/2955882520800
49 1907 28566335837131/144252218880
49 1908 -34170797645/7636882176
49 1909 -550054013855711/268716592800
49 1910 69078738817/20827860480
49 1911 53567469073/10413930240
49 1912 9260191987/867827520
49 1913 -56919000701/7159577040
49 1914 2374465841/520696512
49 1915 -5855511048509/358288790400
49 1916 599809549139/961329600
49 1917 -12271581436391/1003208613120
49 1918 -297255731801659/82764710582400
49 1919 776171412421/480664800
49 1920 116942424161/114553232640
49 1922 -342968136218777/82764710582400
49 1923 -27081350041/11455323264
49 1924 18263831/20662560
49 1925 -99098022213636541/82764710582400
49 1926 255059267176963/2508021532800
49 1927 -2844709401853/4917689280
49 1928 511272732899/46444843200
49 1929 -2322986449939/668805742080
49 1930 16549590332357/5517647372160
49 1931 198303777863/1967075712
49 1932 -1379637968033/8758170432
49 1933 -4489878113291449/7524064598400
49 1934 43041592377571/139334529600
49 1935 -511272732899/23222421600
49 1936 2322986449939/334402871040
49 1937 79880482229347/2758823686080
49 1938 -198303777863/983537856
49 1939 5059329542933/13137255648
49 1940 2174032372311959/1881016149600
49 1941 1/12
49 1942 -50013423709/19319493600
49 1943 -7704214812073/209001794400
49 1944 -15621489691/2603482560
49 1945 -588044348371/114553232640
49 1946 315693056671/13435829640
49 1947 2275235993969/486851238720
49 1948 512525198333/40570936560
49 1949 -864684793/42932208
49 1950 52651267865473/13794118430400
49 1951 -7927498245589/22129601760
49 1952 42400291/107712
49 1953 14877673046107/39411766944
49 1954 -4121515/20196
49 1955 101527392667/156751345800
49 1956 -1545227653/1271600
49 1957 30816441541099/627005383200
49 1958 70945921861273/2586397205700
49 1959 -25850403011/30041550
49 1960 -9496869816277/243425619360
49 1961 4538747/161568
49 1962 161444084296519/20691177645600
49 1963 -52315850287/24342561936
49 1964 -10749974/4519935
49 1965 18617056144897867/30096258393600
49 1966 166493134055471/627005383200
49 1967 511272732899/46444843200
49 1968 -2322986449939/668805742080
49 1969 -138164346401671/5517647372160
49 1970 198303777863/1967075712
49 1971 -701396938393/6568627824
49 1972 -2742400920195649/7524064598400
49 1973 -1/12
49 1974 50013423709/19319493600
49 1975 7704214812073/209001794400
49 1976 -1360193341/520696512
49 1977 784657844659/114553232640
49 1979 3656946360443/94050807480
49 1980 -17320333744817/486851238720
49 1981 -512525198333/40570936560
49 1982 -67776803/14310736
49 1983 -3189607562059/1970588347200
49 1985 7927498245589/22129601760
49 1986 -64465369/323136
49 1987 -1603538178419/3582887904
49 1989 583841/17952
49 1990 -572220313279/22393049400
49 1991 -813080875529/961329600
49 1992 37109849211373/313502691600
49 1993 -418100746764791/5172794411400
49 1994 2261384707/5140800
49 1996 -11366019419039/243425619360
49 1997 1204945/14688
49 1998 943391527872461/20691177645600
49 1999 1090976189491/24342561936
49 2000 -9852037/18079740
49 2001 -2186922620218913/1504812919680
49 2002 -2383331/907200
49 2004 1801699/1927800
49 2005 -35201/1836
49 2006 979/162
49 2007 42380599/2570400
49 2008 -22314979/52689528
49 2009 -102524497/26344764
49 2010 -91794557/5854392
49 2011 285359648557/27047291040
49 2012 -13970/459
49 2013 -274/81
49 2014 53562005573/2458844640
49 2015 2359/51
49 2016 -397/18
49 2017 508808175901/69667264800
49 2018 734891653669/23222421600
49 2019 -3363459627503/109477130400
49 2020 168646142417/13523645520
49 2021 1126819735633/68970592152
49 2022 -37336022981/40570936560
49 2023 -4402981/3902928
49 2024 -465185454591/4423318400
49 2025 -219459438583/50581946880
49 2026 -205284741521/59012271360
49 2027 -119177349035/17703681408
49 2028 14617285/3099384
49 2029 -401533782757/29506135680
49 2030 890046173/1363728960
49 2031 -1153400695963/44259203520
49 2032 10513657/1549692
49 2033 3367496123/632274336
49 2035 -8627003509/131723820
49 2036 4880387/129141
49 2038 6813634117631/501604306560
49 2040 -8512600726913/1003208613120
49 2041 224581917847831/16552942116480
49 2042 -11288152470593/1947404954880
49 2044 -224581917847831/16552942116480
49 2045 3096777479597/973702477440
49 2046 -157008269/614711160
49 2047 42810843162101/859893096960
49 2048 -1475750802307/48685123872
49 2049 12246246424469/121712809680
49 2050 2956511773/136372896
49 2051 -2917742864177/48685123872
49 2053 -5642229924409/44259203520
49 2054 17669/1056
49 2055 -6336864925/1159169616
49 2057 -185981/4488
49 2058 195981956429/17914439520
49 2060 -7087139023661/250802153280
49 2061 72906267918973/4138235529120
49 2062 3649998416353/69550176960
49 2064 143/136
49 2065 -72906267918973/4138235529120
49 2066 -4727911094197/243425619360
49 2067 632013269/1229422320
49 2068 16898661082378157/82764710582400
49 2072 5529693443/230516685
49 2073 620245648007/2107581120
49 2074 -1096012064261/3579788520
49 2076 66040401887641/486851238720
49 2078 9230818637977/60856404840
49 2079 -606566035373/30428202420
49 2080 -817329487/144637920
49 2081 -52229285323961/88518407040
49 2082 -234709187/969408
49 2083 -126971947/323136
49 2084 24078437/161568
49 2085 -1001218171/149286996
49 2086 -22418318737/149286996
49 2087 790985094113/9852941736
49 2088 6310034743/579584808
49 2089 54976973/161568
49 2090 13/136
49 2091 -110738365703/3284313912
49 2092 -7573713689/386389872
49 2093 232357/86094
49 2094 5028449028077/19705883472
49 2096 32902643/161568
49 2097 14800527319/361594800
49 2098 424220908147/192265920
49 2099 -5275750874777/24588446400
49 2100 66204267821192/215533100475
49 2101 1184200562327/961329600
49 2103 -18063243598063/162283746240
49 2105 -4891225/161568
49 2106 -13/17
49 2108 -286081307371819/1724264803800
49 2109 2658107021467/81141873120
49 2110 51107387/16070880
49 2111 1768796869/137332800
49 2112 -288280621/32044320
49 2113 271855219/480664800
49 2114 5513888621/160221600
49 2115 206567143031/240332400
49 2116 117064493/5493312
49 2117 -1047554177/320443200
49 2118 923954657/160221600
49 2119 -1161/595
49 2120 -40148020183/96132960
49 2121 14279506639/38453184
49 2122 -1128057227/21848400
49 2123 127003003/29131200
49 2124 -839131457/213628800
49 2125 33799863973/480664800
49 2126 839131457/213628800
49 2127 1696021277/29131200
49 2128 326901403/29131200
49 2129 -780833/1092420
49 2130 395055599/712096
49 2131 -7781217593/29131200
49 2132 -19713755261/43696800
49 2133 674420893/10924200
49 2134 -11284955723/87393600
49 2137 4701/748
49 2138 32077/2244
49 2139 -256871/8976
49 2140 179975/3366
49 2141 12741215/80784
49 2142 184975/8976
49 2143 44639/4488
49 2144 -62529/2992
49 2145 -379/136
49 2146 -47855713/161568
49 2147 -114463/80784
49 2148 20635/816
49 2149 46949/2992
49 2150 -186239/8976
49 2151 -49237/2992
49 2152 -20003/1632
49 2153 4758863/161568
49 2176 -13/68
49 2177 13/51
49 2178 8983194684725671/10032086131200
49 2179 15769313743/8323200
49 2180 -4413542265566532421/17877177485798400
49 2181 6399341917819593361/8938588742899200
49 2182 132722898961880680141/24581119042972800
49 2183 55148493326001617/49658826349440
49 2184 -2940100137139361807/3575435497159680
49 2185 -13021337743527161/127694124898560
49 2186 22263202458786271/2628996689088
49 2187 -91451653618934753/23410589564736
49 2188 -139952123240810200447/13109930156252160
49 2189 -221920440546333097/312141194196480
49 2190 -13998288825685227013/1310993015625216
49 2191 -60170816059257719/27588236860800
49 2192 314007186241522913/198635305397760
49 2193 678024747526447/2482941317472
49 2194 -97249758946004221/5842214864640
49 2195 10118502309908807/1300588309152
49 2196 685427087071313227121/32774825390630400
49 2197 126791648265263482507/32774825390630400
49 2198 13074371285087479/16552942116480
49 2199 -3089424129477479/5320588537440
49 2200 -5347679114247749/148976479048320
49 2201 3744398146409599/625951592640
49 2202 -10517263819282109/3901764927456
49 2203 24277136507025596879/5462470898438400
49 2205 -2397889/6586191
49 2206 -83945567/105379056
49 2207 192712123982910911/82764710582400
49 2208 -1589599703813/177036814080
49 2209 40092381449/14753067840
49 2210 -1030436132749/44259203520
49 2211 5735443/1549692
49 2212 -281805438728165137/170258833198080
49 2213 74347305533/177036814080
49 2214 5021658501701/88518407040
49 2215 -10466981/3099384
49 2216 -110916932830762951/297952958096640
49 2217 156392671098558527/8763322296960
49 2218 -65099963570287381/7803529854912
49 2219 -81/112
49 2220 -1161/1190
49 2221 658653373953551299/2979529580966400
49 2222 425460944362428341/1489764790483200
49 2223 12841/20160
49 2224 -2246/525
49 2225 -240113306411323/82764710582400
49 2226 -1303/1680
49 2228 -8453432739949591277423/393297904687564800
49 2229 1248695727508628221/4096853173828800
49 2230 8353492682750851451/1638741269531520
49 2231 9563304137824463/9196078953600
49 2232 -147824281038029077/198635305397760
49 2233 -9669482771821679/39727061079552
49 2234 23287614962532799/2921107432320
49 2235 -420419963976729407/109249417968768
49 2236 -66887043784638650737/6554965078126080
49 2237 -31128915728966150863/4096853173828800
49 2238 -61643488503724469/41382355291200
49 2239 645337043318233933/595905916193280
49 2240 60790667409982943/297952958096640
49 2241 -2838955569958529/250380637056
49 2242 6973571713135936151/1310993015625216
49 2243 8165585167613151587/5462470898438400
49 2246 -98335343893879721/41382355291200
49 2247 954999161/81358830
49 2248 -5113539133/433913760
49 2249 -53437/3780
49 2250 1008318462802988263/595905916193280
49 2251 1945665378583/458212930560
49 2252 -135406750205/45821293056
49 2253 167096451251328623/297952958096640
49 2254 -2327/864
49 2255 -159743864318828203/8763322296960
49 2256 3074794098247/68731939584
49 2257 1649970507573883259/187284716517888
49 2258 -10327912796141/412391637504
49 2259 -939789437940294607/2184988359375360
49 2260 -569671531/144637920
49 2261 482027837339581/33105884232960
49 2262 -411707805419871127/936423582589440
49 2263 923/2520
49 2264 34170797645/7636882176
49 2265 413/1080
49 2266 1350238180925/412391637504
49 2267 -13/140
49 2268 -78/35
49 2269 -27814948024331/3065359651200
49 2270 -27081350041/11455323264
49 2271 353/240
49 2272 11/280
49 2274 2157395021758583973277/98324476171891200
49 2275 -2119261394427712849/2979529580966400
49 2276 -2134309682936657/20691177645600
49 2277 6484244011066229/85129416599040
49 2278 8591912564657839/119181183238656
49 2279 -909851874957517/1095415287120
49 2280 92285418062814619/187284716517888
49 2281 33148283754505678679/3277482539063040
49 2283 6719008650653093/3762032299200
49 2284 1042451381/162717660
49 2285 -6389480077/216956880
49 2286 -487909841/144637920
49 2287 -35826140535371129/27086632554240
49 2288 6762654342281/229106465280
49 2289 -17947989376336693/74488239524160
49 2290 809395271/289275840
49 2291 12109551385766/889135785
49 2292 -11589964025579/412391637504
49 2293 -2108321532677903299/327748253906304
49 2294 -18263831/10331280
49 2295 329797364669/22910646528
49 2296 -4734171042255692879/1489764790483200
49 2297 -1664067939475/200641722624
49 2298 -482027837339581/33105884232960
49 2299 -40126514783252633009/5462470898438400
49 2300 -866048191/72318960
49 2301 -34170797645/7636882176
49 2302 -413/1080
49 2303 50228102999/4686268608
49 2304 13/140
49 2306 -45288133975543/1021786550400
49 2307 27081350041/11455323264
49 2308 -353/240
49 2309 122164613/144637920
49 2311 -25183327882007611073/2313517086397440
49 2315 256593575/105379056
49 2316 -2397889/2195397
49 2317 -2397889/2195397
49 2318 -141494903/105379056
49 2319 -141494903/52689528
49 2320 -5252884889591639/8276471058240
49 2321 -12256593861366179/8276471058240
49 2324 -1126819735633/68970592152
49 2327 246002431435903511/248294131747200
49 2328 2203631071463/1062220884480
49 2329 -39288767141/8430324480
49 2330 894478268375/17703681408
49 2331 -20576003/1549692
49 2332 -17538516539339/354073628160
49 2333 -13882970767/17703681408
49 2334 -417338846051/7376533920
49 2335 5735443/516564
49 2336 10958772730637/177036814080
49 2337 322556021/115710336
49 2338 -600411465019/14753067840
49 2340 5735443/516564
49 2341 3689802553/289275840
49 2342 272728414908735539/595905916193280
49 2343 52596791/48212640
49 2344 -47295461261/5206965120
49 2345 324645415676980921/297952958096640
49 2346 12264620789/1041393024
49 2347 -73134571/48212640
49 2349 1931/1440
49 2351 55566052717319/3310588423296
49 2352 -41177/15120
49 2353 -31639/4821264
49 2355 -654464922625386401/1021552999188480
49 2356 559180260707/354073628160
49 2357 191934405889/11064800880
49 2358 338512954673/30547528704
49 2359 -252911704532419/7789619819520
49 2360 -843442609/82650240
49 2361 503525085079/8851840704
49 2362 340431536075/45821293056
49 2363 334675791869/45821293056
49 2364 -198562487/28927584
49 2365 -27081350041/5727661632
49 2366 30607116558736939/297952958096640
49 2367 -52596791/48212640
49 2368 47295461261/5206965120
49 2369 4774556814358579/74488239524160
49 2370 -1232165862629/114553232640
49 2371 -483007129/72318960
49 2373 -14513/20160
49 2374 29797090742141/2069117764560
49 2375 -27081350041/11455323264
49 2376 20711/15120
49 2377 31639/4821264
49 2379 -269215125688230317/715087099431936
49 2380 -1161260819/115710336
49 2381 35342941/2066256
49 2382 -1643629151/289275840
49 2383 -43048186106413007/8763322296960
49 2384 -98614301589054323/8763322296960
49 2385 -16554743/4017720
49 2386 -789663851/36159480
49 2387 13/280
49 2388 -9230818637977/60856404840
49 2389 -136/105
49 2390 -18263831/20662560
49 2391 4723994799290551/618587456256
49 2392 -67827380969471/2474349825024
49 2393 -34973045742115/824783275008
49 2394 12259916824157/412391637504
49 2395 8381793660679685/3901764927456
49 2396 10081037599388779/1950882463728
49 2397 7729095035257/206195818752
49 2398 110738365703/3284313912
49 2399 27081350041/11455323264
49 2401 -59158273148837996059/15731916187502592
49 2402 -39108767/96425280
49 2403 2360873132273/412391637504
49 2404 5855511048509/179144395200
49 2405 201151207501858033961/32774825390630400
49 2406 10843177580447/501604306560
49 2407 15162908452667/1672014355200
49 2408 224759262918701745967/16387412695315200
49 2409 775210763/36159480
49 2410 2832350369/185963040
49 2411 18879548/903987
49 2412 -1637360808887/206195818752
49 2413 -473/2880
49 2414 -13443/350
49 2415 12454844415018017/82764710582400
49 2416 27081350041/11455323264
49 2417 5123/1512
49 2418 -6274015/3615948
49 2420 4882317926826793/110352947443200
49 2421 353795393429369/11823530083200
49 2422 -2516903465392913/66211768465920
49 2423 -6816063001115177/993176526988800
49 2424 73835132927193697/372441197620800
49 2425 4331300022855653/82764710582400
49 2426 755731176748897/33105884232960
49 2427 50432366769767/6897059215200
49 2428 19358219876531/885184070400
49 2429 -197596155640165967/2979529580966400
49 2430 59057808937363481/425647082995200
49 2431 11853024900833/167201435520
49 2432 500677747939/557338118400
49 2433 1618025155510133/110352947443200
49 2434 -27859815068986337/331058842329600
49 2435 -2170250662648493/110352947443200
49 2436 -3936645785729/222935247360
49 2437 39923234868059/2508021532800
49 2438 27333978265823/3762032299200
49 2439 82016763479017187/595905916193280
49 2440 -425721130661461/5016043065600
49 2441 -17305819104283/300962583936
49 2442 -477300097660283/7524064598400
49 2443 -27638315784397/752406459840
49 2444 -84103/5950
49 2445 80233/5950
49 2446 156675093017/45821293056
49 2447 27081350041/11455323264
49 2448 -319163193263/45821293056
49 2449 1704141366479/137463879168
49 2450 2453768682325/103097909376
49 2451 10208691281/1272813696
49 2452 27081350041/22910646528
49 2453 -27081350041/11455323264
49 2454 -19030530436573/412391637504
49 2455 -1924483436849/412391637504
49 2456 20133814955/1041393024
49 2457 27081350041/15273764352
49 2458 -783375465085/45821293056
49 2459 -27081350041/15273764352
49 2460 -84691367863/20827860480
49 2461 2905363096637/412391637504
49 2462 -47295461261/10413930240
49 2463 -69640470209/10413930240
49 2464 -2767560953/743852160
49 2465 -80543296871/10413930240
49 2466 1443223657/260348256
49 2467 34949692319/3471310080
49 2468 2473/2240
49 2469 -194223377/82650240
49 2470 128795987/72318960
49 2471 -20492761/578551680
49 2472 18994969/13775040
49 2473 106654439/38570112
49 2474 -17354777/7231896
49 2475 12266987/21427840
49 2476 -87495829/36159480
49 2477 404809483/82650240
49 2478 199921339/14463792
49 2479 23577563/24106320
49 2480 -334021/215235
49 2481 18263831/20662560
49 2482 -72659989/72318960
49 2483 -36305111/72318960
49 2484 -3447077707/96425280
49 2485 -509/756
49 2486 -643/3780
49 2487 -2389/2520
49 2488 1121/2520
49 2489 -6787/5040
49 2490 11/280
49 2497 14419/6720
49 2498 -27/56
49 2499 -10556437268890502953/1170529478236800
49 2500 -3993170780569727/45144387590400
49 2501 -151096874262557653/4682117912947200
49 2502 -4155916946764697017/16387412695315200
49 2503 -560780087409427/7524064598400
49 2504 1382208911127323/27086632554240
49 2505 1564871893122919/74488239524160
49 2506 -912890148073067/1593331326720
49 2507 16166771297298367/45520590820320
49 2508 126763786897146481/156070597098240
49 2509 368081537480403713/151735302734400
49 2510 14213386649359/31350269160
49 2511 -2941932834571417/9028877518080
49 2512 -1452801724187783/9931765269888
49 2513 368835258176891/106222088448
49 2514 -1463000119434661657/819370634765760
49 2515 -13310221936619277709/5462470898438400
49 2516 -19/12
49 2518 74086184707/115916961600
49 2519 -83/12
49 2520 -650689028321/135236455200
49 2521 308845527876559/836007177600
49 2522 -7111/17280
49 2523 -307640338547/185467138560
49 2524 115697/30240
49 2525 34989336899087/2921107432320
49 2526 -44030558861381/171978619392
49 2527 -199029278519/27047291040
49 2528 19885417289/40570936560
49 2529 -255095037086/22821151815
49 2530 -9409699983786121/82764710582400
49 2531 19429/15120
49 2532 -2668341289459/85914924480
49 2533 61486966902013/22129601760
49 2534 -1073169552107233/2295155839680
49 2535 -5978937459231717899/4096853173828800
49 2536 -1
49 2537 1485093055743761/9639654526656
49 2538 -907993/856800
49 2539 220272334112976259/819370634765760
49 2540 157206590459/12294223200
49 2541 -57957395701367/2069117764560
49 2542 1097355285805361917/4096853173828800
49 2543 -1829/5040
49 2544 -355014754307/81141873120
49 2546 -5687/15120
49 2547 -341791794337339/12049568158320
49 2548 13/560
49 2550 13/272
49 2551 -3042/2975
49 2552 52618068760757/4138235529120
49 2553 339204535361/24342561936
49 2554 -17/30
49 2556 -253/168
49 2558 -1966290874573565999/585264739118400
49 2559 -647704544252753233/390176492745600
49 2560 -182260050574453/627005383200
49 2561 237037772881717/1128609689760
49 2562 58245193998973/886764756240
49 2563 -117107246203691/53111044224
49 2564 6228729772576391/9311029940520
49 2565 -12104337965049463/5911765041600
49 2566 25/12
49 2568 -441554397623/202854682800
49 2569 40/3
49 2570 43999403908693/2434256193600
49 2571 -548096637623789/627005383200
49 2572 460896029/48212640
49 2573 -796974105287/649134984960
49 2574 -33198217/9039870
49 2575 -1363299406083233/35053289187840
49 2576 5672034090743533/9028877518080
49 2577 -3524474185231/139100353920
49 2578 -10387926385/8114187312
49 2579 2320142256922003/8763322296960
49 2580 38093473599046933/124147065873600
49 2581 -270843173/72318960
49 2582 25583261881553/273853821780
49 2583 -1762508851394699/265555221120
49 2584 -1585038132375083/12049568158320
49 2585 301336313148957431/101156868489600
49 2586 1335571/258282
49 2587 2240987924685689/6885467519040
49 2588 168083/53550
49 2589 48199142289962245919/8193706347657600
49 2590 12592911033193/627005383200
49 2591 -1455085385781271/10345588822800
49 2592 2461687843874061877/682808862304800
49 2593 60053071/5165640
49 2594 55289019949/8114187312
49 2596 5687/7560
49 2597 -336725871625315/3213218175552
49 2598 -13/280
49 2600 -13/136
49 2602 790209192092267/10345588822800
49 2603 25732233463/1738754424
49 2604 17/15
49 2606 -2459249/2582820
49 2608 73677174058537084051/10924941796876800
49 2609 -13/36
49 2611 -7/12
49 2612 -397/18
49 2613 8/3
49 2614 203/12
49 2620 1047909750211/1622837462400
49 2622 -157918886669/90157636800
49 2623 -112725171907/57958480800
49 2624 -71/36
49 2625 224/9
49 2626 311/18
49 2627 5163201110183/202854682800
49 2628 -12432817837403/2434256193600
49 2629 3
49 2630 -28830818383391/2434256193600
49 2632 719913490283443/646599301425
49 2633 -94943231/23417568
49 2634 -4618197395771/191584978200
49 2635 5383858372967047/8276471058240
49 2636 -2/3
49 2637 -50013423709/19319493600
49 2638 -89/36
49 2640 571486870409/347750884800
49 2643 52051669920623/3448529607600
49 2644 134196503803/57958480800
49 2647 23/4
49 2649 -4650026757757/18810161496
49 2650 982561051/390522384
49 2651 49053185/65087064
49 2652 299305889/57855168
49 2654 -3789719971/520696512
49 2655 -1437432018863/458212930560
49 2656 -18452053/16070880
49 2657 2770062114005/778961981952
49 2658 -2027674152043/649134984960
49 2659 169829497/289275840
49 2660 -1291652651/72318960
49 2661 -291515269116683/5842214864640
49 2662 -702222563382731/35053289187840
49 2663 295950191/144637920
49 2664 134564222667151/5007612741120
49 2665 -96938126032635577/119181183238656
49 2666 20315262623/1229422320
49 2667 1050622105729283/33105884232960
49 2668 -267501399636884293/595905916193280
49 2669 211/315
49 2670 -1962735441179/114553232640
49 2672 28047191/5165640
49 2673 -136002965590633/35053289187840
49 2674 13/840
49 2676 -452702108753449/16552942116480
49 2677 3465495697157/973702477440
49 2678 -8161/7560
49 2680 -80291107/12053160
49 2682 4465698408092741/27086632554240
49 2683 3325740169903/92733569280
49 2684 45701437159/5795848080
49 2685 -4740582252583/121712809680
49 2686 -153721053895513/9737024774400
49 2687 585255617/41325120
49 2688 134317603507/24342561936
49 2689 -24636756565/16228374624
49 2690 415890356482087/1460553716160
49 2691 1368047235174331/21908305742400
49 2692 210817657/10331280
49 2693 -1250359950818057/8763322296960
49 2695 -3721589183647193/21282354149760
49 2696 -3048823153/491768928
49 2697 14605260522673/2758823686080
49 2698 -38137608343986559/148976479048320
49 2699 439/1260
49 2700 -601385152841/44259203520
49 2702 109846/14349
49 2703 354385734328133/8763322296960
49 2705 39/136
49 2706 -46499920291159/4138235529120
49 2707 46827831629/3161371680
49 2708 17/3780
49 2710 8359349/1506645
49 2712 2211744166061789/23277574851300
49 2713 3722854577/289275840
49 2714 -101/18
49 2715 -34701403/1721880
49 2716 116371862158073/730276858080
49 2717 24976906413551/273853821780
49 2718 -861892189/144637920
49 2719 -197503363365401/2190830574240
49 2720 10743789338169443/1251903185280
49 2721 217839019/7231896
49 2722 -34547505047191/121712809680
49 2723 5535303719831411/1095415287120
49 2724 -47994167/6026580
49 2725 512525198333/40570936560
49 2726 -133/12
49 2727 278169611/24106320
49 2728 13169991331807/1095415287120
49 2729 110418059687567/486851238720
49 2730 -32424013667/894947130
49 2731 2851/1680
49 2732 -3
49 2733 28211381/7231896
49 2734 -5505636264841261/3186662653440
49 2735 219695876715825343/289189635799680
49 2736 169885906370815891/481982726332800
49 2737 -4453072772645645/9639654526656
49 2738 -15408872500335797/3901764927456
49 2739 -1131689/86094
49 2740 2165863181525/19705883472
49 2741 -9959466203331943/3901764927456
49 2742 2/3
49 2743 67776803/14310736
49 2744 20/9
49 2745 -134481266073617/602478407916
49 2747 -13/68
49 2748 -127907534335/3284313912
49 2749 -1426816041461/24342561936
49 2751 -1
49 2753 35437487299744908913/49162238085945600
49 2754 715065959/48212640
49 2755 129214876022387/2577447734400
49 2756 -347533335301/78375672900
49 2757 -6228860054207106581/585264739118400
49 2758 -7245769340651/89572197600
49 2759 616265670004999/1970588347200
49 2760 -51583535692837978891/8193706347657600
49 2761 -12124396/903987
49 2762 13543722467897/2434256193600
49 2763 61/12
49 2764 -725828483/72318960
49 2765 3390896168412293/481982726332800
49 2766 -13/280
49 2768 -39/136
49 2769 24336/2975
49 2770 -1533719180923547/5911765041600
49 2771 214926929957/12171280968
49 2772 -39019/15120
49 2773 3
49 2774 7666817/3615948
49 2776 -30920083927109/1724264803800
49 2777 -88507967179199/10345588822800
49 2778 62533239421099/4138235529120
49 2779 10897732386865523/682808862304800
49 2780 -312991244272185551/2048426586914400
49 2781 -101338253974481/4138235529120
49 2782 -9089919503893/4138235529120
49 2783 -9305981391013/6897059215200
49 2784 -265378322873/27662002200
49 2785 -66251552650406989/819370634765760
49 2786 -93705962329021499/819370634765760
49 2787 132859502107/13062612150
49 2788 100595182321/23222421600
49 2789 19151504765023/13794118430400
49 2790 -44078689065467/2955882520800
49 2791 32572382255321/13794118430400
49 2792 -19570525513/2488116600
49 2793 -487375643333/31350269160
49 2794 -13379011621/940508074800
49 2795 -124441815888922097/1024213293457200
49 2796 12758043054426101/151735302734400
49 2797 2513395555530377/32514707728800
49 2798 -12786892914797/470254037400
49 2799 135335378011361/1881016149600
49 2800 6084/2975
49 2801 -6084/2975
49 2802 -249915702073/28638308160
49 2803 -338906219651/24342561936
49 2804 14940192542951/486851238720
49 2805 -20991445964723/459031167936
49 2806 -1470347423753657/12049568158320
49 2807 -344739863477/13523645520
49 2808 -313788036869/48685123872
49 2809 360265624487/24342561936
49 2810 259/408
49 2811 11739743436690287/48198272633280
49 2812 -15947239555001/6885467519040
49 2813 -535805054339/11064800880
49 2814 -358177414517/32456749248
49 2815 4509175539497/97370247744
49 2816 306389807261/32456749248
49 2817 212419606703/44259203520
49 2818 -1356278594674753/48198272633280
49 2820 585916867/92981520
49 2821 4111491067/650870640
49 2822 3789120487/1301741280
49 2823 2456569013/325435320
49 2824 -1029753677/260348256
49 2825 -1858767857/433913760
49 2826 -13/280
49 2827 310664665/57855168
49 2828 -39526723/18079740
49 2829 -984810209/289275840
49 2830 -629023/6887520
49 2831 -313795297/96425280
49 2832 144152623/72318960
49 2833 1032285/306112
49 2834 -1355297/4519935
49 2835 -23574181/41325120
49 2836 -133807291/18079740
49 2837 -13467787/6026580
49 2838 -27203437/24106320
49 2839 -10749974/4519935
49 2840 1765013/645705
49 2841 -2747687/2582820
49 2842 1421738947/48212640
49 2844 1/6
49 2845 1/6
49 2846 7/12
49 2847 -1/12
49 2848 -1/3
49 2849 -1/2
49 2850 -3/2
49 2851 3/2
49 2852 -1/2
49 2854 -3/4
49 2855 -3/2
49 2856 -9/4
49 2857 893/1512
49 2858 3247/7560
49 2859 -299/1260
49 2860 251/630
49 2861 431/504
49 2862 199/840
49 2878 -13/136
49 2879 13/204
49 2880 -13/840
49 2882 -13/840
49 2884 22702272847551026651/10924941796876800
49 2885 -1645916089151565131/1365617724609600
49 2886 -102476792789238877/124147065873600
49 2887 -91644198155453/627005383200
49 2888 303794625469511/2579679290880
49 2889 38994788621599/902887751808
49 2890 -18582519138749/16597201320
49 2891 569249889595791791/819370634765760
49 2892 1224414829632275603/390176492745600
49 2893 20/153
49 2894 -48004415/7805856
49 2895 -6230187469/4917689280
49 2896 49294343/3902928
49 2897 -25439278510501/2434256193600
49 2898 192709705158469/627005383200
49 2899 -6093883811/2458844640
49 2900 -348043097659/23604908544
49 2901 -1812983979/45534160
49 2902 1071171404612933/35053289187840
49 2903 -2273512080324077/9028877518080
49 2904 22594865309917/973702477440
49 2905 -266736045679/14753067840
49 2906 -105956400485839/1251903185280
49 2907 -19557722194732759/248294131747200
49 2908 147632755/28927584
49 2909 -32487764335879/2190830574240
49 2910 636256684875439/265555221120
49 2911 191065311638503/625951592640
49 2912 -1169752897326773689/1638741269531520
49 2913 22932599/18079740
49 2914 -241881450468509/2677681812960
49 2915 -623507/428400
49 2916 219081682188300863/65029415457600
49 2917 101754152696507/627005383200
49 2918 877725473101861/5172794411400
49 2919 -467453443186345733/240991363166400
49 2920 -98115086/4519935
49 2921 -197875445183/81141873120
49 2923 -5687/15120
49 2924 -229226846695703/1721366879760
49 2925 13/560
49 2927 13/272
49 2929 -1857613503875807/20691177645600
49 2930 -699455803843/24342561936
49 2931 -17/30
49 2933 -3363985/7231896
49 2935 1935167801269218193/32774825390630400
49 2936 2993/1836
49 2938 7/12
49 2939 2935/408
49 2940 -89/54
49 2941 -2417/459
49 2942 33558827/70252704
49 2943 30977647/8781588
49 2944 387154/731799
49 2945 447454187/35126352
49 2946 -813649078757/90157636800
49 2948 7/6
49 2949 89694451229/16904556900
49 2950 386102975/11708784
49 2951 -263/18
49 2952 -193536847/5854392
49 2953 -2968538598623/152141012100
49 2954 -2130203911697/110648008800
49 2955 -1451411/1951464
49 2956 42850035223/8114187312
49 2957 1607084257155383/2758823686080
49 2958 155445692077/4354204050
49 2959 4618197395771/191584978200
49 2960 -83520415081039/221296017600
49 2961 991173/76528
49 2962 50013423709/19319493600
49 2963 89/36
49 2965 262436186893/55324004400
49 2967 -52051669920623/3448529607600
49 2968 -134196503803/57958480800
49 2971 -26844817/3902928
49 2973 8140237370757679/15048129196800
49 2974 170321375239/16597201320
49 2975 106391129389/22129601760
49 2976 18052979023/983537856
49 2977 -2158363/258282
49 2978 353702576273/22129601760
49 2979 -51403985262353/3894809909760
49 2980 956712703/81961488
49 2981 -796369/258282
49 2982 -157031321155/10818916416
49 2983 -159623786117/4917689280
49 2984 249113/43047
49 2985 2322535789/21953970
49 2986 1039436937958471/35053289187840
49 2987 -1635684499741/796665663360
49 2988 -7009056473/819614880
49 2989 -4797179384621/389480990976
49 2990 -4851678916805729/11035294744320
49 2991 -8716494773393/1003208613120
49 2992 96198621685339/4729412033280
49 2993 26362777136333/93725372160
49 2994 1160288741/72318960
49 2995 186172774619/114553232640
49 2997 -82601369/36159480
49 2998 -5174683608037/398332831680
49 2999 -13/840
49 3000 -9801907102573/472941203328
49 3001 -3465495697157/973702477440
49 3002 8161/7560
49 3004 723658501/153677790
49 3006 -6550671250071049/15478075745280
49 3007 60996912976991/973702477440
49 3008 -2779982207021/48685123872
49 3009 -1822418462981/108189164160
49 3010 -980965610983/43468860600
49 3011 -1827711133/4917689280
49 3012 66880559391/1001751520
49 3013 -1728332101364027/8763322296960
49 3014 -76335344599313/398332831680
49 3015 -1710869263/409807440
49 3016 1110171001055/10818916416
49 3017 -54/17
49 3018 -89237474136181/591176504160
49 3019 -10422244942463/250802153280
49 3020 -158272965316561/2758823686080
49 3021 38204429023/1422617256
49 3022 7728554663/614711160
49 3023 -27560150456501/486851238720
49 3025 2473666/502215
49 3026 10391132545459/199166415840
49 3027 -39/136
49 3028 49088426925407/827647105824
49 3029 6780860356607/243425619360
49 3030 -17/3780
49 3032 -4102807147/1229422320
49 3034 -298614056080870183/1489764790483200
49 3035 -67316647/3615948
49 3036 298522/43047
49 3037 4548475577/96425280
49 3038 -329049023197621/4381661148480
49 3039 -26769036736213/199166415840
49 3040 969599717/48212640
49 3041 1735029743723/48685123872
49 3042 2152366403264507/486851238720
49 3043 3897327937289/14753067840
49 3044 34547505047191/121712809680
49 3045 -572822377626601/199166415840
49 3046 3443819363/72318960
49 3047 -512525198333/40570936560
49 3048 133/12
49 3049 20694509/4821264
49 3050 3979492922173/199166415840
49 3051 -110418059687567/486851238720
49 3052 32424013667/894947130
49 3053 -2851/1680
49 3054 3
49 3055 -958741643/144637920
49 3056 12972262567969721/3186662653440
49 3057 44634381935728103/289189635799680
49 3058 50312868902621957/120495681583200
49 3059 -232357/43047
49 3060 -350771062605991/1377093503808
49 3061 -46209500299493/19705883472
49 3062 -20455970011/149286996
49 3063 -2165863181525/19705883472
49 3064 38812298033177/28689447996
49 3065 -3142537/86094
49 3066 -67776803/14310736
49 3067 -20/9
49 3068 -144865848719491/283519250784
49 3070 13/68
49 3071 127907534335/3284313912
49 3072 388155702257/24342561936
49 3074 318451/86094
49 3076 -86289534457545586273/49162238085945600
49 3077 -634524701/48212640
49 3078 -2096966416781729/5477076435600
49 3079 8467366184999/156751345800
49 3080 -123027434160588637667/8193706347657600
49 3081 -741696960681821/1254010766400
49 3082 -5600052766787797/13794118430400
49 3083 -15025428318692912039/8193706347657600
49 3084 25444028/645705
49 3085 152619033947143/2434256193600
49 3086 -61/12
49 3087 -41333209/72318960
49 3088 -169136944009177/10954152871200
49 3089 13/280
49 3091 39/136
49 3093 8596886921564309/41382355291200
49 3094 -734257099559/12171280968
49 3095 39019/15120
49 3096 -3
49 3097 524110507/144637920
49 3100 -757394666537977/6897059215200
49 3101 -104771027285423/2069117764560
49 3102 1515233141333423/10345588822800
49 3103 -651544442109141209/2731235449219200
49 3104 -1146004893509068093/292632369559200
49 3105 -607848572775221/2955882520800
49 3106 -520801738762369/20691177645600
49 3107 349985614022413/6897059215200
49 3108 -440356363/46490760
49 3109 18885381622241912269/8193706347657600
49 3110 -12992094875516995801/8193706347657600
49 3111 2779934991311/17416816200
49 3112 142578201109/9952466400
49 3113 -104892595198901/2758823686080
49 3114 -1160986935956149/5172794411400
49 3115 540731341970257/13794118430400
49 3116 -36693963597/309632288
49 3117 -5151858181969/78375672900
49 3118 263345540807/117563509350
49 3119 -19321750257019741649/8193706347657600
49 3120 171777752301282187/151735302734400
49 3121 147563472139488659/82764710582400
49 3122 -11513782165373/58781754675
49 3123 50655594057451/75240645984
49 3126 -388791434363/28638308160
49 3127 -699754119553/24342561936
49 3128 3868234136083/69550176960
49 3129 -317572281032179/3213218175552
49 3130 -3478530328337857/12049568158320
49 3131 -547000304047/13523645520
49 3132 -724872302335/48685123872
49 3133 678394714717/24342561936
49 3134 -259/408
49 3135 27614486901601837/48198272633280
49 3136 -659985214468927/48198272633280
49 3137 -708775048489/11064800880
49 3138 -680482924687/32456749248
49 3139 6348845779915/97370247744
49 3140 732270531943/32456749248
49 3141 930142245469/44259203520
49 3142 -2893452741825533/48198272633280
49 3144 12845857583/650870640
49 3145 2567156917/130174128
49 3146 1419858077/1301741280
49 3147 440356363/46490760
49 3148 11678086909/1301741280
49 3149 -1133081731/433913760
49 3150 13/280
49 3151 1819401439/289275840
49 3152 -4812191/18079740
49 3153 -3885311659/289275840
49 3154 103669985/9642528
49 3155 -91841551/19285056
49 3156 -21374723/14463792
49 3157 2562431/306112
49 3158 -28379539/2582820
49 3159 1697243887/289275840
49 3160 -57679679/18079740
49 3161 21456367/6026580
49 3162 -37325807/24106320
49 3163 -9852037/18079740
49 3164 17088007/18079740
49 3165 -23363633/3615948
49 3166 167621417/48212640
49 3168 -1/6
49 3169 -1/6
49 3170 -7/12
49 3171 1/12
49 3172 1/3
49 3173 1/2
49 3174 3/2
49 3175 -3/2
49 3176 1/2
49 3178 3/4
49 3179 3/2
49 3180 9/4
49 3181 -893/1512
49 3182 -3247/7560
49 3183 299/1260
49 3184 -251/630
49 3185 -431/504
49 3186 -199/840
49 3202 13/136
49 3203 -13/204
49 3204 13/840
49 3206 13/840
49 3208 -620349083630432179/113801477050800
49 3209 -347950502689036103/42675553894050
49 3210 8219827/13219200
49 3212 11960591/7711200
49 3213 -69703/11016
49 3214 -6339919/5783400
49 3215 709981/75600
49 3221 -1801699/3855600
49 3222 25961/1836
49 3223 -9277201/1927800
49 3224 -27612619/3855600
49 3225 11173/1224
49 3226 -2150/459
49 3227 140515/7344
49 3228 761863/285600
49 3229 -37005181/3855600
49 3230 12095/2448
49 3231 -8548999/3855600
49 3232 -139/1200
49 3233 -936/2975
49 3234 -511/1224
49 3235 -26036107/3855600
49 3237 205/408
49 3238 1801699/1927800
49 3239 -91/816
49 3246 -936/2975
49 3247 -7674329/2570400
49 3249 -26/9
49 3250 10987/3672
49 3252 -1781044501/92534400
49 3253 53183299/316137168
49 3254 264994807/105379056
49 3255 -352098461/70252704
49 3257 127403039/26344764
49 3258 -145182275/105379056
49 3259 -53693245/8781588
49 3261 75542861/17563176
49 3262 -4870945/23417568
49 3263 -219776945/35126352
49 3266 -3787678/731799
49 3268 -4795778/6586191
49 3269 -421047/162622
49 3270 9591556/6586191
49 3271 -31209869/6586191
49 3273 6379669/11708784
49 3276 21587485/35126352
49 3280 -14719633/4390794
49 3282 774629423/316137168
49 3283 -52691784449/13017412800
49 3284 110382637/5854392
49 3285 773204035937/540945820800
49 3286 -9444345178157/540945820800
49 3287 3262165/487866
49 3288 -13970/459
49 3289 13279813/975732
49 3290 -4641221077357/811418731200
49 3291 2258541171059/115916961600
49 3292 12164585/2927196
49 3293 -37336022981/20285468280
49 3295 79136821/17563176
49 3296 421047/162622
49 3297 -9591556/6586191
49 3298 698191220291/40570936560
49 3300 6379669/2927196
49 3304 -21587485/35126352
49 3305 -37336022981/40570936560
49 3308 14719633/4390794
49 3310 -30242400503629/4868512387200
49 3311 -183089161/70252704
49 3312 223/36
49 3313 -1356398017/23417568
49 3314 3007/918
49 3315 1459/459
49 3316 2459092/243933
49 3317 5608/459
49 3318 3191/102
49 3319 -18107/459
49 3320 27283939/3902928
49 3321 -13970/459
49 3322 319/153
49 3323 142847011/11708784
49 3325 9973/612
49 3327 29/3
49 3328 -499203413/11708784
49 3329 283518959/26344764
49 3330 -230633702960009/14605537161600
49 3331 -76610453255071/4868512387200
49 3333 3869205344131/486851238720
49 3334 -223/18
49 3335 1280/81
49 3336 -274/81
49 3337 -149/36
49 3338 1230141486001/48685123872
49 3339 -1/2
49 3341 519303723041/40570936560
49 3342 17/9
49 3343 2663/108
49 3345 712547492470141/29211074323200
49 3346 -31561003/1951464
49 3347 11885642171717/2434256193600
49 3348 -516877967407/34833632400
49 3349 -2164110100910567/1182353008320
49 3350 -719057002371/7740807200
49 3351 1817431006213/69667264800
49 3352 -39184898518294789/41382355291200
49 3353 -12467095/487866
49 3354 15008291633/2458844640
49 3355 -24049/2448
49 3356 -117845039/11708784
49 3357 -252111243311/1217128096800
49 3359 -1/4
49 3362 -1126819735633/68970592152
49 3363 -1160676511481/81141873120
49 3365 -34/9
49 3366 359577883/11708784
49 3369 -17330208197431/862132401900
49 3370 -1126819735633/68970592152
49 3371 5692318394933/127723318800
49 3372 -225605854558613/3448529607600
49 3373 -16054011989296033/20691177645600
49 3374 -33334488534253/689705921520
49 3375 -5091607297877/689705921520
49 3376 1967979868807/137941184304
49 3377 -256593575/105379056
49 3378 3263929161379823/5911765041600
49 3379 -6132803326729777/20691177645600
49 3380 -166986509717/156751345800
49 3381 32807647223/4976233200
49 3382 -5091607297877/459803947680
49 3383 -39847989246917/3448529607600
49 3384 5091607297877/459803947680
49 3385 -547294708771/31350269160
49 3386 -87898349817/7740807200
49 3387 97311047249/104500897200
49 3388 -18284382371601403/41382355291200
49 3389 1918511960401/9288968640
49 3390 8367043955329/26125224300
49 3391 -3832817594713/104500897200
49 3392 1674963634279/14928699600
49 3396 -812158123279/811418731200
49 3397 17050554701/40570936560
49 3398 -73395057383/90157636800
49 3399 176633950301/162283746240
49 3400 6063163545961/608564048400
49 3401 -17593346459/28979240400
49 3402 37336022981/81141873120
49 3403 255922344473/405709365600
49 3404 -1072951/963900
49 3405 -59357407142149/2434256193600
49 3406 3496185606241/2434256193600
49 3407 -67529136859/18441334800
49 3408 37336022981/54094582080
49 3409 432986965331/162283746240
49 3410 -37336022981/54094582080
49 3411 705041249177/73765339200
49 3412 958254541919/2434256193600
49 3414 4795778/6586191
49 3415 4795778/6586191
49 3416 12836903/6198768
49 3417 256593575/105379056
49 3418 -199044239/52689528
49 3419 -143229491/35126352
49 3421 -9929879/5854392
49 3422 -32294/2195397
49 3423 3632935/650488
49 3424 -44253511/11708784
49 3425 333247/243933
49 3426 8778805/11708784
49 3427 -620273/243933
49 3428 665809/172188
49 3429 -10215901/2927196
49 3430 -1385270/243933
49 3431 -1817671/5854392
49 3432 16437253/11708784
49 3433 -4402981/3902928
49 3434 16147/731799
49 3435 1408763/1951464
49 3436 96041977/5854392
49 3437 1801699/3855600
49 3438 -126101/3855600
49 3439 -11960591/7711200
49 3440 1072951/963900
49 3441 19403981/7711200
49 3442 -4535267/2570400
49 3444 355/153
49 3445 -5585/3672
49 3447 -2129/612
49 3448 245/204
49 3449 -41/18
49 3457 14/9
49 3458 25/18
49 3459 -7/6
49 3460 4/3
49 3461 13/6
49 3462 1
49 3473 1/2
49 3475 -1
49 3476 -21729381836377/250802153280
49 3477 -386481214660507/250802153280
49 3478 747164140591/132777610560
49 3479 355732966595/106222088448
49 3480 208169854943/66388805280
49 3481 -496536985/158068584
49 3482 -3973647522973/354073628160
49 3483 -337950180199/177036814080
49 3484 553952530601/22129601760
49 3485 -466222855/52689528
49 3486 -693280531565/35407362816
49 3487 -78502661867/1405054080
49 3488 22126207/1033128
49 3489 6515269411879/88518407040
49 3490 101/408
49 3491 -883269305/52689528
49 3492 -2195835143/614711160
49 3493 -37/102
49 3494 41/136
49 3495 48503337997/25290973440
49 3496 -49876037/29271960
49 3497 -2336068235/17703681408
49 3498 4/35
49 3499 2719/14280
49 3500 -935947279633/88518407040
49 3502 773950609/819614880
49 3504 4337/2520
49 3505 13/408
49 3507 12111282503/2950613568
49 3508 21/68
49 3509 23591/7560
49 3511 675991/1138354
49 3513 -5067454608161/151745840640
49 3514 -17247531469/50581946880
49 3515 5430742489/1301741280
49 3516 -32342349092269/2596539939840
49 3517 58376253991147/7789619819520
49 3518 -191651616461/4917689280
49 3519 -3248407/516564
49 3520 11254647993/182136640
49 3521 -27888145028911/3894809909760
49 3522 -10566051013781/778961981952
49 3523 164168068/10976985
49 3524 3496520530997/486851238720
49 3525 -41/68
49 3526 263169453079/25290973440
49 3527 -9481237/9757320
49 3528 -22878475493/9835378560
49 3530 205/204
49 3531 -2087768093123/1947404954880
49 3532 2019952271/245884464
49 3534 -15761/20160
49 3535 299/816
49 3536 -1326380401/1639229760
49 3537 3662384065757/973702477440
49 3538 -81/140
49 3540 9815687/29271960
49 3542 105993196098707/4673771891712
49 3543 2251307757/364273280
49 3544 -570883/114792
49 3545 -73277445919/9835378560
49 3546 197602/129141
49 3547 -258079821389/4917689280
49 3548 -1138127673589/22129601760
49 3549 -25825523723/819614880
49 3550 1141974009133/11064800880
49 3551 902569141/136602480
49 3552 -874643720569/22129601760
49 3554 7426686961/491768928
49 3555 13/840
49 3556 -1108227593447/14753067840
49 3557 -122039/15120
49 3559 54065692789/1229422320
49 3560 1681514364503/531110442240
49 3561 6377484459225331/210319735127040
49 3562 3392020654640039/70106578375680
49 3563 501965/172188
49 3564 -61763474659097/2061958187520
49 3565 5735443/774846
49 3566 528920/43047
49 3567 -5735443/387423
49 3568 12565471/774846
49 3569 38921/172188
49 3570 -733424871020909/17526644593920
49 3571 91/816
49 3572 675101/129141
49 3573 -3096777479597/973702477440
49 3575 -12896501/516564
49 3577 -180973688990213/60091352893440
49 3578 12312446099/182136640
49 3579 -428134639121869/35053289187840
49 3580 -6662415172271/250802153280
49 3581 824162898746039093/595905916193280
49 3582 18366672582317/501604306560
49 3583 -111061519868021/1003208613120
49 3584 192919942231987231/297952958096640
49 3585 -2348364491/87815880
49 3586 225555806851/22129601760
49 3588 -527563003/144637920
49 3589 3811758909665/500761274112
49 3590 149/4032
49 3591 -91/408
49 3593 1846312865982997/16552942116480
49 3594 -2957165727317/973702477440
49 3595 62759/15120
49 3597 -16416416669/614711160
49 3600 360852294700571/22070589488640
49 3601 235242800806183/16552942116480
49 3602 -2463955027823207/66211768465920
49 3603 12441107585172041/198635305397760
49 3604 8566740032670775/14897647904832
49 3605 93055025310721/2364706016640
49 3606 224581917847831/33105884232960
49 3607 -208096060961/12316177170
49 3608 -104170915819/35407362816
49 3609 -37227099206231047/85129416599040
49 3610 118338484827090169/595905916193280
49 3611 -1816775405161/167201435520
49 3612 -22723881917/37155874560
49 3613 236612359707487/22070589488640
49 3614 1348467661250357/66211768465920
49 3615 -224581917847831/22070589488640
49 3616 1816775405161/222935247360
49 3617 63981422567/14331551616
49 3618 -1545064832327/752406459840
49 3619 189101105370361649/595905916193280
49 3620 -20654654590577/143315516160
49 3621 -173729049480781/752406459840
49 3622 22554676063439/1504812919680
49 3623 -10940600395717/107486637120
49 3627 -14194527505957/3894809909760
49 3628 -2778176301317/973702477440
49 3629 26954456250019/3894809909760
49 3630 -126988476121123/11684429729280
49 3631 -205586808119321/8763322296960
49 3632 -834341070853/108189164160
49 3633 -4305552736517/1947404954880
49 3634 3096777479597/973702477440
49 3635 -20/51
49 3636 1554851302044137/35053289187840
49 3637 140872204250077/35053289187840
49 3638 -1450164531367/88518407040
49 3639 -4605459463637/1298269969920
49 3640 11709676967941/778961981952
49 3641 4233161457557/1298269969920
49 3642 -831278782529/354073628160
49 3643 -37095435371119/5007612741120
49 3644 -2336068235/35407362816
49 3645 102339797417/177036814080
49 3646 294648064619/88518407040
49 3647 104170915819/35407362816
49 3648 -291102510631/44259203520
49 3649 -264080276687/59012271360
49 3650 1221/2240
49 3651 42403841/15367779
49 3652 -522043409/307355580
49 3653 661549447/245884464
49 3654 -2906520191/409807440
49 3655 -314447591/68301240
49 3656 186757727/43907940
49 3657 -33206101/25612965
49 3658 82568131/18079740
49 3659 -763419397/245884464
49 3660 -2928360059/307355580
49 3661 -103770272/25612965
49 3662 -13817647/25612965
49 3663 -157008269/614711160
49 3664 1078723867/307355580
49 3665 617916031/153677790
49 3666 14335012627/409807440
49 3679 -1129/3780
49 3680 -3709/3780
49 3681 457/315
49 3682 -242/315
49 3683 -1913/2520
49 3684 -151/210
49 3697 -13/204
49 3698 13/136
49 3699 -541/840
49 3700 209/420
49 3701 45965364079357/564304844880
49 3702 1259040879641069/1289839645440
49 3703 -4320053431/1405054080
49 3704 -494840793401/7376533920
49 3705 -132126717818633/1947404954880
49 3706 281263797106631/9737024774400
49 3707 -23039024249/4917689280
49 3708 2492127812651/81141873120
49 3709 151229917723/17387544240
49 3710 93489810770861/973702477440
49 3711 492410696528327/9737024774400
49 3712 64742917/21953970
49 3713 50452036667/3579788520
49 3714 -209/68
49 3715 -9240488281/14753067840
49 3716 60037669/14635980
49 3717 54396655153/22129601760
49 3719 -205/408
49 3720 1188692145043/97370247744
49 3721 -13554521/43907940
49 3722 4/17
49 3723 -3043/5040
49 3725 110195/3672
49 3726 -24309494453/7376533920
49 3727 147590481949/14319154080
49 3728 2437/7560
49 3730 -190388189/204903720
49 3732 28891590832787/1622837462400
49 3733 89150208677/3278459520
49 3734 1744643/114792
49 3735 -128082629447/1405054080
49 3736 108248447183/15214101210
49 3737 -287395534975/24342561936
49 3738 -24698515381/2458844640
49 3739 -606566035373/15214101210
49 3740 61835821441/867827520
49 3741 25825523723/819614880
49 3742 -1141974009133/11064800880
49 3743 13120769/1951464
49 3744 85282563740159/486851238720
49 3746 2234132431/614711160
49 3747 1108227593447/14753067840
49 3748 -606566035373/30428202420
49 3749 93959/15120
49 3751 -39988007/903987
49 3752 78517629375503/649134984960
49 3753 -599013813177583/3092937281280
49 3754 -250005257649883/736413638400
49 3755 349273/28698
49 3756 284586730029149/8763322296960
49 3757 405/136
49 3758 -11805521/516564
49 3759 -528920/43047
49 3760 5735443/387423
49 3761 -114405095/21466104
49 3762 38921/43047
49 3763 1323743818845799/4381661148480
49 3765 -178037/7344
49 3766 -675101/129141
49 3767 -11178081046793/243425619360
49 3769 12896501/516564
49 3771 -31784172073585429/525799337817600
49 3772 581839889/54640992
49 3773 1757548822078241/8763322296960
49 3774 -132227627549/8957219760
49 3775 38814648645013427/148976479048320
49 3776 5767470032081/125401076640
49 3777 28581481552199/250802153280
49 3778 3440263499037649/10641177074880
49 3779 -14010268943/614711160
49 3780 -9277101904991/69550176960
49 3782 -3937141283/614711160
49 3783 -40272172058185/876332229696
49 3784 -2809/10080
49 3786 -689/34
49 3787 -665052938229637/8276471058240
49 3788 88141493227/7159577040
49 3789 -82549/15120
49 3791 817519379/30735558
49 3794 97978527245591/5517647372160
49 3795 70439748171061/4138235529120
49 3796 -680818412204519/16552942116480
49 3797 -261181797308263/7094118049920
49 3798 2602112664765373/37244119762080
49 3799 12374910736733/295588252080
49 3800 72906267918973/8276471058240
49 3801 -26279413180469/1379411843040
49 3802 12883008979/44259203520
49 3803 28819432012550279/148976479048320
49 3804 10026080642540527/148976479048320
49 3805 182159989559/41800358880
49 3806 2345642181/619264576
49 3807 72906267918973/5517647372160
49 3808 55643341006241/16552942116480
49 3809 -72906267918973/5517647372160
49 3810 -182159989559/55733811840
49 3811 1808827099693/125401076640
49 3812 302419370287/188101614960
49 3813 1792404320885147/21282354149760
49 3814 -8376548450803/125401076640
49 3815 -5602345596185/150481291968
49 3816 58746717263/376203229920
49 3817 -4622076313487/53743318560
49 3819 11875964106197/973702477440
49 3820 2495406719257/243425619360
49 3821 -11374171912619/973702477440
49 3822 204548521522883/2921107432320
49 3823 20985801318863/128872386720
49 3824 368569698383/27047291040
49 3825 2419236774637/486851238720
49 3826 1290120202073/243425619360
49 3827 6097/1224
49 3828 -2992647464797597/8763322296960
49 3829 121539298174363/8763322296960
49 3830 672274862597/22129601760
49 3831 -3107558945963/324567492480
49 3832 -7485791016125/194740495488
49 3833 -3547135327957/324567492480
49 3834 92435532017/17703681408
49 3835 304424455603493/8763322296960
49 3836 -54396655153/44259203520
49 3837 -16155309101/8851840704
49 3838 15860886691/11064800880
49 3839 -12883008979/44259203520
49 3840 -56292732857/22129601760
49 3841 -61219050647/14753067840
49 3843 283483663/491768928
49 3844 -102063173/122942232
49 3845 1841075819/491768928
49 3846 -254526897/45534160
49 3847 -305212841/117087840
49 3848 875402725/245884464
49 3849 -748197409/273204960
49 3850 152302187/30735558
49 3851 -5866532971/2458844640
49 3852 -1924407013/614711160
49 3853 -573635911/204903720
49 3854 -74991677/409807440
49 3855 632013269/1229422320
49 3856 65620033/43907940
49 3857 1926925453/614711160
49 3858 618904417/51225930
49 3872 -4553/7560
49 3873 1627/7560
49 3874 -218/315
49 3875 -79/630
49 3876 -202/315
49 3877 -199/840
49 3890 -6655/1224
49 3891 7909/1224
49 3892 751/1260
49 3894 13/840
49 3895 -47207340584641403/496588263494400
49 3896 140109342377753/322459911360
49 3897 13211804831/289275840
49 3898 -5997505/344376
49 3899 -50451552167/578551680
49 3900 1416208/43047
49 3901 5966440639/289275840
49 3902 -3/2
49 3903 771/560
49 3904 157173419/8035440
49 3905 -14201/1224
49 3906 303059561177/2458844640
49 3907 4019/1680
49 3908 -3
49 3909 817329487/144637920
49 3910 18682596269/247950720
49 3911 -1255755802280813/13144983445440
49 3912 -769469028283717/4381661148480
49 3913 352973/172188
49 3914 69309210656971/1095415287120
49 3915 -97323/9566
49 3916 -325/36
49 3917 -2844949/172188
49 3918 313887325337549/2190830574240
49 3920 606566035373/30428202420
49 3921 3
49 3922 -232357/86094
49 3923 -674095917662791/13144983445440
49 3924 -569651741/48212640
49 3925 7642627064069/78243949080
49 3926 -11059386886/230516685
49 3927 -122814696742248263/8763322296960
49 3928 -257573978051/461033370
49 3929 52915124947/614711160
49 3930 -64324206734418881/8763322296960
49 3931 -1100871647/10331280
49 3932 -8540903103433/44259203520
49 3933 1727/2448
49 3934 -15025458541/76838895
49 3935 5773993240957/438166114848
49 3936 -9230818637977/60856404840
49 3937 606566035373/30428202420
49 3938 7771/7560
49 3939 -11/3
49 3940 1388847869/144637920
49 3941 -3533942821543/16228374624
49 3942 -1845410267345/12171280968
49 3943 83255556745073/243425619360
49 3944 -1335766633755557/2921107432320
49 3945 -6454976866190669/1095415287120
49 3946 -49678246860659/121712809680
49 3947 -9230818637977/121712809680
49 3948 20067113898577/162283746240
49 3949 -101697353873/2766200220
49 3950 35432243625184741/8763322296960
49 3951 -20041776975767593/8763322296960
49 3952 -2150287589/102451860
49 3953 79880067943/1639229760
49 3954 -9230818637977/81141873120
49 3955 -527397113602/7607050605
49 3956 9230818637977/81141873120
49 3957 -219073648139/1229422320
49 3958 -811446218473/7376533920
49 3959 23448766889/11064800880
49 3960 -29620910153435003/8763322296960
49 3961 5892176177969/3688266960
49 3962 42997474502287/17703681408
49 3963 -707431342865/2212960176
49 3964 9959720397667/11064800880
49 3965 233167043323/14319154080
49 3966 606566035373/30428202420
49 3967 -3833795772167/243425619360
49 3968 1080100951499/730276858080
49 3969 7077815505653/156487898160
49 3970 163617068093/13523645520
49 3971 606566035373/60856404840
49 3972 -88155958039/15214101210
49 3973 -10253/1836
49 3974 -113868592116413/1095415287120
49 3975 55209948868399/2190830574240
49 3976 -5647629149/1580685840
49 3977 606566035373/40570936560
49 3978 -259421542091/48685123872
49 3979 -606566035373/40570936560
49 3980 1745353900117/22129601760
49 3981 3187779821077/1095415287120
49 3982 1141974009133/22129601760
49 3983 163334848123/3161371680
49 3984 248094680147/8851840704
49 3985 101697353873/2766200220
49 3986 -858719453401/44259203520
49 3987 -46379974411/867827520
49 3988 55406579507/9835378560
49 3989 9101609539/1229422320
49 3990 66418382657/1967075712
49 3991 -2442737473/46835136
49 3992 -479534663/21427840
49 3993 792426979/72318960
49 3994 -240256943/192850560
49 3995 87319807/7231896
49 3996 -2686004533/115710336
49 3997 -1017760607/14463792
49 3998 -168006409/24106320
49 3999 4816465/1607088
49 4000 -817329487/144637920
49 4001 548654081/72318960
49 4002 136645021/72318960
49 4003 17978060851/96425280
49 4004 -6985/459
49 4005 -6985/459
49 4006 -25961/1836
49 4007 10253/1836
49 4008 1379/459
49 4009 77/9
49 4010 1111/102
49 4011 -2849/153
49 4012 -7385/204
49 4013 4177/102
49 4014 19/4
49 4015 -8423/1080
49 4016 20389/7560
49 4017 -23887/2520
49 4018 -2563/2520
49 4019 -49303/5040
49 4020 -1241/840
49 4021 37/3
49 4022 -11/3
49 4023 14
49 4024 2
49 4025 16
49 4026 3
49 4027 -13/210
49 4029 13/420
49 4031 -182661467085667/212444176896
49 4032 -14619736984547/1185514380
49 4033 -1963362647082575/5508374015232
49 4034 -399534877057042813/963965452665600
49 4035 3/2
49 4036 119605915969171/459031167936
49 4037 -405/272
49 4038 226075271380957/459031167936
49 4039 -1/4
49 4040 -6773/7344
49 4041 14001405635/386389872
49 4044 47239254941278069/192793090533120
49 4045 -752755/57396
49 4046 72776380611535/306020778624
49 4047 1001218171/74643498
49 4048 26370947309294921/3901764927456
49 4049 21429541651/74643498
49 4050 18289910179/597147984
49 4051 7161031242174037/1950882463728
49 4052 2785979/43047
49 4053 704241319/105379056
49 4054 337/36
49 4055 3945745/172188
49 4056 -54242211165647/198346800960
49 4057 -1/4
49 4058 2729/136
49 4059 110738365703/3284313912
49 4060 1848216067913/81141873120
49 4061 -17/9
49 4062 -288685/43047
49 4064 2830293375743/39411766944
49 4065 110738365703/3284313912
49 4066 -4240128812893/39411766944
49 4067 215996147592047/1300588309152
49 4068 2672125560869827/975441231864
49 4069 239231741675/1642156956
49 4070 110738365703/6568627824
49 4071 -237858816629/9852941736
49 4072 20576003/1549692
49 4073 -6328138029963769/3901764927456
49 4074 4362596281016131/3901764927456
49 4075 -81663981745/895721976
49 4076 -84866435/4146861
49 4077 110738365703/4379085216
49 4078 5467350805553/39411766944
49 4079 -110738365703/4379085216
49 4080 468435874211/3582887904
49 4081 3700781435/74643498
49 4082 -1082401313/223930494
49 4083 587679826446211/354705902496
49 4084 -872044701923/1094771304
49 4085 -67869104945021/54191179548
49 4086 187388267965/895721976
49 4087 -412731359557/895721976
49 4088 3662150255/772779744
49 4089 3891669115/193194936
49 4090 -113929931983/2318339232
49 4091 31818963865/434688606
49 4092 6390127045673/28689447996
49 4093 9777044171/289792404
49 4094 3201597007/386389872
49 4095 -25258421233/579584808
49 4096 -6434/1377
49 4097 -8464867082057/20865053088
49 4098 1984351769503/229515583968
49 4099 885726589/17563176
49 4100 1334115065/42932208
49 4101 -93707403469/2318339232
49 4102 -1816801175/128796624
49 4103 -13181650487/210758112
49 4104 1021597065691/20865053088
49 4105 -5735443/774846
49 4106 -5735443/774846
49 4107 -3710140/387423
49 4108 -20576003/1549692
49 4109 23945677/1549692
49 4110 8968019/516564
49 4111 -1075951/114792
49 4112 236278/129141
49 4113 -1729057/344376
49 4114 1093141/57396
49 4115 5367781/344376
49 4116 -218620/43047
49 4117 65285/114792
49 4118 -267028/43047
49 4119 2786543/344376
49 4120 992122/43047
49 4121 16819/4783
49 4122 -21406/14349
49 4123 232357/86094
49 4124 -118139/43047
49 4125 2141/43047
49 4126 -3923755/57396
49 4127 -137/81
49 4128 343/324
49 4129 931/162
49 4130 -349/162
49 4131 -518/81
49 4132 -97/27
49 4133 -3/2
49 4134 17/18
49 4135 113/27
49 4136 229/36
49 4137 -27/2
49 4138 -257/36
49 4139 -32/9
49 4140 10/9
49 4141 -10/3
49 4142 -4/3
49 4143 -11/3
49 4144 -1
49 4151 905/153
49 4152 -8455/1224
49 4153 -11/4
49 4154 1
49 4155 14519900331450541129/32774825390630400
49 4156 768479584248733/118235300832
49 4157 119/120
49 4159 -9/70
49 4161 309/140
49 4162 -81/56
49 4163 3
49 4164 -529/280
49 4165 3
49 4167 219444059/96425280
49 4168 45167/197472
49 4170 -771/136
49 4171 3
49 4172 225139/74052
49 4174 -39/68
49 4175 719/136
49 4176 -3
49 4178 -30394006279122371/160660908777600
49 4179 3217849/571200
49 4180 -57481/11900
49 4181 -22464/2975
49 4183 309/68
49 4184 -405/136
49 4185 -1161/595
49 4186 -1161/595
49 4187 -529/136
49 4189 -5439751393583/104500897200
49 4190 407887/142800
49 4191 -1749/2975
49 4192 -43823/11900
49 4193 -771/280
49 4195 -39/140
49 4197 1473/595
49 4198 719/280
49 4200 11402442587092703767/682808862304800
49 4201 2529637/428400
49 4203 118596548464823/209001794400
49 4204 -1062841/214200
49 4205 5739/2975
49 4206 -7749201233651/209001794400
49 4207 8020897/571200
49 4209 11764638348260007401/1365617724609600
49 4210 -209/140
49 4212 2671889/1071392
49 4213 1817/272
49 4214 -977/136
49 4215 4367885141743/36882669600
49 4216 -1435/408
49 4217 3
49 4218 8321/1224
49 4219 21223/14280
49 4220 -977/280
49 4221 17515732999/273204960
49 4222 78283/53856
49 4224 204003949381819/40165227194400
49 4225 -1697/6720
49 4226 379/280
49 4227 109/160
49 4228 -3/4
49 4229 -3
49 4231 -3595/2448
49 4232 379/136
49 4233 862/459
49 4234 148753/11900
49 4235 1161/595
49 4236 -1546333/142800
49 4237 9459/11900
49 4238 220467084212321/1379411843040
49 4239 63/17
49 4240 -686438532011/40570936560
49 4241 9/5
49 4242 -5993/2016
49 4243 -9/4
49 4244 11/3
49 4246 -67205191/12053160
49 4249 -10052447/11058432
49 4250 200611/380800
49 4251 -797/1904
49 4252 83750048306523/340595516800
49 4253 2302439063385581/13794118430400
49 4254 -10415897288951303/27588236860800
49 4255 24202925222601751/41382355291200
49 4256 4800160214071281089/682808862304800
49 4257 1574346634376063/3448529607600
49 4258 1138893312411013/13794118430400
49 4259 -55034578153991/383169956400
49 4260 2346820637353/73765339200
49 4261 -669102370835222683/136561772460960
49 4262 1841723095409592239/682808862304800
49 4263 -13273611238739/209001794400
49 4264 -6956923475227/139334529600
49 4265 1048541450302021/9196078953600
49 4266 4545642136965401/27588236860800
49 4267 -1129464626754469/9196078953600
49 4268 141709151568517/836007177600
49 4269 13712913820253/104500897200
49 4270 -183903027389/78375672900
49 4271 682038571959448597/170702215576200
49 4272 -47637820417080821/25289217122400
49 4273 -25072246422132229/8670588727680
49 4274 198173326579847/627005383200
49 4275 -98885173232687/89572197600
49 4276 -6084/2975
49 4277 6084/2975
49 4278 -2950940756413/231833923200
49 4279 -1318434446947/81141873120
49 4280 26873507979517/1622837462400
49 4281 -456358433641807/10710727251840
49 4282 -5055624542133553/40165227194400
49 4283 -1763450361289/135236455200
49 4284 -1416083122687/162283746240
49 4285 2604508304227/202854682800
49 4286 1619591/514080
49 4287 38703603407069701/160660908777600
49 4288 -2645990825881423/160660908777600
49 4289 -107292222421/36882669600
49 4290 -911465526127/108189164160
49 4291 1097055194539/324567492480
49 4292 1486618215007/108189164160
49 4293 -6002094662807/147530678400
49 4294 -3041187619417397/160660908777600
49 4295 -428352375307/7376533920
49 4296 -859559498513/14753067840
49 4297 -132580875713/7376533920
49 4298 -439193483861/14753067840
49 4299 -81594797213/14753067840
49 4300 34573684675/983537856
49 4301 -227/140
49 4302 -242774453/156117120
49 4303 -4106342069/409807440
49 4304 -44404284623/3278459520
49 4305 35051180663/1639229760
49 4306 36888243199/3278459520
49 4307 -26178191/8035440
49 4308 -1708081177/192850560
49 4309 79596127/12053160
49 4310 429512129/64283520
49 4311 1067837543/24106320
49 4312 -3746063/24106320
49 4313 2999309/2678480
49 4314 51107387/16070880
49 4315 -16589561/3443760
49 4316 46539047/8035440
49 4317 -1093718959/10713920
49 4318 8129033/642600
49 4319 8289683/642600
49 4320 25256479/2570400
49 4321 -1635971/514080
49 4322 77111/91800
49 4323 -406307/53550
49 4324 3/2
49 4325 -1730/153
49 4326 2237/153
49 4327 69119/2448
49 4328 -2927/102
49 4329 -1129/2448
49 4330 21143/2520
49 4331 -913/360
49 4332 2617/280
49 4333 1327/840
49 4334 16781/1680
49 4335 13/210
49 4336 -28/3
49 4337 13/6
49 4338 -19/2
49 4339 -2
49 4340 -23/2
49 4348 13/408
49 4349 -65/408
49 4350 3901/20160
49 4351 -1/4
49 4352 -13/210
49 4354 2496/2975
49 4355 624/175
49 4356 423/476
49 4357 -166349/57120
49 4358 1431559/856800
49 4359 -81/140
49 4360 -580901/428400
49 4361 81/68
49 4362 598817/1713600
49 4363 3381883/1713600
49 4364 666283/428400
49 4365 -1660921/122400
49 4366 -173567/25200
49 4367 1354707/95200
49 4368 519643/57120
49 4369 496473/95200
49 4370 2591358691/311018400
49 4371 79409699/77754600
49 4372 89464/26775
49 4373 -234791/42840
49 4374 -6415669/761600
49 4375 342993/27200
49 4376 101519/23800
49 4377 8658/2975
49 4378 4446/2975
49 4379 51083/35700
49 4380 2808/595
49 4381 92413/23800
49 4382 3/8
49 4383 2968453/1285200
49 4384 311657/428400
49 4385 -710921/61200
49 4386 4532377/428400
49 4387 2071387/428400
49 4388 -1562983/428400
49 4389 -310309/142800
49 4390 -172097/17136
49 4391 59971/42840
49 4392 -4061/5950
49 4393 27/34
49 4394 -11311/23800
49 4395 -27/70
49 4396 -5668/2975
49 4399 -858/425
49 4400 3363/2380
49 4401 -7254/2975
49 4403 -2808/2975
49 4404 2151/11900
49 4405 8424/2975
49 4406 -4869/11900
49 4407 -823/1190
49 4408 -1629/2380
49 4409 -5597/2800
49 4410 57481/47600
49 4412 -702/35
49 4413 168981/11900
49 4414 -1629/1190
49 4415 -458963/142800
49 4416 446463/11900
49 4417 -7254/595
49 4418 -109909/5950
49 4419 220669/5950
49 4420 -139557/11900
49 4421 -73867/6800
49 4422 3354/2975
49 4423 -78/425
49 4424 78/425
49 4426 3/8
49 4427 16159/2975
49 4428 507733/142800
49 4429 512403/11900
49 4430 468/119
49 4431 -139/2380
49 4432 -1378/2975
49 4433 -463/700
49 4434 -1378/2975
49 4435 4731/140
49 4436 -117/119
49 4437 19689/23800
49 4438 -1794/2975
49 4439 -2028/2975
49 4446 2106/595
49 4447 6207/23800
49 4448 -10218/2975
49 4451 -13/560
49 4452 -185/272
49 4453 31/272
49 4454 -121/560
49 4461 -13/272
49 4462 -105491/148104
49 4463 -1210997/592416
49 4464 121/136
49 4465 -269/136
49 4466 175165/197472
49 4467 253573/197472
49 4468 517/272
49 4469 -81/68
49 4470 758845/3554496
49 4471 -3/8
49 4472 46151/49368
49 4473 -351221/98736
49 4474 -9105959/1777248
49 4475 1033/136
49 4476 2768507/296208
49 4477 -279493/592416
49 4478 577669/209088
49 4479 -1745/544
49 4480 61/136
49 4481 147/272
49 4482 13/272
49 4483 -81/544
49 4484 -345/272
49 4485 -521/136
49 4486 -13523/24480
49 4487 332123/171360
49 4489 -205/408
49 4494 205/408
49 4501 993/952
49 4502 -309/560
49 4508 9829/14280
49 4509 13/560
49 4510 20291/24480
49 4511 -236989/342720
49 4513 1439/840
49 4514 136/315
49 4515 -39937/5355
49 4516 55583/9520
49 4517 15899/4760
49 4520 -52289/14280
49 4521 9047/2856
49 4522 33/80
49 4523 5917/1530
49 4524 -1829/720
49 4525 -123/40
49 4526 -16029/2240
49 4528 -139/400
49 4529 -702/2975
49 4530 3253/20400
49 4531 27589/6800
49 4532 -4571/3600
49 4533 -109349/428400
49 4534 205/408
49 4535 -205/408
49 4540 -205/136
49 4543 -171/136
49 4545 -205/2448
49 4546 -205/1224
49 4547 820/153
49 4548 -1025/136
49 4549 -77/17
49 4550 -205/136
49 4551 205/204
49 4552 -2411/612
49 4553 -13/560
49 4554 121/280
49 4555 -269/280
49 4556 181/280
49 4557 81/140
49 4558 43/140
49 4559 -169/280
49 4562 3/4
49 4564 -205/204
49 4565 -205/408
49 4568 205/408
49 4572 156/425
49 4575 7787/7140
49 4577 205/408
49 4579 -205/408
49 4581 -335/136
49 4582 -309/272
49 4584 -1099/3264
49 4597 -225/272
49 4599 29/80
49 4600 9/280
49 4601 27/70
49 4602 89/51
49 4603 -3/8
49 4604 -235/408
49 4611 -45/112
49 4612 -47/168
49 4613 -23/34
49 4614 -27/34
49 4628 17/40
49 4629 27/70
49 4631 8/51
49 4632 8/105
49 4643 -27/68
49 4644 -4/17
49 4647 -3/2
49 4648 67/280
49 4649 6/35
49 4650 33/560
49 4651 -963/560
49 4654 3/2
49 4657 936/2975
49 4660 -103/544
49 4661 -75/136
49 4664 3/2
49 4666 91/272
49 4670 241/280
49 4671 13/80
49 4680 1221/4480
49 4681 13/68
49 4682 -205/136
49 4683 39/272
49 4684 -93/136
49 4685 -3121/1632
49 4686 57/136
49 4687 37/2448
49 4688 -1/4
49 4689 13/140
49 4690 39/560
49 4691 -19/70
49 4692 -67/2688
49 4693 57/280
49 4697 185/272
49 4698 -31/140
49 4699 37/112
49 4714 13/1120
49 4717 13/544
49 4718 87/136
49 4719 13913/7344
49 4720 29/34
49 4721 -553/136
49 4722 -49/17
49 4723 -2419/459
49 4724 -5359/1224
49 4725 -441/68
49 4726 -1111/560
49 4727 48707/40320
49 4728 4103/672
49 4729 -3/2
49 4730 -1
49 4731 -2589/1120
49 4732 11/70
49 4733 47/224
49 4734 -8/7
49 4735 549/1120
49 4736 1/4
49 4737 -1/2
49 4739 -5/2
49 4740 3/2
49 4741 -43/168
49 4742 -2/3
49 4743 3/17
49 4744 -3/2
49 4745 -1/6
49 4747 1/3
49 4748 577/136
49 4749 -571/272
49 4750 3857/3672
49 4751 -691/560
49 4752 3/35
49 4753 -787/6720
49 4754 1313/6720
49 4755 31/272
49 4756 -377/272
49 4757 31/560
49 4758 -485/1344
49 4759 169/612
49 4760 -39/272
49 4761 -467/408
49 4763 -11/17
49 4764 261/272
49 4765 9/34
49 4767 -121/2448
49 4768 -307/272
49 4771 -31/560
49 4772 -2719/20160
49 4773 257/1008
49 4774 -3121/3360
49 4775 -479/2016
49 4778 1/4
49 4779 3/2
49 4780 -5/4
49 4781 -39/560
49 4782 -467/840
49 4784 -11/35
49 4785 -169/280
49 4786 261/560
49 4787 -19/40
49 4789 -307/560
49 4793 1/2
49 4796 1/2
49 4798 -7/12
49 4802 -31/272
49 4803 67/1632
49 4804 301/1632
49 4805 -1/4
49 4808 169/136
49 4809 129/272
49 4810 2603/612
49 4814 -1/4
49 4816 -31/136
49 4817 29/16
49 4818 129/560
49 4819 1161/560
49 4821 -31/280
49 4822 31/112
49 4823 -75/272
49 4827 -15/112
49 4873 9398791134907426891/9711059375001600
49 4874 150871485077783119/10345588822800
50 78 1735/272
50 79 249/136
50 80 -9/68
50 81 -1123/68
50 82 3107/136
50 83 5181/272
50 89 -4141/68
50 90 -21/34
50 91 -30/17
50 94 30/17
50 100 -249/68
50 101 129/136
50 102 9/34
50 103 -9/34
50 107 -111/68
50 108 10789/136
50 109 -5123/34
50 110 543/68
50 114 11949/68
50 115 13733/272
50 116 -6471/136
50 122 -1689/17
50 123 -4521/136
50 129 1296/17
50 150 45/136
50 151 -795/68
50 153 -30/17
50 154 -7707/136
50 166 2047/34
50 167 -49/17
50 168 111/136
50 169 3/544
50 170 333/544
50 171 15/17
50 177 -921/544
50 178 111/136
50 179 30/17
50 180 -30/17
50 184 9/68
50 185 -69/68
50 186 -555/272
50 190 555/272
50 191 333/272
50 192 -30/17
50 194 -333/136
50 195 27/136
50 198 93/68
50 216 -111/34
50 218 111/68
50 226 -111/68
50 231 65/32
50 232 103/68
50 233 -129/136
50 234 129/136
50 238 -747/136
50 239 -9/68
50 240 9/34
50 242 111/68
50 243 -9/68
50 245 -111/68
50 254 249/136
50 255 -9/68
50 256 111/68
50 258 -111/68
50 261 3897/544
50 262 -152875/1632
50 263 99891/544
50 264 -4543/68
50 268 -106703/544
50 269 -23847/272
50 270 8543/68
50 271 27253/136
50 272 145/17
50 273 -5123/34
50 280 3661/68
50 281 16961/136
50 283 111/68
50 285 -273385/3264
50 286 613/102
50 287 -10411/272
50 293 -4095/136
50 294 3361/136
50 299 2531/34
50 317 3/2
50 318 -12785/136
50 320 30/17
50 321 -1849/34
50 328 -111/68
50 333 63953/3264
50 334 787/68
50 340 -443/17
50 357 -3/2
50 358 -6621/136
50 359 -9/68
50 360 -30/17
50 361 253/8
50 368 111/68
50 373 -79835/1632
50 468 -147/68
50 469 5249/34
50 470 9/34
50 471 9/68
50 472 5401/68
50 480 111/68
50 487 231/136
50 488 111/68
50 489 -141/34
50 490 705/136
50 491 1103/17
50 492 573/136
50 493 111/136
50 494 -111/68
50 496 -6235/136
50 497 1703/68
50 498 -9/34
50 499 57/136
50 500 333/272
50 501 39/34
50 502 -333/272
50 503 27/136
50 504 189/136
50 505 -15/68
50 506 4991/136
50 507 -2349/136
50 508 -3369/136
50 509 9/34
50 510 -1311/136
50 582 11461/1088
50 583 26451/272
50 584 -1939579/296208
50 585 -59/24
50 586 75557/9792
50 587 1767091/148104
50 588 -12694747/394944
50 589 -288433123819/5667051456
50 590 -3293601103/70252704
50 593 144307381/2601952
50 594 3528011/1184832
50 595 86997529855/1889017152
50 596 -431/136
50 597 3623/816
50 598 -95/144
50 599 -806/153
50 600 -513922511/42932208
50 601 -3974147315/257593248
50 604 195067783/7155368
50 605 -1783/5984
50 606 -228232727/32199156
50 607 -4435/1632
50 608 -22225/1632
50 609 5097/272
50 610 370443449/15611712
50 611 74772173/11708784
50 614 -2740181/325244
50 615 25/272
50 616 -67333407/1300976
50 617 -81428285/1184832
50 618 11101923/65824
50 619 20984929621/386389872
50 620 110701825739/1159169616
50 623 -4497821513/42932208
50 624 -517525/53856
50 625 -298330506691/2125144296
50 626 -19904219/215424
50 627 -236410229387/2833525728
50 628 -19813394759/140505408
50 631 175806071/975732
50 632 13913183/1184832
50 633 42692524373/257593248
50 634 -212787584533/3778034304
50 635 -6591599483/46835136
50 636 -36433/28698
50 637 2715001/1262712
50 638 469228681/2601952
50 639 6385883695/772779744
50 640 820031544625/5667051456
50 641 -85/32
50 642 82105/86094
50 643 -74816455/15152544
50 644 -246879/38264
50 645 1202407111/136372896
50 646 29679536719/70252704
50 649 46858/4783
50 651 -244715/28698
50 653 -4996933/420904
50 654 13/352
50 655 6137899/631356
50 656 -77791/38264
50 657 -9353009/315678
50 658 -250962373/487866
50 659 -6035/2904
50 660 5076526465/8500577184
50 662 16711/11616
50 663 -41/272
50 664 205681/16456
50 665 -5/16
50 666 83/68
50 667 11524709/197472
50 672 13753/11616
50 683 274144797529/3778034304
50 684 -2027/816
50 685 823/816
50 686 905/272
50 687 -389/136
50 688 -303965479/42932208
50 689 -375367477/32199156
50 692 53941163/7155368
50 693 7/1496
50 694 82982795/10733052
50 695 -1597/816
50 696 2/17
50 697 77/51
50 698 224613781/21466104
50 699 4034263679/257593248
50 702 -58442185/3577684
50 703 1695/5984
50 704 -762601/1262712
50 705 -5549/4896
50 706 10871/2448
50 707 71/102
50 711 -3211/816
50 712 -4319/4896
50 713 6499351/3902928
50 714 1137025/344376
50 717 -554815/38264
50 719 46103047/1951464
50 720 -47219963/5366526
50 721 -77987873/5366526
50 722 -123925/57396
50 723 -24785/57396
50 724 99711973/7155368
50 725 -377/1496
50 726 664372169/42932208
50 727 21/4
50 728 -1137025/344376
50 729 -1555325/1377504
50 730 1
50 731 -49/16
50 732 6549360907/257593248
50 735 554815/38264
50 737 -1416595/114792
50 739 91831/38264
50 740 -1/32
50 741 -225923/114792
50 742 -13
50 743 -5/2
50 744 -20793299/1788842
50 745 5/16
50 746 18339/5984
50 749 103/272
50 750 -199/102
50 752 185/408
50 753 -195/136
50 762 -3/2
50 763 -35/68
50 769 -704608679/85864416
50 770 2863/816
50 771 -3/34
50 772 2375/1632
50 773 -31184167/2601952
50 774 -64638005/5854392
50 777 14511325/650488
50 778 -5/17
50 779 -10973349/650488
50 780 13823/192
50 781 -113435/816
50 782 2835/544
50 785 87701/544
50 786 6435/136
50 787 -12383534/243933
50 788 -24667169/2601952
50 791 13173937/650488
50 792 -117/544
50 793 -7997719/76528
50 794 -193666915/7805856
50 795 24667169/2601952
50 796 70595/57396
50 797 69136/157839
50 798 -13173937/650488
50 799 117/544
50 800 758355715/7805856
50 801 -1/32
50 802 -1122829/344376
50 803 -26125171/7576272
50 805 1/32
50 806 54503837/5854392
50 809 -130189/38264
50 811 249377/114792
50 813 -864769/420904
50 814 -1/176
50 815 2041219/1262712
50 817 -9030963/325244
50 819 55/136
50 822 129/272
50 823 -87/8
50 824 93/34
50 825 -623/408
50 826 -4975/96
50 833 -9/34
50 836 782130975/10407808
50 837 6752041/148104
50 838 -291410641/1184832
50 839 -280747474397/1000067904
50 840 -2345331890437/4636678464
50 843 49864290803/85864416
50 844 21945481/592416
50 845 193863129577/17001154368
50 846 199977013/592416
50 847 4616716044163/8500577184
50 848 206886497045/210758112
50 851 -563211041/487866
50 852 -39023813/592416
50 853 -2227999241449/8500577184
50 854 -122428981/10417374
50 855 -9158984587/386389872
50 856 24785/19132
50 857 -36383/28698
50 858 -166182809/14310736
50 859 1622383/197472
50 860 -440486345407/708381432
50 862 227405/114792
50 863 -745235/172188
50 864 -295956095881/257593248
50 867 -332889/38264
50 869 283319/38264
50 871 190181/19132
50 873 -497777/57396
50 875 19685587687/14310736
50 877 2530123/32912
50 880 -27/68
50 881 -704201/17952
50 883 2/17
50 884 -17837681/197472
50 890 3/2
50 891 35/68
50 895 -586314779323/2833525728
50 896 -362595667/3554496
50 897 -4048992507/39354524
50 898 -24319440269/70252704
50 901 1714488367/3902928
50 902 478543/17952
50 903 6897617669/64398312
50 904 1428007259957/5667051456
50 905 1866765353/5854392
50 908 -33074721/81311
50 909 -526934593/386389872
50 910 84027557107/257593248
50 913 93/32
50 915 44866447/1549692
50 916 973273013/1463598
50 923 5/2
50 924 -13/32
50 925 -5/2
50 927 -7154069/57396
50 928 -277240193/325244
50 929 -4603/3168
50 930 210065145515/4250288592
50 932 11963/8712
50 933 157/544
50 934 22252597/197472
50 935 7/4
50 936 231/136
50 937 11080745/65824
50 942 19277/17424
50 947 -9/34
50 953 774182535127/8500577184
50 954 203610183967/1416762864
50 955 2734822213/11708784
50 956 -1522/4783
50 957 -1303/210452
50 958 -375503965/1300976
50 959 -57492472187/2833525728
50 960 -364167315533/1416762864
50 961 -1
50 962 15382/4783
50 963 23119639/5050848
50 964 -1
50 965 -538075595/45457632
50 966 -6006668867/11708784
50 967 -2451/19132
50 968 13436/14349
50 969 59171/19132
50 971 -16462/14349
50 972 3117767/1262712
50 973 -74783/52613
50 974 13/352
50 975 -2086331/631356
50 976 -21301/38264
50 977 25279497/420904
50 978 838771127/1300976
50 979 -2990744035/250016976
50 980 -98771672557/2833525728
50 981 -4037/4783
50 982 60356045/41669496
50 983 -32429/153056
50 984 38939988217/354190716
50 985 2699095/650488
50 986 182102477/21466104
50 987 9399832183/41669496
50 988 2283/4783
50 989 1053089/631356
50 991 117/4783
50 992 2708622/578743
50 997 9/34
50 1001 -761/9566
50 1003 -12278887070525/34002308736
50 1004 -27/32
50 1006 -93/32
50 1007 7/4
50 1008 57/32
50 1009 147/32
50 1010 -351943/114792
50 1011 100627/43047
50 1012 -23439/38264
50 1014 -107641/86094
50 1015 86305543/15152544
50 1016 158719/19132
50 1017 13/32
50 1018 -18609097/7576272
50 1019 409141/76528
50 1020 3/2
50 1021 122881/38264
50 1022 -6227291989/272745792
50 1023 -30541085/841808
50 1024 25341/9566
50 1025 15026873/2066256
50 1026 -33625061/3902928
50 1027 649084451/8781588
50 1028 9081/19132
50 1029 2013106945/128796624
50 1030 289234887905/772779744
50 1031 -31797/9566
50 1032 -50827409/7576272
50 1033 -3/2
50 1034 -1459/4783
50 1035 505651847/45457632
50 1044 10599/19132
50 1046 -39165382669/93670272
50 1049 122723/38264
50 1051 -117821/38264
50 1053 -71063/4783
50 1055 199753/14349
50 1056 -262783/38264
50 1058 -212315/38264
50 1082 309623/28698
50 1084 -2472021/420904
50 1085 43/352
50 1086 537287/157839
50 1087 309889/19132
50 1089 -3230477/420904
50 1091 53/176
50 1112 -4785971/1262712
50 1113 108205/76528
50 1115 29151/76528
50 1116 228177161/2525424
50 1117 52125033/420904
50 1118 21263/9566
50 1119 -259749/19132
50 1120 1245255/325244
50 1121 -6438134/81311
50 1122 127467/19132
50 1123 -58442185/3577684
50 1124 -6439371759/14310736
50 1125 -24927/9566
50 1126 -287106/52613
50 1127 -9/2
50 1128 16680/4783
50 1129 -14133981/420904
50 1132 8309/19132
50 1133 8144676389/15611712
50 1134 152255/209088
50 1135 -36392747731/500033952
50 1137 1165/8712
50 1138 -3/272
50 1139 -404095/49368
50 1141 941/2992
50 1142 -2541365/98736
50 1144 -1/176
50 1147 -106973/34848
50 1154 -655504152113/8500577184
50 1155 -13189/9566
50 1156 656530357/83338992
50 1157 -663205/162622
50 1158 -446483334221/2833525728
50 1159 -1193006/81311
50 1160 112465175/21466104
50 1161 -3135042673/354190716
50 1162 20361/9566
50 1163 2392183/631356
50 1164 9/2
50 1165 -16797/4783
50 1166 1059471491/41669496
50 1171 9/34
50 1175 -6787/19132
50 1178 -65/136
50 1179 9/34
50 1180 11/136
50 1181 -647741/197472
50 1182 -3155579/49368
50 1183 -14/17
50 1184 9/68
50 1185 -9/34
50 1187 2531517/65824
50 1188 -1805933/65824
50 1189 101/34
50 1190 165/136
50 1191 27/136
50 1192 -487/136
50 1193 -27/136
50 1194 -303/136
50 1195 -117/68
50 1196 -35/272
50 1197 -7139503/197472
50 1198 1793003/98736
50 1199 16517/544
50 1200 -101/34
50 1201 203/34
50 1207 -17/2904
50 1208 -1547/4356
50 1213 2635/2178
50 1214 -1207/2178
50 1220 -11509/17424
50 1281 -475247784761/2833525728
50 1282 -209257/1122
50 1283 -113/544
50 1284 -175/136
50 1285 3395/3264
50 1286 -329/1088
50 1287 -3288527/5854392
50 1288 117294359/17563176
50 1291 -1118255/1951464
50 1292 -11/204
50 1293 243916291/46835136
50 1294 1619/816
50 1295 -1579/1088
50 1296 -601/3264
50 1297 3997509/28621472
50 1298 -736958335/257593248
50 1301 14278753/3577684
50 1302 -479/5984
50 1303 -1532390357/171728832
50 1304 -431/272
50 1305 10367/2176
50 1306 2434153741/343457664
50 1307 2595721229/257593248
50 1310 -224061107/14310736
50 1311 939/5984
50 1312 165674279/85864416
50 1313 -1311/2176
50 1314 -8566927/6734464
50 1315 -315155681/257593248
50 1318 -45530591/14310736
50 1319 -219/5984
50 1320 2989132081/343457664
50 1321 -228775807/42932208
50 1322 -2201412205/257593248
50 1323 -24785/28698
50 1324 24785/57396
50 1325 64818319/3577684
50 1326 -941/5984
50 1327 86173763/114485888
50 1328 -17/32
50 1329 -227405/172188
50 1330 -80009/172188
50 1331 5/4
50 1332 23/16
50 1333 659386053/28621472
50 1336 110963/19132
50 1338 -283319/57396
50 1340 -158793/38264
50 1341 -1/8
50 1342 426809/114792
50 1343 25/4
50 1344 5/4
50 1345 -557624223/14310736
50 1346 -5/32
50 1347 -5869/5984
50 1351 -7/68
50 1353 269/272
50 1363 -17/6
50 1364 -7/136
50 1370 7579926257/515186496
50 1371 -1397/2448
50 1372 -21/136
50 1373 2423/1632
50 1374 -296319653/85864416
50 1375 -170152453/64398312
50 1378 14278753/3577684
50 1379 -447/1496
50 1380 70597463/42932208
50 1381 -37/16
50 1382 -1169/544
50 1383 2/17
50 1386 1209/544
50 1387 -2621/1632
50 1388 -21603598/2683263
50 1389 -1116278995/64398312
50 1392 103520031/3577684
50 1393 -377/1496
50 1394 -158497441/7155368
50 1395 119192291/10733052
50 1396 1116278995/64398312
50 1397 24785/14349
50 1398 -24785/14349
50 1399 -103520031/3577684
50 1400 377/1496
50 1401 160483901/14310736
50 1402 -31/32
50 1403 227405/86094
50 1404 -3498073/688752
50 1405 -1
50 1406 -1/32
50 1407 -24398493/2601952
50 1410 -110963/9566
50 1412 283319/28698
50 1414 91831/9566
50 1415 7/16
50 1416 -225923/28698
50 1417 2716789/325244
50 1418 171/544
50 1419 103/272
50 1420 -13/4
50 1421 83/204
50 1422 71/17
50 1425 -57/34
50 1428 4923269/7805856
50 1429 146893/29376
50 1430 -5795/3264
50 1431 2588121347/257593248
50 1432 921994291/64398312
50 1435 -143255331/7155368
50 1436 163/748
50 1437 7828085989/515186496
50 1438 13219/3264
50 1439 -1267277747/515186496
50 1440 752058055/128796624
50 1443 20550769/7155368
50 1444 365/2992
50 1445 -5566066049/515186496
50 1446 -1259/2448
50 1448 24785/14349
50 1450 1377975499/515186496
50 1452 227405/86094
50 1453 -752058055/128796624
50 1456 -110963/9566
50 1458 283319/28698
50 1461 -20550769/7155368
50 1462 -365/2992
50 1464 -3011/2448
50 1465 -21/68
50 1466 -749/2448
50 1468 17/12
50 1469 49/136
50 1472 20646530165/3091118976
50 1473 -2921/1728
50 1474 1382417317/515186496
50 1475 -763972511/128796624
50 1478 15766709/3577684
50 1479 -219/2992
50 1480 20136955/42932208
50 1481 1141850123/257593248
50 1482 37652305/2683263
50 1485 -103289657/7155368
50 1486 377/1496
50 1487 1697298331/257593248
50 1492 763972511/64398312
50 1501 -15766709/1788842
50 1503 219/1496
50 1506 16217/2448
50 1508 -1141/816
50 1509 4595/1224
50 1517 383/272
50 1523 607675831/1545559488
50 1524 -70517029/7805856
50 1525 -7904867/650488
50 1527 24785/28698
50 1528 7207119/325244
50 1529 -57/136
50 1530 -115689815/64398312
50 1531 1/2
50 1533 1555325/688752
50 1534 1/2
50 1536 448884671/64398312
50 1537 -13187/57396
50 1538 24785/57396
50 1540 24785/57396
50 1541 -36383/57396
50 1542 -91831/19132
50 1543 1/16
50 1544 150139/28698
50 1546 -53247745/3577684
50 1548 877/1496
50 1552 17862653/3577684
50 1553 83/204
50 1554 -30306167/14310736
50 1555 17/36
50 1562 90497597/42932208
50 1568 -31306313503/3091118976
50 1569 -1/32
50 1571 15/32
50 1572 -7/2
50 1573 -53/32
50 1574 -41/32
50 1575 290425/344376
50 1576 227405/344376
50 1579 227405/344376
50 1580 -486953/344376
50 1581 1/2
50 1582 1/32
50 1583 1584023/459168
50 1584 -5/4
50 1585 -3/2
50 1586 2
50 1587 39/16
50 1588 147/32
50 1589 9/2
50 1590 3/32
50 1592 218451187/16099578
50 1593 -3/2
50 1594 -1723460129/257593248
50 1597 -39/16
50 1605 218451187/32199156
50 1606 21/8
50 1609 13/4
50 1611 -1950067513/90915264
50 1614 31745/38264
50 1616 -68861/114792
50 1618 -110963/38264
50 1620 283319/114792
50 1622 -110963/38264
50 1643 283319/114792
50 1645 209313/38264
50 1646 -1/4
50 1647 -555173/114792
50 1649 -275493/38264
50 1651 -15/32
50 1669 225923/38264
50 1670 39/4
50 1672 -65/4
50 1673 2
50 1674 5/2
50 1675 15/2
50 1677 -12489911/894421
50 1678 -3/2
50 1679 12489911/1788842
50 1681 -2
50 1682 3
50 1684 -12489911/1788842
50 1685 9/4
50 1688 25/4
50 1689 93708073/2525424
50 1690 -1/4
50 1691 -37/16
50 1693 -3/32
50 1694 73/374
50 1696 -1145/5984
50 1697 7/16
50 1702 73/748
50 1703 -3/8
50 1707 -2415/704
50 1708 -15/2
50 1710 -103/136
50 1711 972135371/128796624
50 1712 35/51
50 1713 -28964987/3577684
50 1714 -1709/612
50 1716 2
50 1717 -3
50 1723 3/2
50 1724 121439987/21466104
50 1725 -9/4
50 1728 -25/4
50 1731 -589/408
50 1732 -163/136
50 1733 1421/816
50 1734 -245/272
50 1735 -3371/1224
50 1736 -1621/816
50 1737 -231/272
50 1738 -7/136
50 1739 -1/2
50 1740 313/612
50 1741 -659/1224
50 1742 -55/204
50 1743 -103/272
50 1744 123/544
50 1745 551/816
50 1746 965/544
50 1747 123/272
50 1748 -159/272
50 1749 -103/408
50 1750 -1087/1224
50 1751 58/51
50 1752 -259/136
50 1753 875/408
50 1754 3095/816
50 1755 1/2
50 1756 -1/2
50 1838 -9515749957/1030372992
50 1839 -171503/4896
50 1840 -7/72
50 1841 71/408
50 1842 -185/51
50 1843 755027/344376
50 1844 -1608470977/140505408
50 1847 22343743/3902928
50 1848 -5/3264
50 1849 -43378439/5854392
50 1850 3/34
50 1851 -3/34
50 1854 -59/136
50 1855 2723/1632
50 1856 32224103/3902928
50 1857 715695473/46835136
50 1860 -37967591/1300976
50 1861 133/1088
50 1862 210895577/7805856
50 1863 -141665/14349
50 1864 -715695473/46835136
50 1865 -122111/114792
50 1866 -52375/105226
50 1867 37967591/1300976
50 1868 -133/1088
50 1869 -95911567/7805856
50 1870 -75/64
50 1871 -2113331/688752
50 1872 2210245/841808
50 1873 -1
50 1874 11/64
50 1875 2172410153/46835136
50 1878 602701/76528
50 1880 -1563881/229584
50 1882 -68231/420904
50 1883 -5/176
50 1884 277731/420904
50 1885 -51366393/1300976
50 1886 325/1088
50 1888 -9/8
50 1890 -43/12
50 1891 21/16
50 1893 -13/8
50 1896 755336983/23417568
50 1897 -50627/576
50 1898 16331/96
50 1899 -5843/96
50 1902 -34799/192
50 1903 -66745/816
50 1904 190157/1632
50 1906 101135/544
50 1907 1763/204
50 1909 -113291/816
50 1915 -27/68
50 1916 4595/96
50 1917 1/17
50 1918 -21/68
50 1919 11027/96
50 1922 263/136
50 1925 -1529095/19584
50 1926 64901/9792
50 1927 -546480127/15611712
50 1928 24667169/5203904
50 1931 -13173937/1300976
50 1932 117/1088
50 1933 -33053089/1300976
50 1934 47607875/2601952
50 1935 -24667169/2601952
50 1937 -78809/210452
50 1938 13173937/650488
50 1939 -117/544
50 1940 123374103/2601952
50 1942 -473813/1262712
50 1943 -61711369/2927196
50 1948 -196293/210452
50 1949 39/88
50 1950 137551/105226
50 1951 12396827/325244
50 1953 -1/34
50 1955 -183/544
50 1956 -8359/96
50 1957 737/272
50 1958 475/816
50 1959 -2465/48
50 1962 -113/272
50 1965 -1273271959/93670272
50 1966 20097739/1377504
50 1967 24667169/5203904
50 1969 78809/210452
50 1970 -13173937/1300976
50 1971 117/1088
50 1972 -19214377/2601952
50 1974 473813/1262712
50 1975 61711369/2927196
50 1976 -70595/114792
50 1977 -3647/57396
50 1979 4293/4783
50 1980 -557471/631356
50 1981 196293/210452
50 1982 -39/88
50 1983 -236675/315678
50 1985 -12396827/325244
50 1987 1/34
50 1990 63231/153056
50 1991 -2243/48
50 1992 362459/76528
50 1993 -10349477/2525424
50 1994 473/16
50 1996 -1971721/631356
50 1998 9928573/2525424
50 1999 451189/315678
50 2000 -9/9566
50 2001 -1644494617/46835136
50 2002 1/64
50 2004 39/16
50 2006 -1/64
50 2007 19/8
50 2008 1122829/688752
50 2009 477313/344376
50 2010 134840/14349
50 2011 -26206441/7576272
50 2012 2
50 2013 -7/16
50 2014 -2619253/688752
50 2015 2
50 2016 -3/8
50 2017 -33625061/3902928
50 2018 97385867/7805856
50 2019 -1964953799/257593248
50 2020 -838609/947034
50 2021 218451187/32199156
50 2022 7715177/3788136
50 2023 7215/19132
50 2024 -2714038805/46835136
50 2027 130189/76528
50 2029 -249377/229584
50 2031 37777/38264
50 2033 -106037/114792
50 2035 -59064/4783
50 2047 54771/4783
50 2049 1057519/210452
50 2050 -5/176
50 2051 -1307543/315678
50 2053 91021/38264
50 2055 1/16
50 2068 -337055/114792
50 2072 1245255/325244
50 2073 -20453333/650488
50 2074 10701069/1788842
50 2076 6493249/420904
50 2078 -12489911/1788842
50 2079 -724571/105226
50 2080 20613/19132
50 2081 60731333/975732
50 2085 -3/272
50 2086 237/544
50 2087 -1519/5984
50 2088 -5/88
50 2091 73/748
50 2092 5/88
50 2094 -661/1088
50 2097 -1385325/650488
50 2098 13889/96
50 2099 6934669/243933
50 2100 -76508485/21466104
50 2101 7067/96
50 2103 -15536305/1262712
50 2108 149851007/21466104
50 2109 861262/157839
50 2110 -20595/19132
50 2111 41/24
50 2112 13/8
50 2113 -199/48
50 2114 171/32
50 2115 243/4
50 2116 203/48
50 2117 13/16
50 2118 -13/8
50 2120 -4057/96
50 2121 2137/96
50 2122 -17/6
50 2123 5/16
50 2124 39/32
50 2125 179/48
50 2126 -39/32
50 2127 19/16
50 2128 11/16
50 2129 -5/48
50 2130 3277/96
50 2131 -259/16
50 2132 -2365/96
50 2133 83/24
50 2134 -589/48
50 2178 -1625721263/46835136
50 2179 3149/32
50 2180 395969/7344
50 2181 3999007/58752
50 2182 44986880949419/102006926208
50 2183 8531392801309/13910035392
50 2186 -89249012635/128796624
50 2187 -152654081/3554496
50 2188 5767617519883/25501731552
50 2189 -75945149/263296
50 2190 -2820344429345/3778034304
50 2191 -1859135065691/1545559488
50 2194 39914791171/28621472
50 2195 16338605/197472
50 2196 52735639799/11334102912
50 2197 4692025247141/17001154368
50 2198 1952885823623/4636678464
50 2199 -24785/57396
50 2200 147121/114792
50 2201 -9999149473/21466104
50 2202 -37372561/1184832
50 2203 11356200707953/11334102912
50 2205 -227405/344376
50 2206 2172685/688752
50 2207 5969851263887/4636678464
50 2210 110963/38264
50 2212 -283319/114792
50 2214 -713251/76528
50 2216 1845511/229584
50 2217 -16201508303/10733052
50 2218 -104550031/1184832
50 2221 -72397/2448
50 2222 -190411/2448
50 2224 -1/3
50 2225 -21/68
50 2228 1355432234975/4250288592
50 2229 140211361/888624
50 2230 83884878419/472254288
50 2231 900490205869/1545559488
50 2234 -10165485897/14310736
50 2235 -13410647/394944
50 2236 -61836198467/314836192
50 2237 -4841456990057/8500577184
50 2238 -1897931916101/2318339232
50 2241 40495146319/42932208
50 2242 8126353/148104
50 2243 -1160360825359/1416762864
50 2246 -3079290169001/2318339232
50 2255 70060340671/42932208
50 2257 23375171/296208
50 2259 -744299/16456
50 2261 -2/17
50 2262 -125465365/592416
50 2269 -313/272
50 2274 -4874990027189/22668205824
50 2275 -21341725621/386389872
50 2276 -10089551371/144896202
50 2279 2391493429/21466104
50 2280 412813/296208
50 2281 5329418210207/8500577184
50 2283 206886497045/210758112
50 2284 9493/14349
50 2285 -24785/19132
50 2287 -24785/19132
50 2288 36383/57396
50 2289 36383/28698
50 2291 -563211041/487866
50 2293 -39023813/592416
50 2296 -148574084921/772779744
50 2297 1/17
50 2298 2/17
50 2299 -139906718407/250016976
50 2306 -101546327/42932208
50 2311 125618796479615/204013852416
50 2315 -15755/86094
50 2316 -227405/114792
50 2317 -227405/114792
50 2318 745235/344376
50 2319 745235/172188
50 2320 -773749921531/2318339232
50 2321 -1878145768969/2318339232
50 2324 -218451187/32199156
50 2327 7841668693469/13910035392
50 2330 -35677/9566
50 2332 88045/28698
50 2334 332889/38264
50 2336 -283319/38264
50 2338 332889/38264
50 2355 -283319/38264
50 2357 -190181/38264
50 2359 497777/114792
50 2361 -190181/19132
50 2379 497777/57396
50 2383 16520401055/42932208
50 2384 38948984093/42932208
50 2388 12489911/1788842
50 2391 -92453993987/128796624
50 2395 3379637/148104
50 2396 18336733/296208
50 2398 -73/748
50 2401 -27133981/888624
50 2404 27/34
50 2405 -1325671846211/8500577184
50 2406 -2/17
50 2407 13/68
50 2408 -1363324504517/8500577184
50 2414 -3/2
50 2415 -15870544/2683263
50 2420 79/68
50 2421 16/17
50 2422 -73/68
50 2423 -383/272
50 2424 -20453/612
50 2425 22/17
50 2426 49/68
50 2427 21/68
50 2428 1/2
50 2429 52481/2448
50 2430 -19853/2448
50 2431 195/68
50 2432 27/68
50 2433 7/34
50 2434 -233/68
50 2435 -12/17
50 2436 -57/68
50 2437 13/34
50 2438 9/34
50 2439 -40285/2448
50 2440 817/102
50 2441 3873/272
50 2442 -195/68
50 2443 25/68
50 2444 -1/2
50 2445 1/2
50 2499 4337489888705/25501731552
50 2500 -5291/153
50 2501 -17483545/1777248
50 2502 100516747979/2125144296
50 2503 -4253877775/105379056
50 2506 1282765163/23417568
50 2507 6480635/1184832
50 2508 277590475321/8500577184
50 2509 1410781330627/11334102912
50 2510 4619764639/17563176
50 2512 -451189/420904
50 2513 -2573645179/7805856
50 2514 -82467558781/5667051456
50 2515 108744573151/1416762864
50 2516 -7/16
50 2518 -8662211/5050848
50 2520 480245699/45457632
50 2521 9343420321/46835136
50 2528 2068487/420904
50 2529 -37/352
50 2530 -808649/210452
50 2532 -18336653/420904
50 2533 -85793879/325244
50 2534 -194003/23232
50 2535 84686709625/5667051456
50 2537 53593/11616
50 2538 -5/16
50 2539 49512523/296208
50 2540 -7/8
50 2541 -397/136
50 2542 57448129/592416
50 2547 39917/11616
50 2552 329/272
50 2558 3120503541685/68004617472
50 2559 -32500787519/236127144
50 2560 -5962486453/35126352
50 2562 78809/210452
50 2563 812855203/3902928
50 2564 -7480282763/772779744
50 2565 -27010418117/85864416
50 2568 -12783775/5050848
50 2570 -3583825199/136372896
50 2571 -34843341973/70252704
50 2577 -451189/841808
50 2578 -329837/210452
50 2579 8837243/5050848
50 2580 702217/210452
50 2582 155247157/1262712
50 2583 2456477759/3902928
50 2584 -278618015/9259888
50 2585 -51644512801/708381432
50 2587 1047593861/62504244
50 2588 5/8
50 2589 4196290081759/8500577184
50 2590 1206305/1300976
50 2591 -5429895/894421
50 2592 92279043415/500033952
50 2594 -78809/210452
50 2597 -611947957/125008488
50 2602 27846179/10733052
50 2603 451189/315678
50 2608 -11253734365105/68004617472
50 2609 -1/6
50 2611 9/8
50 2613 1/2
50 2614 7/8
50 2620 -1085939/10101696
50 2622 -4040645/15152544
50 2623 8662211/2525424
50 2627 -436184875/11364408
50 2628 -3245896331/136372896
50 2630 706906381/34093224
50 2632 88481328505/144896202
50 2633 -19333/9566
50 2634 -1116278995/64398312
50 2635 865178069885/2318339232
50 2637 -473813/1262712
50 2640 -111992995/34093224
50 2643 661310789/64398312
50 2644 8829517/1894068
50 2649 -52442581033/421516224
50 2684 3015521/841808
50 2685 -37/704
50 2686 -641083/210452
50 2688 -4464663/420904
50 2689 -2068487/210452
50 2690 179/352
50 2691 22807001/2525424
50 2712 808649/105226
50 2716 17750873/105226
50 2717 112162279/1262712
50 2719 -111830795/1262712
50 2720 -30866958761/42932208
50 2721 -20327/4783
50 2722 103520031/3577684
50 2723 -10580893547/21466104
50 2725 -196293/210452
50 2728 15399557/1262712
50 2729 -127023653/7155368
50 2730 -975625/210452
50 2734 7687471201/46835136
50 2735 -111055/34848
50 2736 -5019082969/41669496
50 2737 34913/17424
50 2738 -23775623/592416
50 2740 -377/1496
50 2741 -9477025/592416
50 2743 39/88
50 2745 -88105/8712
50 2748 73/748
50 2749 -7/22
50 2753 -1943387624669/34002308736
50 2755 1391071811/22728816
50 2756 13/272
50 2757 -1144190511487/8500577184
50 2758 49848/81311
50 2759 -828869873/42932208
50 2760 -5448683015/2125144296
50 2762 137551/105226
50 2765 -477516143/31252122
50 2770 576099355/42932208
50 2771 2024497/631356
50 2776 -1123/544
50 2777 -329/272
50 2778 1055/272
50 2779 -46751/6171
50 2780 -34647077/296208
50 2781 -2575/544
50 2782 -329/544
50 2783 329/272
50 2785 48625579/592416
50 2786 -25273615/592416
50 2787 465/136
50 2788 13/544
50 2789 -987/1088
50 2790 -1327/272
50 2791 987/1088
50 2792 -1395/544
50 2793 -551/544
50 2794 61/272
50 2795 -41329925/592416
50 2796 1033279/32912
50 2797 1281691/24684
50 2798 -465/136
50 2799 8269/544
50 2805 -2153/1936
50 2806 -4687/1452
50 2811 30901/5808
50 2812 -421/5808
50 2818 -3497/5808
50 2884 -4605070784131/68004617472
50 2885 -20896597/131648
50 2886 -1786947263/30305088
50 2887 -11948027399/140505408
50 2888 1507/19132
50 2889 3657/38264
50 2890 35446431/325244
50 2891 142318107905/17001154368
50 2892 100319000887/944508576
50 2893 7/8
50 2894 55201/19132
50 2895 723937/459168
50 2896 123251/38264
50 2897 156225581/34093224
50 2898 12878785109/70252704
50 2899 13917/19132
50 2900 -3523/9566
50 2901 -31837/19132
50 2903 8351/4783
50 2904 -1372001/1262712
50 2905 1151/4783
50 2906 3/32
50 2907 -534599/420904
50 2908 -41633/38264
50 2909 -36848065/1262712
50 2910 -914399881/3902928
50 2911 315816619/22728816
50 2912 72107603527/2125144296
50 2913 9/4783
50 2914 -68663123/13889832
50 2915 -5/16
50 2916 2199608289/9259888
50 2917 554701/57396
50 2918 3783913/420904
50 2919 -35538901987/250016976
50 2920 -9981/19132
50 2921 78809/210452
50 2924 -678166165/125008488
50 2929 -9606691/2525424
50 2930 -451189/315678
50 2933 -9/9566
50 2935 8345795532113/34002308736
50 2936 -1/6
50 2939 7/4
50 2941 -5/2
50 2942 -51641/19132
50 2943 -39151/19132
50 2944 -21411/19132
50 2945 -150519/19132
50 2946 47126591/15152544
50 2949 -4692955/841808
50 2950 74835/19132
50 2952 -253789/19132
50 2953 324878249/17046612
50 2954 44866447/1549692
50 2955 -7215/9566
50 2956 -54844997/15152544
50 2957 89455144877/257593248
50 2958 113161595/7805856
50 2959 1116278995/64398312
50 2960 -2619706483/12397536
50 2961 -196365/19132
50 2962 473813/1262712
50 2965 -26193941/3099384
50 2967 -661310789/64398312
50 2968 -8829517/1894068
50 2971 7215/19132
50 2973 269421827143/843032448
50 2974 13820/43047
50 2975 5689/28698
50 2976 -125893/38264
50 2978 36997/14349
50 2979 -3737/28698
50 2980 17939/9566
50 2982 -38485/19132
50 2983 -130215/38264
50 2985 67359/9566
50 2988 -715/19132
50 2990 -24785/28698
50 2991 3523/9566
50 2992 24785/14349
50 2995 -37121/28698
50 2997 1083/9566
50 3000 -28651/19132
50 3004 376/4783
50 3006 -3449819/688752
50 3007 315775/114792
50 3008 889077/420904
50 3009 -4821901/1683616
50 3010 -832847/841808
50 3011 21301/38264
50 3012 97077/210452
50 3013 -2728799/1262712
50 3014 -3866185/2525424
50 3015 7483/9566
50 3016 451189/157839
50 3018 17053/19132
50 3019 -3523/9566
50 3020 -24785/14349
50 3023 -1155059/631356
50 3025 2166/4783
50 3028 28651/19132
50 3029 451189/315678
50 3032 -376/4783
50 3034 1419061/1262712
50 3035 -200027/114792
50 3037 152297/19132
50 3038 -14442853/157839
50 3039 -7154069/57396
50 3040 -44093/19132
50 3041 1261657/52613
50 3042 -3199026879/7155368
50 3043 -17688861/650488
50 3044 -103520031/3577684
50 3045 13704131/57396
50 3046 -2031/19132
50 3047 196293/210452
50 3049 4113/4783
50 3050 1829981/57396
50 3051 127023653/7155368
50 3052 975625/210452
50 3055 20631/19132
50 3056 -18155208161/46835136
50 3057 7255732505/375025464
50 3058 1469052443/13889832
50 3060 -5572328491/500033952
50 3061 -104859/5984
50 3062 237/544
50 3063 377/1496
50 3064 513517/34848
50 3066 -39/88
50 3068 -3088242607/125008488
50 3071 -73/748
50 3072 -15943/14349
50 3076 3910004740933/51003463104
50 3077 60169/19132
50 3078 -367092425/11364408
50 3079 -15401/76528
50 3080 -4971661797325/8500577184
50 3081 -950633/487866
50 3082 180897745/14310736
50 3083 -65698021547/166677984
50 3084 12861/19132
50 3085 46663/315678
50 3087 -4230/4783
50 3088 -78863051/3788136
50 3093 -242349763/14310736
50 3094 -975625/210452
50 3097 -19055/19132
50 3100 -28528237/5050848
50 3101 -5824759/2525424
50 3102 18639097/2525424
50 3103 -2692494557/166677984
50 3104 -69695988803/250016976
50 3105 -54156913/5050848
50 3106 -5824759/5050848
50 3107 1748177/841808
50 3108 -9493/14349
50 3109 21591967039/125008488
50 3110 -6976107833/62504244
50 3111 1137869/114792
50 3112 120063/153056
50 3113 -5824759/3367232
50 3114 -11401259/841808
50 3115 5824759/3367232
50 3116 -1137869/153056
50 3117 -511733/153056
50 3118 -10709/76528
50 3119 -42002207455/250016976
50 3120 136104674/1736229
50 3121 654315571/5050848
50 3122 -445383/38264
50 3123 5734483/153056
50 3126 -1138805/1262712
50 3127 -451189/315678
50 3128 3845939/1262712
50 3129 -511300589/83338992
50 3130 -225355201/15626061
50 3131 -264999/105226
50 3132 -451189/631356
50 3133 451189/315678
50 3135 1834300597/62504244
50 3136 -63013307/125008488
50 3137 -134783/28698
50 3138 -451189/420904
50 3139 5694025/1262712
50 3140 451189/420904
50 3141 61439/114792
50 3142 -169160207/62504244
50 3144 24785/28698
50 3145 24785/28698
50 3146 13187/57396
50 3147 9493/14349
50 3148 -1589/57396
50 3149 -13621/19132
50 3151 15123/38264
50 3152 -761/4783
50 3153 -4551/38264
50 3154 -8253/19132
50 3155 -16021/38264
50 3156 1683/9566
50 3157 4839/38264
50 3158 432/4783
50 3159 -13601/38264
50 3160 -4781/4783
50 3161 -1471/4783
50 3162 -3245/9566
50 3163 -9/9566
50 3164 2283/9566
50 3165 288/4783
50 3166 55767/19132
50 3208 3251298232199/68004617472
50 3209 -195557588995/333355968
50 3210 -1/24
50 3212 3/16
50 3213 7/8
50 3214 145/192
50 3215 55/192
50 3221 -39/32
50 3222 1/4
50 3223 11/8
50 3224 -29/32
50 3225 -33/16
50 3226 1/4
50 3227 5/8
50 3228 -21/32
50 3229 -161/64
50 3230 -3/2
50 3231 -39/32
50 3234 3/2
50 3235 -15/16
50 3237 -3/4
50 3238 39/16
50 3239 5/8
50 3241 3/4
50 3247 -21/8
50 3250 -13/4
50 3252 -167/64
50 3253 -626639/516564
50 3254 10625/86094
50 3255 300497/76528
50 3257 17929/86094
50 3258 62407/172188
50 3259 -23089/38264
50 3261 -20545/19132
50 3262 -39453/76528
50 3263 52857/19132
50 3266 -99617/38264
50 3268 -227405/172188
50 3269 887/19132
50 3270 227405/86094
50 3271 800071/172188
50 3273 -7265/19132
50 3276 -400015/114792
50 3280 58795/19132
50 3282 -6607505/4132512
50 3283 2935889/459168
50 3284 -256445/38264
50 3285 -9851555/10101696
50 3286 44323753/30305088
50 3287 -390009/76528
50 3288 2
50 3289 -3957/38264
50 3290 -8274349/15152544
50 3291 -12895463/7576272
50 3292 -150857/19132
50 3293 7715177/1894068
50 3295 -117815/114792
50 3296 -887/19132
50 3297 -227405/86094
50 3298 -10477999/1894068
50 3300 -7265/4783
50 3304 400015/114792
50 3305 7715177/3788136
50 3308 -58795/19132
50 3310 16885477/3367232
50 3311 -308429/76528
50 3313 108403/38264
50 3314 -1/2
50 3315 -3/2
50 3316 -70801/38264
50 3317 -1
50 3318 3/2
50 3319 -1
50 3320 -111717/19132
50 3321 2
50 3322 7/4
50 3323 -884/4783
50 3325 -9/4
50 3328 -63395/9566
50 3329 66959/38264
50 3330 19549556425/818237376
50 3331 11634049901/272745792
50 3333 -1051128899/68186448
50 3335 -1/16
50 3336 -7/16
50 3338 -4651031413/136372896
50 3341 -3147313/1894068
50 3345 14695037509/1636474752
50 3346 -1703/38264
50 3347 -3189421273/136372896
50 3348 33625061/1951464
50 3349 -2392155855037/2318339232
50 3350 -105092783/3902928
50 3351 -18218857/2601952
50 3352 -1242997621279/2318339232
50 3353 92919/4783
50 3354 3853067/688752
50 3355 -1/4
50 3356 2343/4783
50 3357 83549843/136372896
50 3362 -218451187/32199156
50 3363 808129/3788136
50 3366 101761/19132
50 3369 -517727123/42932208
50 3370 -218451187/32199156
50 3371 2523690611/128796624
50 3372 -3377392937/96597468
50 3373 -497749355053/1159169616
50 3374 -200191702/8049789
50 3375 -218451187/64398312
50 3376 163737283/21466104
50 3377 15755/86094
50 3378 655646881673/2318339232
50 3379 -188909775697/1159169616
50 3380 9068773/650488
50 3381 4415175/2601952
50 3382 -218451187/42932208
50 3383 -2741797109/128796624
50 3384 218451187/42932208
50 3385 -15920523/1300976
50 3386 -22707655/3902928
50 3387 5495705/5854392
50 3388 -579663034315/2318339232
50 3389 918084545/7805856
50 3390 2188254167/11708784
50 3391 -200751185/11708784
50 3392 438964057/5854392
50 3396 -1142077/947034
50 3397 -7715177/3788136
50 3398 1726873/947034
50 3399 -52998883/45457632
50 3400 -390004115/34093224
50 3401 -417847/420904
50 3402 -7715177/7576272
50 3403 16850905/7576272
50 3404 -9/32
50 3405 3050867033/136372896
50 3406 -364422137/136372896
50 3407 377135/344376
50 3408 -13397381/5050848
50 3409 -969655/15152544
50 3410 7715177/5050848
50 3411 6854887/1377504
50 3412 -274932379/136372896
50 3414 227405/172188
50 3415 227405/172188
50 3416 -290425/344376
50 3417 -15755/86094
50 3418 808255/344376
50 3419 157577/114792
50 3421 -22615/76528
50 3422 2908/4783
50 3423 -168449/76528
50 3424 111275/38264
50 3425 2741/76528
50 3426 -12157/9566
50 3427 109757/76528
50 3428 -15321/4783
50 3429 135341/76528
50 3430 19123/9566
50 3431 18577/9566
50 3432 1857/4783
50 3433 7215/19132
50 3434 -4362/4783
50 3435 -15645/9566
50 3436 -368135/38264
50 3437 39/32
50 3438 39/32
50 3439 -3/16
50 3440 9/32
50 3441 9/8
50 3442 -3/32
50 3443 -9/8
50 3444 -3/4
50 3445 1/2
50 3448 3/2
50 3449 3/2
50 3476 -8715917417/140505408
50 3477 -57737887349/70252704
50 3480 -55873/57396
50 3482 112339/172188
50 3484 65/4783
50 3486 -6079/28698
50 3487 147137/76528
50 3489 -418123/76528
50 3513 50585/14349
50 3515 49091/19132
50 3517 -139799/57396
50 3518 234575/38264
50 3520 -10179/38264
50 3542 -102545/19132
50 3543 197147/76528
50 3545 194555/76528
50 3547 158047/38264
50 3548 110963/19132
50 3549 -74857/19132
50 3550 -110963/9566
50 3552 83983/19132
50 3554 -21969/19132
50 3556 412107/38264
50 3559 131879/19132
50 3560 880991/459168
50 3578 -156617/38264
50 3581 -283319/57396
50 3582 67811/19132
50 3583 283319/28698
50 3586 -177707/57396
50 3588 19803/19132
50 3593 -354805/38264
50 3597 -133383/19132
50 3701 -8027255/1377504
50 3704 -589995/38264
50 3705 13/96
50 3706 727105/57396
50 3707 -316941/38264
50 3708 11767009/841808
50 3709 9865695/841808
50 3710 -203/704
50 3711 -37562941/3367232
50 3732 -4385449/1262712
50 3733 -854353/76528
50 3735 1280901/76528
50 3736 4072077/420904
50 3737 4464663/420904
50 3738 -190801/19132
50 3739 -724571/52613
50 3740 -174453/38264
50 3741 74857/19132
50 3742 110963/9566
50 3744 4645623/420904
50 3746 -21969/4783
50 3747 -412107/38264
50 3748 -724571/105226
50 3751 -131879/19132
50 3752 -45223975/5050848
50 3753 -23/352
50 3754 -40518199/5050848
50 3756 5/44
50 3761 -5/88
50 3767 5/88
50 3771 -93174685/10101696
50 3772 175835/19132
50 3773 1722524/157839
50 3775 140347/38264
50 3776 -67811/19132
50 3777 -283319/28698
50 3780 -11626751/1262712
50 3782 19803/4783
50 3787 354805/38264
50 3788 861262/157839
50 3791 133383/19132
50 3895 3656997/1683616
50 3897 188711/459168
50 3899 -100661/76528
50 3901 67883/38264
50 3904 97743/19132
50 3905 53/8
50 3906 -39471/4783
50 3909 -20613/19132
50 3910 -195163/57396
50 3911 -787060853/7576272
50 3912 -423112465/2525424
50 3914 92551829/1262712
50 3918 46007267/315678
50 3920 724571/105226
50 3923 -127714553/15152544
50 3924 -16579/4783
50 3925 98694461/1262712
50 3926 -1245255/162622
50 3927 53460454787/42932208
50 3928 9143197/162622
50 3929 3367277/325244
50 3930 30229212383/42932208
50 3931 -143601/19132
50 3932 -381491/38264
50 3933 -35/4
50 3934 58149/4783
50 3935 -3314299/315678
50 3936 12489911/1788842
50 3937 724571/105226
50 3940 -8327/19132
50 3941 128499853/7155368
50 3942 12489911/1788842
50 3943 -120438995/7155368
50 3944 254738037/14310736
50 3945 1300071115/2683263
50 3946 49744801/1788842
50 3947 12489911/3577684
50 3948 -44023329/7155368
50 3949 35677/9566
50 3950 -9959699269/42932208
50 3951 9067425289/42932208
50 3952 -3692521/162622
50 3953 -2084907/650488
50 3954 37469733/7155368
50 3955 224490793/7155368
50 3956 -37469733/7155368
50 3957 9776587/650488
50 3958 3680895/325244
50 3959 -16216/81311
50 3960 13046739323/42932208
50 3961 -12311869/81311
50 3962 -297818451/1300976
50 3963 2708135/81311
50 3964 -7494196/81311
50 3965 1252849/420904
50 3966 724571/105226
50 3967 -6442083/420904
50 3968 11001393/420904
50 3969 11151752/157839
50 3970 599581/52613
50 3971 724571/210452
50 3972 -1396529/210452
50 3973 -1/4
50 3974 -177700597/1262712
50 3975 2142361/1262712
50 3976 97652/4783
50 3977 2173713/420904
50 3978 -8368765/420904
50 3979 -2173713/420904
50 3980 -91131/38264
50 3981 19196285/1262712
50 3982 -110963/19132
50 3983 -110963/19132
50 3984 -31745/38264
50 3985 -35677/9566
50 3986 -47473/38264
50 3987 52923/38264
50 3988 -7791/76528
50 3989 1763/4783
50 3990 111159/76528
50 3991 -124653/38264
50 3992 -122915/76528
50 3993 2625/9566
50 3994 -139419/76528
50 3995 7503/4783
50 3996 -8827/76528
50 3997 22523/9566
50 3998 -4529/9566
50 3999 236/4783
50 4000 20613/19132
50 4001 -5289/9566
50 4002 14787/9566
50 4003 -286767/38264
50 4004 1
50 4005 1
50 4006 -1/4
50 4007 1/4
50 4008 1
50 4010 -9/4
50 4011 1/2
50 4012 3/2
50 4013 3/2
50 4014 3
50 4031 398325873/5203904
50 4032 96481260/81311
50 4033 2332487/418176
50 4034 261006699923/3000203712
50 4036 77537/34848
50 4038 -234451/34848
50 4041 -5/88
50 4044 84668050879/666711936
50 4046 -32146995407/500033952
50 4047 3/136
50 4048 9751451/148104
50 4049 -237/272
50 4050 -33/544
50 4051 7997713/296208
50 4053 1/16
50 4056 -53930710343/500033952
50 4059 -73/748
50 4060 -6961841/1262712
50 4064 -523/2992
50 4065 -73/748
50 4066 961/2992
50 4067 672755/197472
50 4068 8700881/296208
50 4069 -149/374
50 4070 -73/1496
50 4071 73/748
50 4073 -9262703/296208
50 4074 6518401/592416
50 4075 25/136
50 4076 -45/544
50 4077 -219/2992
50 4078 -927/2992
50 4079 219/2992
50 4080 -97/272
50 4081 -33/272
50 4082 1/136
50 4083 49789/3366
50 4084 -34747/5984
50 4085 -768525/65824
50 4086 -169/272
50 4087 161/136
50 4088 17/88
50 4089 -5/88
50 4090 29/88
50 4091 -5207/1056
50 4092 -65597/8712
50 4093 -7/88
50 4094 -5/176
50 4095 21/176
50 4096 1/32
50 4097 50431/3168
50 4098 -69521/34848
50 4099 -1/8
50 4100 117/352
50 4101 45/352
50 4102 15/352
50 4103 3/32
50 4104 -385/288
50 4127 -7/32
50 4128 -7/32
50 4129 -1/16
50 4130 -1/32
50 4131 -1/8
50 4132 3/32
50 4133 3/8
50 4155 1367210653339/102006926208
50 4156 917737/17952
50 4167 32525/38264
50 4168 -2907/3872
50 4172 -255/484
50 4178 -14436482767/250016976
50 4179 15/32
50 4189 8549807/1300976
50 4190 7/8
50 4200 -2179144843559/8500577184
50 4201 1
50 4203 -11244427/325244
50 4204 5/8
50 4206 -18082961/7805856
50 4207 -17/8
50 4209 -1599290262551/8500577184
50 4210 -3/4
50 4212 12448/4783
50 4215 977449/114792
50 4216 3/4
50 4218 21/8
50 4221 -18561/4783
50 4222 -579/352
50 4224 317361199/31252122
50 4234 1/4
50 4236 -7/48
50 4238 -28742147/5366526
50 4240 -861262/157839
50 4246 13691/9566
50 4249 -3225/15488
50 4252 -164235319/14310736
50 4253 -28742147/5366526
50 4254 413766497/42932208
50 4255 995783801/257593248
50 4256 -181929271087/2125144296
50 4257 -338267639/21466104
50 4258 -28742147/10733052
50 4259 34030527/7155368
50 4260 -88045/28698
50 4261 -161646439655/8500577184
50 4262 -439954836769/8500577184
50 4263 3004391/325244
50 4264 283311/325244
50 4265 -28742147/7155368
50 4266 -562394369/42932208
50 4267 28742147/7155368
50 4268 -1297889/325244
50 4269 -3856055/650488
50 4270 169751/487866
50 4271 -544972797101/8500577184
50 4272 6243008797/157418096
50 4273 39407627147/944508576
50 4274 -36560239/1951464
50 4275 89377777/1951464
50 4278 -1309871/631356
50 4279 -861262/157839
50 4280 7740155/631356
50 4281 -98362948/5208687
50 4282 -822678449/15626061
50 4283 -934163/105226
50 4284 -430631/157839
50 4285 3287209/631356
50 4286 1/4
50 4287 26214843551/250016976
50 4288 -141484133/250016976
50 4289 -451129/28698
50 4290 -430631/105226
50 4291 9706135/631356
50 4292 430631/105226
50 4293 105977/57396
50 4294 -1404272801/125008488
50 4295 283319/57396
50 4296 283319/57396
50 4297 68861/114792
50 4298 88045/28698
50 4299 145597/114792
50 4300 -25681/38264
50 4302 -22455/76528
50 4303 -1002/4783
50 4304 -102057/76528
50 4305 141159/38264
50 4306 154957/76528
50 4307 -2154/4783
50 4308 129741/76528
50 4309 -7935/4783
50 4310 36029/76528
50 4311 -12961/9566
50 4312 7471/9566
50 4313 2773/9566
50 4314 -20595/19132
50 4315 1503/4783
50 4316 -15363/9566
50 4317 175233/38264
50 4318 -1
50 4319 -1
50 4320 1/4
50 4321 -1/4
50 4322 -1
50 4325 9/4
50 4326 -1/2
50 4327 -3/2
50 4328 -3/2
50 4329 -3
50 4357 -15/16
50 4358 11/16
50 4360 -5/16
50 4362 7/6
50 4363 -19/24
50 4364 -5/6
50 4365 -65/12
50 4366 5/4
50 4367 -7/2
50 4368 11/2
50 4369 21/16
50 4370 -10033/5808
50 4371 2855/2904
50 4372 31/12
50 4373 -7/3
50 4374 -103/16
50 4375 45/16
50 4379 7/4
50 4383 5/24
50 4384 1/8
50 4385 5/8
50 4386 7/4
50 4387 1
50 4388 1/2
50 4389 -9/8
50 4390 5/8
50 4391 5/8
50 4400 -3/4
50 4408 -3/4
50 4415 1/3
50 4416 1/2
50 4420 3/4
50 4421 -1/4
50 4428 -3/16
50 4429 -1/4
50 4435 -9/4
50 4437 3/8
50 4447 -3/8
50 4449 -3/8
50 4450 -3/8
50 4462 255/1936
50 4463 867/1936
50 4466 -153/484
50 4467 -153/484
50 4470 -85/484
50 4472 -765/3872
50 4473 765/1936
50 4474 1457/968
50 4476 -255/242
50 4477 -1785/1936
50 4478 -11587/3872
50 4522 -33/16
50 4525 -3/2
50 4540 3/4
50 4542 3/8
50 4543 5/16
50 4547 -1
50 4548 3/2
50 4549 3/4
50 4552 15/16
50 4654 -3/4
50 4679 3/16
50 4729 -3/4
50 4730 -3/16
50 4736 -3/4
50 4737 -3/4
50 4739 3/2
50 4742 -1/2
50 4745 1/8
50 4747 -1/2
50 4780 15/16
50 4797 3/8
50 4798 5/16
50 4873 3277355838917/680046174720
50 4874 -5684917771/16099578
51 13 -7/4
51 14 7/4
51 18 7/4
51 19 -7/4
51 30 7/8
51 31 7/4
51 32 -7/4
51 35 -7/8
51 36 7/4
51 37 -7/4
51 39 -7/4
51 43 -7/4
51 44 -7/4
51 48 7/4
51 49 7/4
51 55 -7/8
51 57 7/8
51 58 7/4
51 59 -7/4
51 60 -7/4
51 61 7/4
51 62 7/4
51 63 7/4
51 65 7/4
51 66 -7/4
51 68 -7/4
52 13 7/4
52 14 -7/4
52 15 7/4
52 16 -7/4
52 20 -7/4
52 30 -7/8
52 31 -7/4
52 32 7/4
52 35 7/8
52 36 -7/4
52 37 7/4
52 39 7/4
52 40 7/8
52 45 -7/4
52 46 -7/8
52 50 7/4
52 61 -7/4
52 62 -7/4
52 63 -7/4
52 65 -7/4
52 77 7/24
53 15 -7/4
53 16 7/4
53 18 -7/4
53 19 7/4
53 20 7/4
53 40 -7/8
53 43 7/4
53 44 7/4
53 45 7/4
53 46 7/8
53 48 -7/4
53 49 -7/4
53 50 -7/4
53 55 7/8
53 57 -7/8
53 58 -7/4
53 59 7/4
53 60 7/4
53 66 7/4
53 68 7/4
53 77 -7/24
54 46 1/16
54 48 -1/8
54 55 1/16
54 66 1/8
54 67 -1/8
54 78 -1021010533/52689528
54 79 -496872833/48298734
54 80 12679405/4390794
54 81 15246714943/434688606
54 82 -6592743737/105379056
54 83 -2200380029/35126352
54 84 11/6
54 85 -523135/129141
54 86 53762075/11364408
54 87 41609/57396
54 88 147948473/12784959
54 89 9469623589/52689528
54 90 -295253293/96597468
54 91 271117985/48298734
54 93 2987645/516564
54 94 -154232401/32199156
54 95 -10/3
54 96 -2987645/516564
54 97 -425341/516564
54 98 5
54 99 5/3
54 100 433137805/48298734
54 101 -134348639/17563176
54 102 -6636083/975732
54 103 6636083/975732
54 104 -1/3
54 105 702019/516564
54 106 2362975/2841102
54 107 83631019/8781588
54 108 -689801049607/3477508848
54 109 62686076147/158068584
54 110 569107787/72448101
54 112 597529/172188
54 113 -1170373/258282
54 114 -91686571561/193194936
54 115 -8064244145/52689528
54 116 1242816055/8781588
54 119 -5/3
54 121 114111881/2324538
54 122 5207561393/17563176
54 123 1779673247/17563176
54 124 1
54 125 -17893/14349
54 126 -15733/1894068
54 128 -823988525/34093224
54 129 -3964048069/17563176
54 130 1/2
54 131 5/3
54 132 -2
54 133 -1
54 134 -7/3
54 135 -253085/172188
54 136 813715/129141
54 137 60135/19132
54 139 625891/129141
54 140 22946449/11364408
54 141 -181555/28698
54 143 -3255649/1420551
54 144 -127567/114792
54 145 14783/19132
54 146 -7220142547/204559344
54 147 -20230999/420904
54 148 -10211/14349
54 149 8164457/1549692
54 150 -2039869/1463598
54 151 360717127/13172382
54 152 -38319/19132
54 153 255018407/48298734
54 154 90175344485/579584808
54 155 1772/4783
54 156 12448159/5682204
54 157 1
54 158 -20368/14349
54 159 446754923/34093224
54 164 -886/14349
54 166 -12780652039/70252704
54 167 -21013103/26344764
54 168 -61101959/96597468
54 169 2491289509/386389872
54 170 614000039/386389872
54 171 -319265455/48298734
54 172 2/3
54 173 -597529/258282
54 174 1027999/516564
54 175 -5/2
54 176 -5/6
54 177 481279921/42932208
54 178 -125500271/96597468
54 179 -510693409/48298734
54 180 510693409/48298734
54 181 1/3
54 182 597529/129141
54 183 -425341/129141
54 184 -735443/243933
54 185 739448771/96597468
54 186 -427397809/193194936
54 189 597529/129141
54 190 427397809/193194936
54 191 -270671155/193194936
54 192 154232401/32199156
54 194 270671155/96597468
54 195 -7204483/975732
54 197 425341/258282
54 198 101275204/24149367
54 199 1/6
54 200 -1/3
54 201 2
54 202 1
54 203 1
54 204 -24685/516564
54 205 597529/516564
54 206 597529/516564
54 207 -1342561/516564
54 208 425341/172188
54 209 -7/2
54 210 2
54 211 -4/3
54 212 -5/3
54 213 -3
54 216 93301115/24149367
54 217 1
54 218 -45002381/48298734
54 221 4/3
54 222 -1
54 226 93301115/48298734
54 227 -3/2
54 229 -5/2
54 231 -665764927/68186448
54 232 -111172001/52689528
54 233 87034697/8781588
54 234 -87034697/8781588
54 235 7/6
54 236 -3541831/1033128
54 237 4691/52613
54 238 30690080/2195397
54 239 6636083/1951464
54 240 -6636083/975732
54 241 1704029/1894068
54 242 -114344647/8781588
54 243 6636083/1951464
54 244 -1704029/1894068
54 245 114344647/8781588
54 246 1/6
54 247 -4/3
54 248 -2
54 249 -702019/1033128
54 250 -205615/516564
54 251 236651/43047
54 252 -12850573/5682204
54 253 -260873/258282
54 254 -2039869/1463598
54 255 30146155/2927196
54 256 -12803225/48298734
54 257 -37946885/5682204
54 258 93301115/48298734
54 259 7647023/2841102
54 260 -720/4783
54 261 -381214399/17563176
54 262 1238601896111/5216263272
54 263 -138848675825/289792404
54 264 548134895333/3477508848
54 266 -597529/516564
54 267 4133333/1033128
54 268 903925132087/1738754424
54 269 284667232315/1159169616
54 270 -561793482221/1738754424
54 271 -981755052341/1738754424
54 272 -35352985571/869377212
54 273 62686076147/158068584
54 275 311107/258282
54 276 -597529/172188
54 277 -597529/172188
54 278 1170373/516564
54 279 1170373/258282
54 280 -226335769093/1738754424
54 281 -540278394853/1738754424
54 283 -93301115/48298734
54 285 5219012875597/20865053088
54 286 -6018315535/316137168
54 287 6059925703/52689528
54 290 -7015667/3788136
54 292 145577321/8523306
54 293 3222867979/35126352
54 294 -1919303203/26344764
54 296 1452751/1894068
54 298 -4955246651/102279672
54 299 -5770593221/26344764
54 308 -12697871/7576272
54 309 53387659/11364408
54 310 7015667/1894068
54 313 -1125502385/17046612
54 314 -3559531817/102279672
54 316 3510191875/102279672
54 318 53634652154/217344303
54 319 71411/57396
54 320 -510693409/48298734
54 321 298881900569/1738754424
54 323 1704029/1894068
54 325 -487199755/102279672
54 328 628937827/96597468
54 329 1692685/1420551
54 333 -36158947961/632274336
54 334 -996675017/26344764
54 335 -5/8
54 336 58523/57396
54 337 -66965/344376
54 338 30491/114792
54 339 1203144731/102279672
54 340 4286467157/52689528
54 342 -3/4
54 344 1
54 345 12191/19132
54 346 -21773/28698
54 347 40613/28698
54 348 -31675/14349
54 349 1835561/11364408
54 350 55757/105226
54 351 11445/19132
54 352 -99161/57396
54 353 3713606113/102279672
54 354 114111881/2324538
54 355 1440/4783
54 356 -53401927/5682204
54 358 30458689697/193194936
54 359 13252097/1463598
54 360 510693409/48298734
54 361 -763490257/9298152
54 362 -2251/4783
54 363 -1704029/1894068
54 365 -14483962/1162269
54 368 -628937827/96597468
54 369 -1692685/1420551
54 371 -720/4783
54 373 84964696741/632274336
54 374 -1/36
54 375 -1/6
54 376 -1/4
54 377 -1/6
54 378 -5/12
54 379 2/3
54 380 -4/3
54 381 -1/3
54 382 5/8
54 383 3/2
54 384 1/3
54 385 1
54 386 1
54 387 2/3
54 390 -1
54 391 2/3
54 393 -1/4
54 394 -4/3
54 395 -1/4
54 400 3/2
54 402 5/2
54 404 7/9
54 405 132661/387423
54 406 8447/258282
54 407 -11339/38264
54 409 233546/129141
54 410 -131735/129141
54 411 -166229/57396
54 413 -21505/9566
54 414 -139427/114792
54 415 -30551/14349
54 418 -108833/57396
54 419 -597529/258282
54 420 50471/28698
54 421 597529/129141
54 422 -453817/258282
54 423 6421/14349
54 425 -788477/172188
54 426 -74293/28698
54 428 -16381801/6198768
54 429 233163/38264
54 430 185099/57396
54 431 -41520695/7576272
54 432 -33367319/22728816
54 433 529339/114792
54 434 -166229/57396
54 435 -43163485/11364408
54 436 -53387659/11364408
54 437 35011/9566
54 438 7647023/1420551
54 439 215633/172188
54 440 -50471/28698
54 441 -597529/129141
54 442 -27962911/5682204
54 443 25684/14349
54 445 788477/172188
54 446 7647023/2841102
54 447 74293/28698
54 449 2545171/3788136
54 450 11995/172188
54 451 34907/114792
54 452 25259/57396
54 453 -28941/19132
54 454 -7/4
54 455 98165/28698
54 456 720/4783
54 457 110969/172188
54 458 24899270353/613678032
54 459 13298958941/204559344
54 460 -2932211371/102279672
54 461 -2910750371/51139836
54 463 -7647023/2841102
54 465 3657576871/1227356064
54 466 -565/19132
54 467 -3087811351/102279672
54 468 2039869/731799
54 469 -750820085269/1738754424
54 470 -54429503/2927196
54 471 -1223309/243933
54 472 -426635255965/1738754424
54 473 30857/19132
54 474 1159033/258282
54 475 3/4
54 476 -19143/9566
54 477 210761821/51139836
54 480 -93301115/48298734
54 481 -7647023/2841102
54 483 3046/14349
54 487 -50332877/8049789
54 488 -93301115/48298734
54 489 436946177/96597468
54 490 -382670741/72448101
54 491 -144452098129/869377212
54 492 -854338471/96597468
54 493 -93301115/96597468
54 494 60662045/32199156
54 495 -311107/258282
54 496 130808247395/1738754424
54 497 -31938338849/434688606
54 498 761332/81311
54 499 371589/325244
54 500 -93301115/64398312
54 501 -1191679979/96597468
54 502 93301115/64398312
54 503 -1143820/243933
54 504 -2837863/731799
54 505 465113/4390794
54 506 -183245491327/1738754424
54 507 308510873/5854392
54 508 704825561/8781588
54 509 -24859565/2195397
54 510 281297579/8781588
54 513 -10181959/11364408
54 514 -7647023/2841102
54 515 71216641/11364408
54 516 -348789937/34093224
54 517 -706117535/25569918
54 518 -1411403/315678
54 519 -7647023/5682204
54 520 3586753/1420551
54 521 1/6
54 522 5653740827/102279672
54 523 -65676113/102279672
54 524 -2073985/258282
54 525 -7647023/3788136
54 526 88791155/11364408
54 527 7647023/3788136
54 528 287989/1033128
54 529 -608534251/102279672
54 530 597529/258282
54 531 597529/258282
54 532 24685/516564
54 533 311107/258282
54 534 548159/516564
54 535 -94817/172188
54 536 3229/114792
54 537 -1772/14349
54 538 -94309/114792
54 539 89761/57396
54 540 24243/38264
54 541 -487/28698
54 542 60361/114792
54 543 -2625/4783
54 544 9881/114792
54 545 -4463/4783
54 546 1804/14349
54 547 -3125/28698
54 548 -720/4783
54 549 886/4783
54 550 -1750/4783
54 551 131633/57396
54 552 -2/3
54 553 -2/3
54 554 1/6
54 555 -1/6
54 556 -2/3
54 559 1/2
54 563 -1
54 564 -1
54 582 -5444677879/210758112
54 583 -10707019627/26344764
55 40 1/16
55 44 -1/8
55 45 -1/8
55 57 1/16
55 58 1/8
55 68 -1/8
55 69 1/8
55 77 1/16
55 78 -607/918
55 79 -1783/6732
55 80 25/306
55 81 21515/15147
55 82 -9391/3672
55 83 -2605/1224
55 84 5/36
55 86 13/396
55 88 697/1782
55 89 12095/1836
55 90 7/1683
55 91 565/2244
55 94 -377/1683
55 95 -2/9
55 97 -1/36
55 99 5/18
55 100 3379/6732
55 101 -40/153
55 102 -13/68
55 103 13/68
55 104 1/36
55 106 -1/198
55 107 55/153
55 108 -910739/121176
55 109 81265/5508
55 110 -1402/5049
55 114 -116579/6732
55 115 -10621/1836
55 116 877/153
55 119 -13/36
55 121 184/81
55 122 1705/153
55 123 523/153
55 126 13/396
55 128 -1423/1188
55 129 -1301/153
55 130 1/12
55 131 13/36
55 133 -1/6
55 134 -11/36
55 140 43/396
55 143 53/198
55 146 -10781/7128
55 147 -245/132
55 149 7/54
55 150 -1/102
55 151 482/459
55 153 941/3366
55 154 114535/20196
55 156 -1/198
55 159 907/1188
55 166 -16259/2448
55 167 -22/459
55 168 -479/6732
55 169 313/2244
55 170 -73/2244
55 171 -941/6732
55 172 1/36
55 174 -1/9
55 176 -5/36
55 177 179/748
55 178 -149/561
55 179 -377/1683
55 180 377/1683
55 181 -1/36
55 183 7/18
55 184 19/68
55 185 326/1683
55 186 365/3366
55 190 -365/3366
55 191 -73/1122
55 192 377/1683
55 194 73/561
55 195 -19/51
55 197 1/18
55 198 877/1683
55 199 1/36
55 200 1/36
55 202 1/6
55 203 1/4
55 207 -2/9
55 208 -5/12
55 211 -2/9
55 212 -5/18
55 214 -1/12
55 216 292/1683
55 218 -1145/6732
55 221 7/18
55 226 146/1683
55 227 -1/3
55 231 -655/792
55 232 -5/3672
55 233 133/1224
55 234 -133/1224
55 235 11/72
55 237 -5/198
55 238 325/1224
55 239 13/136
55 240 -13/68
55 241 13/33
55 242 -4/153
55 243 13/136
55 244 -13/33
55 245 4/153
55 246 -1/72
55 247 -7/18
55 248 -1/3
55 252 -5/198
55 253 1/18
55 254 -1/102
55 255 79/204
55 256 -1519/6732
55 257 -5/99
55 258 146/1683
55 259 5/99
55 261 -661/1224
55 262 3265589/363528
55 263 -723001/40392
55 264 755443/121176
55 268 2324299/121176
55 269 357557/40392
55 270 -738619/60588
55 271 -1227967/60588
55 272 -17309/15147
55 273 81265/5508
55 280 -302585/60588
55 281 -719867/60588
55 283 -146/1683
55 285 3153217/363528
55 286 -3643/5508
55 287 8141/1836
55 288 -1/8
55 290 -37/396
55 292 2339/2376
55 293 3965/1224
55 294 -1351/459
55 296 -13/396
55 298 -8587/3564
55 299 -15647/1836
55 303 1/4
55 304 1/4
55 308 -169/792
55 309 179/396
55 310 37/198
55 313 -3263/1188
55 314 -3263/1782
55 316 1022/891
55 318 275155/30294
55 320 -377/1683
55 321 354997/60588
55 323 13/33
55 325 -8/891
55 328 146/1683
55 329 -28/99
55 333 -11605/5508
55 334 -5023/3672
55 337 1/12
55 339 595/891
55 340 6487/1836
55 349 67/396
55 350 5/22
55 353 1607/891
55 354 184/81
55 356 -29/396
55 358 12103/2244
55 359 79/204
55 360 377/1683
55 361 -1007/324
55 363 -13/33
55 365 -73/81
55 368 -146/1683
55 369 28/99
55 373 103793/22032
55 374 1/27
55 375 1/18
55 377 -11/72
55 378 -5/72
55 379 7/36
55 380 -7/18
55 381 1/36
55 384 -1/36
55 385 -1/12
55 387 7/36
55 391 -1/18
55 394 -7/18
55 396 1/4
55 400 1/3
55 404 5/27
55 429 13/108
55 431 -71/792
55 432 -31/792
55 435 -23/396
55 436 -179/396
55 438 10/99
55 442 -5/99
55 446 5/99
55 449 -851/2376
55 458 35261/21384
55 459 17503/7128
55 460 -4241/3564
55 461 -2027/891
55 463 -5/99
55 465 9005/42768
55 467 -4289/3564
55 468 1/51
55 469 -940715/60588
55 470 -79/102
55 471 -11/204
55 472 -510293/60588
55 474 1/18
55 477 523/3564
55 480 -146/1683
55 481 -5/99
55 487 -523/3366
55 488 -146/1683
55 489 961/3366
55 490 -3931/10098
55 491 -190937/30294
55 492 -596/1683
55 493 -73/1683
55 494 146/1683
55 496 225187/60588
55 497 -38824/15147
55 498 25/153
55 499 -5/68
55 500 -73/1122
55 501 -103/374
55 502 73/1122
55 503 -97/306
55 504 -11/102
55 505 1/153
55 506 -230465/60588
55 507 373/204
55 508 437/153
55 509 -169/306
55 510 161/153
55 513 17/99
55 514 -5/99
55 515 29/99
55 516 -215/1188
55 517 -760/891
55 518 -7/99
55 519 -5/198
55 520 7/66
55 521 1/36
55 522 5257/3564
55 523 491/3564
55 524 -1/9
55 525 -5/132
55 526 5/44
55 527 5/132
55 528 1/12
55 529 -971/3564
55 552 -7/36
55 553 -7/36
55 554 -1/18
55 555 -1/36
55 556 -1/9
55 557 1/12
55 582 -757/918
55 583 -28111/1836
56 30 1/16
56 32 -1/8
56 46 1/16
56 63 1/8
56 64 -1/8
56 78 15/8
56 79 3/4
56 81 -47/12
56 82 133/24
56 83 23/4
56 89 -203/12
56 90 3/4
56 91 -1/2
56 94 1/2
56 100 -3/2
56 101 1/4
56 107 -1/2
56 108 497/24
56 109 -485/12
56 110 1
56 114 189/4
56 115 83/6
56 116 -25/2
56 122 -105/4
56 123 -10
56 129 21
56 151 -7/2
56 152 -1/2
56 153 -1/2
56 154 -63/4
56 166 389/24
56 167 1/3
56 168 -1/4
56 169 -3/4
56 171 1/4
56 177 -3/4
56 178 -1/8
56 179 1/2
56 180 -1/4
56 184 1/2
56 185 -3/4
56 192 -1/2
56 195 3/8
56 198 -1/2
56 217 -1/4
56 218 -1/4
56 231 5/6
56 232 1/8
56 233 -1/4
56 234 1/4
56 238 -5/8
56 242 1/2
56 243 -1/8
56 245 -1/4
56 255 -1/4
56 256 -1/4
56 261 3/4
56 262 -1829/72
56 263 399/8
56 264 -415/24
56 268 -1279/24
56 269 -189/8
56 270 403/12
56 271 649/12
56 272 35/12
56 273 -485/12
56 280 155/12
56 281 205/6
56 285 -821/36
56 286 55/36
56 287 -253/24
56 293 -63/8
56 294 85/12
56 299 233/12
56 318 -74/3
56 319 1/2
56 320 1/2
56 321 -89/6
56 333 181/36
56 334 15/4
56 340 -197/24
56 358 -59/4
56 359 -1/2
56 360 -1/2
56 361 107/12
56 373 -853/72
56 469 515/12
56 470 3/4
56 471 3/4
56 472 65/3
56 487 1/4
56 489 -1/4
56 490 3/2
56 491 107/6
56 492 1/2
56 496 -151/12
56 497 41/6
56 498 -1
56 501 5/4
56 503 1/2
56 506 125/12
56 507 -19/4
56 508 -33/4
56 509 1/2
56 510 -5/2
56 582 3
56 583 104/3
57 35 1/16
57 36 -1/8
57 39 1/8
57 40 1/16
57 45 -1/8
57 65 -1/8
57 70 1/8
57 77 1/16
57 81 1/12
57 82 -1/12
57 89 1/12
57 108 -5/12
57 109 7/12
57 110 -1/4
57 114 -1/2
57 115 -1/6
57 116 1/4
57 122 1/4
57 129 -1/4
57 154 1/4
57 166 -1/24
57 169 -1/16
57 170 1/16
57 177 -1/16
57 186 1/8
57 190 -1/8
57 191 -1/8
57 194 1/4
57 219 1/4
57 231 -5/48
57 262 59/144
57 263 -11/16
57 264 11/24
57 268 31/48
57 269 3/8
57 270 -2/3
57 271 -2/3
57 272 1/6
57 273 7/12
57 280 -1/3
57 281 -7/12
57 285 53/288
57 286 -7/72
57 287 5/24
57 293 1/4
57 294 -1/6
57 299 -1/3
57 318 1/3
57 321 1/6
57 333 -43/288
57 340 1/6
57 361 -1/3
57 373 5/72
57 469 -1/3
57 472 -1/12
57 491 -1/6
57 496 1/6
57 497 1/12
57 500 1/8
57 502 -1/8
57 506 -1/12
57 582 1/96
57 583 -3/8
58 78 -599/1088
58 79 -173/1088
58 80 21/544
58 81 1597/1088
58 82 -519/272
58 83 -1905/1088
58 89 717/136
58 90 -1/136
58 91 19/136
58 94 -19/136
58 100 173/544
58 101 -199/1088
58 102 -21/272
58 103 19/136
58 107 123/544
58 108 -15391/2176
58 109 3635/272
58 110 -851/1088
58 114 -16883/1088
58 115 -9887/2176
58 116 4661/1088
58 122 4731/544
58 123 407/136
58 129 -7515/1088
58 150 31/1088
58 151 631/544
58 153 19/136
58 154 2829/544
58 166 -66149/13056
58 167 55/544
58 168 -157/1088
58 169 61/4352
58 170 -165/4352
58 171 -55/544
58 177 1265/4352
58 178 -123/1088
58 179 -19/136
58 180 55/272
58 184 13/544
58 185 21/272
58 186 275/2176
58 190 -275/2176
58 191 -165/2176
58 192 19/136
58 194 165/1088
58 195 -199/1088
58 198 89/544
58 215 1/16
58 216 9/34
58 218 -157/544
58 226 55/544
58 231 -105/256
58 232 73/816
58 233 199/1088
58 234 -267/1088
58 238 -25/1088
58 239 21/544
58 240 -19/136
58 242 -123/544
58 243 21/544
58 245 225/544
58 254 -37/1088
58 255 157/544
58 256 -157/544
58 258 89/544
58 261 -3275/13056
58 262 36381/4352
58 263 -71341/4352
58 264 1631/272
58 268 76027/4352
58 269 16815/2176
58 270 -12197/1088
58 271 -9579/544
58 272 -373/544
58 273 3635/272
58 280 -5111/1088
58 281 -6117/544
58 283 -89/544
58 285 189869/26112
58 286 -1047/2176
58 287 471/136
58 293 169/68
58 294 -1255/544
58 299 -7025/1088
58 317 -1/16
58 318 4441/544
58 320 -19/136
58 321 2571/544
58 328 89/544
58 333 -40843/26112
58 334 -3589/3264
58 340 2801/1088
58 358 4807/1088
58 359 157/544
58 360 19/136
58 361 -195/64
58 368 -89/544
58 373 194/51
58 468 37/544
58 469 -14951/1088
58 470 -157/272
58 471 81/544
58 472 -7485/1088
58 480 -89/544
58 485 1/16
58 486 1
58 487 -131/1088
58 488 -55/544
58 489 37/136
58 490 -101/272
58 491 -1549/272
58 492 -317/1088
58 493 -55/1088
58 494 89/544
58 495 1/16
58 496 1097/272
58 497 -2343/1088
58 498 21/272
58 499 -65/1088
58 500 -437/2176
58 501 -57/272
58 502 165/2176
58 503 -199/1088
58 504 -101/1088
58 505 1/544
58 506 -435/136
58 507 1639/1088
58 508 1389/544
58 509 -53/136
58 510 747/1088
58 582 -25045/26112
58 583 -24931/2176
59 78 5/96
59 81 -1/6
59 82 11/48
59 83 7/32
59 89 -29/48
59 108 5/6
59 109 -77/48
59 110 1/16
59 114 15/8
59 115 53/96
59 116 -1/2
59 122 -17/16
59 123 -3/8
59 129 13/16
59 151 -1/8
59 154 -5/8
59 166 37/64
59 262 -71/72
59 263 63/32
59 264 -67/96
59 268 -101/48
59 269 -15/16
59 270 4/3
59 271 103/48
59 272 5/48
59 273 -77/48
59 280 13/24
59 281 65/48
59 285 -8/9
59 286 17/288
59 287 -5/12
59 293 -5/16
59 294 13/48
59 299 19/24
59 318 -47/48
59 321 -7/12
59 333 121/576
59 334 7/48
59 340 -1/3
59 358 -9/16
59 361 17/48
59 373 -269/576
59 469 5/3
59 472 41/48
59 486 1
59 490 1/16
59 491 17/24
59 492 1/16
59 496 -25/48
59 497 13/48
59 502 -1/16
59 503 1/16
59 504 1/16
59 506 5/12
59 507 -3/16
59 508 -5/16
59 510 -1/16
59 582 29/192
59 583 7/6
60 78 -73711334473/5058194688
60 79 -6539564327/1159169616
60 80 444375827/210758112
60 81 2705822059709/83460212352
60 82 -64851946057/1264548672
60 83 -84271124227/1686064896
60 84 1363/2592
60 85 -7949351/3099384
60 86 391327009/136372896
60 87 3837991/2755008
60 88 902923261/153419508
60 89 178910897251/1264548672
60 90 -744851837/772779744
60 91 5276857321/1159169616
60 93 86174135/24795072
60 94 -17220856253/4636678464
60 95 -3265/2592
60 96 -86174135/24795072
60 97 -20783813/24795072
60 98 803/864
60 99 2027/2592
60 100 172876901/28621472
60 101 -3180285125/421516224
60 102 -283730803/46835136
60 103 283730803/46835136
60 104 1049/2592
60 105 35616673/24795072
60 106 141692627/90915264
60 107 2291533471/210758112
60 108 -28303856525927/166920424704
60 109 315378609881/948411504
60 110 -84191522827/27820070784
60 112 17234827/8265024
60 113 -9204323/6198768
60 114 -3656931913385/9273356928
60 115 -311331492289/2529097344
60 116 12115062587/105379056
60 117 -19/144
60 119 -2393/2592
60 120 -5/48
60 121 182123989/6973614
60 122 25287257405/105379056
60 123 67308669787/843032448
60 124 -481/864
60 125 -2715611/4132512
60 126 -98227969/136372896
60 127 1/6
60 128 -10477961687/818237376
60 129 -152514375905/843032448
60 130 223/1728
60 131 2393/2592
60 132 -179/864
60 133 -451/864
60 134 -1453/2592
60 135 -1602673/4132512
60 136 28106477/12397536
60 137 13420321/8265024
60 139 33802823/12397536
60 140 23898643/15152544
60 141 -6487873/2066256
60 143 -228574975/90915264
60 144 -8772163/5510016
60 145 923993/2755008
60 146 -92340554269/4909424256
60 147 -2280270497/90915264
60 148 -517585/344376
60 149 73818275/37192608
60 150 58461403/70252704
60 151 7257206035/316137168
60 152 -2236703/1377504
60 153 11491962271/2318339232
60 154 3577845997867/27820070784
60 155 58111/38264
60 156 204215321/68186448
60 157 37/48
60 158 -95459/229584
60 159 5344994525/818237376
60 163 19/144
60 164 -324751/1377504
60 166 -491272237133/3372129792
60 167 183513109/105379056
60 168 -571001545/289792404
60 169 23011654997/9273356928
60 170 3821608717/9273356928
60 171 -22317186571/4636678464
60 172 961/5184
60 173 -17234827/12397536
60 174 275491/1033128
60 175 -577/1728
60 176 -2027/5184
60 177 23706507137/3091118976
60 178 -2295633653/1159169616
60 179 -17274127187/2318339232
60 180 17274127187/2318339232
60 181 307/2592
60 182 17234827/6198768
60 183 -10624721/6198768
60 184 -20775455/35126352
60 185 19064195731/4636678464
60 186 2225085869/4636678464
60 189 17234827/6198768
60 190 -2225085869/4636678464
60 191 -6066633383/4636678464
60 192 18433691129/4636678464
60 194 6066633383/2318339232
60 195 -930001261/140505408
60 196 -113/432
60 197 20783813/12397536
60 198 3202374247/579584808
60 199 -341/5184
60 200 371/2592
60 201 751/864
60 202 451/864
60 203 461/864
60 204 -1003813/1549692
60 205 17234827/24795072
60 206 17234827/24795072
60 207 -2931487/2066256
60 208 7238357/8265024
60 209 -259/288
60 210 751/864
60 211 -845/1296
60 212 -2027/2592
60 213 -65/144
60 214 -59/216
60 216 335927477/64398312
60 217 -7/288
60 218 -2953812491/772779744
60 221 691/648
60 222 11/72
60 226 335927477/128796624
60 227 -1597/1728
60 228 -19/144
60 229 -577/1728
60 231 -30404641849/3272949504
60 232 -532214269/2529097344
60 233 6771976217/843032448
60 234 -6771976217/843032448
60 235 -383/5184
60 236 -20536573/49590144
60 237 -92365981/272745792
60 238 6892784519/843032448
60 239 283730803/93670272
60 240 -283730803/46835136
60 241 4523807/15152544
60 242 -2109199495/210758112
60 243 283730803/93670272
60 244 -4523807/15152544
60 245 2109199495/210758112
60 246 -1049/5184
60 247 -691/648
60 248 -37/144
60 249 -35616673/49590144
60 250 -19605613/24795072
60 251 -1256675/2066256
60 252 25779539/34093224
60 253 -21849629/24795072
60 254 58461403/70252704
60 255 1293041885/140505408
60 256 -9525097855/2318339232
60 257 -410634265/272745792
60 258 335927477/128796624
60 259 27968267/22728816
60 260 -398875/1377504
60 261 -6626979067/421516224
60 262 49982064650893/250380637056
60 263 -22321556953015/55640141568
60 264 2871343711493/20865053088
60 266 -17234827/24795072
60 267 88521773/49590144
60 268 18074444423257/41730106176
60 269 5614281435469/27820070784
60 270 -22718175123463/83460212352
60 271 -38720831158879/83460212352
60 272 -298910498599/10432526544
60 273 315378609881/948411504
60 275 33295835/24795072
60 276 -17234827/8265024
60 277 -17234827/8265024
60 278 9204323/12397536
60 279 9204323/6198768
60 280 -9540278826971/83460212352
60 281 -21934591800653/83460212352
60 283 -335927477/128796624
60 285 50473917434387/250380637056
60 286 -235001126489/15174584064
60 287 464357859085/5058194688
60 288 -5/96
60 290 -36311273/34093224
60 291 5/96
60 292 118109966/12784959
60 293 31476778415/421516224
60 294 -146243378785/2529097344
60 295 13/48
60 296 42594323/68186448
60 297 -1/6
60 298 -64728346919/2454712128
60 299 -446889624017/2529097344
60 300 -29/144
60 301 -1/8
60 302 -5/36
60 303 43/144
60 304 5/48
60 308 -508465843/545491584
60 309 710368669/272745792
60 310 36311273/17046612
60 311 23/72
60 312 -17/36
60 313 -7239897823/204559344
60 314 -44733524153/2454712128
60 315 -1/16
60 316 45482522563/2454712128
60 318 17309841814337/83460212352
60 319 1004047/688752
60 320 -17274127187/2318339232
60 321 5746548869987/41730106176
60 322 -5/48
60 323 4523807/15152544
60 324 -5/36
60 325 -6004742605/2454712128
60 328 915901303/193194936
60 329 9283369/30305088
60 333 -1423902892795/30349168128
60 334 -4730255057/158068584
60 335 -71/576
60 336 -2537525/2755008
60 337 -885917/2755008
60 338 -221435/918336
60 339 8013646963/1227356064
60 340 164318712469/2529097344
60 341 13/432
60 342 65/288
60 344 265/864
60 345 4116295/4132512
60 346 395131/4132512
60 347 375769/688752
60 348 2018393/1033128
60 349 -260861669/136372896
60 350 47153123/45457632
60 351 -268759/688752
60 352 1739341/1377504
60 353 24040557995/1227356064
60 354 182123989/6973614
60 355 398875/688752
60 356 -59299831/11364408
60 358 566161182595/4636678464
60 359 1088216297/140505408
60 360 17274127187/2318339232
60 361 -1904543933/27894456
60 362 3832873/1377504
60 363 -4523807/15152544
60 364 5/36
60 365 -757076653/111577824
60 368 -915901303/193194936
60 369 -9283369/30305088
60 371 -398875/1377504
60 373 3215785941131/30349168128
60 374 -2033/15552
60 375 737/5184
60 376 119/1728
60 377 -895/5184
60 378 911/5184
60 379 691/1296
60 380 -305/324
60 381 695/2592
60 382 65/576
60 383 -91/864
60 384 103/648
60 385 193/864
60 386 9/16
60 387 305/648
60 390 7/288
60 391 -371/1296
60 394 -691/648
60 395 41/576
60 400 1597/1728
60 401 5/72
60 402 577/1728
60 404 -1333/62208
60 405 33670141/74385216
60 406 12670957/24795072
60 407 -28731811/16530048
60 409 45824321/24795072
60 410 -11358185/24795072
60 411 -9950129/8265024
60 413 -760645/2066256
60 414 -543241/1836672
60 415 -3260095/2066256
60 418 -2663033/2755008
60 419 -17234827/12397536
60 420 24391/172188
60 421 17234827/6198768
60 422 -27611143/12397536
60 423 720151/2755008
60 425 -4406525/2066256
60 426 -3204535/8265024
60 428 -169972385/148770432
60 429 69803399/37192608
60 430 6921647/4132512
60 431 -1711497515/545491584
60 432 -634568657/545491584
60 433 3989069/1836672
60 434 -9950129/8265024
60 435 -628940143/272745792
60 436 -710368669/272745792
60 437 949097/459168
60 438 27968267/11364408
60 439 16452281/8265024
60 440 -24391/172188
60 441 -17234827/6198768
60 442 65603627/90915264
60 443 720151/688752
60 445 4406525/2066256
60 446 27968267/22728816
60 447 3204535/8265024
60 449 169779691/409118688
60 450 2490511/1836672
60 451 -3313127/1377504
60 452 -67757/2755008
60 453 62251/153056
60 454 -431/576
60 455 7862317/2755008
60 456 398875/1377504
60 457 10599869/4132512
60 458 321450516517/14728272768
60 459 169935870041/4909424256
60 460 -38883818521/2454712128
60 461 -18630617455/613678032
60 463 -27968267/22728816
60 465 31771923001/29456545536
60 466 928375/918336
60 467 -37545765217/2454712128
60 468 -58461403/35126352
60 469 -29416645494287/83460212352
60 470 -73685627/4390794
60 471 -1862561/2195397
60 472 -16528240286039/83460212352
60 473 -3170819/688752
60 474 -36929729/24795072
60 475 -13/576
60 476 -6716809/2755008
60 477 1656361349/613678032
60 480 -335927477/128796624
60 481 -27968267/22728816
60 482 -19/144
60 483 361813/688752
60 487 -23320821773/4636678464
60 488 -335927477/128796624
60 489 28569254935/4636678464
60 490 -157302906653/27820070784
60 491 -1451808987521/10432526544
60 492 -829097657/96597468
60 493 -335927477/257593248
60 494 2272495169/1159169616
60 495 -33295835/24795072
60 496 6064375492897/83460212352
60 497 -5035142546065/83460212352
60 498 374358811/105379056
60 499 20038627/15611712
60 500 -335927477/171728832
60 501 -27300089573/4636678464
60 502 335927477/171728832
60 503 -1876178915/421516224
60 504 -231383827/70252704
60 505 -181739/52689528
60 506 -7158985094207/83460212352
60 507 2986574731/70252704
60 508 53396149853/843032448
60 509 -252742789/26344764
60 510 2538069817/105379056
60 513 -42365113/90915264
60 514 -27968267/22728816
60 515 921368809/272745792
60 516 -5133974569/818237376
60 517 -1195036441/76709754
60 518 -44552809/17046612
60 519 -27968267/45457632
60 520 374394985/272745792
60 521 -5/5184
60 522 75720501113/2454712128
60 523 620702791/2454712128
60 524 -617549/114792
60 525 -24180131/30305088
60 526 1362588355/272745792
60 527 27968267/30305088
60 528 38001101/24795072
60 529 -8444245369/2454712128
60 530 17234827/12397536
60 531 17234827/12397536
60 532 1003813/1549692
60 533 33295835/24795072
60 534 -14887189/24795072
60 535 -11319671/8265024
60 536 875147/1836672
60 537 -216887/1033128
60 538 1181125/5510016
60 539 -172499/306112
60 540 -2420353/5510016
60 541 262435/688752
60 542 171671/1836672
60 543 126575/344376
60 544 -3315179/5510016
60 545 -668879/344376
60 546 -66791/229584
60 547 1081/19132
60 548 -398875/1377504
60 549 216887/688752
60 550 -11393/688752
60 551 1807777/306112
60 552 -691/1296
60 553 -691/1296
60 554 -737/5184
60 555 5/5184
60 556 -337/1296
60 557 61/432
60 558 1/8
60 559 91/288
60 560 -113/432
60 562 -265/576
60 563 5/32
60 564 -175/576
60 565 -1
60 566 23/144
60 567 -5/72
60 568 5/24
60 569 1/48
60 570 11/48
60 571 1/16
60 581 1/16
60 582 -212788798865/10116389376
60 583 -26917454213/79034292
61 78 -3352731203/1264548672
61 79 -3333895597/4636678464
61 80 90499639/210758112
61 81 253941345959/41730106176
61 82 -51439053323/5058194688
61 83 -16450626881/1686064896
61 84 -53/324
61 85 -3324281/6198768
61 86 401584883/545491584
61 87 1506953/2755008
61 88 130852741/76709754
61 89 68042475679/2529097344
61 90 -300291377/772779744
61 91 541952239/579584808
61 93 19341685/24795072
61 94 -3218693653/4636678464
61 95 281/1296
61 96 -19341685/24795072
61 97 -5972857/24795072
61 98 -241/432
61 99 -97/1296
61 100 376719781/386389872
61 101 -1594047977/843032448
61 102 -72041111/46835136
61 103 72041111/46835136
61 104 97/648
61 105 13133771/24795072
61 106 21820231/45457632
61 107 1232049421/421516224
61 108 -5315499310177/166920424704
61 109 479011718801/7587292032
61 110 23471533/1738754424
61 112 3868337/8265024
61 113 -1252907/12397536
61 114 -698446769359/9273356928
61 115 -61382456339/2529097344
61 116 9602428459/421516224
61 117 -1/72
61 119 7/324
61 120 -1/48
61 121 845194025/111577824
61 122 40177434923/843032448
61 123 12969939035/843032448
61 124 -121/432
61 125 -35671/258282
61 126 -65219959/272745792
61 127 1/48
61 128 -5655181601/1636474752
61 129 -30008411281/843032448
61 130 -29/864
61 131 -7/324
61 132 109/432
61 133 17/432
61 134 71/324
61 135 309569/8265024
61 136 20081/387423
61 137 1175855/8265024
61 139 834833/1549692
61 140 147506939/181830528
61 141 -1480483/4132512
61 143 -7822231/5682204
61 144 -2918027/5510016
61 145 -95879/2755008
61 146 -54714726031/9818848512
61 147 -1369338635/181830528
61 148 -443377/688752
61 149 36760109/74385216
61 150 28802171/70252704
61 151 77168918/19758573
61 152 -2010827/2755008
61 153 157177769/144896202
61 154 683947715159/27820070784
61 155 8215/19132
61 156 275392867/272745792
61 157 1/24
61 158 1037/9566
61 159 3129502487/1636474752
61 163 1/72
61 164 -5513/344376
61 166 -95206202995/3372129792
61 167 45050707/105379056
61 168 -2273321429/4636678464
61 169 5683798247/18546713856
61 170 1950856321/18546713856
61 171 -4583017367/4636678464
61 172 -155/2592
61 173 -3868337/12397536
61 174 -228113/2755008
61 175 269/864
61 176 97/2592
61 177 8969036645/6182237952
61 178 -1818955561/4636678464
61 179 -1784028551/1159169616
61 180 1784028551/1159169616
61 181 -13/648
61 182 3868337/6198768
61 183 -3476131/6198768
61 184 -10571315/70252704
61 185 1509678079/2318339232
61 186 606594233/9273356928
61 189 3868337/6198768
61 190 -606594233/9273356928
61 191 -1411246973/9273356928
61 192 3519219109/4636678464
61 194 1411246973/4636678464
61 195 -28713691/17563176
61 196 -7/108
61 197 5972857/12397536
61 198 1931047297/1159169616
61 199 -107/2592
61 200 55/648
61 201 -41/432
61 202 -17/432
61 203 -1/27
61 204 -6483767/24795072
61 205 3868337/24795072
61 206 3868337/24795072
61 207 -1380613/8265024
61 208 2643889/8265024
61 209 47/144
61 210 -41/432
61 211 37/648
61 212 97/1296
61 213 25/72
61 214 -29/432
61 216 426241759/386389872
61 217 -25/144
61 218 -773277107/772779744
61 221 41/648
61 222 13/72
61 226 426241759/772779744
61 227 5/864
61 228 -1/72
61 229 269/864
61 231 -6088756979/3272949504
61 232 548868439/2529097344
61 233 209770835/105379056
61 234 -209770835/105379056
61 235 -125/648
61 236 4617841/49590144
61 237 -4111391/17046612
61 238 522589769/421516224
61 239 72041111/93670272
61 240 -72041111/46835136
61 241 -2015647/10101696
61 242 -1029796681/421516224
61 243 72041111/93670272
61 244 2015647/10101696
61 245 1029796681/421516224
61 246 -97/1296
61 247 -41/648
61 248 17/72
61 249 -13133771/49590144
61 250 -5385623/24795072
61 251 -1479301/2066256
61 252 91093463/272745792
61 253 29233/12397536
61 254 28802171/70252704
61 255 326125843/140505408
61 256 -2713376561/2318339232
61 257 -80768261/272745792
61 258 426241759/772779744
61 259 1815889/5050848
61 260 -54013/688752
61 261 -2680452283/843032448
61 262 9183120652841/250380637056
61 263 -522824945389/6955017696
61 264 4259544825731/166920424704
61 266 -3868337/24795072
61 267 14110825/49590144
61 268 6801876586891/83460212352
61 269 2169156442801/55640141568
61 270 -4260671459315/83460212352
61 271 -7515926775899/83460212352
61 272 -126198010135/20865053088
61 273 479011718801/7587292032
61 275 1294013/3099384
61 276 -3868337/8265024
61 277 -3868337/8265024
61 278 1252907/24795072
61 279 1252907/12397536
61 280 -1830494165011/83460212352
61 281 -4010035405465/83460212352
61 283 -426241759/772779744
61 285 39720615610243/1001522548224
61 286 -48115931911/15174584064
61 287 5674819745/316137168
61 288 -1/96
61 290 -184757917/545491584
61 291 1/96
61 292 68940419/25569918
61 293 25380273049/1686064896
61 294 -1752565931/158068584
61 295 1/24
61 296 48529813/272745792
61 297 -1/48
61 298 -37772380247/4909424256
61 299 -2762083355/79034292
61 300 -1/36
61 301 -1/16
61 302 -1/36
61 303 7/72
61 304 1/48
61 308 -147507913/1090983168
61 309 279659143/545491584
61 310 184757917/272745792
61 311 13/288
61 312 -5/72
61 313 -8624077631/818237376
61 314 -25889277749/4909424256
61 316 27837910999/4909424256
61 318 820597468261/20865053088
61 319 1828661/2755008
61 320 -1784028551/1159169616
61 321 2323760984249/83460212352
61 322 1/24
61 323 -2015647/10101696
61 324 -1/36
61 325 -3676734943/4909424256
61 328 156981563/171728832
61 329 8303033/22728816
61 331 -1/16
61 333 -284084589671/30349168128
61 334 -908281063/158068584
61 335 19/288
61 336 -1177039/2755008
61 337 -70889/1836672
61 338 -38795/229584
61 339 8774693975/4909424256
61 340 15605492269/1264548672
61 341 1/54
61 342 29/144
61 344 -41/432
61 345 3389719/8265024
61 346 252881/4132512
61 347 56527/1377504
61 348 245767/258282
61 349 -517274287/545491584
61 350 -2779715/45457632
61 351 -322919/2755008
61 352 788459/1377504
61 353 27368962525/4909424256
61 354 845194025/111577824
61 355 54013/344376
61 356 -15668557/10101696
61 358 220873963039/9273356928
61 359 58216033/35126352
61 360 1784028551/1159169616
61 361 -5579602663/446311296
61 362 1360247/1377504
61 363 2015647/10101696
61 364 1/36
61 365 -56661083/27894456
61 368 -156981563/171728832
61 369 -8303033/22728816
61 371 -5483/344376
61 373 630200916709/30349168128
61 374 -17/7776
61 375 179/2592
61 376 47/864
61 377 -65/1296
61 378 41/648
61 379 41/1296
61 380 -1/1296
61 381 191/1296
61 382 -25/288
61 383 -109/432
61 384 -7/162
61 385 -59/432
61 387 41/1296
61 390 25/144
61 391 -55/324
61 394 -41/648
61 395 23/288
61 400 -5/864
61 401 1/72
61 402 -269/864
61 404 -2863/31104
61 405 6692437/37192608
61 406 579691/3099384
61 407 -11506283/16530048
61 409 6364223/12397536
61 410 -189191/12397536
61 411 348257/8265024
61 413 256397/4132512
61 414 28469/612224
61 415 -71365/258282
61 418 -11461/2755008
61 419 -3868337/12397536
61 420 -148067/1377504
61 421 3868337/6198768
61 422 -9259697/12397536
61 423 57925/1377504
61 425 -2996527/8265024
61 426 1286987/4132512
61 428 -67340051/297540864
61 429 60063883/148770432
61 430 1861511/8265024
61 431 -1056246401/1090983168
61 432 -313078451/1090983168
61 433 96767/612224
61 434 348257/8265024
61 435 -388504081/545491584
61 436 -279659143/545491584
61 437 150859/459168
61 438 1815889/2525424
61 439 5611957/8265024
61 440 148067/1377504
61 441 -3868337/6198768
61 442 40981691/90915264
61 443 57925/344376
61 445 2996527/8265024
61 446 1815889/5050848
61 447 -1286987/4132512
61 449 49181347/204559344
61 450 2265121/5510016
61 451 -1740107/2755008
61 452 -155905/2755008
61 453 22693/153056
61 454 19/288
61 455 175849/344376
61 456 54013/688752
61 457 9882391/16530048
61 458 192295560973/29456545536
61 459 103465732553/9818848512
61 460 -23228355655/4909424256
61 461 -22298309219/2454712128
61 463 -1815889/5050848
61 465 20837429467/58913091072
61 466 499103/918336
61 467 -22649159491/4909424256
61 468 -28802171/35126352
61 469 -5596217050027/83460212352
61 470 -549699509/140505408
61 471 6016129/70252704
61 472 -3332218431745/83460212352
61 473 -138335/86094
61 474 -8846573/12397536
61 475 -31/288
61 476 -213181/344376
61 477 2130289045/2454712128
61 480 -426241759/772779744
61 481 -1815889/5050848
61 482 -1/72
61 483 65039/688752
61 487 -4846782379/4636678464
61 488 -426241759/772779744
61 489 2894721067/2318339232
61 490 -897501779/3477508848
61 491 -1066402752967/41730106176
61 492 -897641551/515186496
61 493 -426241759/1545559488
61 494 1344986125/4636678464
61 495 -1294013/3099384
61 496 876043623509/83460212352
61 497 -126057180937/10432526544
61 498 40820777/105379056
61 499 5903651/15611712
61 500 -426241759/1030372992
61 501 -979353313/1159169616
61 502 426241759/1030372992
61 503 -454861699/421516224
61 504 -60395171/70252704
61 505 -2348165/105379056
61 506 -1375743325861/83460212352
61 507 2379841079/281010816
61 508 2536277983/210758112
61 509 -58316261/26344764
61 510 1901594087/421516224
61 513 -1882475/6734464
61 514 -1815889/5050848
61 515 481168621/545491584
61 516 -3189962005/1636474752
61 517 -5802461795/1227356064
61 518 -109383271/136372896
61 519 -1815889/10101696
61 520 29223365/68186448
61 521 -41/2592
61 522 44926078199/4909424256
61 523 583843147/4909424256
61 524 -6972479/4132512
61 525 -1394985/6734464
61 526 848687695/545491584
61 527 1815889/6734464
61 528 28857113/49590144
61 529 -5318432311/4909424256
61 530 3868337/12397536
61 531 3868337/12397536
61 532 6483767/24795072
61 533 1294013/3099384
61 534 -9099197/24795072
61 535 -4207165/8265024
61 536 180343/612224
61 537 -95257/1033128
61 538 371381/5510016
61 539 -398293/918336
61 540 -2120357/5510016
61 541 279667/1377504
61 542 26087/612224
61 543 28817/172188
61 544 -1358965/5510016
61 545 -480335/688752
61 546 -21181/114792
61 547 -8263/459168
61 548 -54013/688752
61 549 95257/688752
61 550 8051/172188
61 551 2042407/918336
61 552 -41/1296
61 553 -41/1296
61 554 -179/2592
61 555 41/2592
61 556 23/648
61 557 23/432
61 558 1/16
61 559 1/144
61 560 -7/108
61 562 -31/288
61 563 3/16
61 564 23/288
61 565 -1
61 566 1/144
61 567 -1/72
61 568 1/24
61 569 1/24
61 570 1/48
61 582 -42459168757/10116389376
61 583 -11156379065/158068584
62 40 3/4
62 44 -3/2
62 45 -3/2
62 57 3/4
62 58 3/2
62 68 -3/2
62 69 3/2
62 77 1/2
62 78 -602/153
62 79 -1783/561
62 80 50/51
62 81 -8188/5049
62 82 -4189/306
62 83 -1381/102
62 84 5/3
62 86 13/33
62 88 1889/297
62 89 5822/153
62 90 28/561
62 91 565/187
62 94 -1508/561
62 95 -8/3
62 97 -1/3
62 99 10/3
62 100 3379/561
62 101 -160/51
62 102 -39/17
62 103 39/17
62 104 1/3
62 106 -2/33
62 107 220/51
62 108 -150023/10098
62 109 19453/459
62 110 21320/1683
62 114 -29063/561
62 115 -4501/153
62 116 1519/51
62 119 -13/3
62 121 1159/27
62 122 2995/51
62 123 868/51
62 126 13/33
62 128 -1522/99
62 129 -1991/51
62 130 1
62 131 13/3
62 133 -2
62 134 -11/3
62 140 43/33
62 143 106/33
62 146 -15731/594
62 147 -443/11
62 149 50/9
62 150 -2/17
62 151 -520/153
62 153 1882/561
62 154 27019/1683
62 156 -2/33
62 159 1006/99
62 166 -9221/204
62 167 -88/153
62 168 -479/561
62 169 313/187
62 170 -73/187
62 171 -941/561
62 172 1/3
62 174 -4/3
62 176 -5/3
62 177 537/187
62 178 -596/187
62 179 -1508/561
62 180 1508/561
62 181 -1/3
62 183 14/3
62 184 57/17
62 185 1304/561
62 186 730/561
62 190 -730/561
62 191 -146/187
62 192 1508/561
62 194 292/187
62 195 -76/17
62 197 2/3
62 198 3508/561
62 199 1/3
62 200 1/3
62 202 2
62 203 3
62 207 -8/3
62 208 -5
62 211 -8/3
62 212 -10/3
62 214 -1
62 216 1168/561
62 218 -1145/561
62 221 14/3
62 226 584/561
62 227 -4
62 231 -655/66
62 232 -5/306
62 233 133/102
62 234 -133/102
62 235 11/6
62 237 -10/33
62 238 325/102
62 239 39/34
62 240 -39/17
62 241 52/11
62 242 -16/51
62 243 39/34
62 244 -52/11
62 245 16/51
62 246 -1/6
62 247 -14/3
62 248 -4
62 252 -10/33
62 253 2/3
62 254 -2/17
62 255 79/17
62 256 -1519/561
62 257 -20/33
62 258 584/561
62 259 20/33
62 261 -661/102
62 262 566057/30294
62 263 -150781/3366
62 264 102439/10098
62 268 499927/10098
62 269 121937/3366
62 270 -166399/5049
62 271 -413395/5049
62 272 -55772/5049
62 273 19453/459
62 280 -66965/5049
62 281 -80327/5049
62 283 -584/561
62 285 1268257/30294
62 286 -2572/459
62 287 6949/306
62 290 -37/33
62 292 3131/198
62 293 1141/51
62 294 -2038/153
62 296 -13/33
62 298 -12547/297
62 299 -7079/153
62 301 -3/2
62 303 3/2
62 308 -239/132
62 309 179/33
62 310 74/33
62 313 -23051/396
62 314 -9595/297
62 316 8444/297
62 318 132926/5049
62 320 -1508/561
62 321 186697/5049
62 323 52/11
62 325 -1121/297
62 328 584/561
62 329 -112/33
62 333 -56273/3672
62 334 -2575/306
62 337 1
62 339 2182/297
62 340 3121/153
62 349 67/33
62 350 30/11
62 353 17113/594
62 354 1159/27
62 356 -29/33
62 358 5371/187
62 359 79/17
62 360 1508/561
62 361 -179/27
62 363 -52/11
62 365 -256/27
62 368 -584/561
62 369 112/33
62 373 37391/1836
62 374 4/9
62 375 2/3
62 377 -11/6
62 378 -5/6
62 379 7/3
62 380 -19/6
62 381 11/6
62 384 -1/3
62 385 1/2
62 387 7/3
62 391 -2/3
62 394 -14/3
62 400 4
62 404 125/36
62 429 13/9
62 431 -241/132
62 432 -161/132
62 435 -23/33
62 436 -179/33
62 438 40/33
62 442 -20/33
62 446 20/33
62 449 -851/198
62 458 127645/3564
62 459 66389/1188
62 460 -5033/297
62 461 -14840/297
62 463 -20/33
62 465 33553/7128
62 467 -9833/297
62 468 4/17
62 469 -260783/5049
62 470 -158/17
62 471 -11/17
62 472 -234281/5049
62 474 2/3
62 477 919/297
62 480 -584/561
62 481 -20/33
62 487 -1046/561
62 488 -584/561
62 489 1922/561
62 490 5602/1683
62 491 -72202/5049
62 492 -2384/561
62 493 -292/561
62 494 584/561
62 496 -104681/5049
62 497 -47584/5049
62 498 100/51
62 499 -15/17
62 500 -146/187
62 501 -618/187
62 502 146/187
62 503 -194/51
62 504 -22/17
62 505 4/51
62 506 -75629/5049
62 507 169/17
62 508 524/51
62 509 -338/51
62 510 644/51
62 513 68/33
62 514 -20/33
62 515 116/33
62 516 -1007/99
62 517 -7594/297
62 518 -28/33
62 519 -10/33
62 520 14/11
62 521 1/3
62 522 14563/297
62 523 -202/297
62 524 -4/3
62 525 23/22
62 526 15/11
62 527 5/11
62 528 1
62 529 -1466/297
62 552 -7/3
62 553 -7/3
62 554 -2/3
62 555 -1/3
62 556 -4/3
62 557 1
62 558 3/2
62 582 6707/1224
62 583 -35261/306
63 46 3/4
63 48 -3/2
63 55 3/4
63 66 3/2
63 67 -3/2
63 77 -1/4
63 78 -2115836069/70252704
63 79 -476245537/16099578
63 80 6503795/1463598
63 81 57752151367/1159169616
63 82 -7843390217/70252704
63 83 -1285818565/11708784
63 84 57/4
63 85 -913343/43047
63 86 221505659/7576272
63 87 91399/19132
63 88 158922811/4261653
63 89 10629005263/35126352
63 90 251225069/64398312
63 91 150091619/32199156
63 93 3961105/172188
63 94 -13740697/5366526
63 95 -53/2
63 96 -3961105/172188
63 97 -361751/172188
63 98 40
63 99 25/2
63 100 -47839541/8049789
63 101 -226586525/11708784
63 102 -5575837/325244
63 103 5575837/325244
63 104 -2
63 105 1765985/172188
63 106 33097091/3788136
63 107 174556165/5854392
63 108 -350710741649/1159169616
63 109 66224714615/105379056
63 110 20809643053/386389872
63 112 792221/57396
63 113 -1439309/86094
63 114 -50355838481/64398312
63 115 -4771869193/17563176
63 116 1480423831/5854392
63 119 -25/2
63 121 62415083/387423
63 122 6216838133/11708784
63 123 128128208/731799
63 124 7
63 125 -49404/4783
63 126 -8379523/1262712
63 128 -2026069025/22728816
63 129 -586255415/1463598
63 130 15/4
63 131 25/2
63 132 -16
63 133 -15/2
63 134 -35/2
63 135 -190213/57396
63 136 1262978/43047
63 137 340249/19132
63 139 2128531/86094
63 140 -12714323/7576272
63 141 -229058/4783
63 143 -698545/3788136
63 144 -121397/38264
63 145 -61401/19132
63 146 -15699532723/136372896
63 147 -123362685/841808
63 148 -52943/9566
63 149 10425653/1033128
63 150 4321871/975732
63 151 92689897/2195397
63 152 -304083/38264
63 153 85693307/32199156
63 154 6276040526/24149367
63 155 47769/9566
63 156 71948761/3788136
63 157 9
63 158 -36578/4783
63 159 906804467/22728816
63 164 -15923/19132
63 166 -7276234499/23417568
63 167 -222657923/17563176
63 168 102342739/64398312
63 169 4322923807/257593248
63 170 2387561045/257593248
63 171 -1248258095/64398312
63 172 21/4
63 173 -792221/86094
63 174 467099/43047
63 175 -79/4
63 176 -25/4
63 177 697629639/28621472
63 178 -155250509/64398312
63 179 -839270395/32199156
63 180 839270395/32199156
63 181 3
63 182 792221/43047
63 183 -361751/43047
63 184 26055/162622
63 185 1073549363/64398312
63 186 -2399051587/128796624
63 189 792221/43047
63 190 2399051587/128796624
63 191 125795297/128796624
63 192 8211980/2683263
63 194 -125795297/64398312
63 195 -2570137/162622
63 196 -1/2
63 197 361751/86094
63 198 162404279/32199156
63 199 1
63 200 -5/2
63 201 17
63 202 15/2
63 203 7
63 204 -145133/172188
63 205 792221/172188
63 206 792221/172188
63 207 -1869779/172188
63 208 361751/57396
63 209 -57/2
63 210 17
63 211 -10
63 212 -25/2
63 213 -24
63 216 -5745271/16099578
63 217 15/2
63 218 198940207/32199156
63 221 10
63 222 -15/2
63 226 -5745271/32199156
63 227 -45/4
63 229 -79/4
63 231 -605311243/45457632
63 232 86396699/17563176
63 233 280764403/11708784
63 234 -280764403/11708784
63 235 8
63 236 -4348475/344376
63 237 -1034249/420904
63 238 53793127/11708784
63 239 5575837/650488
63 240 -5575837/325244
63 241 6595745/1262712
63 242 -180399337/5854392
63 243 5575837/650488
63 244 -6595745/1262712
63 245 180399337/5854392
63 246 1
63 247 -10
63 248 -14
63 249 -1765985/344376
63 250 -681953/172188
63 251 430415/28698
63 252 -22712665/3788136
63 253 -1316419/344376
63 254 4321871/975732
63 255 6885281/243933
63 256 359935987/32199156
63 257 -28570733/947034
63 258 -5745271/32199156
63 259 17238647/1894068
63 260 -21231/19132
63 261 -145551071/5854392
63 262 614526495463/1738754424
63 263 -576699691823/772779744
63 264 507488556089/2318339232
63 266 -792221/172188
63 267 5255281/344376
63 268 962016001339/1159169616
63 269 316900003333/772779744
63 270 -35619842828/72448101
63 271 -277313596379/289792404
63 272 -55245826169/579584808
63 273 66224714615/105379056
63 275 468677/86094
63 276 -792221/57396
63 277 -792221/57396
63 278 1439309/172188
63 279 1439309/86094
63 280 -55790374993/289792404
63 281 -133643074105/289792404
63 283 5745271/32199156
63 285 6234931158325/13910035392
63 286 -3580333925/105379056
63 287 14118951089/70252704
63 290 -14081867/2525424
63 292 623397175/11364408
63 293 3842334379/23417568
63 294 -4415738777/35126352
63 296 9188155/1262712
63 298 -11125401131/68186448
63 299 -13567826125/35126352
63 308 -42492887/5050848
63 309 161955955/7576272
63 310 14081867/1262712
63 313 -2433694559/11364408
63 314 -7340419577/68186448
63 316 7412310607/68186448
63 318 453888074377/1159169616
63 319 260447/38264
63 320 -839270395/32199156
63 321 367013796905/1159169616
63 323 6595745/1262712
63 325 -1048135555/68186448
63 328 279848083/16099578
63 329 -2034809/947034
63 333 -10635044849/105379056
63 334 -145922656/2195397
63 335 -9/2
63 336 72989/38264
63 337 -846815/229584
63 338 -44653/19132
63 339 3109276799/68186448
63 340 5050759991/35126352
63 341 -1/2
63 342 -6
63 344 8
63 345 219709/38264
63 346 -3063/4783
63 347 39065/4783
63 348 -31633/19132
63 349 -11496787/7576272
63 350 2517013/210452
63 351 -23919/19132
63 352 34286/4783
63 353 8601804103/68186448
63 354 62415083/387423
63 355 21231/9566
63 356 -139192393/3788136
63 358 37445857283/128796624
63 359 41799451/1951464
63 360 839270395/32199156
63 361 -763077913/6198768
63 362 201651/19132
63 363 -6595745/1262712
63 365 -65017271/1549692
63 368 -279848083/16099578
63 369 2034809/947034
63 371 -21231/19132
63 373 47034430151/210758112
63 374 -1/2
63 375 -5/4
63 376 -1
63 377 -5/4
63 378 -13/4
63 379 5
63 380 -10
63 381 -5/2
63 382 21/4
63 383 23/2
63 384 5/2
63 385 15/2
63 386 9
63 387 5
63 390 -15/2
63 391 5
63 394 -10
63 395 -3/4
63 400 45/4
63 402 79/4
63 404 245/48
63 405 368969/129141
63 406 -1756/43047
63 407 -54427/9566
63 409 1444627/172188
63 410 -256276/43047
63 411 -295689/19132
63 413 -88805/9566
63 414 -27275/4783
63 415 -278309/19132
63 418 -142633/19132
63 419 -792221/86094
63 420 41327/4783
63 421 792221/43047
63 422 -1223969/86094
63 423 13322/4783
63 425 -1007917/57396
63 426 -383165/19132
63 428 -10416265/1033128
63 429 4380467/229584
63 430 117314/4783
63 431 -110318735/5050848
63 432 -104899211/15152544
63 433 1211921/38264
63 434 -295689/19132
63 435 -122381485/7576272
63 436 -161955955/7576272
63 437 143076/4783
63 438 17238647/947034
63 439 360829/57396
63 440 -41327/4783
63 441 -792221/43047
63 442 -7553537/473517
63 443 53288/4783
63 445 1007917/57396
63 446 17238647/1894068
63 447 383165/19132
63 449 -21216425/5050848
63 450 159239/57396
63 451 -149243/38264
63 452 -50267/19132
63 453 15831/19132
63 454 -57/4
63 455 89807/4783
63 456 21231/19132
63 457 47224/14349
63 458 53409314797/409118688
63 459 27700259225/136372896
63 460 -6860852419/68186448
63 461 -6216864569/34093224
63 463 -17238647/1894068
63 465 -371255777/818237376
63 466 113691/19132
63 467 -5594940631/68186448
63 468 -4321871/487866
63 469 -209960263885/289792404
63 470 -94656263/1951464
63 471 -2250653/162622
63 472 -262784086211/579584808
63 473 -78255/4783
63 474 3848561/344376
63 475 21/4
63 476 -53229/4783
63 477 594241039/34093224
63 480 5745271/32199156
63 481 -17238647/1894068
63 483 18577/9566
63 487 -69460427/5366526
63 488 5745271/32199156
63 489 -368873305/64398312
63 490 5114796023/386389872
63 491 -142592154853/579584808
63 492 -476142361/64398312
63 493 5745271/64398312
63 494 -5480857/5366526
63 495 -468677/86094
63 496 9528283169/289792404
63 497 -158554375517/1159169616
63 498 2088031/81311
63 499 881157/325244
63 500 5745271/42932208
63 501 -1900409639/64398312
63 502 -5745271/42932208
63 503 -1060189/325244
63 504 -4523617/487866
63 505 -478930/731799
63 506 -102356054219/579584808
63 507 369251261/3902928
63 508 1639153417/11708784
63 509 -19819453/731799
63 510 282284429/5854392
63 513 -14690059/7576272
63 514 -17238647/1894068
63 515 193884661/7576272
63 516 -848971093/22728816
63 517 -1585527785/17046612
63 518 -3878337/210452
63 519 -17238647/3788136
63 520 7435531/947034
63 521 5/4
63 522 12832107491/68186448
63 523 140346523/68186448
63 524 -6385255/172188
63 525 -17238647/2525424
63 526 262857095/7576272
63 527 17238647/2525424
63 528 -5146103/688752
63 529 -1472128819/68186448
63 530 792221/86094
63 531 792221/86094
63 532 145133/172188
63 533 468677/86094
63 534 501955/172188
63 535 -113405/28698
63 536 -53233/38264
63 537 -5570/4783
63 538 10579/38264
63 539 41347/9566
63 540 204141/38264
63 541 19439/19132
63 542 13439/38264
63 543 7329/4783
63 544 -98249/38264
63 545 -31122/4783
63 546 -16763/9566
63 547 -21287/19132
63 548 -21231/19132
63 549 8355/4783
63 550 4989/9566
63 551 400741/19132
63 552 -5
63 553 -5
63 554 5/4
63 555 -5/4
63 556 -5
63 559 9/2
63 560 -1/2
63 562 -3/4
63 563 -15/2
63 564 -33/4
63 582 -866534987/17563176
63 583 -7119734699/8781588
64 35 3/4
64 36 -3/2
64 39 3/2
64 40 3/4
64 45 -3/2
64 65 -3/2
64 70 3/2
64 77 1/2
64 502 -3/2
65 30 3/4
65 32 -3/2
65 46 3/4
65 63 3/2
65 64 -3/2
65 77 -1/4
65 78 -959/68
65 79 -81/17
65 80 75/34
65 81 585/17
65 82 -3225/68
65 83 -1533/34
65 89 4509/34
65 90 27/34
65 91 75/17
65 94 -75/17
65 100 162/17
65 101 -189/34
65 102 -75/17
65 103 75/17
65 107 114/17
65 108 -5823/34
65 109 11133/34
65 110 -513/34
65 114 -6480/17
65 115 -7629/68
65 116 3579/34
65 122 7425/34
65 123 2475/34
65 129 -5613/34
65 150 -9/34
65 151 414/17
65 153 75/17
65 154 4173/34
65 166 -18345/136
65 167 371/68
65 168 -57/17
65 169 81/136
65 170 -189/136
65 171 -201/68
65 177 939/136
65 178 -177/68
65 179 -75/17
65 180 201/34
65 184 -12/17
65 185 99/34
65 186 315/68
65 190 -315/68
65 191 -189/68
65 192 75/17
65 194 189/34
65 195 -69/17
65 198 75/34
65 216 126/17
65 218 -177/34
65 226 63/17
65 231 -73/8
65 232 -79/68
65 233 189/34
65 234 -189/34
65 238 615/68
65 239 75/34
65 240 -75/17
65 242 -114/17
65 243 99/68
65 245 279/34
65 254 -9/34
65 255 177/34
65 256 -177/34
65 258 63/17
65 261 -2051/136
65 262 27747/136
65 263 -54291/136
65 264 9819/68
65 268 57945/136
65 269 6531/34
65 270 -4653/17
65 271 -14889/34
65 272 -657/34
65 273 11133/34
65 280 -1980/17
65 281 -4581/17
65 283 -63/17
65 285 49959/272
65 286 -931/68
65 287 5727/68
65 293 4545/68
65 294 -909/17
65 299 -2760/17
65 318 3480/17
65 320 -75/17
65 321 2052/17
65 328 63/17
65 333 -11637/272
65 334 -1823/68
65 340 1014/17
65 358 1830/17
65 359 177/34
65 360 75/17
65 361 -69
65 368 -63/17
65 373 1686/17
65 468 9/17
65 469 -5724/17
65 470 -177/17
65 471 27/34
65 472 -5931/34
65 480 -63/17
65 487 -69/17
65 488 -63/17
65 489 327/34
65 490 -198/17
65 491 -2409/17
65 492 -339/34
65 493 -63/34
65 494 63/17
65 496 3321/34
65 497 -1827/34
65 498 24/17
65 499 9/34
65 500 -189/68
65 501 -123/34
65 502 189/68
65 503 -87/34
65 504 -99/34
65 505 3/17
65 506 -2739/34
65 507 648/17
65 508 1959/34
65 509 -201/34
65 510 813/34
65 582 -4883/272
65 583 -18149/68
66 11 -1/16
66 13 1/8
66 15 1/16
66 16 -1/16
66 30 -1/16
66 31 -1/8
66 32 1/8
66 41 1/16
66 46 -1/16
66 61 -1/8
66 63 -1/8
67 11 -1/16
67 14 1/8
67 15 -1/16
67 16 1/16
67 20 1/8
67 35 -1/16
67 36 1/8
67 37 -1/8
67 39 -1/8
67 40 -1/16
67 41 1/16
67 45 1/8
67 50 -1/8
67 62 1/8
67 65 1/8
67 77 -1/48
68 11 -1/16
68 15 1/16
68 16 -1/16
68 18 1/8
68 41 1/16
68 43 -1/8
68 46 -1/16
68 48 1/8
68 55 -1/16
68 59 -1/8
68 66 -1/8
69 11 -1/16
69 15 -1/16
69 16 1/16
69 19 1/8
69 20 1/8
69 40 -1/16
69 41 1/16
69 44 1/8
69 45 1/8
69 49 -1/8
69 50 -1/8
69 57 -1/16
69 58 -1/8
69 60 1/8
69 68 1/8
69 77 -1/48
70 11 -13/48
70 13 13/24
70 15 13/48
70 16 -13/48
70 30 -13/48
70 31 -13/24
70 32 13/24
70 41 13/48
70 46 -13/48
70 61 -13/24
70 63 -13/24
70 78 -2179/3264
70 79 -65/272
70 80 -1/34
70 81 2573/1632
70 82 -3575/1632
70 83 -2223/1088
70 89 5113/816
70 90 -13/136
70 91 13/68
70 94 -13/68
70 100 65/136
70 101 -11/136
70 102 -9/136
70 103 -1/17
70 107 47/136
70 108 -25991/3264
70 109 6257/408
70 110 -321/544
70 114 -9737/544
70 115 -2143/408
70 116 653/136
70 122 2761/272
70 123 1971/544
70 129 -4299/544
70 150 3/272
70 151 21/17
70 152 1/8
70 153 13/68
70 154 3185/544
70 166 -13559/2176
70 167 13/136
70 168 -13/272
70 169 143/1088
70 170 -39/1088
70 171 -13/136
70 177 299/1088
70 178 -13/272
70 179 -13/68
70 180 13/68
70 184 -13/136
70 185 13/68
70 186 65/544
70 190 -65/544
70 191 -39/544
70 192 13/68
70 194 39/272
70 195 -39/272
70 198 13/136
70 216 13/68
70 218 -13/136
70 226 13/136
70 231 -65/192
70 232 -9/136
70 233 39/272
70 234 -11/136
70 238 59/272
70 239 13/136
70 240 -9/136
70 242 -47/136
70 243 -1/34
70 245 47/136
70 254 -31/272
70 255 13/136
70 256 -13/136
70 258 13/136
70 261 -1417/3264
70 262 93797/9792
70 263 -10221/544
70 264 1363/204
70 268 65509/3264
70 269 4877/544
70 270 -20845/1632
70 271 -33445/1632
70 272 -805/816
70 273 6257/408
70 280 -8519/1632
70 281 -20861/1632
70 283 -13/136
70 285 168635/19584
70 286 -5855/9792
70 287 12805/3264
70 293 1647/544
70 294 -4201/1632
70 299 -12131/1632
70 318 15473/1632
70 320 -13/68
70 321 4583/816
70 328 13/136
70 333 -9475/4896
70 334 -707/544
70 340 4699/1632
70 357 1/8
70 358 179/34
70 359 15/68
70 360 13/68
70 361 -79/24
70 368 -13/136
70 373 90245/19584
70 468 -3/136
70 469 -26081/1632
70 470 -15/34
70 471 -13/136
70 472 -13349/1632
70 480 -13/136
70 487 -39/272
70 488 -13/136
70 489 39/136
70 490 -297/544
70 491 -2725/408
70 492 -91/272
70 493 -13/272
70 494 13/136
70 496 7621/1632
70 497 -4183/1632
70 498 13/68
70 499 -3/272
70 500 -39/544
70 501 -39/136
70 502 39/544
70 503 -39/272
70 504 -35/272
70 505 -1/136
70 506 -6269/1632
70 507 243/136
70 508 1567/544
70 509 -13/68
70 510 273/272
70 582 -1699/1632
70 583 -6689/544
71 11 -13/48
71 14 13/24
71 15 -13/48
71 16 13/48
71 20 13/24
71 35 -13/48
71 36 13/24
71 37 -13/24
71 39 -13/24
71 40 -13/48
71 41 13/48
71 45 13/24
71 50 -13/24
71 62 13/24
71 65 13/24
71 77 -13/144
71 78 1/24
71 81 -5/24
71 82 5/24
71 83 1/8
71 89 -11/24
71 108 2/3
71 109 -29/24
71 110 1/8
71 114 3/2
71 115 5/12
71 116 -3/8
71 122 -7/8
71 123 -1/4
71 129 5/8
71 151 -1/8
71 154 -1/2
71 166 11/24
71 262 -95/144
71 263 11/8
71 264 -25/48
71 268 -73/48
71 269 -11/16
71 270 11/12
71 271 5/3
71 272 1/12
71 273 -29/24
71 280 11/24
71 281 23/24
71 285 -53/72
71 286 1/18
71 287 -13/48
71 293 -5/16
71 294 1/6
71 299 7/12
71 318 -17/24
71 321 -5/12
71 333 41/144
71 334 1/12
71 340 -1/6
71 358 -3/8
71 361 5/24
71 373 -4/9
71 469 29/24
71 472 17/24
71 491 5/12
71 496 -7/24
71 497 1/6
71 506 5/24
71 507 -1/8
71 508 -1/4
71 582 5/48
71 583 2/3
72 11 -13/48
72 15 13/48
72 16 -13/48
72 18 13/24
72 41 13/48
72 43 -13/24
72 46 -13/48
72 48 13/24
72 55 -13/48
72 59 -13/24
72 66 -13/24
72 78 1071079721/421516224
72 79 41461085/48298734
72 80 -2676197/8781588
72 81 -45188644249/6955017696
72 82 216914777/26344764
72 83 1185848255/140505408
72 85 205711/516564
72 86 496961/22728816
72 87 -8105/57396
72 88 8465717/25569918
72 89 -1256679973/52689528
72 90 2406227/193194936
72 91 -73441237/96597468
72 93 -553315/1033128
72 94 42062831/64398312
72 96 553315/1033128
72 97 110663/1033128
72 100 -103762397/96597468
72 101 34141459/35126352
72 102 1149469/1951464
72 103 -1149469/1951464
72 105 21151/1033128
72 106 -364622/1420551
72 107 -23436671/17563176
72 108 445420117369/13910035392
72 109 -19209798379/316137168
72 110 5929030817/2318339232
72 112 -110663/344376
72 113 206663/516564
72 114 55022862265/772779744
72 115 4286996357/210758112
72 116 -658824367/35126352
72 120 1/8
72 121 6555923/4649076
72 122 -343423765/8781588
72 123 -968678975/70252704
72 125 -557/14349
72 126 566561/3788136
72 127 -1/4
72 128 -36848939/68186448
72 129 2128102489/70252704
72 135 86683/344376
72 136 -139637/258282
72 137 -19429/38264
72 139 -69827/258282
72 140 5046727/22728816
72 141 2975/57396
72 143 65641/5682204
72 144 27935/57396
72 145 -21657/38264
72 146 -399007429/409118688
72 147 -1289569/841808
72 148 4717/114792
72 149 1001735/3099384
72 150 63755/2927196
72 151 -253532425/52689528
72 152 -8177/38264
72 153 -73441237/96597468
72 154 -53436599801/2318339232
72 155 7011/38264
72 156 -2684315/11364408
72 158 3995/28698
72 159 29544605/68186448
72 164 -557/57396
72 166 6765436777/281010816
72 167 -42097799/52689528
72 168 54479371/193194936
72 169 -173063021/772779744
72 170 -2113735/772779744
72 171 33880795/48298734
72 173 110663/516564
72 174 -110663/1033128
72 177 -85280153/85864416
72 178 54479371/193194936
72 179 114829199/96597468
72 180 -114829199/96597468
72 182 -110663/258282
72 183 110663/258282
72 184 95767/487866
72 185 -111364969/193194936
72 186 -106845007/386389872
72 189 -110663/258282
72 190 106845007/386389872
72 191 157954151/386389872
72 192 -42062831/64398312
72 194 -157954151/193194936
72 195 1020359/1951464
72 197 -110663/516564
72 198 6906829/48298734
72 204 14663/1033128
72 205 -110663/1033128
72 206 -110663/1033128
72 207 206663/1033128
72 208 -110663/344376
72 216 -54479371/48298734
72 218 54479371/96597468
72 226 -54479371/96597468
72 231 117825923/136372896
72 232 43114099/105379056
72 233 -4192315/4390794
72 234 4192315/4390794
72 236 -35467/2066256
72 237 -104417/631356
72 238 -38627779/17563176
72 239 -1149469/3902928
72 240 1149469/1951464
72 241 273587/3788136
72 242 23193299/17563176
72 243 -1149469/3902928
72 244 -273587/3788136
72 245 -23193299/17563176
72 249 -21151/2066256
72 250 190565/1033128
72 251 1193/86094
72 252 -4054459/11364408
72 253 151727/258282
72 254 63755/2927196
72 255 -3615887/5854392
72 256 54479371/96597468
72 257 -4149149/11364408
72 258 -54479371/96597468
72 259 376697/5682204
72 260 -593/19132
72 261 6762746/2195397
72 262 -798244937753/20865053088
72 263 346117850561/4636678464
72 264 -185297485687/6955017696
72 266 110663/1033128
72 267 -745315/2066256
72 268 -556589348839/6955017696
72 269 -82130505377/2318339232
72 270 352807878923/6955017696
72 271 562590717677/6955017696
72 272 13005148241/3477508848
72 273 -19209798379/316137168
72 275 -62663/516564
72 276 110663/344376
72 277 110663/344376
72 278 -206663/1033128
72 279 -206663/516564
72 280 149055369901/6955017696
72 281 354083781025/6955017696
72 283 54479371/96597468
72 285 -708682271455/20865053088
72 286 3163854985/1264548672
72 287 -6493003907/421516224
72 290 -376697/7576272
72 292 8632241/17046612
72 293 -426725095/35126352
72 294 2077789583/210758112
72 296 -273587/3788136
72 297 1/8
72 298 -263555957/204559344
72 299 6139883527/210758112
72 308 -376697/15152544
72 309 1883485/22728816
72 310 376697/3788136
72 311 -1/8
72 313 -64113431/34093224
72 314 -232078439/204559344
72 316 199826797/204559344
72 318 -266030681515/6955017696
72 319 15653/114792
72 320 114829199/96597468
72 321 -9569050499/434688606
72 323 273587/3788136
72 325 -27768349/204559344
72 328 -188992685/193194936
72 329 376697/5682204
72 333 19253127041/2529097344
72 334 1028748841/210758112
72 336 7715/114792
72 337 121477/688752
72 338 -13553/114792
72 339 42821081/204559344
72 340 -2171044547/210758112
72 345 5017/38264
72 346 -4439/57396
72 347 -1753/57396
72 348 -1867/28698
72 349 2344943/22728816
72 350 -75313/210452
72 351 13711/76528
72 352 161/57396
72 353 187051387/204559344
72 354 6555923/4649076
72 355 7155/38264
72 356 -1217389/11364408
72 358 -3855494177/193194936
72 359 -2207095/2927196
72 360 -114829199/96597468
72 361 120992131/9298152
72 362 2417/38264
72 363 -273587/3788136
72 365 -724195/2324538
72 368 188992685/193194936
72 369 -376697/5682204
72 371 -593/19132
72 373 -47481610885/2529097344
72 405 47009/1549692
72 406 -21133/129141
72 407 77/76528
72 409 -96493/258282
72 410 9188/129141
72 411 62743/114792
72 413 -2163/19132
72 414 30793/229584
72 415 3875/14349
72 418 62743/114792
72 419 110663/516564
72 420 4439/57396
72 421 -110663/258282
72 422 84707/516564
72 423 -581/28698
72 425 142663/344376
72 426 -611/28698
72 428 805679/12397536
72 429 149909/688752
72 430 -1861/114792
72 431 -789137/15152544
72 432 3301543/45457632
72 433 -68693/229584
72 434 62743/114792
72 435 -241963/22728816
72 436 -1883485/22728816
72 437 929/19132
72 438 376697/2841102
72 439 -46663/344376
72 440 -4439/57396
72 441 110663/258282
72 442 -6012703/11364408
72 443 -1162/14349
72 445 -142663/344376
72 446 376697/5682204
72 447 611/28698
72 449 -188785/473517
72 450 -167125/688752
72 451 21475/114792
72 452 -53335/114792
72 453 -1070/4783
72 455 -43261/57396
72 456 593/19132
72 457 -35879/688752
72 458 1430999359/1227356064
72 459 794265827/409118688
72 460 -125599549/204559344
72 461 -169294409/102279672
72 463 -376697/5682204
72 465 699092641/2454712128
72 466 9051/38264
72 467 -244028305/204559344
72 468 -63755/1463598
72 469 438294751987/6955017696
72 470 8482855/5854392
72 471 95767/487866
72 472 222912493399/6955017696
72 473 -217/9566
72 474 77653/129141
72 476 11757/19132
72 477 1431847/102279672
72 480 54479371/96597468
72 481 -376697/5682204
72 483 584/14349
72 487 28218095/32199156
72 488 54479371/96597468
72 489 -249970759/193194936
72 490 5287959895/2318339232
72 491 5778960709/217344303
72 492 310320587/193194936
72 493 54479371/193194936
72 494 -35405587/64398312
72 495 62663/516564
72 496 -132127191629/6955017696
72 497 69807685415/6955017696
72 498 -95767/243933
72 499 -182515/650488
72 500 54479371/128796624
72 501 149288701/193194936
72 502 -54479371/128796624
72 503 95767/325244
72 504 245515/731799
72 505 -112432/2195397
72 506 104590797013/6955017696
72 507 -5128366/731799
72 508 -769988845/70252704
72 509 3605077/4390794
72 510 -71717431/17563176
72 513 67367/22728816
72 514 -376697/5682204
72 515 2192815/22728816
72 516 -12470863/68186448
72 517 -35254853/51139836
72 518 -17185/631356
72 519 -376697/11364408
72 520 376697/5682204
72 522 282684989/204559344
72 523 -24904655/204559344
72 524 26309/516564
72 525 -376697/7576272
72 526 -336835/22728816
72 527 376697/7576272
72 528 -357509/2066256
72 529 -22439581/204559344
72 530 -110663/516564
72 531 -110663/516564
72 532 -14663/1033128
72 533 -62663/516564
72 534 -81337/1033128
72 535 72979/344376
72 536 14287/229584
72 537 -557/28698
72 538 -9943/229584
72 539 -5123/114792
72 540 -2283/76528
72 541 -2137/57396
72 542 9475/229584
72 543 -117/4783
72 544 25091/229584
72 545 2789/9566
72 546 -599/28698
72 547 -3695/57396
72 548 -593/19132
72 549 557/19132
72 550 -78/4783
72 551 -54151/114792
72 582 3360566353/843032448
72 583 2550521831/52689528
73 11 -13/48
73 15 -13/48
73 16 13/48
73 19 13/24
73 20 13/24
73 40 -13/48
73 41 13/48
73 44 13/24
73 45 13/24
73 49 -13/24
73 50 -13/24
73 57 -13/48
73 58 -13/24
73 60 13/24
73 68 13/24
73 77 -13/144
73 78 1/24
73 81 -7/36
73 82 5/24
73 83 1/8
73 88 -1/72
73 89 -11/24
73 108 113/144
73 109 -101/72
73 110 1/6
73 114 13/8
73 115 5/12
73 116 -3/8
73 121 7/36
73 122 -7/8
73 123 -1/4
73 128 -1/24
73 129 5/8
73 146 -17/144
73 147 -1/8
73 149 1/24
73 151 -1/6
73 154 -13/24
73 159 1/24
73 166 11/24
73 262 -401/432
73 263 85/48
73 264 -97/144
73 268 -271/144
73 269 -35/48
73 270 85/72
73 271 121/72
73 272 1/36
73 273 -101/72
73 280 35/72
73 281 95/72
73 285 -35/54
73 286 1/18
73 287 -13/48
73 292 1/24
73 293 -5/16
73 294 1/6
73 298 -19/72
73 299 7/12
73 313 -19/48
73 314 -1/72
73 316 11/72
73 318 -31/36
73 321 -25/72
73 325 -5/72
73 333 41/144
73 334 1/12
73 339 1/18
73 340 -1/6
73 353 11/72
73 354 7/36
73 358 -3/8
73 361 23/72
73 365 -1/9
73 373 -4/9
73 458 29/108
73 459 13/36
73 460 -1/36
73 461 -13/36
73 465 -19/216
73 467 -7/36
73 469 101/72
73 472 41/72
73 477 5/36
73 490 1/12
73 491 23/36
73 496 -49/72
73 497 2/9
73 506 23/72
73 507 -1/8
73 508 -1/4
73 516 -1/12
73 517 -2/9
73 522 7/18
73 523 -1/18
73 529 -1/9
73 582 5/48
73 583 2/3
78 1 -5/4
78 6 5/4
78 508 1/8
79 1 -5/4
79 5 5/4
79 78 1735/3264
79 79 83/544
79 80 -3/272
79 81 -1123/816
79 82 3107/1632
79 83 1727/1088
79 89 -4141/816
79 90 -7/136
79 91 -5/34
79 94 5/34
79 100 -83/272
79 101 43/544
79 102 3/136
79 103 -3/136
79 107 -37/272
79 108 10789/1632
79 109 -5123/408
79 110 181/272
79 114 3983/272
79 115 13733/3264
79 116 -2157/544
79 122 -563/68
79 123 -1507/544
79 129 108/17
79 150 15/544
79 151 -265/272
79 153 -5/34
79 154 -2569/544
79 166 2047/408
79 167 -49/204
79 168 37/544
79 169 1/2176
79 170 111/2176
79 171 5/68
79 177 -307/2176
79 178 37/544
79 179 5/34
79 180 -5/34
79 184 3/272
79 185 -23/272
79 186 -185/1088
79 190 185/1088
79 191 111/1088
79 192 -5/34
79 194 -111/544
79 195 9/544
79 198 31/272
79 216 -37/136
79 218 37/272
79 226 -37/272
79 231 65/384
79 232 103/816
79 233 -43/544
79 234 43/544
79 238 -249/544
79 239 -3/272
79 240 3/136
79 242 37/272
79 243 -3/272
79 245 -37/272
79 254 83/544
79 255 -3/272
79 256 37/272
79 258 -37/272
79 261 1299/2176
79 262 -152875/19584
79 263 33297/2176
79 264 -4543/816
79 268 -106703/6528
79 269 -7949/1088
79 270 8543/816
79 271 27253/1632
79 272 145/204
79 273 -5123/408
79 280 3661/816
79 281 16961/1632
79 283 37/272
79 285 -273385/39168
79 286 613/1224
79 287 -10411/3264
79 293 -1365/544
79 294 3361/1632
79 299 2531/408
79 317 1/8
79 318 -12785/1632
79 320 5/34
79 321 -1849/408
79 328 -37/272
79 333 63953/39168
79 334 787/816
79 340 -443/204
79 357 -1/8
79 358 -2207/544
79 359 -3/272
79 360 -5/34
79 361 253/96
79 368 37/272
79 373 -79835/19584
79 468 -49/272
79 469 5249/408
79 470 3/136
79 471 3/272
79 472 5401/816
79 480 37/272
79 487 77/544
79 488 37/272
79 489 -47/136
79 490 235/544
79 491 1103/204
79 492 191/544
79 493 37/544
79 494 -37/272
79 496 -6235/1632
79 497 1703/816
79 498 -3/136
79 499 19/544
79 500 111/1088
79 501 13/136
79 502 -111/1088
79 503 9/544
79 504 63/544
79 505 -5/272
79 506 4991/1632
79 507 -783/544
79 508 -1191/544
79 509 3/136
79 510 -437/544
79 582 11461/13056
79 583 8817/1088
80 1 -5/4
80 6 5/4
80 81 11/72
80 88 -11/72
80 108 -83/144
80 109 31/36
80 110 -7/24
80 114 -7/8
80 121 -31/36
80 128 7/24
80 146 83/144
80 147 7/8
80 149 -1/6
80 151 1/6
80 154 7/24
80 159 -7/24
80 262 43/54
80 263 -61/48
80 264 41/72
80 268 23/18
80 269 7/24
80 270 -61/72
80 271 -43/72
80 272 5/36
80 273 31/36
80 280 -23/72
80 281 -83/72
80 285 31/432
80 292 -7/24
80 298 61/72
80 313 61/48
80 314 43/72
80 316 -41/72
80 318 41/72
80 321 -1/9
80 325 1/9
80 339 -5/36
80 353 -41/72
80 354 -31/36
80 361 -5/18
80 365 5/18
80 458 -43/54
80 459 -23/18
80 460 23/72
80 461 83/72
80 465 -31/432
80 467 53/72
80 469 -53/72
80 472 7/72
80 477 -7/72
80 490 -5/24
80 491 -5/9
80 496 79/72
80 497 -1/72
80 506 -11/72
80 508 1/8
80 516 5/24
80 517 5/9
80 522 -79/72
80 523 1/72
80 529 11/72
81 1 -5/4
81 5 5/4
81 78 -206006899/210758112
81 79 -378079187/772779744
81 80 2292311/8781588
81 81 4774274105/3477508848
81 82 -28190225/6586191
81 83 -282424465/70252704
81 85 -340387/516564
81 86 46986185/45457632
81 87 112955/229584
81 88 116884913/51139836
81 89 1104336569/105379056
81 90 -276500333/772779744
81 91 137312935/386389872
81 93 1876265/2066256
81 94 -1398763/8049789
81 96 -1876265/2066256
81 97 -375253/2066256
81 100 -42954679/386389872
81 101 -19703297/17563176
81 102 -4158509/3902928
81 103 4158509/3902928
81 105 1122829/2066256
81 106 4195993/11364408
81 107 15118675/8781588
81 108 -129353009455/13910035392
81 109 6489445573/316137168
81 110 6573926143/2318339232
81 112 375253/688752
81 113 -373987/1033128
81 114 -20176297495/772779744
81 115 -1089004363/105379056
81 116 341287465/35126352
81 121 87804407/9298152
81 122 361418879/17563176
81 123 107143169/17563176
81 125 -37613/114792
81 126 -1421401/7576272
81 128 -628728911/136372896
81 129 -524862257/35126352
81 135 -21131/688752
81 136 57304/129141
81 137 17379/76528
81 139 452017/516564
81 140 38356723/45457632
81 141 -101323/114792
81 143 -15526007/11364408
81 144 -208255/459168
81 145 -5885/76528
81 146 -5749580641/818237376
81 147 -15832781/1683616
81 148 -34907/57396
81 149 4733435/6198768
81 150 78190/731799
81 151 68960771/105379056
81 152 -9127/9566
81 153 137312935/386389872
81 154 20080571759/2318339232
81 155 1454/4783
81 156 20743105/22728816
81 158 1459/28698
81 159 340168025/136372896
81 164 8533/114792
81 166 -1612712207/140505408
81 167 -38681821/210758112
81 168 -16929809/386389872
81 169 603790093/1545559488
81 170 510589061/1545559488
81 171 -558346801/772779744
81 173 -375253/1033128
81 174 375253/2066256
81 177 136313827/171728832
81 178 -16929809/386389872
81 179 -418002179/386389872
81 180 418002179/386389872
81 182 375253/516564
81 183 -375253/516564
81 184 -1044983/3902928
81 185 344219569/772779744
81 186 -476729443/772779744
81 189 375253/516564
81 190 476729443/772779744
81 191 90028679/772779744
81 192 1398763/8049789
81 194 -90028679/386389872
81 195 -7392599/7805856
81 197 375253/1033128
81 198 156932561/193194936
81 204 -376519/2066256
81 205 375253/2066256
81 206 375253/2066256
81 207 -373987/2066256
81 208 375253/688752
81 216 16929809/96597468
81 218 -16929809/193194936
81 226 16929809/193194936
81 231 -108394663/272745792
81 232 27318277/210758112
81 233 98503285/70252704
81 234 -98503285/70252704
81 236 -1158241/4132512
81 237 -324173/1262712
81 238 51494911/70252704
81 239 4158509/7805856
81 240 -4158509/3902928
81 241 -1678537/7576272
81 242 -3817294/2195397
81 243 4158509/7805856
81 244 1678537/7576272
81 245 3817294/2195397
81 249 -1122829/4132512
81 250 -305125/2066256
81 251 2951/172188
81 252 -2673505/22728816
81 253 149011/1033128
81 254 78190/731799
81 255 18309523/11708784
81 256 -16929809/193194936
81 257 -24410879/22728816
81 258 16929809/193194936
81 259 6236933/11364408
81 260 -2405/38264
81 261 -137679355/70252704
81 262 416245747087/41730106176
81 263 -53502124339/2318339232
81 264 21686207453/3477508848
81 266 -375253/2066256
81 267 1873733/4132512
81 268 363620925677/13910035392
81 269 16789034923/1159169616
81 270 -106466608241/6955017696
81 271 -237769613441/6955017696
81 272 -28011486397/6955017696
81 273 6489445573/316137168
81 275 187943/516564
81 276 -375253/688752
81 277 -375253/688752
81 278 373987/2066256
81 279 373987/1033128
81 280 -45541430863/6955017696
81 281 -21632748739/1738754424
81 283 -16929809/193194936
81 285 1394433208381/83460212352
81 286 -917616617/632274336
81 287 794256551/105379056
81 290 -6236933/15152544
81 292 112657709/34093224
81 293 232472083/35126352
81 294 -461677357/105379056
81 296 1678537/7576272
81 298 -3879422033/409118688
81 299 -98546315/6586191
81 308 -6236933/30305088
81 309 31184665/45457632
81 310 6236933/7576272
81 313 -884583179/68186448
81 314 -2687756891/409118688
81 315 1/8
81 316 2842889833/409118688
81 318 88841595319/6955017696
81 319 91279/114792
81 320 -418002179/386389872
81 321 89498174963/6955017696
81 323 -1678537/7576272
81 325 -385258201/409118688
81 328 244139809/386389872
81 329 6236933/11364408
81 331 -1/8
81 333 -4913334697/1264548672
81 334 -473164819/210758112
81 336 -48223/229584
81 337 -24767/1377504
81 338 -2851/28698
81 339 951107429/409118688
81 340 120723643/26344764
81 345 32833/76528
81 346 -487/14349
81 347 30977/114792
81 348 54859/114792
81 349 -34518757/45457632
81 350 -46201/210452
81 351 2723/76528
81 352 14639/114792
81 353 2882804383/409118688
81 354 87804407/9298152
81 355 27/38264
81 356 -48093481/22728816
81 358 2045777381/193194936
81 359 8999065/11708784
81 360 418002179/386389872
81 361 -8001511/2324538
81 362 2801/4783
81 363 1678537/7576272
81 365 -11778775/4649076
81 368 -244139809/386389872
81 369 -6236933/11364408
81 371 1189/19132
81 373 5722808665/632274336
81 405 626639/3099384
81 406 16211/258282
81 407 -77845/153056
81 409 98653/258282
81 410 -62407/1033128
81 411 -5609/229584
81 413 -9095/38264
81 414 -27509/459168
81 415 -43291/114792
81 418 23089/229584
81 419 -375253/1033128
81 420 18245/114792
81 421 375253/516564
81 422 -713977/1033128
81 423 7265/114792
81 425 -374831/688752
81 426 -1399/114792
81 428 -10353013/24795072
81 429 1279889/1377504
81 430 112955/229584
81 431 -37898813/30305088
81 432 -23001293/90915264
81 433 208255/459168
81 434 -5609/229584
81 435 -41255887/45457632
81 436 -31184665/45457632
81 437 11591/19132
81 438 6236933/5682204
81 439 376097/688752
81 440 -18245/114792
81 441 -375253/516564
81 442 -8703385/22728816
81 443 7265/28698
81 445 374831/688752
81 446 6236933/11364408
81 447 1399/114792
81 449 363817/1894068
81 450 303497/1377504
81 451 -27895/114792
81 452 3839/229584
81 453 -726/4783
81 455 16117/57396
81 456 2405/38264
81 457 492667/1377504
81 458 19651311571/2454712128
81 459 10598970023/818237376
81 460 -2452035961/409118688
81 461 -2290806101/204559344
81 463 -6236933/11364408
81 465 2113372429/4909424256
81 466 35643/76528
81 467 -2289613885/409118688
81 468 -156380/731799
81 469 -167040991921/6955017696
81 470 -12723799/5854392
81 471 -1044983/3902928
81 472 -7862460583/434688606
81 473 -3529/4783
81 474 166717/1033128
81 476 -6345/19132
81 477 200643163/204559344
81 480 -16929809/193194936
81 481 -6236933/11364408
81 483 -659/57396
81 487 -150620599/257593248
81 488 -16929809/193194936
81 489 -7937837/772779744
81 490 3395291675/2318339232
81 491 -12122628737/1738754424
81 492 -94051181/193194936
81 493 -16929809/386389872
81 494 -12183145/128796624
81 495 -187943/516564
81 496 -24737671243/6955017696
81 497 -36301194365/6955017696
81 498 1044983/1951464
81 499 405719/1300976
81 500 -16929809/257593248
81 501 -551126203/772779744
81 502 16929809/257593248
81 503 -1044983/2601952
81 504 -951047/1463598
81 505 -44843/2195397
81 506 -42581183455/6955017696
81 507 21549551/5854392
81 508 162995981/35126352
81 509 -22163449/17563176
81 510 15988511/8781588
81 513 -17509477/45457632
81 514 -6236933/11364408
81 515 54931075/45457632
81 516 -299603107/136372896
81 517 -574398497/102279672
81 518 -1319245/1262712
81 519 -6236933/22728816
81 520 6236933/11364408
81 522 4531387001/409118688
81 523 16028125/409118688
81 524 -2104159/1033128
81 525 -6236933/15152544
81 526 87547385/45457632
81 527 6236933/15152544
81 528 1286203/4132512
81 529 -520528729/409118688
81 530 375253/1033128
81 531 375253/1033128
81 532 376519/2066256
81 533 187943/516564
81 534 -377785/2066256
81 535 -243671/688752
81 536 137407/459168
81 537 -1454/14349
81 538 -61135/459168
81 539 -25181/229584
81 540 -45555/153056
81 541 12157/57396
81 542 62431/459168
81 543 162/4783
81 544 -58813/459168
81 545 -9563/19132
81 546 -9011/57396
81 547 -2645/114792
81 548 -2405/38264
81 549 727/4783
81 550 108/4783
81 551 396833/229584
81 582 -385621003/210758112
81 583 -3358908757/105379056
82 1 19/48
82 3 -19/48
83 1 19/48
83 4 -19/48
83 10 -19/48
84 1 19/48
84 8 -19/48
85 1 19/48
85 9 -19/48
85 10 -19/48
86 78 607/1836
86 79 1783/13464
86 80 -25/612
86 81 -21515/30294
86 82 9391/7344
86 83 2605/2448
86 84 -5/72
86 86 -13/792
86 88 -697/3564
86 89 -12095/3672
86 90 -7/3366
86 91 -565/4488
86 94 377/3366
86 95 1/9
86 97 1/72
86 99 -5/36
86 100 -3379/13464
86 101 20/153
86 102 13/136
86 103 -13/136
86 104 -1/72
86 106 1/396
86 107 -55/306
86 108 910739/242352
86 109 -81265/11016
86 110 701/5049
86 114 116579/13464
86 115 10621/3672
86 116 -877/306
86 119 13/72
86 121 -92/81
86 122 -1705/306
86 123 -523/306
86 126 -13/792
86 128 1423/2376
86 129 1301/306
86 130 -1/24
86 131 -13/72
86 133 1/12
86 134 11/72
86 140 -43/792
86 143 -53/396
86 146 10781/14256
86 147 245/264
86 149 -7/108
86 150 1/204
86 151 -241/459
86 153 -941/6732
86 154 -114535/40392
86 156 1/396
86 159 -907/2376
86 166 16259/4896
86 167 11/459
86 168 479/13464
86 169 -313/4488
86 170 73/4488
86 171 941/13464
86 172 -1/72
86 174 1/18
86 176 5/72
86 177 -179/1496
86 178 149/1122
86 179 377/3366
86 180 -377/3366
86 181 1/72
86 183 -7/36
86 184 -19/136
86 185 -163/1683
86 186 -365/6732
86 190 365/6732
86 191 73/2244
86 192 -377/3366
86 194 -73/1122
86 195 19/102
86 197 -1/36
86 198 -877/3366
86 199 -1/72
86 200 -1/72
86 202 -1/12
86 203 -1/8
86 207 1/9
86 208 5/24
86 211 1/9
86 212 5/36
86 214 1/24
86 216 -146/1683
86 218 1145/13464
86 221 -7/36
86 226 -73/1683
86 227 1/6
86 231 655/1584
86 232 5/7344
86 233 -133/2448
86 234 133/2448
86 235 -11/144
86 237 5/396
86 238 -325/2448
86 239 -13/272
86 240 13/136
86 241 -13/66
86 242 2/153
86 243 -13/272
86 244 13/66
86 245 -2/153
86 246 1/144
86 247 7/36
86 248 1/6
86 252 5/396
86 253 -1/36
86 254 1/204
86 255 -79/408
86 256 1519/13464
86 257 5/198
86 258 -73/1683
86 259 -5/198
86 261 661/2448
86 262 -3265589/727056
86 263 723001/80784
86 264 -755443/242352
86 268 -2324299/242352
86 269 -357557/80784
86 270 738619/121176
86 271 1227967/121176
86 272 17309/30294
86 273 -81265/11016
86 280 302585/121176
86 281 719867/121176
86 283 73/1683
86 285 -3153217/727056
86 286 3643/11016
86 287 -8141/3672
86 288 1/16
86 290 37/792
86 292 -2339/4752
86 293 -3965/2448
86 294 1351/918
86 296 13/792
86 298 8587/7128
86 299 15647/3672
86 303 -1/8
86 304 -1/8
86 308 169/1584
86 309 -179/792
86 310 -37/396
86 313 3263/2376
86 314 3263/3564
86 316 -511/891
86 318 -275155/60588
86 320 377/3366
86 321 -354997/121176
86 323 -13/66
86 325 4/891
86 328 -73/1683
86 329 14/99
86 333 11605/11016
86 334 5023/7344
86 337 -1/24
86 339 -595/1782
86 340 -6487/3672
86 349 -67/792
86 350 -5/44
86 353 -1607/1782
86 354 -92/81
86 356 29/792
86 358 -12103/4488
86 359 -79/408
86 360 -377/3366
86 361 1007/648
86 363 13/66
86 365 73/162
86 368 73/1683
86 369 -14/99
86 373 -103793/44064
86 374 -1/54
86 375 -1/36
86 377 11/144
86 378 5/144
86 379 -7/72
86 380 7/36
86 381 -1/72
86 384 1/72
86 385 1/24
86 387 -7/72
86 391 1/36
86 394 7/36
86 396 -1/8
86 400 -1/6
86 404 -5/54
86 429 -13/216
86 431 71/1584
86 432 31/1584
86 435 23/792
86 436 179/792
86 438 -5/99
86 442 5/198
86 446 -5/198
86 449 851/4752
86 458 -35261/42768
86 459 -17503/14256
86 460 4241/7128
86 461 2027/1782
86 463 5/198
86 465 -9005/85536
86 467 4289/7128
86 468 -1/102
86 469 940715/121176
86 470 79/204
86 471 11/408
86 472 510293/121176
86 474 -1/36
86 477 -523/7128
86 480 73/1683
86 481 5/198
86 487 523/6732
86 488 73/1683
86 489 -961/6732
86 490 3931/20196
86 491 190937/60588
86 492 298/1683
86 493 73/3366
86 494 -73/1683
86 496 -225187/121176
86 497 19412/15147
86 498 -25/306
86 499 5/136
86 500 73/2244
86 501 103/748
86 502 -73/2244
86 503 97/612
86 504 11/204
86 505 -1/306
86 506 230465/121176
86 507 -373/408
86 508 -437/306
86 509 169/612
86 510 -161/306
86 513 -17/198
86 514 5/198
86 515 -29/198
86 516 215/2376
86 517 380/891
86 518 7/198
86 519 5/396
86 520 -7/132
86 521 -1/72
86 522 -5257/7128
86 523 -491/7128
86 524 1/18
86 525 5/264
86 526 -5/88
86 527 -5/264
86 528 -1/24
86 529 971/7128
86 552 7/72
86 553 7/72
86 554 1/36
86 555 1/72
86 556 1/18
86 557 -1/24
86 582 757/1836
86 583 28111/3672
87 78 1021010533/105379056
87 79 496872833/96597468
87 80 -12679405/8781588
87 81 -15246714943/869377212
87 82 6592743737/210758112
87 83 2200380029/70252704
87 84 -11/12
87 85 523135/258282
87 86 -53762075/22728816
87 87 -41609/114792
87 88 -147948473/25569918
87 89 -9469623589/105379056
87 90 295253293/193194936
87 91 -271117985/96597468
87 93 -2987645/1033128
87 94 154232401/64398312
87 95 5/3
87 96 2987645/1033128
87 97 425341/1033128
87 98 -5/2
87 99 -5/6
87 100 -433137805/96597468
87 101 134348639/35126352
87 102 6636083/1951464
87 103 -6636083/1951464
87 104 1/6
87 105 -702019/1033128
87 106 -2362975/5682204
87 107 -83631019/17563176
87 108 689801049607/6955017696
87 109 -62686076147/316137168
87 110 -569107787/144896202
87 112 -597529/344376
87 113 1170373/516564
87 114 91686571561/386389872
87 115 8064244145/105379056
87 116 -1242816055/17563176
87 119 5/6
87 121 -114111881/4649076
87 122 -5207561393/35126352
87 123 -1779673247/35126352
87 124 -1/2
87 125 17893/28698
87 126 15733/3788136
87 128 823988525/68186448
87 129 3964048069/35126352
87 130 -1/4
87 131 -5/6
87 132 1
87 133 1/2
87 134 7/6
87 135 253085/344376
87 136 -813715/258282
87 137 -60135/38264
87 139 -625891/258282
87 140 -22946449/22728816
87 141 181555/57396
87 143 3255649/2841102
87 144 127567/229584
87 145 -14783/38264
87 146 7220142547/409118688
87 147 20230999/841808
87 148 10211/28698
87 149 -8164457/3099384
87 150 2039869/2927196
87 151 -360717127/26344764
87 152 38319/38264
87 153 -255018407/96597468
87 154 -90175344485/1159169616
87 155 -886/4783
87 156 -12448159/11364408
87 157 -1/2
87 158 10184/14349
87 159 -446754923/68186448
87 164 443/14349
87 166 12780652039/140505408
87 167 21013103/52689528
87 168 61101959/193194936
87 169 -2491289509/772779744
87 170 -614000039/772779744
87 171 319265455/96597468
87 172 -1/3
87 173 597529/516564
87 174 -1027999/1033128
87 175 5/4
87 176 5/12
87 177 -481279921/85864416
87 178 125500271/193194936
87 179 510693409/96597468
87 180 -510693409/96597468
87 181 -1/6
87 182 -597529/258282
87 183 425341/258282
87 184 735443/487866
87 185 -739448771/193194936
87 186 427397809/386389872
87 189 -597529/258282
87 190 -427397809/386389872
87 191 270671155/386389872
87 192 -154232401/64398312
87 194 -270671155/193194936
87 195 7204483/1951464
87 197 -425341/516564
87 198 -50637602/24149367
87 199 -1/12
87 200 1/6
87 201 -1
87 202 -1/2
87 203 -1/2
87 204 24685/1033128
87 205 -597529/1033128
87 206 -597529/1033128
87 207 1342561/1033128
87 208 -425341/344376
87 209 7/4
87 210 -1
87 211 2/3
87 212 5/6
87 213 3/2
87 216 -93301115/48298734
87 217 -1/2
87 218 45002381/96597468
87 221 -2/3
87 222 1/2
87 226 -93301115/96597468
87 227 3/4
87 229 5/4
87 231 665764927/136372896
87 232 111172001/105379056
87 233 -87034697/17563176
87 234 87034697/17563176
87 235 -7/12
87 236 3541831/2066256
87 237 -4691/105226
87 238 -15345040/2195397
87 239 -6636083/3902928
87 240 6636083/1951464
87 241 -1704029/3788136
87 242 114344647/17563176
87 243 -6636083/3902928
87 244 1704029/3788136
87 245 -114344647/17563176
87 246 -1/12
87 247 2/3
87 248 1
87 249 702019/2066256
87 250 205615/1033128
87 251 -236651/86094
87 252 12850573/11364408
87 253 260873/516564
87 254 2039869/2927196
87 255 -30146155/5854392
87 256 12803225/96597468
87 257 37946885/11364408
87 258 -93301115/96597468
87 259 -7647023/5682204
87 260 360/4783
87 261 381214399/35126352
87 262 -1238601896111/10432526544
87 263 138848675825/579584808
87 264 -548134895333/6955017696
87 266 597529/1033128
87 267 -4133333/2066256
87 268 -903925132087/3477508848
87 269 -284667232315/2318339232
87 270 561793482221/3477508848
87 271 981755052341/3477508848
87 272 35352985571/1738754424
87 273 -62686076147/316137168
87 275 -311107/516564
87 276 597529/344376
87 277 597529/344376
87 278 -1170373/1033128
87 279 -1170373/516564
87 280 226335769093/3477508848
87 281 540278394853/3477508848
87 283 93301115/96597468
87 285 -5219012875597/41730106176
87 286 6018315535/632274336
87 287 -6059925703/105379056
87 290 7015667/7576272
87 292 -145577321/17046612
87 293 -3222867979/70252704
87 294 1919303203/52689528
87 296 -1452751/3788136
87 298 4955246651/204559344
87 299 5770593221/52689528
87 308 12697871/15152544
87 309 -53387659/22728816
87 310 -7015667/3788136
87 313 1125502385/34093224
87 314 3559531817/204559344
87 316 -3510191875/204559344
87 318 -26817326077/217344303
87 319 -71411/114792
87 320 510693409/96597468
87 321 -298881900569/3477508848
87 323 -1704029/3788136
87 325 487199755/204559344
87 328 -628937827/193194936
87 329 -1692685/2841102
87 333 36158947961/1264548672
87 334 996675017/52689528
87 335 5/16
87 336 -58523/114792
87 337 66965/688752
87 338 -30491/229584
87 339 -1203144731/204559344
87 340 -4286467157/105379056
87 342 3/8
87 344 -1/2
87 345 -12191/38264
87 346 21773/57396
87 347 -40613/57396
87 348 31675/28698
87 349 -1835561/22728816
87 350 -55757/210452
87 351 -11445/38264
87 352 99161/114792
87 353 -3713606113/204559344
87 354 -114111881/4649076
87 355 -720/4783
87 356 53401927/11364408
87 358 -30458689697/386389872
87 359 -13252097/2927196
87 360 -510693409/96597468
87 361 763490257/18596304
87 362 2251/9566
87 363 1704029/3788136
87 365 7241981/1162269
87 368 628937827/193194936
87 369 1692685/2841102
87 371 360/4783
87 373 -84964696741/1264548672
87 374 1/72
87 375 1/12
87 376 1/8
87 377 1/12
87 378 5/24
87 379 -1/3
87 380 2/3
87 381 1/6
87 382 -5/16
87 383 -3/4
87 384 -1/6
87 385 -1/2
87 386 -1/2
87 387 -1/3
87 390 1/2
87 391 -1/3
87 393 1/8
87 394 2/3
87 395 1/8
87 400 -3/4
87 402 -5/4
87 404 -7/18
87 405 -132661/774846
87 406 -8447/516564
87 407 11339/76528
87 409 -116773/129141
87 410 131735/258282
87 411 166229/114792
87 413 21505/19132
87 414 139427/229584
87 415 30551/28698
87 418 108833/114792
87 419 597529/516564
87 420 -50471/57396
87 421 -597529/258282
87 422 453817/516564
87 423 -6421/28698
87 425 788477/344376
87 426 74293/57396
87 428 16381801/12397536
87 429 -233163/76528
87 430 -185099/114792
87 431 41520695/15152544
87 432 33367319/45457632
87 433 -529339/229584
87 434 166229/114792
87 435 43163485/22728816
87 436 53387659/22728816
87 437 -35011/19132
87 438 -7647023/2841102
87 439 -215633/344376
87 440 50471/57396
87 441 597529/258282
87 442 27962911/11364408
87 443 -12842/14349
87 445 -788477/344376
87 446 -7647023/5682204
87 447 -74293/57396
87 449 -2545171/7576272
87 450 -11995/344376
87 451 -34907/229584
87 452 -25259/114792
87 453 28941/38264
87 454 7/8
87 455 -98165/57396
87 456 -360/4783
87 457 -110969/344376
87 458 -24899270353/1227356064
87 459 -13298958941/409118688
87 460 2932211371/204559344
87 461 2910750371/102279672
87 463 7647023/5682204
87 465 -3657576871/2454712128
87 466 565/38264
87 467 3087811351/204559344
87 468 -2039869/1463598
87 469 750820085269/3477508848
87 470 54429503/5854392
87 471 1223309/487866
87 472 426635255965/3477508848
87 473 -30857/38264
87 474 -1159033/516564
87 475 -3/8
87 476 19143/19132
87 477 -210761821/102279672
87 480 93301115/96597468
87 481 7647023/5682204
87 483 -1523/14349
87 487 50332877/16099578
87 488 93301115/96597468
87 489 -436946177/193194936
87 490 382670741/144896202
87 491 144452098129/1738754424
87 492 854338471/193194936
87 493 93301115/193194936
87 494 -60662045/64398312
87 495 311107/516564
87 496 -130808247395/3477508848
87 497 31938338849/869377212
87 498 -380666/81311
87 499 -371589/650488
87 500 93301115/128796624
87 501 1191679979/193194936
87 502 -93301115/128796624
87 503 571910/243933
87 504 2837863/1463598
87 505 -465113/8781588
87 506 183245491327/3477508848
87 507 -308510873/11708784
87 508 -704825561/17563176
87 509 24859565/4390794
87 510 -281297579/17563176
87 513 10181959/22728816
87 514 7647023/5682204
87 515 -71216641/22728816
87 516 348789937/68186448
87 517 706117535/51139836
87 518 1411403/631356
87 519 7647023/11364408
87 520 -3586753/2841102
87 521 -1/12
87 522 -5653740827/204559344
87 523 65676113/204559344
87 524 2073985/516564
87 525 7647023/7576272
87 526 -88791155/22728816
87 527 -7647023/7576272
87 528 -287989/2066256
87 529 608534251/204559344
87 530 -597529/516564
87 531 -597529/516564
87 532 -24685/1033128
87 533 -311107/516564
87 534 -548159/1033128
87 535 94817/344376
87 536 -3229/229584
87 537 886/14349
87 538 94309/229584
87 539 -89761/114792
87 540 -24243/76528
87 541 487/57396
87 542 -60361/229584
87 543 2625/9566
87 544 -9881/229584
87 545 4463/9566
87 546 -902/14349
87 547 3125/57396
87 548 360/4783
87 549 -443/4783
87 550 875/4783
87 551 -131633/114792
87 552 1/3
87 553 1/3
87 554 -1/12
87 555 1/12
87 556 1/3
87 559 -1/4
87 563 1/2
87 564 1/2
87 582 5444677879/421516224
87 583 10707019627/52689528
88 81 -1/24
88 82 1/24
88 89 -1/24
88 108 5/24
88 109 -7/24
88 110 1/8
88 114 1/4
88 115 1/12
88 116 -1/8
88 122 -1/8
88 129 1/8
88 154 -1/8
88 166 1/48
88 169 1/32
88 170 -1/32
88 177 1/32
88 186 -1/16
88 190 1/16
88 191 1/16
88 194 -1/8
88 219 -1/8
88 231 5/96
88 262 -59/288
88 263 11/32
88 264 -11/48
88 268 -31/96
88 269 -3/16
88 270 1/3
88 271 1/3
88 272 -1/12
88 273 -7/24
88 280 1/6
88 281 7/24
88 285 -53/576
88 286 7/144
88 287 -5/48
88 293 -1/8
88 294 1/12
88 299 1/6
88 318 -1/6
88 321 -1/12
88 333 43/576
88 340 -1/12
88 361 1/6
88 373 -5/144
88 469 1/6
88 472 1/24
88 491 1/12
88 496 -1/12
88 497 -1/24
88 500 -1/16
88 502 1/16
88 506 1/24
88 582 -1/192
88 583 3/16
89 78 -15/16
89 79 -3/8
89 81 47/24
89 82 -133/48
89 83 -23/8
89 89 203/24
89 90 -3/8
89 91 1/4
89 94 -1/4
89 100 3/4
89 101 -1/8
89 107 1/4
89 108 -497/48
89 109 485/24
89 110 -1/2
89 114 -189/8
89 115 -83/12
89 116 25/4
89 122 105/8
89 123 5
89 129 -21/2
89 151 7/4
89 152 1/4
89 153 1/4
89 154 63/8
89 166 -389/48
89 167 -1/6
89 168 1/8
89 169 3/8
89 171 -1/8
89 177 3/8
89 178 1/16
89 179 -1/4
89 180 1/8
89 184 -1/4
89 185 3/8
89 192 1/4
89 195 -3/16
89 198 1/4
89 217 1/8
89 218 1/8
89 231 -5/12
89 232 -1/16
89 233 1/8
89 234 -1/8
89 238 5/16
89 242 -1/4
89 243 1/16
89 245 1/8
89 255 1/8
89 256 1/8
89 261 -3/8
89 262 1829/144
89 263 -399/16
89 264 415/48
89 268 1279/48
89 269 189/16
89 270 -403/24
89 271 -649/24
89 272 -35/24
89 273 485/24
89 280 -155/24
89 281 -205/12
89 285 821/72
89 286 -55/72
89 287 253/48
89 293 63/16
89 294 -85/24
89 299 -233/24
89 318 37/3
89 319 -1/4
89 320 -1/4
89 321 89/12
89 333 -181/72
89 334 -15/8
89 340 197/48
89 358 59/8
89 359 1/4
89 360 1/4
89 361 -107/24
89 373 853/144
89 469 -515/24
89 470 -3/8
89 471 -3/8
89 472 -65/6
89 487 -1/8
89 489 1/8
89 490 -3/4
89 491 -107/12
89 492 -1/4
89 496 151/24
89 497 -41/12
89 498 1/2
89 501 -5/8
89 503 -1/4
89 506 -125/24
89 507 19/8
89 508 33/8
89 509 -1/4
89 510 5/4
89 582 -3/2
89 583 -52/3
90 78 8675/1632
90 79 415/272
90 80 -15/136
90 81 -5615/408
90 82 15535/816
90 83 8635/544
90 89 -20705/408
90 90 -35/68
90 91 -25/17
90 94 25/17
90 100 -415/136
90 101 215/272
90 102 15/68
90 103 -15/68
90 107 -185/136
90 108 53945/816
90 109 -25615/204
90 110 905/136
90 114 19915/136
90 115 68665/1632
90 116 -10785/272
90 122 -2815/34
90 123 -7535/272
90 129 1080/17
90 150 75/272
90 151 -1325/136
90 153 -25/17
90 154 -12845/272
90 166 10235/204
90 167 -245/102
90 168 185/272
90 169 5/1088
90 170 555/1088
90 171 25/34
90 177 -1535/1088
90 178 185/272
90 179 25/17
90 180 -25/17
90 184 15/136
90 185 -115/136
90 186 -925/544
90 190 925/544
90 191 555/544
90 192 -25/17
90 194 -555/272
90 195 45/272
90 198 155/136
90 216 -185/68
90 218 185/136
90 226 -185/136
90 231 325/192
90 232 515/408
90 233 -215/272
90 234 215/272
90 238 -1245/272
90 239 -15/136
90 240 15/68
90 242 185/136
90 243 -15/136
90 245 -185/136
90 254 415/272
90 255 -15/136
90 256 185/136
90 258 -185/136
90 261 6495/1088
90 262 -764375/9792
90 263 166485/1088
90 264 -22715/408
90 268 -533515/3264
90 269 -39745/544
90 270 42715/408
90 271 136265/816
90 272 725/102
90 273 -25615/204
90 280 18305/408
90 281 84805/816
90 283 185/136
90 285 -1366925/19584
90 286 3065/612
90 287 -52055/1632
90 293 -6825/272
90 294 16805/816
90 299 12655/204
90 317 5/4
90 318 -63925/816
90 320 25/17
90 321 -9245/204
90 328 -185/136
90 333 319765/19584
90 334 3935/408
90 340 -2215/102
90 357 -5/4
90 358 -11035/272
90 359 -15/136
90 360 -25/17
90 361 1265/48
90 368 185/136
90 373 -399175/9792
90 468 -245/136
90 469 26245/204
90 470 15/68
90 471 15/136
90 472 27005/408
90 480 185/136
90 487 385/272
90 488 185/136
90 489 -235/68
90 490 1175/272
90 491 5515/102
90 492 955/272
90 493 185/272
90 494 -185/136
90 496 -31175/816
90 497 8515/408
90 498 -15/68
90 499 95/272
90 500 555/544
90 501 65/68
90 502 -555/544
90 503 45/272
90 504 315/272
90 505 -25/136
90 506 24955/816
90 507 -3915/272
90 508 -5955/272
90 509 15/68
90 510 -2185/272
90 582 57305/6528
90 583 44085/544
91 508 5/4
92 78 -1030034495/105379056
92 79 -1890395935/386389872
92 80 11461555/4390794
92 81 23871370525/1738754424
92 82 -281902250/6586191
92 83 -1412122325/35126352
92 85 -1701935/258282
92 86 234930925/22728816
92 87 564775/114792
92 88 584424565/25569918
92 89 5521682845/52689528
92 90 -1382501665/386389872
92 91 686564675/193194936
92 93 9381325/1033128
92 94 -13987630/8049789
92 96 -9381325/1033128
92 97 -1876265/1033128
92 100 -214773395/193194936
92 101 -98516485/8781588
92 102 -20792545/1951464
92 103 20792545/1951464
92 105 5614145/1033128
92 106 20979965/5682204
92 107 75593375/4390794
92 108 -646765047275/6955017696
92 109 32447227865/158068584
92 110 32869630715/1159169616
92 112 1876265/344376
92 113 -1869935/516564
92 114 -100881487475/386389872
92 115 -5445021815/52689528
92 116 1706437325/17563176
92 121 439022035/4649076
92 122 1807094395/8781588
92 123 535715845/8781588
92 125 -188065/57396
92 126 -7107005/3788136
92 128 -3143644555/68186448
92 129 -2624311285/17563176
92 135 -105655/344376
92 136 573040/129141
92 137 86895/38264
92 139 2260085/258282
92 140 191783615/22728816
92 141 -506615/57396
92 143 -77630035/5682204
92 144 -1041275/229584
92 145 -29425/38264
92 146 -28747903205/409118688
92 147 -79163905/841808
92 148 -174535/28698
92 149 23667175/3099384
92 150 781900/731799
92 151 344803855/52689528
92 152 -45635/4783
92 153 686564675/193194936
92 154 100402858795/1159169616
92 155 14540/4783
92 156 103715525/11364408
92 158 7295/14349
92 159 1700840125/68186448
92 164 42665/57396
92 166 -8063561035/70252704
92 167 -193409105/105379056
92 168 -84649045/193194936
92 169 3018950465/772779744
92 170 2552945305/772779744
92 171 -2791734005/386389872
92 173 -1876265/516564
92 174 1876265/1033128
92 177 681569135/85864416
92 178 -84649045/193194936
92 179 -2090010895/193194936
92 180 2090010895/193194936
92 182 1876265/258282
92 183 -1876265/258282
92 184 -5224915/1951464
92 185 1721097845/386389872
92 186 -2383647215/386389872
92 189 1876265/258282
92 190 2383647215/386389872
92 191 450143395/386389872
92 192 13987630/8049789
92 194 -450143395/193194936
92 195 -36962995/3902928
92 197 1876265/516564
92 198 784662805/96597468
92 204 -1882595/1033128
92 205 1876265/1033128
92 206 1876265/1033128
92 207 -1869935/1033128
92 208 1876265/344376
92 216 84649045/48298734
92 218 -84649045/96597468
92 226 84649045/96597468
92 231 -541973315/136372896
92 232 136591385/105379056
92 233 492516425/35126352
92 234 -492516425/35126352
92 236 -5791205/2066256
92 237 -1620865/631356
92 238 257474555/35126352
92 239 20792545/3902928
92 240 -20792545/1951464
92 241 -8392685/3788136
92 242 -38172940/2195397
92 243 20792545/3902928
92 244 8392685/3788136
92 245 38172940/2195397
92 249 -5614145/2066256
92 250 -1525625/1033128
92 251 14755/86094
92 252 -13367525/11364408
92 253 745055/516564
92 254 781900/731799
92 255 91547615/5854392
92 256 -84649045/96597468
92 257 -122054395/11364408
92 258 84649045/96597468
92 259 31184665/5682204
92 260 -12025/19132
92 261 -688396775/35126352
92 262 2081228735435/20865053088
92 263 -267510621695/1159169616
92 264 108431037265/1738754424
92 266 -1876265/1033128
92 267 9368665/2066256
92 268 1818104628385/6955017696
92 269 83945174615/579584808
92 270 -532333041205/3477508848
92 271 -1188848067205/3477508848
92 272 -140057431985/3477508848
92 273 32447227865/158068584
92 275 939715/258282
92 276 -1876265/344376
92 277 -1876265/344376
92 278 1869935/1033128
92 279 1869935/516564
92 280 -227707154315/3477508848
92 281 -108163743695/869377212
92 283 -84649045/96597468
92 285 6972166041905/41730106176
92 286 -4588083085/316137168
92 287 3971282755/52689528
92 290 -31184665/7576272
92 292 563288545/17046612
92 293 1162360415/17563176
92 294 -2308386785/52689528
92 296 8392685/3788136
92 298 -19397110165/204559344
92 299 -985463150/6586191
92 308 -31184665/15152544
92 309 155923325/22728816
92 310 31184665/3788136
92 313 -4422915895/34093224
92 314 -13438784455/204559344
92 315 5/4
92 316 14214449165/204559344
92 318 444207976595/3477508848
92 319 456395/57396
92 320 -2090010895/193194936
92 321 447490874815/3477508848
92 323 -8392685/3788136
92 325 -1926291005/204559344
92 328 1220699045/193194936
92 329 31184665/5682204
92 331 -5/4
92 333 -24566673485/632274336
92 334 -2365824095/105379056
92 336 -241115/114792
92 337 -123835/688752
92 338 -14255/14349
92 339 4755537145/204559344
92 340 603618215/13172382
92 345 164165/38264
92 346 -4870/14349
92 347 154885/57396
92 348 274295/57396
92 349 -172593785/22728816
92 350 -231005/105226
92 351 13615/38264
92 352 73195/57396
92 353 14414021915/204559344
92 354 439022035/4649076
92 355 135/19132
92 356 -240467405/11364408
92 358 10228886905/96597468
92 359 44995325/5854392
92 360 2090010895/193194936
92 361 -40007555/1162269
92 362 28010/4783
92 363 8392685/3788136
92 365 -58893875/2324538
92 368 -1220699045/193194936
92 369 -31184665/5682204
92 371 5945/9566
92 373 28614043325/316137168
92 405 3133195/1549692
92 406 81055/129141
92 407 -389225/76528
92 409 493265/129141
92 410 -312035/516564
92 411 -28045/114792
92 413 -45475/19132
92 414 -137545/229584
92 415 -216455/57396
92 418 115445/114792
92 419 -1876265/516564
92 420 91225/57396
92 421 1876265/258282
92 422 -3569885/516564
92 423 36325/57396
92 425 -1874155/344376
92 426 -6995/57396
92 428 -51765065/12397536
92 429 6399445/688752
92 430 564775/114792
92 431 -189494065/15152544
92 432 -115006465/45457632
92 433 1041275/229584
92 434 -28045/114792
92 435 -206279435/22728816
92 436 -155923325/22728816
92 437 57955/9566
92 438 31184665/2841102
92 439 1880485/344376
92 440 -91225/57396
92 441 -1876265/258282
92 442 -43516925/11364408
92 443 36325/14349
92 445 1874155/344376
92 446 31184665/5682204
92 447 6995/57396
92 449 1819085/947034
92 450 1517485/688752
92 451 -139475/57396
92 452 19195/114792
92 453 -7260/4783
92 455 80585/28698
92 456 12025/19132
92 457 2463335/688752
92 458 98256557855/1227356064
92 459 52994850115/409118688
92 460 -12260179805/204559344
92 461 -11454030505/102279672
92 463 -31184665/5682204
92 465 10566862145/2454712128
92 466 178215/38264
92 467 -11448069425/204559344
92 468 -1563800/731799
92 469 -835204959605/3477508848
92 470 -63618995/2927196
92 471 -5224915/1951464
92 472 -39312302915/217344303
92 473 -35290/4783
92 474 833585/516564
92 476 -31725/9566
92 477 1003215815/102279672
92 480 -84649045/96597468
92 481 -31184665/5682204
92 483 -3295/28698
92 487 -753102995/128796624
92 488 -84649045/96597468
92 489 -39689185/386389872
92 490 16976458375/1159169616
92 491 -60613143685/869377212
92 492 -470255905/96597468
92 493 -84649045/193194936
92 494 -60915725/64398312
92 495 -939715/258282
92 496 -123688356215/3477508848
92 497 -181505971825/3477508848
92 498 5224915/975732
92 499 2028595/650488
92 500 -84649045/128796624
92 501 -2755631015/386389872
92 502 84649045/128796624
92 503 -5224915/1300976
92 504 -4755235/731799
92 505 -448430/2195397
92 506 -212905917275/3477508848
92 507 107747755/2927196
92 508 814979905/17563176
92 509 -110817245/8781588
92 510 79942555/4390794
92 513 -87547385/22728816
92 514 -31184665/5682204
92 515 274655375/22728816
92 516 -1498015535/68186448
92 517 -2871992485/51139836
92 518 -6596225/631356
92 519 -31184665/11364408
92 520 31184665/5682204
92 522 22656935005/204559344
92 523 80140625/204559344
92 524 -10520795/516564
92 525 -31184665/7576272
92 526 437736925/22728816
92 527 31184665/7576272
92 528 6431015/2066256
92 529 -2602643645/204559344
92 530 1876265/516564
92 531 1876265/516564
92 532 1882595/1033128
92 533 939715/258282
92 534 -1888925/1033128
92 535 -1218355/344376
92 536 687035/229584
92 537 -14540/14349
92 538 -305675/229584
92 539 -125905/114792
92 540 -227775/76528
92 541 60785/28698
92 542 312155/229584
92 543 1620/4783
92 544 -294065/229584
92 545 -47815/9566
92 546 -45055/28698
92 547 -13225/57396
92 548 -12025/19132
92 549 7270/4783
92 550 1080/4783
92 551 1984165/114792
92 582 -1928105015/105379056
92 583 -16794543785/52689528
93 81 55/36
93 88 -55/36
93 108 -415/72
93 109 155/18
93 110 -35/12
93 114 -35/4
93 121 -155/18
93 128 35/12
93 146 415/72
93 147 35/4
93 149 -5/3
93 151 5/3
93 154 35/12
93 159 -35/12
93 262 215/27
93 263 -305/24
93 264 205/36
93 268 115/9
93 269 35/12
93 270 -305/36
93 271 -215/36
93 272 25/18
93 273 155/18
93 280 -115/36
93 281 -415/36
93 285 155/216
93 292 -35/12
93 298 305/36
93 313 305/24
93 314 215/36
93 316 -205/36
93 318 205/36
93 321 -10/9
93 325 10/9
93 339 -25/18
93 353 -205/36
93 354 -155/18
93 361 -25/9
93 365 25/9
93 458 -215/27
93 459 -115/9
93 460 115/36
93 461 415/36
93 465 -155/216
93 467 265/36
93 469 -265/36
93 472 35/36
93 477 -35/36
93 490 -25/12
93 491 -50/9
93 496 395/36
93 497 -5/36
93 506 -55/36
93 508 5/4
93 516 25/12
93 517 50/9
93 522 -395/36
93 523 5/36
93 529 55/36
94 11 5/8
94 13 -5/4
94 15 -5/4
94 16 5/4
94 30 5/8
94 31 5/4
94 32 -5/4
94 61 5/4
95 11 5/8
95 14 -5/4
95 15 5/4
95 16 -5/4
95 20 -5/4
95 35 5/8
95 36 -5/4
95 37 5/4
95 39 5/4
95 45 -5/4
95 50 5/4
95 62 -5/4
95 77 5/12
96 11 5/8
96 15 -5/4
96 16 5/4
96 18 -5/4
96 43 5/4
96 48 -5/4
96 55 5/8
96 59 5/4
97 11 5/8
97 15 5/4
97 16 -5/4
97 19 -5/4
97 20 -5/4
97 44 -5/4
97 45 -5/4
97 49 5/4
97 50 5/4
97 57 5/8
97 58 5/4
97 60 -5/4
97 77 5/12
98 1 35/24
98 3 -7/24
98 5 2/33
98 6 61/264
98 8 -35/24
98 11 -871/144
98 12 1/8
98 13 -1/8
98 15 55/9
98 16 -229/36
98 17 -1/8
98 18 449/36
98 22 -1/8
98 25 1/8
98 27 -1/8
98 31 1/8
98 33 1/8
98 41 55/9
98 43 -889/72
98 46 -871/144
98 47 -1/8
98 48 889/72
98 52 1/8
98 55 -449/72
98 59 -889/72
98 61 3/8
98 63 1/8
98 66 -871/72
98 73 -1/8
99 1 35/24
99 4 -7/24
99 5 7/24
99 9 -35/24
99 10 -7/4
99 11 -871/144
99 12 1/8
99 14 -1/8
99 15 -229/36
99 16 55/9
99 17 -1/8
99 19 449/36
99 20 889/72
99 23 -1/8
99 24 1/8
99 28 -1/8
99 29 -1/4
99 37 1/8
99 38 1/8
99 40 -871/144
99 41 55/9
99 42 -1/8
99 44 889/72
99 45 889/72
99 49 -889/72
99 50 -110/9
99 53 1/8
99 54 1/4
99 57 -449/72
99 58 -449/36
99 60 889/72
99 62 -3/8
99 65 -1/8
99 68 871/72
99 74 -1/8
99 77 -431/216
100 1 35/24
100 3 -55/24
100 5 2/33
100 6 61/264
100 8 13/24
100 11 -871/144
100 13 449/36
100 15 55/9
100 16 -229/36
100 18 -1/8
100 30 -449/72
100 31 -449/36
100 32 449/36
100 41 55/9
100 43 1/4
100 46 -871/144
100 48 -1/8
100 59 3/8
100 61 -889/72
100 63 -889/72
100 66 3/8
100 73 -1/8
101 1 35/24
101 4 -55/24
101 5 7/24
101 9 13/24
101 10 -7/4
101 11 -871/144
101 14 449/36
101 15 -229/36
101 16 55/9
101 19 -1/8
101 20 889/72
101 35 -449/72
101 36 449/36
101 37 -449/36
101 39 -449/36
101 40 -871/144
101 41 55/9
101 44 -1/8
101 45 889/72
101 49 1/4
101 50 -110/9
101 60 -3/8
101 62 889/72
101 65 889/72
101 68 -3/8
101 74 -1/8
101 77 -431/216
106 78 -206006899/17563176
106 79 -378079187/64398312
106 80 2292311/731799
106 81 4774274105/289792404
106 82 -112760900/2195397
106 83 -282424465/5854392
106 85 -340387/43047
106 86 46986185/3788136
106 87 112955/19132
106 88 116884913/4261653
106 89 1104336569/8781588
106 90 -276500333/64398312
106 91 137312935/32199156
106 93 1876265/172188
106 94 -5595052/2683263
106 96 -1876265/172188
106 97 -375253/172188
106 100 -42954679/32199156
106 101 -19703297/1463598
106 102 -4158509/325244
106 103 4158509/325244
106 105 1122829/172188
106 106 4195993/947034
106 107 15118675/731799
106 108 -129353009455/1159169616
106 109 6489445573/26344764
106 110 6573926143/193194936
106 112 375253/57396
106 113 -373987/86094
106 114 -20176297495/64398312
106 115 -1089004363/8781588
106 116 341287465/2927196
106 121 87804407/774846
106 122 361418879/1463598
106 123 107143169/1463598
106 125 -37613/9566
106 126 -1421401/631356
106 128 -628728911/11364408
106 129 -524862257/2927196
106 135 -21131/57396
106 136 229216/43047
106 137 52137/19132
106 139 452017/43047
106 140 38356723/3788136
106 141 -101323/9566
106 143 -15526007/947034
106 144 -208255/38264
106 145 -17655/19132
106 146 -5749580641/68186448
106 147 -47498343/420904
106 148 -34907/4783
106 149 4733435/516564
106 150 312760/243933
106 151 68960771/8781588
106 152 -54762/4783
106 153 137312935/32199156
106 154 20080571759/193194936
106 155 17448/4783
106 156 20743105/1894068
106 158 2918/4783
106 159 340168025/11364408
106 164 8533/9566
106 166 -1612712207/11708784
106 167 -38681821/17563176
106 168 -16929809/32199156
106 169 603790093/128796624
106 170 510589061/128796624
106 171 -558346801/64398312
106 173 -375253/86094
106 174 375253/172188
106 177 136313827/14310736
106 178 -16929809/32199156
106 179 -418002179/32199156
106 180 418002179/32199156
106 182 375253/43047
106 183 -375253/43047
106 184 -1044983/325244
106 185 344219569/64398312
106 186 -476729443/64398312
106 189 375253/43047
106 190 476729443/64398312
106 191 90028679/64398312
106 192 5595052/2683263
106 194 -90028679/32199156
106 195 -7392599/650488
106 197 375253/86094
106 198 156932561/16099578
106 204 -376519/172188
106 205 375253/172188
106 206 375253/172188
106 207 -373987/172188
106 208 375253/57396
106 216 16929809/8049789
106 218 -16929809/16099578
106 226 16929809/16099578
106 231 -108394663/22728816
106 232 27318277/17563176
106 233 98503285/5854392
106 234 -98503285/5854392
106 236 -1158241/344376
106 237 -324173/105226
106 238 51494911/5854392
106 239 4158509/650488
106 240 -4158509/325244
106 241 -1678537/631356
106 242 -15269176/731799
106 243 4158509/650488
106 244 1678537/631356
106 245 15269176/731799
106 249 -1122829/344376
106 250 -305125/172188
106 251 2951/14349
106 252 -2673505/1894068
106 253 149011/86094
106 254 312760/243933
106 255 18309523/975732
106 256 -16929809/16099578
106 257 -24410879/1894068
106 258 16929809/16099578
106 259 6236933/947034
106 260 -7215/9566
106 261 -137679355/5854392
106 262 416245747087/3477508848
106 263 -53502124339/193194936
106 264 21686207453/289792404
106 266 -375253/172188
106 267 1873733/344376
106 268 363620925677/1159169616
106 269 16789034923/96597468
106 270 -106466608241/579584808
106 271 -237769613441/579584808
106 272 -28011486397/579584808
106 273 6489445573/26344764
106 275 187943/43047
106 276 -375253/57396
106 277 -375253/57396
106 278 373987/172188
106 279 373987/86094
106 280 -45541430863/579584808
106 281 -21632748739/144896202
106 283 -16929809/16099578
106 285 1394433208381/6955017696
106 286 -917616617/52689528
106 287 794256551/8781588
106 290 -6236933/1262712
106 292 112657709/2841102
106 293 232472083/2927196
106 294 -461677357/8781588
106 296 1678537/631356
106 298 -3879422033/34093224
106 299 -394185260/2195397
106 308 -6236933/2525424
106 309 31184665/3788136
106 310 6236933/631356
106 313 -884583179/5682204
106 314 -2687756891/34093224
106 315 3/2
106 316 2842889833/34093224
106 318 88841595319/579584808
106 319 91279/9566
106 320 -418002179/32199156
106 321 89498174963/579584808
106 323 -1678537/631356
106 325 -385258201/34093224
106 328 244139809/32199156
106 329 6236933/947034
106 331 -3/2
106 333 -4913334697/105379056
106 334 -473164819/17563176
106 336 -48223/19132
106 337 -24767/114792
106 338 -5702/4783
106 339 951107429/34093224
106 340 120723643/2195397
106 345 98499/19132
106 346 -1948/4783
106 347 30977/9566
106 348 54859/9566
106 349 -34518757/3788136
106 350 -138603/52613
106 351 8169/19132
106 352 14639/9566
106 353 2882804383/34093224
106 354 87804407/774846
106 355 81/9566
106 356 -48093481/1894068
106 358 2045777381/16099578
106 359 8999065/975732
106 360 418002179/32199156
106 361 -16003022/387423
106 362 33612/4783
106 363 1678537/631356
106 365 -11778775/387423
106 368 -244139809/32199156
106 369 -6236933/947034
106 371 3567/4783
106 373 5722808665/52689528
106 405 626639/258282
106 406 32422/43047
106 407 -233535/38264
106 409 197306/43047
106 410 -62407/86094
106 411 -5609/19132
106 413 -27285/9566
106 414 -27509/38264
106 415 -43291/9566
106 418 23089/19132
106 419 -375253/86094
106 420 18245/9566
106 421 375253/43047
106 422 -713977/86094
106 423 7265/9566
106 425 -374831/57396
106 426 -1399/9566
106 428 -10353013/2066256
106 429 1279889/114792
106 430 112955/19132
106 431 -37898813/2525424
106 432 -23001293/7576272
106 433 208255/38264
106 434 -5609/19132
106 435 -41255887/3788136
106 436 -31184665/3788136
106 437 34773/4783
106 438 6236933/473517
106 439 376097/57396
106 440 -18245/9566
106 441 -375253/43047
106 442 -8703385/1894068
106 443 14530/4783
106 445 374831/57396
106 446 6236933/947034
106 447 1399/9566
106 449 363817/157839
106 450 303497/114792
106 451 -27895/9566
106 452 3839/19132
106 453 -8712/4783
106 455 16117/4783
106 456 7215/9566
106 457 492667/114792
106 458 19651311571/204559344
106 459 10598970023/68186448
106 460 -2452035961/34093224
106 461 -2290806101/17046612
106 463 -6236933/947034
106 465 2113372429/409118688
106 466 106929/19132
106 467 -2289613885/34093224
106 468 -625520/243933
106 469 -167040991921/579584808
106 470 -12723799/487866
106 471 -1044983/325244
106 472 -15724921166/72448101
106 473 -42348/4783
106 474 166717/86094
106 476 -19035/4783
106 477 200643163/17046612
106 480 -16929809/16099578
106 481 -6236933/947034
106 483 -659/4783
106 487 -150620599/21466104
106 488 -16929809/16099578
106 489 -7937837/64398312
106 490 3395291675/193194936
106 491 -12122628737/144896202
106 492 -94051181/16099578
106 493 -16929809/32199156
106 494 -12183145/10733052
106 495 -187943/43047
106 496 -24737671243/579584808
106 497 -36301194365/579584808
106 498 1044983/162622
106 499 1217157/325244
106 500 -16929809/21466104
106 501 -551126203/64398312
106 502 16929809/21466104
106 503 -3134949/650488
106 504 -1902094/243933
106 505 -179372/731799
106 506 -42581183455/579584808
106 507 21549551/487866
106 508 162995981/2927196
106 509 -22163449/1463598
106 510 15988511/731799
106 513 -17509477/3788136
106 514 -6236933/947034
106 515 54931075/3788136
106 516 -299603107/11364408
106 517 -574398497/8523306
106 518 -1319245/105226
106 519 -6236933/1894068
106 520 6236933/947034
106 522 4531387001/34093224
106 523 16028125/34093224
106 524 -2104159/86094
106 525 -6236933/1262712
106 526 87547385/3788136
106 527 6236933/1262712
106 528 1286203/344376
106 529 -520528729/34093224
106 530 375253/86094
106 531 375253/86094
106 532 376519/172188
106 533 187943/43047
106 534 -377785/172188
106 535 -243671/57396
106 536 137407/38264
106 537 -5816/4783
106 538 -61135/38264
106 539 -25181/19132
106 540 -136665/38264
106 541 12157/4783
106 542 62431/38264
106 543 1944/4783
106 544 -58813/38264
106 545 -28689/4783
106 546 -9011/4783
106 547 -2645/9566
106 548 -7215/9566
106 549 8724/4783
106 550 1296/4783
106 551 396833/19132
106 582 -385621003/17563176
106 583 -3358908757/8781588
107 81 11/6
107 88 -11/6
107 108 -83/12
107 109 31/3
107 110 -7/2
107 114 -21/2
107 121 -31/3
107 128 7/2
107 146 83/12
107 147 21/2
107 149 -2
107 151 2
107 154 7/2
107 159 -7/2
107 262 86/9
107 263 -61/4
107 264 41/6
107 268 46/3
107 269 7/2
107 270 -61/6
107 271 -43/6
107 272 5/3
107 273 31/3
107 280 -23/6
107 281 -83/6
107 285 31/36
107 292 -7/2
107 298 61/6
107 313 61/4
107 314 43/6
107 316 -41/6
107 318 41/6
107 321 -4/3
107 325 4/3
107 339 -5/3
107 353 -41/6
107 354 -31/3
107 361 -10/3
107 365 10/3
107 458 -86/9
107 459 -46/3
107 460 23/6
107 461 83/6
107 465 -31/36
107 467 53/6
107 469 -53/6
107 472 7/6
107 477 -7/6
107 490 -5/2
107 491 -20/3
107 496 79/6
107 497 -1/6
107 506 -11/6
107 508 3/2
107 516 5/2
107 517 20/3
107 522 -79/6
107 523 1/6
107 529 11/6
108 78 1735/272
108 79 249/136
108 80 -9/68
108 81 -1123/68
108 82 3107/136
108 83 5181/272
108 89 -4141/68
108 90 -21/34
108 91 -30/17
108 94 30/17
108 100 -249/68
108 101 129/136
108 102 9/34
108 103 -9/34
108 107 -111/68
108 108 10789/136
108 109 -5123/34
108 110 543/68
108 114 11949/68
108 115 13733/272
108 116 -6471/136
108 122 -1689/17
108 123 -4521/136
108 129 1296/17
108 150 45/136
108 151 -795/68
108 153 -30/17
108 154 -7707/136
108 166 2047/34
108 167 -49/17
108 168 111/136
108 169 3/544
108 170 333/544
108 171 15/17
108 177 -921/544
108 178 111/136
108 179 30/17
108 180 -30/17
108 184 9/68
108 185 -69/68
108 186 -555/272
108 190 555/272
108 191 333/272
108 192 -30/17
108 194 -333/136
108 195 27/136
108 198 93/68
108 216 -111/34
108 218 111/68
108 226 -111/68
108 231 65/32
108 232 103/68
108 233 -129/136
108 234 129/136
108 238 -747/136
108 239 -9/68
108 240 9/34
108 242 111/68
108 243 -9/68
108 245 -111/68
108 254 249/136
108 255 -9/68
108 256 111/68
108 258 -111/68
108 261 3897/544
108 262 -152875/1632
108 263 99891/544
108 264 -4543/68
108 268 -106703/544
108 269 -23847/272
108 270 8543/68
108 271 27253/136
108 272 145/17
108 273 -5123/34
108 280 3661/68
108 281 16961/136
108 283 111/68
108 285 -273385/3264
108 286 613/102
108 287 -10411/272
108 293 -4095/136
108 294 3361/136
108 299 2531/34
108 317 3/2
108 318 -12785/136
108 320 30/17
108 321 -1849/34
108 328 -111/68
108 333 63953/3264
108 334 787/68
108 340 -443/17
108 357 -3/2
108 358 -6621/136
108 359 -9/68
108 360 -30/17
108 361 253/8
108 368 111/68
108 373 -79835/1632
108 468 -147/68
108 469 5249/34
108 470 9/34
108 471 9/68
108 472 5401/68
108 480 111/68
108 487 231/136
108 488 111/68
108 489 -141/34
108 490 705/136
108 491 1103/17
108 492 573/136
108 493 111/136
108 494 -111/68
108 496 -6235/136
108 497 1703/68
108 498 -9/34
108 499 57/136
108 500 333/272
108 501 39/34
108 502 -333/272
108 503 27/136
108 504 189/136
108 505 -15/68
108 506 4991/136
108 507 -2349/136
108 508 -3573/136
108 509 9/34
108 510 -1311/136
108 582 11461/1088
108 583 26451/272
109 508 3/2
110 4 -5/3
110 9 5/3
110 12 1/4
110 17 -1/4
110 23 -1/4
110 24 1/4
110 28 -1/4
110 29 -1/2
110 36 1/4
110 37 -1/4
110 38 1/4
110 42 -1/4
110 44 -1/4
110 49 1/4
110 53 1/4
110 54 1/2
110 65 1/2
110 68 -1/2
111 3 -5/3
111 8 5/3
111 12 1/4
111 17 -1/4
111 22 -1/4
111 25 1/4
111 27 -1/4
111 31 -1/4
111 32 1/4
111 33 1/4
111 43 1/4
111 47 -1/4
111 48 -1/4
111 52 1/4
111 63 -1/2
111 66 1/2
112 11 -1/16
112 16 1/8
112 46 -1/16
112 59 -1/8
112 61 -1/8
112 63 -1/8
112 66 -1/8
112 73 1/8
113 11 -1/16
113 15 1/8
113 40 -1/16
113 60 1/8
113 62 1/8
113 65 1/8
113 68 1/8
113 74 1/8
113 77 -1/6
118 11 -1/16
118 17 1/8
118 20 1/8
118 51 1/16
118 52 -1/8
118 53 -1/8
118 55 1/16
118 56 -1/8
118 57 1/16
118 59 -1/8
118 60 1/8
118 67 -1/8
118 69 1/8
118 72 1/8
119 11 -1/16
119 12 1/8
119 20 1/8
119 21 1/16
119 22 -1/8
119 23 -1/8
119 30 1/16
119 34 -1/8
119 35 1/16
119 61 -1/8
119 62 1/8
119 64 -1/8
119 70 1/8
119 71 1/8
120 1 5/4
120 3 -5/4
120 11 -10/3
120 13 20/3
120 15 10/3
120 16 -10/3
120 30 -10/3
120 31 -20/3
120 32 20/3
120 41 10/3
120 46 -10/3
120 61 -20/3
120 63 -20/3
121 1 5/4
121 4 -5/4
121 10 -5/4
121 11 -10/3
121 14 20/3
121 15 -10/3
121 16 10/3
121 20 20/3
121 35 -10/3
121 36 20/3
121 37 -20/3
121 39 -20/3
121 40 -10/3
121 41 10/3
121 45 20/3
121 50 -20/3
121 62 20/3
121 65 20/3
121 77 -10/9
122 1 5/4
122 8 -5/4
122 11 -10/3
122 15 10/3
122 16 -10/3
122 18 20/3
122 41 10/3
122 43 -20/3
122 46 -10/3
122 48 20/3
122 55 -10/3
122 59 -20/3
122 66 -20/3
123 1 5/4
123 9 -5/4
123 10 -5/4
123 11 -10/3
123 15 -10/3
123 16 10/3
123 19 20/3
123 20 20/3
123 40 -10/3
123 41 10/3
123 44 20/3
123 45 20/3
123 49 -20/3
123 50 -20/3
123 57 -10/3
123 58 -20/3
123 60 20/3
123 68 20/3
123 77 -10/9
124 0 2/3
124 1 -2/33
124 5 2/33
131 22 1/4
131 25 -1/4
131 30 -1/8
131 34 1/4
131 46 1/8
131 50 -1/4
131 63 1/4
131 64 1/4
132 23 1/4
132 24 -1/4
132 29 1/4
132 35 -1/8
132 40 1/8
132 45 -1/4
132 65 -1/4
132 70 -1/4
132 77 1/24
133 46 1/8
133 47 -1/4
133 50 -1/4
133 52 1/4
133 55 -1/8
133 56 1/4
133 66 1/4
133 67 1/4
134 40 1/8
134 42 -1/4
134 45 -1/4
134 53 1/4
134 54 1/4
134 57 -1/8
134 68 -1/4
134 69 -1/4
134 77 1/24
135 11 -5/16
135 13 5/8
135 15 5/16
135 16 -5/16
135 30 -5/16
135 31 -5/8
135 32 5/8
135 41 5/16
135 46 -5/16
135 61 -5/8
135 63 -5/8
136 11 -5/16
136 14 5/8
136 15 -5/16
136 16 5/16
136 20 5/8
136 35 -5/16
136 36 5/8
136 37 -5/8
136 39 -5/8
136 40 -5/16
136 41 5/16
136 45 5/8
136 50 -5/8
136 62 5/8
136 65 5/8
136 77 -5/48
137 11 -5/16
137 15 5/16
137 16 -5/16
137 18 5/8
137 41 5/16
137 43 -5/8
137 46 -5/16
137 48 5/8
137 55 -5/16
137 59 -5/8
137 66 -5/8
138 11 -5/16
138 15 -5/16
138 16 5/16
138 19 5/8
138 20 5/8
138 40 -5/16
138 41 5/16
138 44 5/8
138 45 5/8
138 49 -5/8
138 50 -5/8
138 57 -5/16
138 58 -5/8
138 60 5/8
138 68 5/8
138 77 -5/48
139 1 1/6
139 5 -1/6
144 11 -1/16
144 15 -1/16
144 16 1/16
144 19 1/8
144 20 1/8
144 40 -1/16
144 41 1/16
144 44 1/8
144 45 1/8
144 49 -1/8
144 50 -1/8
144 57 -1/16
144 58 -1/8
144 60 1/8
144 68 1/8
144 77 -1/48
145 11 -1/16
145 15 1/16
145 16 -1/16
145 18 1/8
145 41 1/16
145 43 -1/8
145 46 -1/16
145 48 1/8
145 55 -1/16
145 59 -1/8
145 66 -1/8
146 11 -1/16
146 14 1/8
146 15 -1/16
146 16 1/16
146 20 1/8
146 35 -1/16
146 36 1/8
146 37 -1/8
146 39 -1/8
146 40 -1/16
146 41 1/16
146 45 1/8
146 50 -1/8
146 62 1/8
146 65 1/8
146 77 -1/48
147 11 -1/16
147 13 1/8
147 15 1/16
147 16 -1/16
147 30 -1/16
147 31 -1/8
147 32 1/8
147 41 1/16
147 46 -1/16
147 61 -1/8
147 63 -1/8
148 5 20/33
148 6 -20/33
149 1 -5/4
149 5 5/4
150 1 -5/4
150 6 5/4
151 75 3/16
152 75 -13/16
153 75 1/4
155 75 5/8


==> anc/uubddbH/matrix_pmpm_0L_Nc0_Nf0 <==
10 0 -1
11 0 -1
155 4874 0


==> anc/uubddbH/matrix_pmpm_1L_Nc0_Nf1 <==
10 0 10/9
10 5 -1/3
10 6 -1/3
10 10 2/3
11 0 10/9
11 5 -1/3
11 6 -1/3
11 10 2/3
155 4874 0


==> anc/uubddbH/matrix_pmpm_1L_Nc1_Nf0 <==
4 22 1
4 25 -1
4 30 -1/2
4 34 1
4 40 1/2
4 42 -1
4 45 -1
4 46 1/2
4 50 -1
4 53 1
4 54 1
4 57 -1/2
4 63 1
4 64 1
4 68 -1
4 69 -1
4 77 1/6
5 23 1
5 24 -1
5 29 1
5 35 -1/2
5 40 1/2
5 45 -1
5 46 1/2
5 47 -1
5 50 -1
5 52 1
5 55 -1/2
5 56 1
5 65 -1
5 66 1
5 67 1
5 70 -1
5 77 1/6
6 6 3/4
6 8 -3/4
7 4 -3/4
7 5 3/4
7 10 -3/4
8 3 -3/4
8 6 3/4
9 5 3/4
9 9 -3/4
9 10 -3/4
10 0 -40/9
10 2 3/4
10 5 13/12
10 6 13/12
10 7 3/4
10 10 -13/6
10 11 1/2
10 12 -1/2
10 17 -1/2
10 20 -1
10 21 -1/4
10 24 1/2
10 25 1/2
10 29 -1/2
10 40 -1/2
10 42 1/2
10 45 1
10 46 -1/2
10 47 1/2
10 50 1
10 51 -1/4
10 54 -1/2
10 59 1/2
10 60 -1/2
10 61 1/2
10 62 -1/2
10 63 -1/2
10 65 1/2
10 66 -1/2
10 68 1/2
10 71 -1/2
10 72 -1/2
10 77 -1/6
11 0 -40/9
11 2 3/4
11 5 13/12
11 6 13/12
11 7 3/4
11 10 -13/6
11 11 1/2
11 12 -1/2
11 17 -1/2
11 20 -1
11 21 -1/4
11 24 1/2
11 25 1/2
11 29 -1/2
11 40 -1/2
11 42 1/2
11 45 1
11 46 -1/2
11 47 1/2
11 50 1
11 51 -1/4
11 54 -1/2
11 59 1/2
11 60 -1/2
11 61 1/2
11 62 -1/2
11 63 -1/2
11 65 1/2
11 66 -1/2
11 68 1/2
11 71 -1/2
11 72 -1/2
11 77 -1/6
12 4 -1/2
12 5 1/2
12 10 -1/2
13 6 1/2
13 8 -1/2
14 5 1/2
14 9 -1/2
14 10 -1/2
15 3 -1/2
15 6 1/2
16 0 -1/4
17 0 -1/4
18 0 -1/4
19 0 -1/4
38 3 1/4
38 6 -1/4
39 5 -1/4
39 9 1/4
39 10 1/4
42 4 1/4
42 5 -1/4
42 10 1/4
43 6 -1/4
43 8 1/4
45 6 -1/2
45 8 1/2
46 4 1/2
46 5 -1/2
46 10 1/2
47 3 1/2
47 6 -1/2
48 5 -1/2
48 9 1/2
48 10 1/2
49 23 -1/2
49 24 1/2
49 29 -1/2
49 35 1/4
49 40 -1/4
49 45 1/2
49 46 -1/4
49 47 1/2
49 50 1/2
49 52 -1/2
49 55 1/4
49 56 -1/2
49 65 1/2
49 66 -1/2
49 67 -1/2
49 70 1/2
49 77 -1/12
50 22 -1/2
50 25 1/2
50 30 1/4
50 34 -1/2
50 40 -1/4
50 42 1/2
50 45 1/2
50 46 -1/4
50 50 1/2
50 53 -1/2
50 54 -1/2
50 57 1/4
50 63 -1/2
50 64 -1/2
50 68 1/2
50 69 1/2
50 77 -1/12
62 7 1/2
62 9 -1/2
63 2 1/2
63 3 -1/2
63 10 1/2
64 2 1/2
64 4 -1/2
65 7 1/2
65 8 -1/2
65 10 1/2
155 4874 0


==> anc/uubddbH/matrix_pmpm_2L_Nc0_Nf2 <==
10 0 -25/27
10 5 5/9
10 6 5/9
10 10 -10/9
10 40 -1/9
10 41 -1/9
10 45 1/3
10 46 -1/9
10 50 1/3
10 77 -1/3
11 0 -25/27
11 5 5/9
11 6 5/9
11 10 -10/9
11 40 -1/9
11 41 -1/9
11 45 1/3
11 46 -1/9
11 50 1/3
11 77 -1/3
155 4874 0


==> anc/uubddbH/matrix_pmpm_2L_Nc1_Nf1 <==
4 12 1/6
4 14 1/6
4 17 1/6
4 18 -1/6
4 19 -1/3
4 20 1/6
4 21 1/12
4 22 -2
4 23 -1/6
4 25 11/6
4 30 1
4 34 -2
4 36 1/6
4 37 -1/6
4 39 -1/6
4 40 -5/6
4 41 -1/6
4 42 11/6
4 43 1/6
4 44 -1/3
4 45 5/3
4 46 -5/6
4 48 -1/6
4 49 1/3
4 50 2
4 51 1/12
4 52 -1/6
4 53 -2
4 54 -11/6
4 55 1/6
4 56 -1/6
4 57 7/6
4 58 1/3
4 60 -1/6
4 61 -1/6
4 62 1/3
4 63 -11/6
4 64 -2
4 65 1/6
4 66 1/6
4 67 -1/6
4 68 3/2
4 69 2
4 70 1/6
4 71 1/6
4 72 1/6
4 77 -5/18
4 78 161774867161/2845234512
4 79 82255243705/5216263272
4 80 -1845946387/237102876
4 81 -804379999573/5868296181
4 82 1124707232669/5690469024
4 83 367779435881/1896823008
4 84 1852/729
4 85 37449839/6973614
4 86 -2012604065/613678032
4 87 -13751141/3099384
4 88 -3684100351/345193893
4 89 -1564572467557/2845234512
4 90 91602629/16099578
4 91 -12198822604/652032909
4 93 -245433145/27894456
4 94 81320411521/5216263272
4 95 -2575/729
4 96 245433145/27894456
4 97 87006253/27894456
4 98 2015/243
4 99 1259/729
4 100 -6066604981/217344303
4 101 26594852267/948411504
4 102 1117752851/52689528
4 103 -1117752851/52689528
4 104 -1654/729
4 105 -94122527/27894456
4 106 -43162891/8523306
4 107 -19211066719/474205752
4 108 130263905842909/187785477792
4 109 -11455797336575/8535703536
4 110 597193504243/15648789816
4 112 -49086629/9298152
4 113 25445237/13947228
4 114 16463418851467/10432526544
4 115 1356772921559/2845234512
4 116 -210570761017/474205752
4 117 10/81
4 119 -725/729
4 120 49/54
4 121 -5925532523/125525052
4 122 -879256316837/948411504
4 123 -296210434343/948411504
4 124 1091/243
4 125 -1160365/2324538
4 126 596795293/306839016
4 127 -49/54
4 128 38536108367/1841034096
4 129 666763101781/948411504
4 130 104/243
4 131 725/729
4 132 -950/243
4 133 -94/243
4 134 -2563/729
4 135 9537433/9298152
4 136 -7970447/6973614
4 137 -25154627/9298152
4 139 -29021981/6973614
4 140 -1392834841/204559344
4 141 -8252531/4649076
4 143 212194183/17046612
4 144 39467411/6198768
4 145 -11965129/3099384
4 146 388006791265/11046204576
4 147 9740974709/204559344
4 148 4015471/774846
4 149 -196357139/83683368
4 150 -255571475/79034292
4 151 -34192157867/355654314
4 152 11747585/3099384
4 153 -13678194938/652032909
4 154 -16061987137343/31297579632
4 155 -190310/43047
4 156 -2589211873/306839016
4 157 -19/27
4 158 -70031/129141
4 159 -21874603193/1841034096
4 160 -1/3
4 163 -37/81
4 164 518317/774846
4 166 2139343031827/3793646016
4 167 -112453199/8781588
4 168 47537329151/5216263272
4 169 -115463240273/20865053088
4 170 20310804713/20865053088
4 171 80651153873/5216263272
4 172 1189/1458
4 173 49086629/13947228
4 174 17609845/9298152
4 175 -1118/243
4 176 -1259/1458
4 177 -185261775635/6955017696
4 178 39290767531/5216263272
4 179 33424793261/1304065818
4 180 -32990104655/1304065818
4 181 328/729
4 182 -49086629/6973614
4 183 46542073/6973614
4 184 261671081/79034292
4 185 -33962988721/2608131636
4 186 -82807072511/10432526544
4 189 -49086629/6973614
4 190 82807072511/10432526544
4 191 66544121843/10432526544
4 192 -87803174929/5216263272
4 194 -66544121843/5216263272
4 195 925822901/39517146
4 196 221/243
4 197 -88555945/13947228
4 198 -26493515959/1304065818
4 199 949/1458
4 200 -991/729
4 201 367/243
4 202 175/243
4 203 161/243
4 204 72728021/27894456
4 205 -49086629/27894456
4 206 -49086629/27894456
4 207 7778185/3099384
4 208 -32020885/9298152
4 209 -397/81
4 210 367/243
4 211 -892/729
4 212 -1259/729
4 213 -439/81
4 214 289/243
4 216 -10416044633/434688606
4 217 206/81
4 218 5412312167/289792404
4 221 -266/729
4 222 -211/81
4 226 -10416044633/869377212
4 227 -152/243
4 228 37/81
4 229 -1118/243
4 231 128770088867/3682068192
4 232 6882395789/2845234512
4 233 -13615412927/474205752
4 234 13536378635/474205752
4 235 4615/1458
4 236 -148476301/55788912
4 237 93845671/153419508
4 238 -2082448717/59275719
4 239 -1117752851/105379056
4 240 1117752851/52689528
4 241 64677467/34093224
4 242 17171050195/474205752
4 243 -1117752851/105379056
4 244 -64677467/34093224
4 245 -17012981611/474205752
4 246 827/729
4 247 266/729
4 248 -329/81
4 249 94122527/55788912
4 250 78164219/27894456
4 251 20216569/2324538
4 252 -2006408621/306839016
4 253 13391834/3486807
4 254 -255571475/79034292
4 255 -4829380843/158068584
4 256 55801779191/2608131636
4 257 -1257856627/306839016
4 258 -10416044633/869377212
4 259 -106673359/51139836
4 260 254405/387423
4 261 59222382985/948411504
4 262 -230517804549239/281678216688
4 263 50929644865417/31297579632
4 264 -107611230102389/187785477792
4 266 49086629/27894456
4 267 -198150361/55788912
4 268 -164115272466511/93892738896
4 269 -50059128562651/62595159264
4 270 104028069076931/93892738896
4 271 172163087313347/93892738896
4 272 575079393748/5868296181
4 273 -11455797336575/8535703536
4 275 -60907325/13947228
4 276 49086629/9298152
4 277 49086629/9298152
4 278 -25445237/27894456
4 279 -25445237/13947228
4 280 44099558419891/93892738896
4 281 101622521850325/93892738896
4 283 10416044633/869377212
4 285 -881767980076609/1126712866752
4 286 1014420637255/17071407072
4 287 -1013416459771/2845234512
4 288 13/108
4 290 1533752383/613678032
4 291 -49/108
4 292 -7936060421/460258524
4 293 -546064373335/1896823008
4 294 320714389735/1422617256
4 295 -28/27
4 296 -276941803/306839016
4 297 49/54
4 298 267979071329/5523102288
4 299 972229742939/1422617256
4 300 103/162
4 301 1/6
4 302 47/81
4 303 -61/81
4 304 5/54
4 308 1081701487/1227356064
4 309 -1824021313/613678032
4 310 -1533752383/306839016
4 311 -499/324
4 312 176/81
4 313 60589466345/920517048
4 314 183209809787/5523102288
4 316 -199910554153/5523102288
4 318 -39326968628183/46946369448
4 319 -10954331/3099384
4 320 33424793261/1304065818
4 321 -49460721691175/93892738896
4 322 2/27
4 323 64677467/34093224
4 324 47/81
4 325 24699769969/5523102288
4 326 -1/3
4 328 -28537642121/1738754424
4 329 -138662063/51139836
4 331 1/18
4 333 6188680217387/34142814144
4 334 40997347421/355654314
4 335 -88/81
4 336 15385939/3099384
4 337 6347653/6198768
4 338 141707/172188
4 339 -61431982709/5523102288
4 340 -177224013509/711308628
4 341 -40/243
4 342 -253/81
4 344 448/243
4 345 -21092521/9298152
4 346 -4846265/4649076
4 347 767375/1549692
4 348 -11534803/1162269
4 349 5593953613/613678032
4 350 -61028989/51139836
4 351 5556545/3099384
4 352 -8107271/1549692
4 353 -191793698215/5523102288
4 354 -5925532523/125525052
4 355 -508810/387423
4 356 1014730523/102279672
4 358 -4864074713389/10432526544
4 359 -2109010217/79034292
4 360 -32990104655/1304065818
4 361 140108341105/502100208
4 362 -14027891/1549692
4 363 -64677467/34093224
4 364 -47/81
4 365 807254725/62762526
4 368 28537642121/1738754424
4 369 138662063/51139836
4 371 465763/774846
4 373 -14224849496005/34142814144
4 374 425/2187
4 375 -1363/1458
4 376 -158/243
4 377 803/1458
4 378 -2017/1458
4 379 -133/729
4 380 289/1458
4 381 -2225/1458
4 382 233/162
4 383 869/243
4 384 49/2916
4 385 277/243
4 386 1/3
4 387 -133/729
4 390 -206/81
4 391 1982/729
4 394 266/729
4 395 -71/81
4 397 -4/9
4 400 152/243
4 401 -37/81
4 402 1118/243
4 404 27509/17496
4 405 -22151963/20920842
4 406 -40185907/13947228
4 407 113733755/18596304
4 409 -22874579/3486807
4 410 516350/3486807
4 411 15121843/9298152
4 413 -10428395/4649076
4 414 -623183/2066256
4 415 3269878/1162269
4 418 9932029/3099384
4 419 49086629/13947228
4 420 4061129/1549692
4 421 -49086629/6973614
4 422 86143373/13947228
4 423 -104239/387423
4 425 41206165/9298152
4 426 -5426225/1162269
4 428 517780445/334733472
4 429 -128148505/167366736
4 430 5744335/9298152
4 431 7678811495/1227356064
4 432 3354782597/1227356064
4 433 153691/2066256
4 434 15121843/9298152
4 435 2988215719/613678032
4 436 1824021313/613678032
4 437 378965/516564
4 438 -106673359/25569918
4 439 -64847557/9298152
4 440 -4061129/1549692
4 441 49086629/6973614
4 442 -116778179/11364408
4 443 -416956/387423
4 445 -41206165/9298152
4 446 -106673359/51139836
4 447 5426225/1162269
4 449 -2305047539/460258524
4 450 -33357593/6198768
4 451 29519573/3099384
4 452 -2281343/3099384
4 453 -140011/57396
4 454 -61/81
4 455 -13246627/1549692
4 456 -254405/387423
4 457 -164959309/18596304
4 458 -1360378556083/33138613728
4 459 -731492990975/11046204576
4 460 170330395705/5523102288
4 461 156691599809/2761551144
4 463 106673359/51139836
4 465 -164431814989/66277227456
4 466 -3236687/1033128
4 467 158074677085/5523102288
4 468 255571475/39517146
4 469 131457339353755/93892738896
4 470 9006945323/158068584
4 471 -59344747/79034292
4 472 71446423316569/93892738896
4 473 6136139/387423
4 474 87433375/6973614
4 475 118/81
4 476 14086999/1549692
4 477 -15057188095/2761551144
4 478 2/3
4 480 10416044633/869377212
4 481 106673359/51139836
4 482 37/81
4 483 -1027127/774846
4 486 -8/3
4 487 98097720421/5216263272
4 488 10416044633/869377212
4 489 -77127973207/2608131636
4 490 527395202189/15648789816
4 491 26762726196817/46946369448
4 492 63285799679/1738754424
4 493 10416044633/1738754424
4 494 -48896127871/5216263272
4 495 60907325/13947228
4 496 -32393179237493/93892738896
4 497 10992850812697/46946369448
4 498 -922916699/118551438
4 499 -96573503/17563176
4 500 10416044633/1159169616
4 501 22057536205/1304065818
4 502 -10609239569/1159169616
4 503 8364247873/474205752
4 504 932102045/79034292
4 505 -30234973/118551438
4 506 31866513897337/93892738896
4 507 -51981923321/316137168
4 508 -117532917485/474205752
4 509 1948259590/59275719
4 510 -44107999661/474205752
4 513 407379119/204559344
4 514 109514461/51139836
4 515 -3400271971/613678032
4 516 23919028339/1841034096
4 517 41842804217/1380775572
4 518 827058949/153419508
4 519 106673359/102279672
4 520 -463443115/153419508
4 521 619/1458
4 522 -322623307529/5523102288
4 523 -7255640317/5523102288
4 524 55792021/4649076
4 525 95308951/68186448
4 526 -6670489105/613678032
4 527 -106673359/68186448
4 528 -502626839/55788912
4 529 40539406681/5523102288
4 530 -49086629/13947228
4 531 -49086629/13947228
4 532 -72728021/27894456
4 533 -60907325/13947228
4 534 96369413/27894456
4 535 52723657/9298152
4 536 -4384673/2066256
4 537 627049/1162269
4 538 -9316637/6198768
4 539 4527581/1033128
4 540 21720053/6198768
4 541 -2547841/1549692
4 542 146071/2066256
4 543 -622672/387423
4 544 17346481/6198768
4 545 5950841/774846
4 546 14630/14349
4 547 -285619/516564
4 548 254405/387423
4 549 -627049/774846
4 550 -62767/387423
4 551 -22285367/1033128
4 552 133/729
4 553 347/1458
4 554 1363/1458
4 555 -619/1458
4 556 -572/729
4 557 -124/243
4 558 -1/6
4 559 -5/81
4 560 221/243
4 562 145/81
4 563 -3
4 564 -98/81
4 565 -8/3
4 566 -59/81
4 567 10/81
4 568 -19/27
4 569 -4/27
4 570 -49/54
4 571 -1/9
4 579 -1/18
4 580 1/9
4 582 964176499009/11380938048
4 583 454492956397/355654314
5 12 1/6
5 13 1/6
5 17 1/6
5 18 -1/3
5 19 -1/6
5 20 1/6
5 21 1/12
5 22 -1/6
5 23 -2
5 24 11/6
5 29 -11/6
5 31 -1/6
5 32 1/6
5 34 -1/6
5 35 1
5 40 -5/6
5 41 -1/6
5 43 1/3
5 44 -1/6
5 45 5/3
5 46 -5/6
5 47 11/6
5 48 -1/3
5 49 1/6
5 50 2
5 51 1/12
5 52 -2
5 53 -1/6
5 55 7/6
5 56 -2
5 57 1/6
5 58 1/6
5 59 1/6
5 61 -1/3
5 62 1/6
5 63 -1/6
5 64 -1/6
5 65 11/6
5 66 -3/2
5 67 -2
5 68 -1/6
5 69 1/6
5 70 2
5 71 1/6
5 72 1/6
5 77 -5/18
5 78 -248259461/13172382
5 79 -122280553/17563176
5 80 24219355/8781588
5 81 6612172693/158068584
5 82 -14372978009/210758112
5 83 -4617705239/70252704
5 84 43/162
5 85 -2994835/774846
5 86 3002497/688752
5 87 258541/114792
5 88 11633741/1162269
5 89 19543301029/105379056
5 90 -54160637/26344764
5 91 78899513/13172382
5 93 16313639/3099384
5 94 -250504457/52689528
5 95 -127/162
5 96 -16658015/3099384
5 97 -1276345/1033128
5 98 -7/54
5 99 143/162
5 100 49760998/6586191
5 101 -365269763/35126352
5 102 -48457541/5854392
5 103 48457541/5854392
5 104 28/81
5 105 7486585/3099384
5 106 1841069/774846
5 107 268392343/17563176
5 108 -138896305817/632274336
5 109 136789335503/316137168
5 110 -1000643/1463598
5 112 3331603/1033128
5 113 -3927001/1549692
5 114 -6037847681/11708784
5 115 -17227149785/105379056
5 116 2682370291/17563176
5 117 -1/9
5 119 -88/81
5 120 -1/6
5 121 205194437/4649076
5 122 11207618249/35126352
5 123 3716940473/35126352
5 124 -31/54
5 125 -129934/129141
5 126 -3535241/3099384
5 127 1/6
5 128 -4883387/229584
5 129 -8477515927/35126352
5 130 19/108
5 131 88/81
5 132 19/54
5 133 -31/54
5 134 -44/81
5 135 -684053/1033128
5 136 1192292/387423
5 137 2412077/1033128
5 139 1544285/387423
5 140 19735099/6198768
5 141 -1894813/516564
5 143 -8057699/1549692
5 144 -2033233/688752
5 145 481987/344376
5 146 -1189241183/37192608
5 147 -88611457/2066256
5 148 -220511/86094
5 149 1183615/344376
5 150 3563861/2927196
5 151 127926245/4390794
5 152 -935147/344376
5 153 27817643/4390794
5 154 5922608573/35126352
5 155 7750/4783
5 156 4950287/1033128
5 157 1/3
5 158 -12352/43047
5 159 23299309/2066256
5 162 1/18
5 163 1/9
5 164 -989/9566
5 166 -995531879/5203904
5 167 80720543/39517146
5 168 -36656827/17563176
5 169 760431965/210758112
5 170 185145547/210758112
5 171 -115037111/17563176
5 172 1/324
5 173 -3331603/1549692
5 174 1772345/3099384
5 175 17/108
5 176 -143/324
5 177 678430639/70252704
5 178 -123305485/52689528
5 179 -22643668/2195397
5 180 22643668/2195397
5 181 2/81
5 182 3331603/774846
5 183 -788479/258282
5 184 -11497847/8781588
5 185 48341011/8781588
5 186 -674791/3902928
5 189 3331603/774846
5 190 674791/3902928
5 191 -174921491/105379056
5 192 260261777/52689528
5 194 180775883/52689528
5 195 -38729939/4390794
5 196 -5/27
5 197 1276345/516564
5 198 5226572/731799
5 199 -5/324
5 200 13/81
5 201 13/54
5 202 31/54
5 203 19/27
5 204 -2736205/3099384
5 205 3331603/3099384
5 206 3331603/3099384
5 207 -6356765/3099384
5 208 208619/114792
5 209 -1/18
5 210 13/54
5 211 -59/81
5 212 -143/162
5 213 1/9
5 214 -17/54
5 216 81999497/13172382
5 217 -1/18
5 218 -109319993/26344764
5 221 101/81
5 222 4/9
5 226 81999497/26344764
5 227 -115/108
5 228 -1/9
5 229 17/108
5 231 -412349645/37192608
5 232 -19917125/105379056
5 233 195523253/17563176
5 234 -195523253/17563176
5 235 17/162
5 236 -5199325/6198768
5 237 -1067387/1549692
5 238 48148361/4390794
5 239 48457541/11708784
5 240 -48457541/5854392
5 241 29147/1033128
5 242 -245673883/17563176
5 243 48457541/11708784
5 244 -29147/1033128
5 245 245673883/17563176
5 246 -14/81
5 247 -101/81
5 248 -5/9
5 249 -7486585/6198768
5 250 -3587053/3099384
5 251 -63535/86094
5 252 865303/1033128
5 253 -128947/129141
5 254 3563861/2927196
5 255 7924135/650488
5 256 -39258779/8781588
5 257 -350699/114792
5 258 81999497/26344764
5 259 3261161/1549692
5 260 -8723/43047
5 261 -250858351/11708784
5 262 243311758225/948411504
5 263 -6847563631/13172382
5 264 111503778007/632274336
5 266 -3331603/3099384
5 267 17848811/6198768
5 268 178037791049/316137168
5 269 55840057417/210758112
5 270 -111287639119/316137168
5 271 -193021868635/316137168
5 272 -3160694687/79034292
5 273 136789335503/316137168
5 275 758476/387423
5 276 -3331603/1033128
5 277 -3331603/1033128
5 278 3927001/3099384
5 279 3927001/1549692
5 280 -46905866363/316137168
5 281 -106736555429/316137168
5 283 -81999497/26344764
5 285 1014788710427/3793646016
5 286 -12947590921/632274336
5 287 3209254813/26344764
5 288 -1/12
5 290 -10912271/6198768
5 291 1/12
5 292 24143045/1549692
5 293 6946017691/70252704
5 294 -502625153/6586191
5 296 3279791/3099384
5 297 -1/6
5 298 -827637127/18596304
5 299 -3099307055/13172382
5 300 -2/9
5 301 -1/6
5 302 1/9
5 303 4/9
5 304 1/6
5 308 -16479683/12397536
5 309 8011711/2066256
5 310 10912271/3099384
5 311 7/36
5 312 -2/9
5 313 -186789325/3099384
5 314 -572573701/18596304
5 316 588814319/18596304
5 318 21287462381/79034292
5 319 280787/114792
5 320 -22643668/2195397
5 321 58165970269/316137168
5 322 1/3
5 323 29147/1033128
5 324 1/9
5 325 -80545151/18596304
5 327 -1/3
5 328 341105317/52689528
5 329 805513/774846
5 331 -1/6
5 333 -78063793949/1264548672
5 334 -2050290533/52689528
5 335 -11/36
5 336 -140909/114792
5 337 -929773/2066256
5 338 -46957/86094
5 339 201206863/18596304
5 340 4407140863/52689528
5 341 -1/54
5 342 5/18
5 344 49/54
5 345 1523479/1033128
5 346 42575/516564
5 347 125753/172188
5 348 705329/258282
5 349 -6447223/2066256
5 350 522035/516564
5 351 -205565/344376
5 352 131131/57396
5 353 611595737/18596304
5 354 205194437/4649076
5 355 17446/43047
5 356 -27265153/3099384
5 358 17141115697/105379056
5 359 9499513/975732
5 360 22643668/2195397
5 361 -1637465125/18596304
5 362 659675/172188
5 363 -29147/1033128
5 364 2/9
5 365 -27069145/2324538
5 368 -341105317/52689528
5 369 -805513/774846
5 371 -3097/86094
5 373 181619046319/1264548672
5 374 67/972
5 375 59/324
5 376 -7/108
5 377 -35/162
5 378 49/162
5 379 101/162
5 380 -175/162
5 381 53/162
5 382 5/36
5 383 -55/54
5 384 14/81
5 385 7/54
5 387 101/162
5 390 1/18
5 391 -26/81
5 394 -101/81
5 395 -1/36
5 400 115/108
5 401 1/9
5 402 -17/108
5 404 977/3888
5 405 3432419/4649076
5 406 343289/387423
5 407 -5226245/2066256
5 409 4532191/1549692
5 410 -788281/1549692
5 411 -1678717/1033128
5 413 -195097/516564
5 414 -310333/688752
5 415 -558899/258282
5 418 -457535/344376
5 419 -3331603/1549692
5 420 36827/172188
5 421 3331603/774846
5 422 -5536819/1549692
5 423 58187/172188
5 425 -3530069/1033128
5 426 116135/516564
5 428 -65254741/37192608
5 429 59484331/18596304
5 430 2078153/1033128
5 431 -65059435/12397536
5 432 -242329/153056
5 433 1822781/688752
5 434 -1678717/1033128
5 435 -294571/76528
5 436 -8011711/2066256
5 437 45439/19132
5 438 3261161/774846
5 439 2934671/1033128
5 440 -36827/172188
5 441 -3331603/774846
5 442 1604765/3099384
5 443 58187/43047
5 445 3530069/1033128
5 446 3261161/1549692
5 447 -116135/516564
5 449 18835333/18596304
5 450 3844477/2066256
5 451 -255673/114792
5 452 80111/114792
5 453 15397/19132
5 454 7/36
5 455 171749/43047
5 456 8723/43047
5 457 366353/229584
5 458 4152408509/111577824
5 459 2207521609/37192608
5 460 -497791943/18596304
5 461 -482854903/9298152
5 463 -3261161/1549692
5 465 435745235/223155648
5 466 167381/114792
5 467 -489138611/18596304
5 468 -3563861/1463598
5 469 -145783886255/316137168
5 470 -126736931/5854392
5 471 -16376507/8781588
5 472 -83632540301/316137168
5 473 -283661/43047
5 474 -448499/258282
5 475 -31/36
5 476 -159397/43047
5 477 43702265/9298152
5 479 1/3
5 480 -83463095/26344764
5 481 -3261161/1549692
5 482 -1/9
5 483 26347/86094
5 486 8/3
5 487 -355187111/52689528
5 488 -83463095/26344764
5 489 15792808/2195397
5 490 -20793121/4390794
5 491 -28232306639/158068584
5 492 -567288313/52689528
5 493 -83463095/52689528
5 494 117483509/52689528
5 495 -758476/387423
5 496 26615682145/316137168
5 497 -1591660627/19758573
5 498 32167339/6586191
5 499 4000345/1951464
5 500 -83463095/35126352
5 501 -206430515/26344764
5 502 77608703/35126352
5 503 -290983789/52689528
5 504 -13913723/2927196
5 505 153733/4390794
5 506 -35558127245/316137168
5 507 661575073/11708784
5 508 366882107/4390794
5 509 -55068371/4390794
5 510 543735221/17563176
5 512 1/9
5 513 -6434881/6198768
5 514 -3261161/1549692
5 515 11243725/2066256
5 516 -814189/76528
5 517 -123225703/4649076
5 518 -6780353/1549692
5 519 -3261161/3099384
5 520 1771679/774846
5 521 7/324
5 522 974193079/18596304
5 523 6859379/18596304
5 524 -13818737/1549692
5 525 -2916785/2066256
5 526 51497725/6198768
5 527 3261161/2066256
5 528 13415833/6198768
5 529 -112486823/18596304
5 530 3331603/1549692
5 531 3331603/1549692
5 532 2736205/3099384
5 533 758476/387423
5 534 -2140807/3099384
5 535 -2372747/1033128
5 536 680957/688752
5 537 -45835/129141
5 538 2381/229584
5 539 -327721/344376
5 540 -768599/688752
5 541 139499/172188
5 542 95405/688752
5 543 24298/43047
5 544 -231061/229584
5 545 -276569/86094
5 546 -27356/43047
5 547 -10249/172188
5 548 -8723/43047
5 549 45835/86094
5 550 8227/43047
5 551 3197935/344376
5 552 -101/162
5 553 -101/162
5 554 -59/324
5 555 -7/324
5 556 -25/81
5 557 11/54
5 558 1/6
5 559 1/18
5 560 -5/27
5 562 -7/36
5 563 1/6
5 564 -1/36
5 565 8/3
5 566 2/9
5 567 -1/9
5 568 1/3
5 570 1/6
5 582 -12371375251/421516224
5 583 -5863088185/13172382
6 1 -5/6
6 3 5/6
6 6 -5/3
6 8 5/3
6 11 1/8
6 13 -1/4
6 15 -1/4
6 16 1/4
6 30 1/8
6 31 1/4
6 32 -1/4
6 41 1/4
6 43 -1/4
6 46 1/4
6 50 -3/4
6 55 -1/4
6 56 3/4
6 61 1/4
7 1 -5/6
7 4 5/3
7 5 -5/3
7 9 5/6
7 10 5/2
7 11 1/8
7 15 1/4
7 16 -1/4
7 19 -1/4
7 20 -1/4
7 35 -1/4
7 37 -1/4
7 39 1/4
7 40 1/4
7 41 1/4
7 44 -1/4
7 45 -1
7 49 1/4
7 57 1/8
7 58 1/4
7 60 -1/4
7 77 7/12
8 1 -5/6
8 3 5/3
8 6 -5/3
8 8 5/6
8 11 1/8
8 15 -1/4
8 16 1/4
8 18 -1/4
8 30 -1/4
8 31 -1/4
8 34 3/4
8 41 1/4
8 43 1/4
8 46 1/4
8 48 -1/4
8 50 -3/4
8 55 1/8
8 59 1/4
9 1 -5/6
9 4 5/6
9 5 -5/3
9 9 5/3
9 10 5/2
9 11 1/8
9 14 -1/4
9 15 1/4
9 16 -1/4
9 20 -1/4
9 35 1/8
9 36 -1/4
9 37 1/4
9 39 1/4
9 40 1/4
9 41 1/4
9 45 -1
9 49 -1/4
9 57 -1/4
9 58 1/4
9 62 -1/4
9 77 7/12
10 0 12041/648
10 1 -5/4
10 2 -107/108
10 5 -389/72
10 6 -389/72
10 7 -107/108
10 10 217/18
10 11 -5/6
10 12 5/6
10 17 5/6
10 20 5/3
10 21 13/24
10 24 -7/12
10 25 -7/12
10 29 1/3
10 40 121/72
10 41 13/18
10 42 -7/12
10 45 -49/12
10 46 121/72
10 47 -7/12
10 50 -49/12
10 51 13/24
10 54 1/3
10 59 -5/6
10 60 5/6
10 61 -5/6
10 62 5/6
10 63 5/6
10 65 -5/6
10 66 5/6
10 68 -5/6
10 71 5/6
10 72 5/6
10 77 67/24
10 78 -9511944593/421516224
10 79 -812995829/128796624
10 80 6930788/2195397
10 81 376936896199/6955017696
10 82 -33197216765/421516224
10 83 -5408365969/70252704
10 84 -191/162
10 85 -672191/387423
10 86 52433653/45457632
10 87 104189/57396
10 88 119796877/25569918
10 89 46043685523/210758112
10 90 -161421079/72448101
10 91 1073778979/144896202
10 93 4845115/1549692
10 94 -899546965/144896202
10 95 112/81
10 96 -4845115/1549692
10 97 -155287/129141
10 98 -181/54
10 99 -227/324
10 100 6750643807/579584808
10 101 -773693813/70252704
10 102 -8405677/975732
10 103 8405677/975732
10 104 173/162
10 105 1910633/1549692
10 106 115426277/68186448
10 107 551908597/35126352
10 108 -954819834193/3477508848
10 109 336255885407/632274336
10 110 -35141256637/2318339232
10 112 969023/516564
10 113 -222137/774846
10 114 -120757354499/193194936
10 115 -1250181745/6586191
10 116 6218538859/35126352
10 117 -7/36
10 119 161/324
10 120 -1/3
10 121 98521057/4649076
10 122 25927831409/70252704
10 123 2171878583/17563176
10 124 -221/108
10 125 155945/516564
10 126 -33434741/68186448
10 127 1/3
10 128 -1232417455/136372896
10 129 -4906000189/17563176
10 130 -61/216
10 131 -161/324
10 132 85/54
10 133 37/108
10 134 317/162
10 135 -102175/516564
10 136 19315/774846
10 137 268489/516564
10 139 2193593/1549692
10 140 384240625/136372896
10 141 392687/516564
10 143 -325009951/68186448
10 144 -184001/86094
10 145 55435/86094
10 146 -12793902037/818237376
10 147 -978455635/45457632
10 148 -308281/172188
10 149 9347467/6198768
10 150 1955249/1463598
10 151 1989492251/52689528
10 152 -1319773/688752
10 153 204752302/24149367
10 154 236170786187/1159169616
10 155 40495/19132
10 156 66498043/22728816
10 157 1/2
10 158 11063/43047
10 159 738379717/136372896
10 162 -1/12
10 163 1/9
10 164 -16687/38264
10 166 -31419796217/140505408
10 167 390203785/79034292
10 168 -1543081079/386389872
10 169 9716536673/4636678464
10 170 -2910398489/4636678464
10 171 -394106077/64398312
10 172 -223/648
10 173 -969023/774846
10 174 -2849737/3099384
10 175 415/216
10 176 227/648
10 177 17075174959/1545559488
10 178 -3538049617/1159169616
10 179 -52728581/5366526
10 180 52728581/5366526
10 181 -7/81
10 182 969023/387423
10 183 -625289/258282
10 184 -22941403/17563176
10 185 163802827/32199156
10 186 2690812261/772779744
10 189 969023/387423
10 190 -2690812261/772779744
10 191 -5369252513/2318339232
10 192 1989605603/289792404
10 194 5176057577/1159169616
10 195 -337198891/35126352
10 196 -53/108
10 197 310574/129141
10 198 1683951103/193194936
10 199 -217/648
10 200 187/324
10 201 -10/27
10 202 -37/108
10 203 -47/108
10 204 -1715909/1549692
10 205 969023/1549692
10 206 969023/1549692
10 207 -1178737/1549692
10 208 104905/86094
10 209 67/36
10 210 -10/27
10 211 169/324
10 212 227/324
10 213 79/36
10 214 -43/108
10 216 2822512817/289792404
10 217 -41/36
10 218 -4679330813/579584808
10 221 13/162
10 222 43/36
10 226 2822512817/579584808
10 227 67/216
10 228 -7/36
10 229 415/216
10 231 -11906992049/818237376
10 232 -44900651/52689528
10 233 808141117/70252704
10 234 -808141117/70252704
10 235 -253/162
10 236 1660331/1549692
10 237 -16483351/68186448
10 238 953296417/70252704
10 239 8405677/1951464
10 240 -8405677/975732
10 241 -15819547/22728816
10 242 -505536745/35126352
10 243 8405677/1951464
10 244 15819547/22728816
10 245 505536745/35126352
10 246 -173/324
10 247 -13/162
10 248 37/18
10 249 -1910633/3099384
10 250 -1420361/1549692
10 251 -581255/172188
10 252 53700341/22728816
10 253 -832925/688752
10 254 855658/731799
10 255 8389917/650488
10 256 -198087323/21466104
10 257 18857071/11364408
10 258 2822512817/579584808
10 259 28475507/34093224
10 260 -142111/344376
10 261 -190995227/7805856
10 262 3373784542873/10432526544
10 263 -2985966814913/4636678464
10 264 3157782388613/13910035392
10 266 -969023/1549692
10 267 3351343/3099384
10 268 4809698696449/6955017696
10 269 490533910151/1545559488
10 270 -1526179309351/3477508848
10 271 -2530630656067/3477508848
10 272 -33814521929/869377212
10 273 336255885407/632274336
10 275 671233/387423
10 276 -969023/516564
10 277 -969023/516564
10 278 222137/1549692
10 279 222137/774846
10 280 -647530984127/3477508848
10 281 -371619316901/869377212
10 283 -2822512817/579584808
10 285 25932835521865/83460212352
10 286 -15069243107/632274336
10 287 59675553521/421516224
10 288 1/12
10 290 -138670877/136372896
10 291 1/6
10 292 176796571/22728816
10 293 16196228479/140505408
10 294 -18928006709/210758112
10 295 7/12
10 296 13575869/68186448
10 297 -1/3
10 298 -8820240941/409118688
10 299 -57244894321/210758112
10 300 -25/72
10 301 -1/4
10 302 -2/9
10 303 4/9
10 304 -1/3
10 308 -62276801/272745792
10 309 5678557/5050848
10 310 138670877/68186448
10 311 11/18
10 312 -8/9
10 313 -2023038779/68186448
10 314 -6214288631/409118688
10 316 6578459641/409118688
10 318 2303534898475/6955017696
10 319 124997/76528
10 320 -52728581/5366526
10 321 1460641030055/6955017696
10 322 -1/6
10 323 -15819547/22728816
10 324 -2/9
10 325 -738327685/409118688
10 328 3582122525/579584808
10 329 4881340/4261653
10 330 -1/12
10 331 1/12
10 333 -92311315309/1264548672
10 334 -4865420819/105379056
10 335 11/18
10 336 -150959/76528
10 337 -848759/4132512
10 338 -69865/344376
10 339 1923820145/409118688
10 340 21192932891/210758112
10 341 11/216
10 342 49/36
10 344 -121/108
10 345 2173955/2066256
10 346 75223/258282
10 347 -45649/172188
10 348 4037897/1033128
10 349 -53662175/15152544
10 350 68213/11364408
10 351 -187259/344376
10 352 21427/14349
10 353 6258746653/409118688
10 354 98521057/4649076
10 355 170809/172188
10 356 -279007573/68186448
10 357 1/6
10 358 429565633825/2318339232
10 359 43314167/3902928
10 360 52728581/5366526
10 361 -4114488913/37192608
10 362 1254913/344376
10 363 15819547/22728816
10 364 2/9
10 365 -52212287/9298152
10 368 -3678719993/579584808
10 369 -4881340/4261653
10 370 -1/12
10 371 -170809/344376
10 373 207347373173/1264548672
10 374 -307/1944
10 375 253/648
10 376 79/216
10 377 -43/324
10 378 121/162
10 379 13/324
10 380 55/324
10 381 67/81
10 382 -41/72
10 383 -85/54
10 384 -13/81
10 385 -85/108
10 386 1/12
10 387 13/324
10 390 41/36
10 391 -187/162
10 394 -13/162
10 395 37/72
10 400 -67/216
10 401 7/36
10 402 -415/216
10 404 -5669/7776
10 405 973753/2324538
10 406 1504085/1549692
10 407 -5158355/2066256
10 409 7000283/3099384
10 410 -12670/387423
10 411 -46577/516564
10 413 89177/129141
10 414 194225/688752
10 415 -845759/1033128
10 418 -70739/86094
10 419 -969023/774846
10 420 -176101/172188
10 421 969023/387423
10 422 -1665497/774846
10 423 4169/43047
10 425 -720061/516564
10 426 1923067/1033128
10 428 -23246803/37192608
10 429 16157135/37192608
10 430 -281731/1033128
10 431 -672947401/272745792
10 432 -103437469/90915264
10 433 -57685/172188
10 434 -46577/516564
10 435 -82746107/45457632
10 436 -5678557/5050848
10 437 -5777/28698
10 438 28475507/17046612
10 439 1466947/516564
10 440 176101/172188
10 441 -969023/387423
10 442 129853081/34093224
10 443 16676/43047
10 445 720061/516564
10 446 28475507/34093224
10 447 -1923067/1033128
10 449 1465164785/818237376
10 450 3915679/2066256
10 451 -276673/76528
10 452 -2086/14349
10 453 23345/38264
10 454 11/72
10 455 479453/172188
10 456 142111/344376
10 457 1389499/344376
10 458 45529037611/2454712128
10 459 24552874079/818237376
10 460 -5312698261/409118688
10 461 -5247366467/204559344
10 463 -28475507/34093224
10 465 7608006049/4909424256
10 466 4514/4783
10 467 -5521347025/409118688
10 468 -1955249/731799
10 469 -1927422388541/3477508848
10 470 -277649407/11708784
10 471 13160681/17563176
10 472 -1054128160223/3477508848
10 473 -534133/86094
10 474 -3157945/688752
10 475 -47/72
10 476 -523705/172188
10 477 410264581/204559344
10 480 -2677616615/579584808
10 481 -28475507/34093224
10 482 1/18
10 483 146147/172188
10 486 4
10 487 -8468900831/1159169616
10 488 -2774214083/579584808
10 489 192947587/16099578
10 490 -29225202071/2318339232
10 491 -782577202381/3477508848
10 492 -16812698929/1159169616
10 493 -2774214083/1159169616
10 494 2180762851/579584808
10 495 -671233/387423
10 496 466302969991/3477508848
10 497 -646456120775/6955017696
10 498 39737975/13172382
10 499 3772903/1951464
10 500 -2967409019/772779744
10 501 -979820951/144896202
10 502 2774214083/772779744
10 503 -790773473/105379056
10 504 -27159311/5854392
10 505 531631/8781588
10 506 -234228412609/1738754424
10 507 1531468225/23417568
10 508 6913451005/70252704
10 509 -60926617/4390794
10 510 1292272343/35126352
10 513 -104409655/136372896
10 514 -28475507/34093224
10 515 31800689/15152544
10 516 -765976763/136372896
10 517 -1381834139/102279672
10 518 -69178457/34093224
10 519 -28475507/68186448
10 520 10446649/8523306
10 521 -121/648
10 522 10667639429/409118688
10 523 150387925/409118688
10 524 -13689487/3099384
10 525 -17111099/45457632
10 526 549407035/136372896
10 527 28475507/45457632
10 528 45346589/12397536
10 529 -1283663173/409118688
10 530 969023/774846
10 531 969023/774846
10 532 1715909/1549692
10 533 671233/387423
10 534 -2462795/1549692
10 535 -2053415/1033128
10 536 317119/344376
10 537 -27739/129141
10 538 32177/57396
10 539 -608917/344376
10 540 -241139/172188
10 541 172597/344376
10 542 20707/344376
10 543 48215/86094
10 544 -33535/38264
10 545 -231863/86094
10 546 -53087/172188
10 547 77365/344376
10 548 -142111/344376
10 549 27739/86094
10 550 -20213/172188
10 551 1386095/172188
10 552 -13/324
10 553 -13/324
10 554 -253/648
10 555 121/648
10 556 29/81
10 557 11/54
10 558 1/4
10 559 5/36
10 560 -53/108
10 562 -65/72
10 563 4/3
10 564 31/72
10 565 4
10 566 2/9
10 567 -1/9
10 568 1/3
10 570 1/3
10 582 -13966336853/421516224
10 583 -54127450375/105379056
11 0 12041/648
11 1 -5/4
11 2 -107/108
11 5 -389/72
11 6 -389/72
11 7 -107/108
11 10 217/18
11 11 -5/6
11 12 5/6
11 17 5/6
11 20 5/3
11 21 13/24
11 24 -7/12
11 25 -7/12
11 29 1/3
11 40 121/72
11 41 13/18
11 42 -7/12
11 45 -49/12
11 46 121/72
11 47 -7/12
11 50 -49/12
11 51 13/24
11 54 1/3
11 59 -5/6
11 60 5/6
11 61 -5/6
11 62 5/6
11 63 5/6
11 65 -5/6
11 66 5/6
11 68 -5/6
11 71 5/6
11 72 5/6
11 77 67/24
11 78 -9511944593/421516224
11 79 -812995829/128796624
11 80 6930788/2195397
11 81 376936896199/6955017696
11 82 -33197216765/421516224
11 83 -5408365969/70252704
11 84 -191/162
11 85 -672191/387423
11 86 52433653/45457632
11 87 104189/57396
11 88 119796877/25569918
11 89 46043685523/210758112
11 90 -161421079/72448101
11 91 1073778979/144896202
11 93 4845115/1549692
11 94 -899546965/144896202
11 95 112/81
11 96 -4845115/1549692
11 97 -155287/129141
11 98 -181/54
11 99 -227/324
11 100 6750643807/579584808
11 101 -773693813/70252704
11 102 -8405677/975732
11 103 8405677/975732
11 104 173/162
11 105 1910633/1549692
11 106 115426277/68186448
11 107 551908597/35126352
11 108 -954819834193/3477508848
11 109 336255885407/632274336
11 110 -35141256637/2318339232
11 112 969023/516564
11 113 -222137/774846
11 114 -120757354499/193194936
11 115 -1250181745/6586191
11 116 6218538859/35126352
11 117 -7/36
11 119 161/324
11 120 -1/3
11 121 98521057/4649076
11 122 25927831409/70252704
11 123 2171878583/17563176
11 124 -221/108
11 125 155945/516564
11 126 -33434741/68186448
11 127 1/3
11 128 -1232417455/136372896
11 129 -4906000189/17563176
11 130 -61/216
11 131 -161/324
11 132 85/54
11 133 37/108
11 134 317/162
11 135 -102175/516564
11 136 19315/774846
11 137 268489/516564
11 139 2193593/1549692
11 140 384240625/136372896
11 141 392687/516564
11 143 -325009951/68186448
11 144 -184001/86094
11 145 55435/86094
11 146 -12793902037/818237376
11 147 -978455635/45457632
11 148 -308281/172188
11 149 9347467/6198768
11 150 1955249/1463598
11 151 1989492251/52689528
11 152 -1319773/688752
11 153 204752302/24149367
11 154 236170786187/1159169616
11 155 40495/19132
11 156 66498043/22728816
11 157 1/2
11 158 11063/43047
11 159 738379717/136372896
11 162 -1/12
11 163 1/9
11 164 -16687/38264
11 166 -31419796217/140505408
11 167 390203785/79034292
11 168 -1543081079/386389872
11 169 9716536673/4636678464
11 170 -2910398489/4636678464
11 171 -394106077/64398312
11 172 -223/648
11 173 -969023/774846
11 174 -2849737/3099384
11 175 415/216
11 176 227/648
11 177 17075174959/1545559488
11 178 -3538049617/1159169616
11 179 -52728581/5366526
11 180 52728581/5366526
11 181 -7/81
11 182 969023/387423
11 183 -625289/258282
11 184 -22941403/17563176
11 185 163802827/32199156
11 186 2690812261/772779744
11 189 969023/387423
11 190 -2690812261/772779744
11 191 -5369252513/2318339232
11 192 1989605603/289792404
11 194 5176057577/1159169616
11 195 -337198891/35126352
11 196 -53/108
11 197 310574/129141
11 198 1683951103/193194936
11 199 -217/648
11 200 187/324
11 201 -10/27
11 202 -37/108
11 203 -47/108
11 204 -1715909/1549692
11 205 969023/1549692
11 206 969023/1549692
11 207 -1178737/1549692
11 208 104905/86094
11 209 67/36
11 210 -10/27
11 211 169/324
11 212 227/324
11 213 79/36
11 214 -43/108
11 216 2822512817/289792404
11 217 -41/36
11 218 -4679330813/579584808
11 221 13/162
11 222 43/36
11 226 2822512817/579584808
11 227 67/216
11 228 -7/36
11 229 415/216
11 231 -11906992049/818237376
11 232 -44900651/52689528
11 233 808141117/70252704
11 234 -808141117/70252704
11 235 -253/162
11 236 1660331/1549692
11 237 -16483351/68186448
11 238 953296417/70252704
11 239 8405677/1951464
11 240 -8405677/975732
11 241 -15819547/22728816
11 242 -505536745/35126352
11 243 8405677/1951464
11 244 15819547/22728816
11 245 505536745/35126352
11 246 -173/324
11 247 -13/162
11 248 37/18
11 249 -1910633/3099384
11 250 -1420361/1549692
11 251 -581255/172188
11 252 53700341/22728816
11 253 -832925/688752
11 254 855658/731799
11 255 8389917/650488
11 256 -198087323/21466104
11 257 18857071/11364408
11 258 2822512817/579584808
11 259 28475507/34093224
11 260 -142111/344376
11 261 -190995227/7805856
11 262 3373784542873/10432526544
11 263 -2985966814913/4636678464
11 264 3157782388613/13910035392
11 266 -969023/1549692
11 267 3351343/3099384
11 268 4809698696449/6955017696
11 269 490533910151/1545559488
11 270 -1526179309351/3477508848
11 271 -2530630656067/3477508848
11 272 -33814521929/869377212
11 273 336255885407/632274336
11 275 671233/387423
11 276 -969023/516564
11 277 -969023/516564
11 278 222137/1549692
11 279 222137/774846
11 280 -647530984127/3477508848
11 281 -371619316901/869377212
11 283 -2822512817/579584808
11 285 25932835521865/83460212352
11 286 -15069243107/632274336
11 287 59675553521/421516224
11 288 1/12
11 290 -138670877/136372896
11 291 1/6
11 292 176796571/22728816
11 293 16196228479/140505408
11 294 -18928006709/210758112
11 295 7/12
11 296 13575869/68186448
11 297 -1/3
11 298 -8820240941/409118688
11 299 -57244894321/210758112
11 300 -25/72
11 301 -1/4
11 302 -2/9
11 303 4/9
11 304 -1/3
11 308 -62276801/272745792
11 309 5678557/5050848
11 310 138670877/68186448
11 311 11/18
11 312 -8/9
11 313 -2023038779/68186448
11 314 -6214288631/409118688
11 316 6578459641/409118688
11 318 2303534898475/6955017696
11 319 124997/76528
11 320 -52728581/5366526
11 321 1460641030055/6955017696
11 322 -1/6
11 323 -15819547/22728816
11 324 -2/9
11 325 -738327685/409118688
11 328 3582122525/579584808
11 329 4881340/4261653
11 330 -1/12
11 331 1/12
11 333 -92311315309/1264548672
11 334 -4865420819/105379056
11 335 11/18
11 336 -150959/76528
11 337 -848759/4132512
11 338 -69865/344376
11 339 1923820145/409118688
11 340 21192932891/210758112
11 341 11/216
11 342 49/36
11 344 -121/108
11 345 2173955/2066256
11 346 75223/258282
11 347 -45649/172188
11 348 4037897/1033128
11 349 -53662175/15152544
11 350 68213/11364408
11 351 -187259/344376
11 352 21427/14349
11 353 6258746653/409118688
11 354 98521057/4649076
11 355 170809/172188
11 356 -279007573/68186448
11 357 1/6
11 358 429565633825/2318339232
11 359 43314167/3902928
11 360 52728581/5366526
11 361 -4114488913/37192608
11 362 1254913/344376
11 363 15819547/22728816
11 364 2/9
11 365 -52212287/9298152
11 368 -3678719993/579584808
11 369 -4881340/4261653
11 370 -1/12
11 371 -170809/344376
11 373 207347373173/1264548672
11 374 -307/1944
11 375 253/648
11 376 79/216
11 377 -43/324
11 378 121/162
11 379 13/324
11 380 55/324
11 381 67/81
11 382 -41/72
11 383 -85/54
11 384 -13/81
11 385 -85/108
11 386 1/12
11 387 13/324
11 390 41/36
11 391 -187/162
11 394 -13/162
11 395 37/72
11 400 -67/216
11 401 7/36
11 402 -415/216
11 404 -5669/7776
11 405 973753/2324538
11 406 1504085/1549692
11 407 -5158355/2066256
11 409 7000283/3099384
11 410 -12670/387423
11 411 -46577/516564
11 413 89177/129141
11 414 194225/688752
11 415 -845759/1033128
11 418 -70739/86094
11 419 -969023/774846
11 420 -176101/172188
11 421 969023/387423
11 422 -1665497/774846
11 423 4169/43047
11 425 -720061/516564
11 426 1923067/1033128
11 428 -23246803/37192608
11 429 16157135/37192608
11 430 -281731/1033128
11 431 -672947401/272745792
11 432 -103437469/90915264
11 433 -57685/172188
11 434 -46577/516564
11 435 -82746107/45457632
11 436 -5678557/5050848
11 437 -5777/28698
11 438 28475507/17046612
11 439 1466947/516564
11 440 176101/172188
11 441 -969023/387423
11 442 129853081/34093224
11 443 16676/43047
11 445 720061/516564
11 446 28475507/34093224
11 447 -1923067/1033128
11 449 1465164785/818237376
11 450 3915679/2066256
11 451 -276673/76528
11 452 -2086/14349
11 453 23345/38264
11 454 11/72
11 455 479453/172188
11 456 142111/344376
11 457 1389499/344376
11 458 45529037611/2454712128
11 459 24552874079/818237376
11 460 -5312698261/409118688
11 461 -5247366467/204559344
11 463 -28475507/34093224
11 465 7608006049/4909424256
11 466 4514/4783
11 467 -5521347025/409118688
11 468 -1955249/731799
11 469 -1927422388541/3477508848
11 470 -277649407/11708784
11 471 13160681/17563176
11 472 -1054128160223/3477508848
11 473 -534133/86094
11 474 -3157945/688752
11 475 -47/72
11 476 -523705/172188
11 477 410264581/204559344
11 480 -2677616615/579584808
11 481 -28475507/34093224
11 482 1/18
11 483 146147/172188
11 486 -4
11 487 -8468900831/1159169616
11 488 -2774214083/579584808
11 489 192947587/16099578
11 490 -29225202071/2318339232
11 491 -782577202381/3477508848
11 492 -16812698929/1159169616
11 493 -2774214083/1159169616
11 494 2180762851/579584808
11 495 -671233/387423
11 496 466302969991/3477508848
11 497 -646456120775/6955017696
11 498 39737975/13172382
11 499 3772903/1951464
11 500 -2967409019/772779744
11 501 -979820951/144896202
11 502 2774214083/772779744
11 503 -790773473/105379056
11 504 -27159311/5854392
11 505 531631/8781588
11 506 -234228412609/1738754424
11 507 1531468225/23417568
11 508 6913451005/70252704
11 509 -60926617/4390794
11 510 1292272343/35126352
11 513 -104409655/136372896
11 514 -28475507/34093224
11 515 31800689/15152544
11 516 -765976763/136372896
11 517 -1381834139/102279672
11 518 -69178457/34093224
11 519 -28475507/68186448
11 520 10446649/8523306
11 521 -121/648
11 522 10667639429/409118688
11 523 150387925/409118688
11 524 -13689487/3099384
11 525 -17111099/45457632
11 526 549407035/136372896
11 527 28475507/45457632
11 528 45346589/12397536
11 529 -1283663173/409118688
11 530 969023/774846
11 531 969023/774846
11 532 1715909/1549692
11 533 671233/387423
11 534 -2462795/1549692
11 535 -2053415/1033128
11 536 317119/344376
11 537 -27739/129141
11 538 32177/57396
11 539 -608917/344376
11 540 -241139/172188
11 541 172597/344376
11 542 20707/344376
11 543 48215/86094
11 544 -33535/38264
11 545 -231863/86094
11 546 -53087/172188
11 547 77365/344376
11 548 -142111/344376
11 549 27739/86094
11 550 -20213/172188
11 551 1386095/172188
11 552 -13/324
11 553 -13/324
11 554 -253/648
11 555 121/648
11 556 29/81
11 557 11/54
11 558 1/4
11 559 5/36
11 560 -53/108
11 562 -65/72
11 563 4/3
11 564 31/72
11 565 -4
11 566 2/9
11 567 -1/9
11 568 1/3
11 570 1/3
11 582 -13966336853/421516224
11 583 -54127450375/105379056
12 4 4/3
12 5 -4/3
12 10 4/3
12 35 -1/6
12 37 -1/6
12 39 1/6
12 40 1/6
12 41 1/6
12 45 -1/2
12 50 -1/6
12 77 1/3
13 6 -4/3
13 8 4/3
13 41 1/6
13 43 -1/6
13 46 1/6
13 50 -1/2
13 55 -1/6
13 56 1/2
14 5 -4/3
14 9 4/3
14 10 4/3
14 40 1/6
14 41 1/6
14 45 -1/2
14 49 -1/6
14 50 -1/6
14 57 -1/6
14 58 1/6
14 77 1/3
15 3 4/3
15 6 -4/3
15 30 -1/6
15 31 -1/6
15 34 1/2
15 41 1/6
15 46 1/6
15 50 -1/2
16 0 7/6
16 1 -13/132
16 3 -5/12
16 5 63/88
16 6 -53/264
16 8 -1/4
16 10 1/4
16 11 -13/24
16 15 13/24
16 16 -13/24
16 18 13/12
16 41 13/24
16 43 -13/12
16 46 -13/24
16 48 13/12
16 55 -13/24
16 59 -13/12
16 66 -13/12
17 0 7/6
17 1 -13/132
17 4 -1/4
17 5 -5/33
17 6 2/3
17 9 -5/12
17 10 -5/12
17 11 -13/24
17 14 13/12
17 15 -13/24
17 16 13/24
17 20 13/12
17 35 -13/24
17 36 13/12
17 37 -13/12
17 39 -13/12
17 40 -13/24
17 41 13/24
17 45 13/12
17 50 -13/12
17 62 13/12
17 65 13/12
17 77 -13/72
18 0 7/6
18 1 -13/132
18 3 -7/12
18 5 63/88
18 6 -53/264
18 8 -1/12
18 10 1/4
18 11 -13/24
18 13 13/12
18 15 13/24
18 16 -13/24
18 30 -13/24
18 31 -13/12
18 32 13/12
18 41 13/24
18 46 -13/24
18 61 -13/12
18 63 -13/12
19 0 7/6
19 1 -13/132
19 4 -1/12
19 5 -5/33
19 6 2/3
19 9 -7/12
19 10 -5/12
19 11 -13/24
19 15 -13/24
19 16 13/24
19 19 13/12
19 20 13/12
19 40 -13/24
19 41 13/24
19 44 13/12
19 45 13/12
19 49 -13/12
19 50 -13/12
19 57 -13/24
19 58 -13/12
19 60 13/12
19 68 13/12
19 77 -13/72
22 14 1/6
22 19 -1/6
22 35 -1/12
22 36 1/6
22 37 -1/6
22 39 -1/6
22 44 -1/6
22 49 1/6
22 57 1/12
22 58 1/6
22 60 -1/6
22 62 1/6
22 65 1/6
22 68 -1/6
23 14 -1/6
23 19 1/6
23 35 1/12
23 36 -1/6
23 37 1/6
23 39 1/6
23 44 1/6
23 49 -1/6
23 57 -1/12
23 58 -1/6
23 60 1/6
23 62 -1/6
23 65 -1/6
23 68 1/6
24 14 1/6
24 19 -1/6
24 35 -1/12
24 36 1/6
24 37 -1/6
24 39 -1/6
24 44 -1/6
24 49 1/6
24 57 1/12
24 58 1/6
24 60 -1/6
24 62 1/6
24 65 1/6
24 68 -1/6
25 13 1/6
25 14 1/6
25 18 -1/6
25 19 -1/6
25 30 -1/12
25 31 -1/6
25 32 1/6
25 35 -1/12
25 36 1/6
25 37 -1/6
25 39 -1/6
25 43 1/6
25 44 -1/6
25 48 -1/6
25 49 1/6
25 55 1/12
25 57 1/12
25 58 1/6
25 59 1/6
25 60 -1/6
25 61 -1/6
25 62 1/6
25 63 -1/6
25 65 1/6
25 66 1/6
25 68 -1/6
26 14 -1/6
26 19 1/6
26 35 1/12
26 36 -1/6
26 37 1/6
26 39 1/6
26 44 1/6
26 49 -1/6
26 57 -1/12
26 58 -1/6
26 60 1/6
26 62 -1/6
26 65 -1/6
26 68 1/6
27 13 -1/6
27 14 -1/6
27 18 1/6
27 19 1/6
27 30 1/12
27 31 1/6
27 32 -1/6
27 35 1/12
27 36 -1/6
27 37 1/6
27 39 1/6
27 43 -1/6
27 44 1/6
27 48 1/6
27 49 -1/6
27 55 -1/12
27 57 -1/12
27 58 -1/6
27 59 -1/6
27 60 1/6
27 61 1/6
27 62 -1/6
27 63 1/6
27 65 -1/6
27 66 -1/6
27 68 1/6
32 13 -1/6
32 14 -1/6
32 18 1/6
32 19 1/6
32 30 1/12
32 31 1/6
32 32 -1/6
32 35 1/12
32 36 -1/6
32 37 1/6
32 39 1/6
32 43 -1/6
32 44 1/6
32 48 1/6
32 49 -1/6
32 55 -1/12
32 57 -1/12
32 58 -1/6
32 59 -1/6
32 60 1/6
32 61 1/6
32 62 -1/6
32 63 1/6
32 65 -1/6
32 66 -1/6
32 68 1/6
35 14 1/6
35 19 -1/6
35 35 -1/12
35 36 1/6
35 37 -1/6
35 39 -1/6
35 44 -1/6
35 49 1/6
35 57 1/12
35 58 1/6
35 60 -1/6
35 62 1/6
35 65 1/6
35 68 -1/6
36 14 -1/6
36 19 1/6
36 35 1/12
36 36 -1/6
36 37 1/6
36 39 1/6
36 44 1/6
36 49 -1/6
36 57 -1/12
36 58 -1/6
36 60 1/6
36 62 -1/6
36 65 -1/6
36 68 1/6
38 1 -3/4
38 3 -5/6
38 6 5/6
38 8 3/4
38 11 5/8
38 15 -5/4
38 16 5/4
38 18 -5/4
38 30 1/12
38 31 1/12
38 34 -1/4
38 41 -1/12
38 43 5/4
38 46 -1/12
38 48 -5/4
38 50 1/4
38 55 5/8
38 59 5/4
38 63 1/12
39 1 -3/4
39 4 3/4
39 5 5/6
39 9 -5/6
39 10 -1/12
39 11 5/8
39 14 -5/4
39 15 5/4
39 16 -5/4
39 20 -5/4
39 35 5/8
39 36 -5/4
39 37 5/4
39 39 5/4
39 40 -1/12
39 41 -1/12
39 45 -1
39 49 1/12
39 50 4/3
39 57 1/12
39 58 -1/12
39 62 -5/4
39 68 -1/12
39 77 17/72
42 1 -3/4
42 4 -5/6
42 5 5/6
42 9 3/4
42 10 -1/12
42 11 5/8
42 15 5/4
42 16 -5/4
42 19 -5/4
42 20 -5/4
42 35 1/12
42 37 1/12
42 39 -1/12
42 40 -1/12
42 41 -1/12
42 44 -5/4
42 45 -1
42 49 5/4
42 50 4/3
42 57 5/8
42 58 5/4
42 60 -5/4
42 65 -1/12
42 77 17/72
43 1 -3/4
43 3 3/4
43 6 5/6
43 8 -5/6
43 11 5/8
43 13 -5/4
43 15 -5/4
43 16 5/4
43 30 5/8
43 31 5/4
43 32 -5/4
43 41 -1/12
43 43 1/12
43 46 -1/12
43 50 1/4
43 55 1/12
43 56 -1/4
43 61 5/4
43 66 1/12
45 6 4/3
45 8 -4/3
45 41 -1/6
45 43 1/6
45 46 -1/6
45 50 1/2
45 55 1/6
45 56 -1/2
46 4 -4/3
46 5 4/3
46 10 -4/3
46 35 1/6
46 37 1/6
46 39 -1/6
46 40 -1/6
46 41 -1/6
46 45 1/2
46 50 1/6
46 77 -1/3
47 3 -4/3
47 6 4/3
47 30 1/6
47 31 1/6
47 34 -1/2
47 41 -1/6
47 46 -1/6
47 50 1/2
48 5 4/3
48 9 -4/3
48 10 -4/3
48 40 -1/6
48 41 -1/6
48 45 1/2
48 49 1/6
48 50 1/6
48 57 1/6
48 58 -1/6
48 77 -1/3
49 23 7/6
49 24 -7/6
49 29 7/6
49 35 -7/12
49 40 7/12
49 45 -7/6
49 46 7/12
49 47 -7/6
49 50 -7/6
49 52 7/6
49 55 -7/12
49 56 7/6
49 65 -7/6
49 66 7/6
49 67 7/6
49 70 -7/6
49 77 7/36
49 78 248259461/26344764
49 79 122280553/35126352
49 80 -24219355/17563176
49 81 -6612172693/316137168
49 82 14372978009/421516224
49 83 4617705239/140505408
49 84 -43/324
49 85 2994835/1549692
49 86 -3002497/1377504
49 87 -258541/229584
49 88 -11633741/2324538
49 89 -19543301029/210758112
49 90 54160637/52689528
49 91 -78899513/26344764
49 93 -16313639/6198768
49 94 250504457/105379056
49 95 127/324
49 96 16658015/6198768
49 97 1276345/2066256
49 98 7/108
49 99 -143/324
49 100 -24880499/6586191
49 101 365269763/70252704
49 102 48457541/11708784
49 103 -48457541/11708784
49 104 -14/81
49 105 -7486585/6198768
49 106 -1841069/1549692
49 107 -268392343/35126352
49 108 138896305817/1264548672
49 109 -136789335503/632274336
49 110 1000643/2927196
49 112 -3331603/2066256
49 113 3927001/3099384
49 114 6037847681/23417568
49 115 17227149785/210758112
49 116 -2682370291/35126352
49 117 1/18
49 119 44/81
49 120 1/12
49 121 -205194437/9298152
49 122 -11207618249/70252704
49 123 -3716940473/70252704
49 124 31/108
49 125 64967/129141
49 126 3535241/6198768
49 127 -1/12
49 128 4883387/459168
49 129 8477515927/70252704
49 130 -19/216
49 131 -44/81
49 132 -19/108
49 133 31/108
49 134 22/81
49 135 684053/2066256
49 136 -596146/387423
49 137 -2412077/2066256
49 139 -1544285/774846
49 140 -19735099/12397536
49 141 1894813/1033128
49 143 8057699/3099384
49 144 2033233/1377504
49 145 -481987/688752
49 146 1189241183/74385216
49 147 88611457/4132512
49 148 220511/172188
49 149 -1183615/688752
49 150 -3563861/5854392
49 151 -127926245/8781588
49 152 935147/688752
49 153 -27817643/8781588
49 154 -5922608573/70252704
49 155 -3875/4783
49 156 -4950287/2066256
49 157 -1/6
49 158 6176/43047
49 159 -23299309/4132512
49 162 -1/36
49 163 -1/18
49 164 989/19132
49 166 995531879/10407808
49 167 -80720543/79034292
49 168 36656827/35126352
49 169 -760431965/421516224
49 170 -185145547/421516224
49 171 115037111/35126352
49 172 -1/648
49 173 3331603/3099384
49 174 -1772345/6198768
49 175 -17/216
49 176 143/648
49 177 -678430639/140505408
49 178 123305485/105379056
49 179 11321834/2195397
49 180 -11321834/2195397
49 181 -1/81
49 182 -3331603/1549692
49 183 788479/516564
49 184 11497847/17563176
49 185 -48341011/17563176
49 186 674791/7805856
49 189 -3331603/1549692
49 190 -674791/7805856
49 191 174921491/210758112
49 192 -260261777/105379056
49 194 -180775883/105379056
49 195 38729939/8781588
49 196 5/54
49 197 -1276345/1033128
49 198 -2613286/731799
49 199 5/648
49 200 -13/162
49 201 -13/108
49 202 -31/108
49 203 -19/54
49 204 2736205/6198768
49 205 -3331603/6198768
49 206 -3331603/6198768
49 207 6356765/6198768
49 208 -208619/229584
49 209 1/36
49 210 -13/108
49 211 59/162
49 212 143/324
49 213 -1/18
49 214 17/108
49 216 -81999497/26344764
49 217 1/36
49 218 109319993/52689528
49 221 -101/162
49 222 -2/9
49 226 -81999497/52689528
49 227 115/216
49 228 1/18
49 229 -17/216
49 231 412349645/74385216
49 232 19917125/210758112
49 233 -195523253/35126352
49 234 195523253/35126352
49 235 -17/324
49 236 5199325/12397536
49 237 1067387/3099384
49 238 -48148361/8781588
49 239 -48457541/23417568
49 240 48457541/11708784
49 241 -29147/2066256
49 242 245673883/35126352
49 243 -48457541/23417568
49 244 29147/2066256
49 245 -245673883/35126352
49 246 7/81
49 247 101/162
49 248 5/18
49 249 7486585/12397536
49 250 3587053/6198768
49 251 63535/172188
49 252 -865303/2066256
49 253 128947/258282
49 254 -3563861/5854392
49 255 -7924135/1300976
49 256 39258779/17563176
49 257 350699/229584
49 258 -81999497/52689528
49 259 -3261161/3099384
49 260 8723/86094
49 261 250858351/23417568
49 262 -243311758225/1896823008
49 263 6847563631/26344764
49 264 -111503778007/1264548672
49 266 3331603/6198768
49 267 -17848811/12397536
49 268 -178037791049/632274336
49 269 -55840057417/421516224
49 270 111287639119/632274336
49 271 193021868635/632274336
49 272 3160694687/158068584
49 273 -136789335503/632274336
49 275 -379238/387423
49 276 3331603/2066256
49 277 3331603/2066256
49 278 -3927001/6198768
49 279 -3927001/3099384
49 280 46905866363/632274336
49 281 106736555429/632274336
49 283 81999497/52689528
49 285 -1014788710427/7587292032
49 286 12947590921/1264548672
49 287 -3209254813/52689528
49 288 1/24
49 290 10912271/12397536
49 291 -1/24
49 292 -24143045/3099384
49 293 -6946017691/140505408
49 294 502625153/13172382
49 296 -3279791/6198768
49 297 1/12
49 298 827637127/37192608
49 299 3099307055/26344764
49 300 1/9
49 301 1/12
49 302 -1/18
49 303 -2/9
49 304 -1/12
49 308 16479683/24795072
49 309 -8011711/4132512
49 310 -10912271/6198768
49 311 -7/72
49 312 1/9
49 313 186789325/6198768
49 314 572573701/37192608
49 316 -588814319/37192608
49 318 -21287462381/158068584
49 319 -280787/229584
49 320 11321834/2195397
49 321 -58165970269/632274336
49 322 -1/6
49 323 -29147/2066256
49 324 -1/18
49 325 80545151/37192608
49 327 1/6
49 328 -341105317/105379056
49 329 -805513/1549692
49 331 1/12
49 333 78063793949/2529097344
49 334 2050290533/105379056
49 335 11/72
49 336 140909/229584
49 337 929773/4132512
49 338 46957/172188
49 339 -201206863/37192608
49 340 -4407140863/105379056
49 341 1/108
49 342 -5/36
49 344 -49/108
49 345 -1523479/2066256
49 346 -42575/1033128
49 347 -125753/344376
49 348 -705329/516564
49 349 6447223/4132512
49 350 -522035/1033128
49 351 205565/688752
49 352 -131131/114792
49 353 -611595737/37192608
49 354 -205194437/9298152
49 355 -8723/43047
49 356 27265153/6198768
49 358 -17141115697/210758112
49 359 -9499513/1951464
49 360 -11321834/2195397
49 361 1637465125/37192608
49 362 -659675/344376
49 363 29147/2066256
49 364 -1/9
49 365 27069145/4649076
49 368 341105317/105379056
49 369 805513/1549692
49 371 3097/172188
49 373 -181619046319/2529097344
49 374 -67/1944
49 375 -59/648
49 376 7/216
49 377 35/324
49 378 -49/324
49 379 -101/324
49 380 175/324
49 381 -53/324
49 382 -5/72
49 383 55/108
49 384 -7/81
49 385 -7/108
49 387 -101/324
49 390 -1/36
49 391 13/81
49 394 101/162
49 395 1/72
49 400 -115/216
49 401 -1/18
49 402 17/216
49 404 -977/7776
49 405 -3432419/9298152
49 406 -343289/774846
49 407 5226245/4132512
49 409 -4532191/3099384
49 410 788281/3099384
49 411 1678717/2066256
49 413 195097/1033128
49 414 310333/1377504
49 415 558899/516564
49 418 457535/688752
49 419 3331603/3099384
49 420 -36827/344376
49 421 -3331603/1549692
49 422 5536819/3099384
49 423 -58187/344376
49 425 3530069/2066256
49 426 -116135/1033128
49 428 65254741/74385216
49 429 -59484331/37192608
49 430 -2078153/2066256
49 431 65059435/24795072
49 432 242329/306112
49 433 -1822781/1377504
49 434 1678717/2066256
49 435 294571/153056
49 436 8011711/4132512
49 437 -45439/38264
49 438 -3261161/1549692
49 439 -2934671/2066256
49 440 36827/344376
49 441 3331603/1549692
49 442 -1604765/6198768
49 443 -58187/86094
49 445 -3530069/2066256
49 446 -3261161/3099384
49 447 116135/1033128
49 449 -18835333/37192608
49 450 -3844477/4132512
49 451 255673/229584
49 452 -80111/229584
49 453 -15397/38264
49 454 -7/72
49 455 -171749/86094
49 456 -8723/86094
49 457 -366353/459168
49 458 -4152408509/223155648
49 459 -2207521609/74385216
49 460 497791943/37192608
49 461 482854903/18596304
49 463 3261161/3099384
49 465 -435745235/446311296
49 466 -167381/229584
49 467 489138611/37192608
49 468 3563861/2927196
49 469 145783886255/632274336
49 470 126736931/11708784
49 471 16376507/17563176
49 472 83632540301/632274336
49 473 283661/86094
49 474 448499/516564
49 475 31/72
49 476 159397/86094
49 477 -43702265/18596304
49 479 -1/6
49 480 83463095/52689528
49 481 3261161/3099384
49 482 1/18
49 483 -26347/172188
49 486 -4/3
49 487 355187111/105379056
49 488 83463095/52689528
49 489 -7896404/2195397
49 490 20793121/8781588
49 491 28232306639/316137168
49 492 567288313/105379056
49 493 83463095/105379056
49 494 -117483509/105379056
49 495 379238/387423
49 496 -26615682145/632274336
49 497 1591660627/39517146
49 498 -32167339/13172382
49 499 -4000345/3902928
49 500 83463095/70252704
49 501 206430515/52689528
49 502 -77608703/70252704
49 503 290983789/105379056
49 504 13913723/5854392
49 505 -153733/8781588
49 506 35558127245/632274336
49 507 -661575073/23417568
49 508 -366882107/8781588
49 509 55068371/8781588
49 510 -543735221/35126352
49 512 -1/18
49 513 6434881/12397536
49 514 3261161/3099384
49 515 -11243725/4132512
49 516 814189/153056
49 517 123225703/9298152
49 518 6780353/3099384
49 519 3261161/6198768
49 520 -1771679/1549692
49 521 -7/648
49 522 -974193079/37192608
49 523 -6859379/37192608
49 524 13818737/3099384
49 525 2916785/4132512
49 526 -51497725/12397536
49 527 -3261161/4132512
49 528 -13415833/12397536
49 529 112486823/37192608
49 530 -3331603/3099384
49 531 -3331603/3099384
49 532 -2736205/6198768
49 533 -379238/387423
49 534 2140807/6198768
49 535 2372747/2066256
49 536 -680957/1377504
49 537 45835/258282
49 538 -2381/459168
49 539 327721/688752
49 540 768599/1377504
49 541 -139499/344376
49 542 -95405/1377504
49 543 -12149/43047
49 544 231061/459168
49 545 276569/172188
49 546 13678/43047
49 547 10249/344376
49 548 8723/86094
49 549 -45835/172188
49 550 -8227/86094
49 551 -3197935/688752
49 552 101/324
49 553 101/324
49 554 59/648
49 555 7/648
49 556 25/162
49 557 -11/108
49 558 -1/12
49 559 -1/36
49 560 5/54
49 562 7/72
49 563 -1/12
49 564 1/72
49 565 -4/3
49 566 -1/9
49 567 1/18
49 568 -1/6
49 570 -1/12
49 582 12371375251/843032448
49 583 5863088185/26344764
50 22 7/6
50 25 -7/6
50 30 -7/12
50 34 7/6
50 40 7/12
50 42 -7/6
50 45 -7/6
50 46 7/12
50 50 -7/6
50 53 7/6
50 54 7/6
50 57 -7/12
50 63 7/6
50 64 7/6
50 68 -7/6
50 69 -7/6
50 77 7/36
50 78 -161774867161/5690469024
50 79 -82255243705/10432526544
50 80 1845946387/474205752
50 81 804379999573/11736592362
50 82 -1124707232669/11380938048
50 83 -367779435881/3793646016
50 84 -926/729
50 85 -37449839/13947228
50 86 2012604065/1227356064
50 87 13751141/6198768
50 88 3684100351/690387786
50 89 1564572467557/5690469024
50 90 -91602629/32199156
50 91 6099411302/652032909
50 93 245433145/55788912
50 94 -81320411521/10432526544
50 95 2575/1458
50 96 -245433145/55788912
50 97 -87006253/55788912
50 98 -2015/486
50 99 -1259/1458
50 100 6066604981/434688606
50 101 -26594852267/1896823008
50 102 -1117752851/105379056
50 103 1117752851/105379056
50 104 827/729
50 105 94122527/55788912
50 106 43162891/17046612
50 107 19211066719/948411504
50 108 -130263905842909/375570955584
50 109 11455797336575/17071407072
50 110 -597193504243/31297579632
50 112 49086629/18596304
50 113 -25445237/27894456
50 114 -16463418851467/20865053088
50 115 -1356772921559/5690469024
50 116 210570761017/948411504
50 117 -5/81
50 119 725/1458
50 120 -49/108
50 121 5925532523/251050104
50 122 879256316837/1896823008
50 123 296210434343/1896823008
50 124 -1091/486
50 125 1160365/4649076
50 126 -596795293/613678032
50 127 49/108
50 128 -38536108367/3682068192
50 129 -666763101781/1896823008
50 130 -52/243
50 131 -725/1458
50 132 475/243
50 133 47/243
50 134 2563/1458
50 135 -9537433/18596304
50 136 7970447/13947228
50 137 25154627/18596304
50 139 29021981/13947228
50 140 1392834841/409118688
50 141 8252531/9298152
50 143 -212194183/34093224
50 144 -39467411/12397536
50 145 11965129/6198768
50 146 -388006791265/22092409152
50 147 -9740974709/409118688
50 148 -4015471/1549692
50 149 196357139/167366736
50 150 255571475/158068584
50 151 34192157867/711308628
50 152 -11747585/6198768
50 153 6839097469/652032909
50 154 16061987137343/62595159264
50 155 95155/43047
50 156 2589211873/613678032
50 157 19/54
50 158 70031/258282
50 159 21874603193/3682068192
50 160 1/6
50 163 37/162
50 164 -518317/1549692
50 166 -2139343031827/7587292032
50 167 112453199/17563176
50 168 -47537329151/10432526544
50 169 115463240273/41730106176
50 170 -20310804713/41730106176
50 171 -80651153873/10432526544
50 172 -1189/2916
50 173 -49086629/27894456
50 174 -17609845/18596304
50 175 559/243
50 176 1259/2916
50 177 185261775635/13910035392
50 178 -39290767531/10432526544
50 179 -33424793261/2608131636
50 180 32990104655/2608131636
50 181 -164/729
50 182 49086629/13947228
50 183 -46542073/13947228
50 184 -261671081/158068584
50 185 33962988721/5216263272
50 186 82807072511/20865053088
50 189 49086629/13947228
50 190 -82807072511/20865053088
50 191 -66544121843/20865053088
50 192 87803174929/10432526544
50 194 66544121843/10432526544
50 195 -925822901/79034292
50 196 -221/486
50 197 88555945/27894456
50 198 26493515959/2608131636
50 199 -949/2916
50 200 991/1458
50 201 -367/486
50 202 -175/486
50 203 -161/486
50 204 -72728021/55788912
50 205 49086629/55788912
50 206 49086629/55788912
50 207 -7778185/6198768
50 208 32020885/18596304
50 209 397/162
50 210 -367/486
50 211 446/729
50 212 1259/1458
50 213 439/162
50 214 -289/486
50 216 10416044633/869377212
50 217 -103/81
50 218 -5412312167/579584808
50 221 133/729
50 222 211/162
50 226 10416044633/1738754424
50 227 76/243
50 228 -37/162
50 229 559/243
50 231 -128770088867/7364136384
50 232 -6882395789/5690469024
50 233 13615412927/948411504
50 234 -13536378635/948411504
50 235 -4615/2916
50 236 148476301/111577824
50 237 -93845671/306839016
50 238 2082448717/118551438
50 239 1117752851/210758112
50 240 -1117752851/105379056
50 241 -64677467/68186448
50 242 -17171050195/948411504
50 243 1117752851/210758112
50 244 64677467/68186448
50 245 17012981611/948411504
50 246 -827/1458
50 247 -133/729
50 248 329/162
50 249 -94122527/111577824
50 250 -78164219/55788912
50 251 -20216569/4649076
50 252 2006408621/613678032
50 253 -6695917/3486807
50 254 255571475/158068584
50 255 4829380843/316137168
50 256 -55801779191/5216263272
50 257 1257856627/613678032
50 258 10416044633/1738754424
50 259 106673359/102279672
50 260 -254405/774846
50 261 -59222382985/1896823008
50 262 230517804549239/563356433376
50 263 -50929644865417/62595159264
50 264 107611230102389/375570955584
50 266 -49086629/55788912
50 267 198150361/111577824
50 268 164115272466511/187785477792
50 269 50059128562651/125190318528
50 270 -104028069076931/187785477792
50 271 -172163087313347/187785477792
50 272 -287539696874/5868296181
50 273 11455797336575/17071407072
50 275 60907325/27894456
50 276 -49086629/18596304
50 277 -49086629/18596304
50 278 25445237/55788912
50 279 25445237/27894456
50 280 -44099558419891/187785477792
50 281 -101622521850325/187785477792
50 283 -10416044633/1738754424
50 285 881767980076609/2253425733504
50 286 -1014420637255/34142814144
50 287 1013416459771/5690469024
50 288 -13/216
50 290 -1533752383/1227356064
50 291 49/216
50 292 7936060421/920517048
50 293 546064373335/3793646016
50 294 -320714389735/2845234512
50 295 14/27
50 296 276941803/613678032
50 297 -49/108
50 298 -267979071329/11046204576
50 299 -972229742939/2845234512
50 300 -103/324
50 301 -1/12
50 302 -47/162
50 303 61/162
50 304 -5/108
50 308 -1081701487/2454712128
50 309 1824021313/1227356064
50 310 1533752383/613678032
50 311 499/648
50 312 -88/81
50 313 -60589466345/1841034096
50 314 -183209809787/11046204576
50 316 199910554153/11046204576
50 318 39326968628183/93892738896
50 319 10954331/6198768
50 320 -33424793261/2608131636
50 321 49460721691175/187785477792
50 322 -1/27
50 323 -64677467/68186448
50 324 -47/162
50 325 -24699769969/11046204576
50 326 1/6
50 328 28537642121/3477508848
50 329 138662063/102279672
50 331 -1/36
50 333 -6188680217387/68285628288
50 334 -40997347421/711308628
50 335 44/81
50 336 -15385939/6198768
50 337 -6347653/12397536
50 338 -141707/344376
50 339 61431982709/11046204576
50 340 177224013509/1422617256
50 341 20/243
50 342 253/162
50 344 -224/243
50 345 21092521/18596304
50 346 4846265/9298152
50 347 -767375/3099384
50 348 11534803/2324538
50 349 -5593953613/1227356064
50 350 61028989/102279672
50 351 -5556545/6198768
50 352 8107271/3099384
50 353 191793698215/11046204576
50 354 5925532523/251050104
50 355 254405/387423
50 356 -1014730523/204559344
50 358 4864074713389/20865053088
50 359 2109010217/158068584
50 360 32990104655/2608131636
50 361 -140108341105/1004200416
50 362 14027891/3099384
50 363 64677467/68186448
50 364 47/162
50 365 -807254725/125525052
50 368 -28537642121/3477508848
50 369 -138662063/102279672
50 371 -465763/1549692
50 373 14224849496005/68285628288
50 374 -425/4374
50 375 1363/2916
50 376 79/243
50 377 -803/2916
50 378 2017/2916
50 379 133/1458
50 380 -289/2916
50 381 2225/2916
50 382 -233/324
50 383 -869/486
50 384 -49/5832
50 385 -277/486
50 386 -1/6
50 387 133/1458
50 390 103/81
50 391 -991/729
50 394 -133/729
50 395 71/162
50 397 2/9
50 400 -76/243
50 401 37/162
50 402 -559/243
50 404 -27509/34992
50 405 22151963/41841684
50 406 40185907/27894456
50 407 -113733755/37192608
50 409 22874579/6973614
50 410 -258175/3486807
50 411 -15121843/18596304
50 413 10428395/9298152
50 414 623183/4132512
50 415 -1634939/1162269
50 418 -9932029/6198768
50 419 -49086629/27894456
50 420 -4061129/3099384
50 421 49086629/13947228
50 422 -86143373/27894456
50 423 104239/774846
50 425 -41206165/18596304
50 426 5426225/2324538
50 428 -517780445/669466944
50 429 128148505/334733472
50 430 -5744335/18596304
50 431 -7678811495/2454712128
50 432 -3354782597/2454712128
50 433 -153691/4132512
50 434 -15121843/18596304
50 435 -2988215719/1227356064
50 436 -1824021313/1227356064
50 437 -378965/1033128
50 438 106673359/51139836
50 439 64847557/18596304
50 440 4061129/3099384
50 441 -49086629/13947228
50 442 116778179/22728816
50 443 208478/387423
50 445 41206165/18596304
50 446 106673359/102279672
50 447 -5426225/2324538
50 449 2305047539/920517048
50 450 33357593/12397536
50 451 -29519573/6198768
50 452 2281343/6198768
50 453 140011/114792
50 454 61/162
50 455 13246627/3099384
50 456 254405/774846
50 457 164959309/37192608
50 458 1360378556083/66277227456
50 459 731492990975/22092409152
50 460 -170330395705/11046204576
50 461 -156691599809/5523102288
50 463 -106673359/102279672
50 465 164431814989/132554454912
50 466 3236687/2066256
50 467 -158074677085/11046204576
50 468 -255571475/79034292
50 469 -131457339353755/187785477792
50 470 -9006945323/316137168
50 471 59344747/158068584
50 472 -71446423316569/187785477792
50 473 -6136139/774846
50 474 -87433375/13947228
50 475 -59/81
50 476 -14086999/3099384
50 477 15057188095/5523102288
50 478 -1/3
50 480 -10416044633/1738754424
50 481 -106673359/102279672
50 482 -37/162
50 483 1027127/1549692
50 486 4/3
50 487 -98097720421/10432526544
50 488 -10416044633/1738754424
50 489 77127973207/5216263272
50 490 -527395202189/31297579632
50 491 -26762726196817/93892738896
50 492 -63285799679/3477508848
50 493 -10416044633/3477508848
50 494 48896127871/10432526544
50 495 -60907325/27894456
50 496 32393179237493/187785477792
50 497 -10992850812697/93892738896
50 498 922916699/237102876
50 499 96573503/35126352
50 500 -10416044633/2318339232
50 501 -22057536205/2608131636
50 502 10609239569/2318339232
50 503 -8364247873/948411504
50 504 -932102045/158068584
50 505 30234973/237102876
50 506 -31866513897337/187785477792
50 507 51981923321/632274336
50 508 117532917485/948411504
50 509 -974129795/59275719
50 510 44107999661/948411504
50 513 -407379119/409118688
50 514 -109514461/102279672
50 515 3400271971/1227356064
50 516 -23919028339/3682068192
50 517 -41842804217/2761551144
50 518 -827058949/306839016
50 519 -106673359/204559344
50 520 463443115/306839016
50 521 -619/2916
50 522 322623307529/11046204576
50 523 7255640317/11046204576
50 524 -55792021/9298152
50 525 -95308951/136372896
50 526 6670489105/1227356064
50 527 106673359/136372896
50 528 502626839/111577824
50 529 -40539406681/11046204576
50 530 49086629/27894456
50 531 49086629/27894456
50 532 72728021/55788912
50 533 60907325/27894456
50 534 -96369413/55788912
50 535 -52723657/18596304
50 536 4384673/4132512
50 537 -627049/2324538
50 538 9316637/12397536
50 539 -4527581/2066256
50 540 -21720053/12397536
50 541 2547841/3099384
50 542 -146071/4132512
50 543 311336/387423
50 544 -17346481/12397536
50 545 -5950841/1549692
50 546 -7315/14349
50 547 285619/1033128
50 548 -254405/774846
50 549 627049/1549692
50 550 62767/774846
50 551 22285367/2066256
50 552 -133/1458
50 553 -347/2916
50 554 -1363/2916
50 555 619/2916
50 556 286/729
50 557 62/243
50 558 1/12
50 559 5/162
50 560 -221/486
50 562 -145/162
50 563 3/2
50 564 49/81
50 565 4/3
50 566 59/162
50 567 -5/81
50 568 19/54
50 569 2/27
50 570 49/108
50 571 1/18
50 579 1/36
50 580 -1/18
50 582 -964176499009/22761876096
50 583 -454492956397/711308628
51 13 1/6
51 14 1/6
51 18 -1/6
51 19 -1/6
51 30 -1/12
51 31 -1/6
51 32 1/6
51 35 -1/12
51 36 1/6
51 37 -1/6
51 39 -1/6
51 43 1/6
51 44 -1/6
51 48 -1/6
51 49 1/6
51 55 1/12
51 57 1/12
51 58 1/6
51 59 1/6
51 60 -1/6
51 61 -1/6
51 62 1/6
51 63 -1/6
51 65 1/6
51 66 1/6
51 68 -1/6
52 14 -1/6
52 15 1/6
52 16 -1/6
52 18 1/6
52 20 -1/6
52 22 1/6
52 25 -1/6
52 30 -1/12
52 34 1/6
52 35 1/12
52 36 -1/6
52 37 1/6
52 39 1/6
52 40 1/12
52 43 -1/6
52 45 -1/6
52 46 1/12
52 47 -1/6
52 48 1/6
52 50 -1/6
52 52 1/6
52 55 -1/6
52 56 1/6
52 59 -1/6
52 62 -1/6
52 63 1/6
52 64 1/6
52 65 -1/6
52 67 1/6
52 77 1/36
53 13 -1/6
53 15 -1/6
53 16 1/6
53 19 1/6
53 20 1/6
53 23 1/6
53 24 -1/6
53 29 1/6
53 30 1/12
53 31 1/6
53 32 -1/6
53 35 -1/12
53 40 1/12
53 42 -1/6
53 44 1/6
53 45 -1/6
53 46 1/12
53 49 -1/6
53 50 -1/6
53 53 1/6
53 54 1/6
53 57 -1/6
53 58 -1/6
53 60 1/6
53 61 1/6
53 63 1/6
53 65 -1/6
53 69 -1/6
53 70 -1/6
53 77 1/36
62 7 -4/3
62 9 4/3
62 17 1/6
62 19 -1/6
62 42 1/6
62 44 -1/6
62 51 1/6
62 53 -1/6
62 54 -1/3
62 58 1/3
62 59 -1/6
62 69 1/6
62 72 1/6
63 2 -4/3
63 3 4/3
63 10 -4/3
63 12 1/6
63 13 -1/6
63 20 1/6
63 21 1/6
63 22 -1/6
63 25 1/6
63 29 -1/6
63 32 -1/6
63 34 1/3
63 50 1/6
63 62 1/6
63 64 -1/6
63 71 1/6
63 77 -1/3
64 2 -4/3
64 4 4/3
64 12 1/6
64 14 -1/6
64 21 1/6
64 23 -1/6
64 24 1/6
64 29 -1/3
64 36 -1/6
64 39 1/3
64 61 -1/6
64 70 1/6
64 71 1/6
65 7 -4/3
65 8 4/3
65 10 -4/3
65 17 1/6
65 18 -1/6
65 20 1/6
65 47 1/6
65 48 -1/6
65 50 1/6
65 51 1/6
65 52 -1/6
65 54 -1/6
65 56 1/3
65 60 1/6
65 67 -1/6
65 72 1/6
65 77 -1/3
70 11 1/12
70 15 -1/12
70 16 1/12
70 18 -1/6
70 41 -1/12
70 43 1/6
70 46 1/12
70 48 -1/6
70 55 1/12
70 59 1/6
70 66 1/6
71 11 1/12
71 14 -1/6
71 15 1/12
71 16 -1/12
71 20 -1/6
71 35 1/12
71 36 -1/6
71 37 1/6
71 39 1/6
71 40 1/12
71 41 -1/12
71 45 -1/6
71 50 1/6
71 62 -1/6
71 65 -1/6
71 77 1/36
72 11 1/12
72 13 -1/6
72 15 -1/12
72 16 1/12
72 30 1/12
72 31 1/6
72 32 -1/6
72 41 -1/12
72 46 1/12
72 61 1/6
72 63 1/6
73 11 1/12
73 15 1/12
73 16 -1/12
73 19 -1/6
73 20 -1/6
73 40 1/12
73 41 -1/12
73 44 -1/6
73 45 -1/6
73 49 1/6
73 50 1/6
73 57 1/12
73 58 1/6
73 60 -1/6
73 68 -1/6
73 77 1/36
78 1 1/2
78 6 -1/2
79 1 1/2
79 5 -1/2
80 1 1/2
80 6 -1/2
81 1 1/2
81 5 -1/2
82 1 -1/12
82 8 1/12
83 1 -1/12
83 4 1/12
83 10 1/12
84 1 -1/12
84 3 1/12
85 1 -1/12
85 9 1/12
85 10 1/12
90 78 206006899/52689528
90 79 378079187/193194936
90 80 -2292311/2195397
90 81 -4774274105/869377212
90 82 112760900/6586191
90 83 282424465/17563176
90 85 340387/129141
90 86 -46986185/11364408
90 87 -112955/57396
90 88 -116884913/12784959
90 89 -1104336569/26344764
90 90 276500333/193194936
90 91 -137312935/96597468
90 93 -1876265/516564
90 94 5595052/8049789
90 96 1876265/516564
90 97 375253/516564
90 100 42954679/96597468
90 101 19703297/4390794
90 102 4158509/975732
90 103 -4158509/975732
90 105 -1122829/516564
90 106 -4195993/2841102
90 107 -15118675/2195397
90 108 129353009455/3477508848
90 109 -6489445573/79034292
90 110 -6573926143/579584808
90 112 -375253/172188
90 113 373987/258282
90 114 20176297495/193194936
90 115 1089004363/26344764
90 116 -341287465/8781588
90 121 -87804407/2324538
90 122 -361418879/4390794
90 123 -107143169/4390794
90 125 37613/28698
90 126 1421401/1894068
90 128 628728911/34093224
90 129 524862257/8781588
90 135 21131/172188
90 136 -229216/129141
90 137 -17379/19132
90 139 -452017/129141
90 140 -38356723/11364408
90 141 101323/28698
90 143 15526007/2841102
90 144 208255/114792
90 145 5885/19132
90 146 5749580641/204559344
90 147 15832781/420904
90 148 34907/14349
90 149 -4733435/1549692
90 150 -312760/731799
90 151 -68960771/26344764
90 152 18254/4783
90 153 -137312935/96597468
90 154 -20080571759/579584808
90 155 -5816/4783
90 156 -20743105/5682204
90 158 -2918/14349
90 159 -340168025/34093224
90 164 -8533/28698
90 166 1612712207/35126352
90 167 38681821/52689528
90 168 16929809/96597468
90 169 -603790093/386389872
90 170 -510589061/386389872
90 171 558346801/193194936
90 173 375253/258282
90 174 -375253/516564
90 177 -136313827/42932208
90 178 16929809/96597468
90 179 418002179/96597468
90 180 -418002179/96597468
90 182 -375253/129141
90 183 375253/129141
90 184 1044983/975732
90 185 -344219569/193194936
90 186 476729443/193194936
90 189 -375253/129141
90 190 -476729443/193194936
90 191 -90028679/193194936
90 192 -5595052/8049789
90 194 90028679/96597468
90 195 7392599/1951464
90 197 -375253/258282
90 198 -156932561/48298734
90 204 376519/516564
90 205 -375253/516564
90 206 -375253/516564
90 207 373987/516564
90 208 -375253/172188
90 216 -16929809/24149367
90 218 16929809/48298734
90 226 -16929809/48298734
90 231 108394663/68186448
90 232 -27318277/52689528
90 233 -98503285/17563176
90 234 98503285/17563176
90 236 1158241/1033128
90 237 324173/315678
90 238 -51494911/17563176
90 239 -4158509/1951464
90 240 4158509/975732
90 241 1678537/1894068
90 242 15269176/2195397
90 243 -4158509/1951464
90 244 -1678537/1894068
90 245 -15269176/2195397
90 249 1122829/1033128
90 250 305125/516564
90 251 -2951/43047
90 252 2673505/5682204
90 253 -149011/258282
90 254 -312760/731799
90 255 -18309523/2927196
90 256 16929809/48298734
90 257 24410879/5682204
90 258 -16929809/48298734
90 259 -6236933/2841102
90 260 2405/9566
90 261 137679355/17563176
90 262 -416245747087/10432526544
90 263 53502124339/579584808
90 264 -21686207453/869377212
90 266 375253/516564
90 267 -1873733/1033128
90 268 -363620925677/3477508848
90 269 -16789034923/289792404
90 270 106466608241/1738754424
90 271 237769613441/1738754424
90 272 28011486397/1738754424
90 273 -6489445573/79034292
90 275 -187943/129141
90 276 375253/172188
90 277 375253/172188
90 278 -373987/516564
90 279 -373987/258282
90 280 45541430863/1738754424
90 281 21632748739/434688606
90 283 16929809/48298734
90 285 -1394433208381/20865053088
90 286 917616617/158068584
90 287 -794256551/26344764
90 290 6236933/3788136
90 292 -112657709/8523306
90 293 -232472083/8781588
90 294 461677357/26344764
90 296 -1678537/1894068
90 298 3879422033/102279672
90 299 394185260/6586191
90 308 6236933/7576272
90 309 -31184665/11364408
90 310 -6236933/1894068
90 313 884583179/17046612
90 314 2687756891/102279672
90 315 -1/2
90 316 -2842889833/102279672
90 318 -88841595319/1738754424
90 319 -91279/28698
90 320 418002179/96597468
90 321 -89498174963/1738754424
90 323 1678537/1894068
90 325 385258201/102279672
90 328 -244139809/96597468
90 329 -6236933/2841102
90 331 1/2
90 333 4913334697/316137168
90 334 473164819/52689528
90 336 48223/57396
90 337 24767/344376
90 338 5702/14349
90 339 -951107429/102279672
90 340 -120723643/6586191
90 345 -32833/19132
90 346 1948/14349
90 347 -30977/28698
90 348 -54859/28698
90 349 34518757/11364408
90 350 46201/52613
90 351 -2723/19132
90 352 -14639/28698
90 353 -2882804383/102279672
90 354 -87804407/2324538
90 355 -27/9566
90 356 48093481/5682204
90 358 -2045777381/48298734
90 359 -8999065/2927196
90 360 -418002179/96597468
90 361 16003022/1162269
90 362 -11204/4783
90 363 -1678537/1894068
90 365 11778775/1162269
90 368 244139809/96597468
90 369 6236933/2841102
90 371 -1189/4783
90 373 -5722808665/158068584
90 405 -626639/774846
90 406 -32422/129141
90 407 77845/38264
90 409 -197306/129141
90 410 62407/258282
90 411 5609/57396
90 413 9095/9566
90 414 27509/114792
90 415 43291/28698
90 418 -23089/57396
90 419 375253/258282
90 420 -18245/28698
90 421 -375253/129141
90 422 713977/258282
90 423 -7265/28698
90 425 374831/172188
90 426 1399/28698
90 428 10353013/6198768
90 429 -1279889/344376
90 430 -112955/57396
90 431 37898813/7576272
90 432 23001293/22728816
90 433 -208255/114792
90 434 5609/57396
90 435 41255887/11364408
90 436 31184665/11364408
90 437 -11591/4783
90 438 -6236933/1420551
90 439 -376097/172188
90 440 18245/28698
90 441 375253/129141
90 442 8703385/5682204
90 443 -14530/14349
90 445 -374831/172188
90 446 -6236933/2841102
90 447 -1399/28698
90 449 -363817/473517
90 450 -303497/344376
90 451 27895/28698
90 452 -3839/57396
90 453 2904/4783
90 455 -16117/14349
90 456 -2405/9566
90 457 -492667/344376
90 458 -19651311571/613678032
90 459 -10598970023/204559344
90 460 2452035961/102279672
90 461 2290806101/51139836
90 463 6236933/2841102
90 465 -2113372429/1227356064
90 466 -35643/19132
90 467 2289613885/102279672
90 468 625520/731799
90 469 167040991921/1738754424
90 470 12723799/1463598
90 471 1044983/975732
90 472 15724921166/217344303
90 473 14116/4783
90 474 -166717/258282
90 476 6345/4783
90 477 -200643163/51139836
90 480 16929809/48298734
90 481 6236933/2841102
90 483 659/14349
90 487 150620599/64398312
90 488 16929809/48298734
90 489 7937837/193194936
90 490 -3395291675/579584808
90 491 12122628737/434688606
90 492 94051181/48298734
90 493 16929809/96597468
90 494 12183145/32199156
90 495 187943/129141
90 496 24737671243/1738754424
90 497 36301194365/1738754424
90 498 -1044983/487866
90 499 -405719/325244
90 500 16929809/64398312
90 501 551126203/193194936
90 502 -16929809/64398312
90 503 1044983/650488
90 504 1902094/731799
90 505 179372/2195397
90 506 42581183455/1738754424
90 507 -21549551/1463598
90 508 -162995981/8781588
90 509 22163449/4390794
90 510 -15988511/2195397
90 513 17509477/11364408
90 514 6236933/2841102
90 515 -54931075/11364408
90 516 299603107/34093224
90 517 574398497/25569918
90 518 1319245/315678
90 519 6236933/5682204
90 520 -6236933/2841102
90 522 -4531387001/102279672
90 523 -16028125/102279672
90 524 2104159/258282
90 525 6236933/3788136
90 526 -87547385/11364408
90 527 -6236933/3788136
90 528 -1286203/1033128
90 529 520528729/102279672
90 530 -375253/258282
90 531 -375253/258282
90 532 -376519/516564
90 533 -187943/129141
90 534 377785/516564
90 535 243671/172188
90 536 -137407/114792
90 537 5816/14349
90 538 61135/114792
90 539 25181/57396
90 540 45555/38264
90 541 -12157/14349
90 542 -62431/114792
90 543 -648/4783
90 544 58813/114792
90 545 9563/4783
90 546 9011/14349
90 547 2645/28698
90 548 2405/9566
90 549 -2908/4783
90 550 -432/4783
90 551 -396833/57396
90 582 385621003/52689528
90 583 3358908757/26344764
91 508 -1/2
92 78 -1735/816
92 79 -83/136
92 80 3/68
92 81 1123/204
92 82 -3107/408
92 83 -1727/272
92 89 4141/204
92 90 7/34
92 91 10/17
92 94 -10/17
92 100 83/68
92 101 -43/136
92 102 -3/34
92 103 3/34
92 107 37/68
92 108 -10789/408
92 109 5123/102
92 110 -181/68
92 114 -3983/68
92 115 -13733/816
92 116 2157/136
92 122 563/17
92 123 1507/136
92 129 -432/17
92 150 -15/136
92 151 265/68
92 153 10/17
92 154 2569/136
92 166 -2047/102
92 167 49/51
92 168 -37/136
92 169 -1/544
92 170 -111/544
92 171 -5/17
92 177 307/544
92 178 -37/136
92 179 -10/17
92 180 10/17
92 184 -3/68
92 185 23/68
92 186 185/272
92 190 -185/272
92 191 -111/272
92 192 10/17
92 194 111/136
92 195 -9/136
92 198 -31/68
92 216 37/34
92 218 -37/68
92 226 37/68
92 231 -65/96
92 232 -103/204
92 233 43/136
92 234 -43/136
92 238 249/136
92 239 3/68
92 240 -3/34
92 242 -37/68
92 243 3/68
92 245 37/68
92 254 -83/136
92 255 3/68
92 256 -37/68
92 258 37/68
92 261 -1299/544
92 262 152875/4896
92 263 -33297/544
92 264 4543/204
92 268 106703/1632
92 269 7949/272
92 270 -8543/204
92 271 -27253/408
92 272 -145/51
92 273 5123/102
92 280 -3661/204
92 281 -16961/408
92 283 -37/68
92 285 273385/9792
92 286 -613/306
92 287 10411/816
92 293 1365/136
92 294 -3361/408
92 299 -2531/102
92 317 -1/2
92 318 12785/408
92 320 -10/17
92 321 1849/102
92 328 37/68
92 333 -63953/9792
92 334 -787/204
92 340 443/51
92 357 1/2
92 358 2207/136
92 359 3/68
92 360 10/17
92 361 -253/24
92 368 -37/68
92 373 79835/4896
92 468 49/68
92 469 -5249/102
92 470 -3/34
92 471 -3/68
92 472 -5401/204
92 480 -37/68
92 487 -77/136
92 488 -37/68
92 489 47/34
92 490 -235/136
92 491 -1103/51
92 492 -191/136
92 493 -37/136
92 494 37/68
92 496 6235/408
92 497 -1703/204
92 498 3/34
92 499 -19/136
92 500 -111/272
92 501 -13/34
92 502 111/272
92 503 -9/136
92 504 -63/136
92 505 5/68
92 506 -4991/408
92 507 783/136
92 508 1191/136
92 509 -3/34
92 510 437/136
92 582 -11461/3264
92 583 -8817/272
93 81 -11/18
93 88 11/18
93 108 83/36
93 109 -31/9
93 110 7/6
93 114 7/2
93 121 31/9
93 128 -7/6
93 146 -83/36
93 147 -7/2
93 149 2/3
93 151 -2/3
93 154 -7/6
93 159 7/6
93 262 -86/27
93 263 61/12
93 264 -41/18
93 268 -46/9
93 269 -7/6
93 270 61/18
93 271 43/18
93 272 -5/9
93 273 -31/9
93 280 23/18
93 281 83/18
93 285 -31/108
93 292 7/6
93 298 -61/18
93 313 -61/12
93 314 -43/18
93 316 41/18
93 318 -41/18
93 321 4/9
93 325 -4/9
93 339 5/9
93 353 41/18
93 354 31/9
93 361 10/9
93 365 -10/9
93 458 86/27
93 459 46/9
93 460 -23/18
93 461 -83/18
93 465 31/108
93 467 -53/18
93 469 53/18
93 472 -7/18
93 477 7/18
93 490 5/6
93 491 20/9
93 496 -79/18
93 497 1/18
93 506 11/18
93 508 -1/2
93 516 -5/6
93 517 -20/9
93 522 79/18
93 523 -1/18
93 529 -11/18
94 11 -1/4
94 15 1/2
94 16 -1/2
94 18 1/2
94 43 -1/2
94 48 1/2
94 55 -1/4
94 59 -1/2
95 11 -1/4
95 14 1/2
95 15 -1/2
95 16 1/2
95 20 1/2
95 35 -1/4
95 36 1/2
95 37 -1/2
95 39 -1/2
95 45 1/2
95 50 -1/2
95 62 1/2
95 77 -1/6
96 11 -1/4
96 13 1/2
96 15 1/2
96 16 -1/2
96 30 -1/4
96 31 -1/2
96 32 1/2
96 61 -1/2
97 11 -1/4
97 15 -1/2
97 16 1/2
97 19 1/2
97 20 1/2
97 44 1/2
97 45 1/2
97 49 -1/2
97 50 -1/2
97 57 -1/4
97 58 -1/2
97 60 1/2
97 77 -1/6
98 1 -7/12
98 3 7/12
98 5 -13/264
98 6 -31/264
98 8 1/6
98 11 22/9
98 13 -44/9
98 15 -22/9
98 16 22/9
98 30 22/9
98 31 44/9
98 32 -44/9
98 41 -22/9
98 46 22/9
98 61 44/9
98 63 44/9
99 1 -7/12
99 4 1/6
99 5 -1/6
99 9 7/12
99 10 3/4
99 11 22/9
99 15 22/9
99 16 -22/9
99 19 -44/9
99 20 -44/9
99 40 22/9
99 41 -22/9
99 44 -44/9
99 45 -44/9
99 49 44/9
99 50 44/9
99 57 22/9
99 58 44/9
99 60 -44/9
99 68 -44/9
99 77 22/27
100 1 -7/12
100 3 -1/6
100 5 -13/264
100 6 -31/264
100 8 11/12
100 11 22/9
100 15 -22/9
100 16 22/9
100 18 -44/9
100 41 -22/9
100 43 44/9
100 46 22/9
100 48 -44/9
100 55 22/9
100 59 44/9
100 66 44/9
101 1 -7/12
101 4 11/12
101 5 -1/6
101 9 -1/6
101 10 3/4
101 11 22/9
101 14 -44/9
101 15 22/9
101 16 -22/9
101 20 -44/9
101 35 22/9
101 36 -44/9
101 37 44/9
101 39 44/9
101 40 22/9
101 41 -22/9
101 45 -44/9
101 50 44/9
101 62 -44/9
101 65 -44/9
101 77 22/27
110 4 2/3
110 9 -2/3
111 3 -2/3
111 8 2/3
120 1 -1/2
120 8 1/2
120 11 4/3
120 15 -4/3
120 16 4/3
120 18 -8/3
120 41 -4/3
120 43 8/3
120 46 4/3
120 48 -8/3
120 55 4/3
120 59 8/3
120 66 8/3
121 1 -1/2
121 4 1/2
121 10 1/2
121 11 4/3
121 14 -8/3
121 15 4/3
121 16 -4/3
121 20 -8/3
121 35 4/3
121 36 -8/3
121 37 8/3
121 39 8/3
121 40 4/3
121 41 -4/3
121 45 -8/3
121 50 8/3
121 62 -8/3
121 65 -8/3
121 77 4/9
122 1 -1/2
122 3 1/2
122 11 4/3
122 13 -8/3
122 15 -4/3
122 16 4/3
122 30 4/3
122 31 8/3
122 32 -8/3
122 41 -4/3
122 46 4/3
122 61 8/3
122 63 8/3
123 1 -1/2
123 9 1/2
123 10 1/2
123 11 4/3
123 15 4/3
123 16 -4/3
123 19 -8/3
123 20 -8/3
123 40 4/3
123 41 -4/3
123 44 -8/3
123 45 -8/3
123 49 8/3
123 50 8/3
123 57 4/3
123 58 8/3
123 60 -8/3
123 68 -8/3
123 77 4/9
124 0 -13/24
124 1 13/264
124 5 -13/264
135 11 1/8
135 15 -1/8
135 16 1/8
135 18 -1/4
135 41 -1/8
135 43 1/4
135 46 1/8
135 48 -1/4
135 55 1/8
135 59 1/4
135 66 1/4
136 11 1/8
136 14 -1/4
136 15 1/8
136 16 -1/8
136 20 -1/4
136 35 1/8
136 36 -1/4
136 37 1/4
136 39 1/4
136 40 1/8
136 41 -1/8
136 45 -1/4
136 50 1/4
136 62 -1/4
136 65 -1/4
136 77 1/24
137 11 1/8
137 13 -1/4
137 15 -1/8
137 16 1/8
137 30 1/8
137 31 1/4
137 32 -1/4
137 41 -1/8
137 46 1/8
137 61 1/4
137 63 1/4
138 11 1/8
138 15 1/8
138 16 -1/8
138 19 -1/4
138 20 -1/4
138 40 1/8
138 41 -1/8
138 44 -1/4
138 45 -1/4
138 49 1/4
138 50 1/4
138 57 1/8
138 58 1/4
138 60 -1/4
138 68 -1/4
138 77 1/24
139 1 -13/96
139 5 13/96
148 5 -65/132
148 6 65/132
149 1 1/2
149 5 -1/2
150 1 1/2
150 6 -1/2
152 75 -1/12
155 75 -1/4
155 4874 0


==> anc/uubggH/amp_info <==
pmpp_0L_Nc0_Nf0 12345
pmpm_0L_Nc0_Nf0 12345
pmmp_0L_Nc0_Nf0 12435
pmpp_1L_Nc1_Nf0 12345
pmpp_1L_Nc0_Nf1 12345
pmpm_1L_Nc1_Nf0 12345
pmpm_1L_Nc0_Nf1 12345
pmmp_1L_Nc1_Nf0 12435
pmmp_1L_Nc0_Nf1 12435
pmpp_2L_Nc2_Nf0 12345
pmpp_2L_Nc1_Nf1 12345
pmpp_2L_Nc0_Nf2 12345
pmpm_2L_Nc2_Nf0 12345
pmpm_2L_Nc1_Nf1 12345
pmpm_2L_Nc0_Nf2 12345
pmmp_2L_Nc2_Nf0 12435
pmmp_2L_Nc1_Nf1 12435
pmmp_2L_Nc0_Nf2 12435


==> anc/uubggH/basis_rational_pmpp.m <==
{+(1Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])/(Spaa[Sp[3],Sp[4]]^2),
+(1S[Sp[1],Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]),
+(-1S[Sp[2],Sp[5]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[3]]),
+(1Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]S[Sp[1],Sp[2],Sp[3]]),
+(1Spba[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]S[Sp[3],Sp[5]]),
+(1Spbb[Sp[3],Sp[4]]S[Sp[1],Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]),
+(1Spbb[Sp[3],Sp[4]]S[Sp[2],Sp[5]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]),
+(1Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]),
+(1Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]),
+(-1Spbb[Sp[3],Sp[4]]Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[5]},Sp[4]]),
+(1Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)/(Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]),
+(-1Spba[Sp[1],{Sp[3],Sp[4]},Sp[2]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spba[Sp[1],{Sp[2],Sp[3]},Sp[4]]),
+(1Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]^2S[Sp[1],Sp[2],Sp[3]]),
+(1Spba[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spba[Sp[3],{Sp[1],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[4]]^2S[Sp[3],Sp[5]]),
+(1Spaa[Sp[1],Sp[2]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[3]]S[Sp[1],Sp[2],Sp[3]]),
+(1Spaa[Sp[1],Sp[2]]^2Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]^3Spaa[Sp[2],Sp[4]]S[Sp[3],Sp[5]]),
+(1Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]S[Sp[5]]^2)/(Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2S[Sp[1],Sp[2],Sp[4]]),
+(1Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5]},Sp[2]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]),
+(1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]),
+(1Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]S[Sp[1],Sp[2],Sp[3]]),
+(1Spba[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spba[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]]S[Sp[3],Sp[5]]),
+(1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]S[Sp[1],Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]](Spab[Sp[1],{Sp[3]},{Sp[5]},{Sp[2]},Sp[1]]-Spab[Sp[3],{Sp[4]},{Sp[5]},{Sp[2]},Sp[3]])^2),
+(1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[5]},Sp[2]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]S[Sp[1],Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]](Spab[Sp[1],{Sp[3]},{Sp[5]},{Sp[2]},Sp[1]]-Spab[Sp[3],{Sp[4]},{Sp[5]},{Sp[2]},Sp[3]])^2),
+(1Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]S[Sp[5]]^2)/(Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]S[Sp[1],Sp[2],Sp[4]])+(1/3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]S[Sp[5]]^2)/(Spbb[Sp[2],Sp[3]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]S[Sp[1],Sp[2],Sp[4]]),
+(1Spaa[Sp[2],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spaa[Sp[3],Sp[4]]^3),
+(1Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2),
+Spaa[Sp[2],Sp[4]](-2S[Sp[1],Sp[2]]+1S[Sp[1],Sp[3]]-1S[Sp[2],Sp[4]]+2S[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2),
+(-4Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]])+(1Spaa[Sp[2],Sp[3]]S[Sp[1],Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2),
+(-4Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(1Spaa[Sp[1],Sp[2]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])/(Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]),
+(1Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]),
+(4Spaa[Sp[1],Sp[2]]S[Sp[1],Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+(1Spaa[Sp[1],Sp[2]]^2Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]),
+(1Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2),
+(-1Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2),
+(-3Spab[Sp[1],{Sp[5]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(1Spaa[Sp[1],Sp[2]]Spab[Sp[1],{Sp[5]},Sp[1]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]),
+(1Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]S[Sp[5]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^3S[Sp[1],Sp[2],Sp[4]]),
+(3Spaa[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5]},Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(-4Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Spab[Sp[4],{Sp[5]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]S[Sp[1],Sp[2],Sp[3]]),
+(-1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2)+(1Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]),
+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]S[Sp[2],Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2),
+(1Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])/(Spaa[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]),
+Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]](1Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(1Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spbb[Sp[4],{Sp[2],Sp[1]},{Sp[5]},Sp[2]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2),
+(6Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(-1Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(-1Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]),
+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](-2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]),
+(1/2Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2),
+(-4Spaa[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^3)+(10Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2),
+(2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[3]](1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]+2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2)+(-2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^3)+(-1Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2)+(-2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]])/(Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]^3),
+(8/3Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[3]](1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]+2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+5/3Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+2/3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2)+(1Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2)+(-2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^3),
+(-20Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(46Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(-40Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3)+(12Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3),
+(1Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2),
+(1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]S[Sp[2],Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]),
+(-1Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]-2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(-4Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]^2),
+(2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+(2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2-4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-24Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+12Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]),
+Spbb[Sp[3],Sp[4]]^2(6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-3Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2+4Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2(2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])/(Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]),
+Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]](3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+3Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])+(-1Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[4]]^2Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])+(1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]]^2),
+(1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[4]]^2S[Sp[1],Sp[2],Sp[4]])+(-1/2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2S[Sp[1],Sp[2],Sp[4]])+Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spbb[Sp[3],Sp[4]](1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+3/2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]S[Sp[1],Sp[2],Sp[4]]),
+Spaa[Sp[1],Sp[2]](-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]])+(-1Spaa[Sp[1],Sp[2]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+(1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])+(1Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]]),
+(1Spbb[Sp[1],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]])+Spaa[Sp[2],Sp[4]](1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]])+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]]^2),
+(-1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]](1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3),
+(1Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]^2)+(1Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]^2)+(-2Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]^3),
+(-3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+10Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-6Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(-6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[3]])+Spaa[Sp[2],Sp[4]](1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2S[Sp[1],Sp[2],Sp[3]]),
+(1Spbb[Sp[1],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(1/2Spbb[Sp[1],Sp[3]]^2S[Sp[2],Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]),
+(1Spbb[Sp[1],Sp[4]]S[Sp[5]]S[Sp[1],Sp[2],Sp[3]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(1/3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]S[Sp[5]]S[Sp[1],Sp[2],Sp[3]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+S[Sp[5]](2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2+2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+2/3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-4/3Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+Spaa[Sp[2],Sp[4]]S[Sp[5]](2/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+2/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2-1/3Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]),
+(1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(1Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+(-1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]),
+(3/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]^3)+Spbb[Sp[1],Sp[3]](-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]-1Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]])/(Spaa[Sp[3],Sp[4]]^3Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(-1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]](3/2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2),
+(9Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+43/4Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+(9/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2+18Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+97/8Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2+9Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+97/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+97/8Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2+9/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+9/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-43/24Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2-43/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+43/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-43/12Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+43/12Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+43/24Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2+227/12Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+97/4Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+97/4Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-43/4Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(-43/12Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]])+Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]](-97/12Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-97/12Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+43/12Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(-9/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]-205/12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+9Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]-97/12Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+97/12Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-151/12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-97/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+97/12Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-97/12Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]-11/12Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-9/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-43/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+43/12Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]-11/12Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2-9Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+11/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-9/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2+43/6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+43/12Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^3)/(Spaa[Sp[1],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2),
+(1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2+6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+5Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2+4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+8Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+3Spaa[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[4]]^2+2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2-4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]](2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2+2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2+2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2),
+S[Sp[1],Sp[2],Sp[4]](-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(1/2S[Sp[1],Sp[2],Sp[4]]Spbb[Sp[4],{Sp[2],Sp[1]},{Sp[5]},Sp[2]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2),
+Spbb[Sp[3],Sp[4]](-2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]+2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]+1/3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]](1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-2/3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3),
+Spbb[Sp[3],Sp[4]](-3/40Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+17/105Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-97/840Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1/7Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-3/14Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+109/840Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1/42Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spbb[Sp[3],Sp[4]]^2(1/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1/6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1/21Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+3/14Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3),
+Spbb[Sp[3],Sp[4]](4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2+102Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-70Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+102Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1333/6Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]](-907/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+70Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1309/6Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(8Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(59Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3),
+(1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3)+(-1/2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(1/2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(-3/4Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(1/2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]),
+Spaa[Sp[1],Sp[2]](2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2+4Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+4Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(2Spbb[Sp[3],Sp[4]]^2Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2)+Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]](-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]),
+Spbb[Sp[1],Sp[3]](-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[4]](1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[3]](1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]),
+(2Spbb[Sp[1],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)/(Spaa[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]S[Sp[1],Sp[2],Sp[4]])+Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]](-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(-2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3),
+(2Spbb[Sp[1],Sp[3]]Spba[Sp[4],{Sp[1],Sp[3]},Sp[2]]^2)/(Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]S[Sp[4],Sp[5]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(-2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3),
+(1/3S[Sp[2],Sp[3],Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(4Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]^2),
+(-1/2Spaa[Sp[2],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2S[Sp[1],Sp[2],Sp[3]])+(1Spaa[Sp[2],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[5]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^3S[Sp[1],Sp[2],Sp[3]])+(1Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2Spab[Sp[4],{Sp[5]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]S[Sp[1],Sp[2],Sp[3]]),
+(-1/2Spaa[Sp[2],Sp[3]]Spba[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spba[Sp[3],{Sp[5]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2S[Sp[3],Sp[5]])+(-1Spaa[Sp[2],Sp[3]]^2Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spba[Sp[3],{Sp[5]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^3S[Sp[3],Sp[5]])+(-1Spba[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2Spba[Sp[3],{Sp[5]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spba[Sp[3],{Sp[1],Sp[2]},Sp[4]]S[Sp[3],Sp[5]]),
+(-4Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]](-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(-2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2),
+(1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]S[Sp[5]]S[Sp[1],Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+(-4Spbb[Sp[1],Sp[2]]S[Sp[5]]S[Sp[1],Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(-2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]S[Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]S[Sp[5]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]),
+Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]](-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+Spaa[Sp[1],Sp[2]](2/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(-2Spaa[Sp[1],Sp[2]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(1/3Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(2/3Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(-1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]),
+(3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]S[Sp[2],Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(5/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[5]},Sp[1]])+(5/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+5/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+5/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+5/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5]},Sp[1]])+(5/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5]},Sp[1]])+Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]](-3/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-5/4Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]),
+(-60Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^3Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^5)+(60Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^4)+Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^3(30Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+30Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]+30Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^4)+Spbb[Sp[3],Sp[4]](12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+12Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-20Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-20Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-40Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+10Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3)+Spbb[Sp[3],Sp[4]](11Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-10Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2),
+Spbb[Sp[3],Sp[4]](12/7Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+12/7Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2-25/7Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+26/7Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+12/7Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](-51/7Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-51/7Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+24/7Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+20/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-13/3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2(-138/7Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+20Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+20Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+20Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3)+(-40Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^3Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^4),
+(1Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2+4/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+1/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+8/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+4/3Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2-4/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spaa[Sp[1],Sp[2]](-1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2+1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[4]])+Spaa[Sp[1],Sp[3]](1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]S[Sp[1],Sp[2],Sp[4]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]](4/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+2/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]^2+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2),
+(6Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[4]])+(6Spbb[Sp[1],Sp[2]]S[Sp[5]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]S[Sp[1],Sp[2],Sp[4]])+(-3Spbb[Sp[1],Sp[4]]S[Sp[5]]S[Sp[1],Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]S[Sp[1],Sp[2],Sp[4]])+(3Spbb[Sp[2],Sp[4]]S[Sp[5]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]S[Sp[1],Sp[2],Sp[4]])+(-3Spbb[Sp[1],Sp[2]]S[Sp[5]]Spaa[Sp[3],{Sp[2],Sp[1]},{Sp[5]},Sp[2]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]S[Sp[1],Sp[2],Sp[4]])+(-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2S[Sp[5]]^2)/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2S[Sp[1],Sp[2],Sp[4]]),
+Spbb[Sp[1],Sp[3]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]](2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]+5Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+4Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]+6Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(1Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(2Spbb[Sp[1],Sp[2]]S[Sp[1],Sp[3]]S[Sp[5]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2),
+Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]](1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]+7/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(20Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])+(10Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2),
+(3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+(3/2Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]]S[Sp[1],Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[3]](3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-9/4Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]])+(-1/4Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]]^2),
+(2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+(-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])+(-2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(-1Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]),
+(-1/2Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+(1/2Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(1Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(-1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]](1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]+1Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(-3/2Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(-1/2Spbb[Sp[1],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]]),
+(2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2+2/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+16/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[3],Sp[4]](-11/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-11/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-26/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-29/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+22/3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](-22Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-22Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+22Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+22Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+22Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3)+(-44Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^4),
+Spbb[Sp[3],Sp[4]](-17Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+14/3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](-65/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-65/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+8Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+320/9Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-169/9Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spbb[Sp[3],Sp[4]]^2(-62Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+260/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+260/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+980/9Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-140/9Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+80/9Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3)+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^3(560/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+560/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]-140/3Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-140/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-140/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^4)+(280/3Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^4Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^5),
+(-2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]])+(-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]])+Spaa[Sp[2],Sp[3]](2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+5/3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[4]])+(-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)/(Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[4]])+Spaa[Sp[2],Sp[3]](1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+8/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+4/3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1/3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spaa[Sp[2],Sp[3]](-4/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+4Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-5/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]S[Sp[1],Sp[2],Sp[4]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]](2/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+4/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-4/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+4/3Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2/3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]](-2/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+4/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-2/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2S[Sp[1],Sp[2],Sp[4]]),
+Spbb[Sp[3],Sp[4]](1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-931/132Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+1/12Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[3]](2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]-60/11Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]-27/11Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2)+(2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-16/11Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-95/11Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]-19/12Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+871/132Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-248/33Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2-31/12Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]+542/33Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]-575/33Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]),
+(1Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])+(-1Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]]^2)+(3Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[5]},Sp[3]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(4Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]),
+Spaa[Sp[1],Sp[2]](-3/8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]+3/8Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]])+Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]](3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+5/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])+(1/4Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]),
+(1Spbb[Sp[3],Sp[4]]S[Sp[2],Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(-1Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]S[Sp[2],Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5]},Sp[1]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]](Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[1]},Sp[2]]-Spab[Sp[4],{Sp[3]},{Sp[5]},{Sp[1]},Sp[4]])^2),
+Spbb[Sp[1],Sp[3]]^2(1Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]-3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]^3Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]](-3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^3)+(3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^4),
+(-140Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^3Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^4)+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2(-193/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+70Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+70Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+70Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3)+Spbb[Sp[3],Sp[4]](-157/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+70/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-8Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(199/12Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spbb[Sp[3],Sp[4]](139/12Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+5/12Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(79/6Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(4Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(-4Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]),
+(-1/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+1/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2S[Sp[1],Sp[2],Sp[4]])+Spbb[Sp[1],Sp[3]](-2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]-1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]](-1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2-1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+5/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+5/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+1/3Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^3)/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2S[Sp[1],Sp[2],Sp[4]])+(2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3),
+(-499/220Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]](1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]+499/220Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]+499/220Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-53/11Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]-51/20Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+273/220Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-273/220Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2-3/10Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+51/20Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]](8/11Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+8/11Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]+8/11Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+8/11Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(-271/33Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2),
+Spaa[Sp[1],Sp[2]](-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])+(1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[3],Sp[4]](-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]-1/2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]),
+Spaa[Sp[1],Sp[2]](-4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+11/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+10Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-9/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+6Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])+(9/4Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(-1Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]-4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+11/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+Spaa[Sp[2],Sp[3]](4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+3/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-5/4Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]),
+(2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+4/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+4/3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+5/6Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+5/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+Spbb[Sp[1],Sp[3]](-2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+Spbb[Sp[1],Sp[3]](-4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+(6Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^3),
+Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]](7/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+5Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])+(1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]]^2)+(-1Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]S[Sp[1],Sp[2],Sp[4]])+(1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]S[Sp[1],Sp[2],Sp[4]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](1Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]S[Sp[1],Sp[2],Sp[4]]),
+(1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2-1Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+Spaa[Sp[1],Sp[3]](1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spbb[Sp[3],Sp[4]](1/4Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]+9/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]+5/2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(-1/4Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[4]]Spab[Sp[4],{Sp[5]},Sp[4]](-1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]](Spab[Sp[2],{Sp[1]},{Sp[5]},{Sp[4]},Sp[2]]-Spab[Sp[1],{Sp[3]},{Sp[5]},{Sp[4]},Sp[1]]))+(1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[5]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]](Spab[Sp[2],{Sp[1]},{Sp[5]},{Sp[4]},Sp[2]]-Spab[Sp[1],{Sp[3]},{Sp[5]},{Sp[4]},Sp[1]])),
+(-1/2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3)+Spbb[Sp[3],Sp[4]](7/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+7/6Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2+7/6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+21/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+7/6Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+43/12Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-35/9Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+73/36Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2(25/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+25/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]-35/3Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-35/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-35/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3)+(70/3Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^3Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^4),
+(1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(-1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]])+Spaa[Sp[1],Sp[2]](2/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(-2/3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[3],Sp[4]]^2)+(-2Spaa[Sp[1],Sp[2]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[3]](2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](1/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+Spbb[Sp[3],Sp[4]](2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]+2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]-1/3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]](1/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2),
+(-1161/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])+(-33/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]]^2)+Spbb[Sp[3],Sp[4]](1150Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+2289/4Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]S[Sp[1],Sp[2],Sp[4]])+(2289/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]]S[Sp[1],Sp[2],Sp[4]])+Spaa[Sp[2],Sp[4]](8Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2+8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+8Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+8Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-11/2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-11/2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2S[Sp[1],Sp[2],Sp[4]])+(8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+8Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+542/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+542/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-535/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-2803/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+542/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(11/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^3)/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]S[Sp[1],Sp[2],Sp[4]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](-641/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-1381/6Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+304/3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-1315/6Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]](271/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+11/2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]S[Sp[1],Sp[2],Sp[4]])+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]](-271/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+271/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-271/3Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2-271/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+271/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-271/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-542/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-271/3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2-271/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-271/3Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-271/3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2S[Sp[1],Sp[2],Sp[4]]),
+(3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+21Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+20Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-18Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]^2-7Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+19Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+(4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2+6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+12Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(-2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]+4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-5Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+4Spaa[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2-1Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-7Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+5Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-2Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^3+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^3-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]](3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+(-3Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]S[Sp[1],Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+(1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]),
+(1/3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]](-1/3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+Spbb[Sp[3],Sp[4]](55/12Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+35/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-73/4Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2(-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+35Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+35Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+35Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3)+(-70Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^3Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^4)+(1/3Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2+2/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+2/3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2S[Sp[1],Sp[2],Sp[3]])+Spaa[Sp[2],Sp[4]](2/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[2],Sp[4]](2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]S[Sp[1],Sp[2],Sp[3]])+Spbb[Sp[3],Sp[4]](-5/2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+53/6Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(-34/3Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(-1/3Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^3)/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2S[Sp[1],Sp[2],Sp[3]]),
+Spaa[Sp[2],Sp[3]](1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+4/3Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2)+(6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2-1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+11/12Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+11/12Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2+1Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2)+Spbb[Sp[1],Sp[3]](-2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+7Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+Spbb[Sp[1],Sp[3]](2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]](-1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2-2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2+2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+(-6Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^3)+(-2/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2+5/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-4/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-2/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2+5/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+5/3Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]),
+(-11/3Spbb[Sp[1],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]])+(-33Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])+(-44/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+154/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+803/24Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+803/24Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+2651/24Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-3443/24Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(-33Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(11/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+33Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+44/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+44/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(-33Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(-22/3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(-33Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+(-143/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-154/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+77Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+44Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]](-11/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+44/3Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(22/3Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2),
+(1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1/4Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+(1/4Spaa[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[2]]^2-71/12Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2+1/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-71/12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+17/12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+7/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-5/12Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-7/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])+(-4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+3/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(-1/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]+23/12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-17/12Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]-17/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+10/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-17/12Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+17/12Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+5/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+1/2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^3+5/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-29/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+5/4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-1/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+11/6Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+23/12Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(-4/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+4/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]-2/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+4/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-2/3Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]-2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-2/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+(6Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(6Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]^2),
+(1/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]-449/616Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]](51/112Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]+107/112Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])+(51/56Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-51/112Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-51/56Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-51/112Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]](-51/112Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]-1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(1/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1/4Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1/4Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1/4Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(-2/11Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+53/44Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+87/77Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+3/28Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-53/44Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-3/28Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]](2/11Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+2/11Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+2/11Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+2/11Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(-271/132Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]](1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]),
+Spaa[Sp[1],Sp[2]](7Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-1Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]-1Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]](-4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]+4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]-9Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])+(-8Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2+8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5]},Sp[1]]^2Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]](Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[1]},Sp[2]]-Spab[Sp[4],{Sp[3]},{Sp[5]},{Sp[1]},Sp[4]])^2),
+(3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+(-2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5]},Sp[1]]^2Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]](Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[1]},Sp[2]]-Spab[Sp[4],{Sp[3]},{Sp[5]},{Sp[1]},Sp[4]])^2),
+(1/3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[3],Sp[4]](-13/10Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+191/30Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+191/30Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-23/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]-23/6Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](-3/5Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-3/5Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3)+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]](8/3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-3Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](13/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+13/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+23/6Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+23/6Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(-2Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^3)/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3)+(3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]),
+(-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2-2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+3/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-37/4Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+5/4Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2-11Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+7/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2-1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+43/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2-5/4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+4Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+7/2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](-7/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2-4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-7/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-5Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+9/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+7/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(1Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-1Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[4]])+Spbb[Sp[1],Sp[3]](1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2-1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-1/2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^3)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]S[Sp[1],Sp[2],Sp[4]])+Spbb[Sp[1],Sp[4]]Spab[Sp[4],{Sp[5]},Sp[4]](-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]S[Sp[1],Sp[2],Sp[4]])+Spbb[Sp[1],Sp[4]](1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2+1Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+1Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+1/2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^3)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]S[Sp[1],Sp[2],Sp[4]]),
+(1Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]])+(21/40Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+231/40Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-59/20Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+117/40Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+21/40Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]^2-81/40Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-117/40Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[3]](-3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2)+(51/40Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]-5/8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-21/40Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+51/20Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2-1/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+51/40Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^3+41/20Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+49/20Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-25/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+39/40Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+51/20Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+51/40Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+21/20Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+21/40Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]](8/5Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+8/5Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(-1/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]^3Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(-59/10Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+29/20Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]-21/20Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+29/20Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-29/20Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+49/10Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-44/5Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+69/20Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-27/5Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+41/20Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-31/10Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-41/20Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+41/20Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+21/20Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+39/10Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-39/20Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+31/10Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-21/20Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+39/20Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+21/20Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(-3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]-3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+39/20Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+31/20Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+Spbb[Sp[3],Sp[4]](-21/20Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]-21/20Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]+67/10Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]+123/20Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]),
+(1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+5/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+13/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/5Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2+1/5Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]])+(-2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+16/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-22/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+28/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]])+Spaa[Sp[2],Sp[4]](-11Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-22Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+11Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-11Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+4/3Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+4/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+31/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^4Spbb[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[3]](11/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+22/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+11/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-11/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+14/3Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+14/3Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+14/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+14/3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]]^2)+(1/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+4/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+4/15Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(-1/3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]](-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/5Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/5Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/5Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]](2/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1/3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(-1/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(-1/6Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]](-2/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2),
+(-3/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]]^2)+Spbb[Sp[3],Sp[4]](-1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2-1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+53/11Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+79/22Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-34/11Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]](19/11Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+19/11Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]+19/11Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+19/11Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]+575/66Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]-271/33Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](-1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(1/2Spbb[Sp[1],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]]),
+(1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]-19/8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]-5/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(-15/8Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+247/192Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-47/192Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+(1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]-23/8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-9/4Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]-11/8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]-9/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+15/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-9/4Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+3/4Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+5/4Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^3+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-43/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-23/8Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+5/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+5/4Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-9/2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]](2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[3]](3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+3/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2+3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+3/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^3)/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+Spbb[Sp[3],Sp[4]](49/8Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2-189/64Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+329/192Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-71/24Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-189/64Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](-259/24Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-259/24Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+247/24Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-271/24Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+Spbb[Sp[3],Sp[4]](-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]-1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]+5Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]+4Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(-1/2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2),
+Spbb[Sp[3],Sp[4]](14/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]^2-26/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-14/3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[3],Sp[4]](52/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+52/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-41/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+22/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+22/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+14/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+11/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+11/3Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-18Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]-14/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(14/3Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[5]},Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](-22Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-22Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-22Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-22Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+66Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3)+Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2(44Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+44Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+44Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+44Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-44Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^4)+(5Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2(-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-8/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]-14/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(11/3Spbb[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/3Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](2/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+1/3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-1/6Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]](2/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2),
+(-1/2Spbb[Sp[2],Sp[4]]S[Sp[5]]S[Sp[1],Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+Spbb[Sp[3],Sp[4]](1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+23/24Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+23/24Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]+125/24Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]-125/24Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-5/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[3]])+Spbb[Sp[1],Sp[3]](1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]S[Sp[1],Sp[2],Sp[3]])+Spbb[Sp[1],Sp[3]](1Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(1/2Spbb[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[3]])+Spbb[Sp[1],Sp[3]](1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[3],Sp[4]](-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]-1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]+8Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]+6Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(1/2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^3)/(Spaa[Sp[1],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(-1/2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2),
+(-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1/18Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/18Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-11/18Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+11/18Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]](-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[3]](2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+2/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]](1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-2/3Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-2/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+14/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(1/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[3]](-1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-2/3Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]](1/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]](-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2),
+(-9/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+27/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+15Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+9/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+9/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+9/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-9/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+27/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+30Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-9/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+15Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])+Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]](-3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+9/4Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]])+(1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]^2)+(-9/4Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]](-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-21/4Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(-9/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2),
+(6/5Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]+8/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+28/15Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-7/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+6/5Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(-1/3Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[3],Sp[4]](5/6Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+1/6Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(1/6Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)+Spaa[Sp[2],Sp[3]](2/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+7/15Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(-1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(-1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(1/3Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5]},Sp[1]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]](Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[1]},Sp[2]]-Spab[Sp[4],{Sp[3]},{Sp[5]},{Sp[1]},Sp[4]])),
+(2/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+11/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]-11/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+11/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+(2/3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]])+(2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+2/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+7Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2)+(1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2+5/3Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+5/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2+5/3Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]](-2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])+(-4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2)/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2)+(4Spbb[Sp[1],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)/(Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]S[Sp[1],Sp[2],Sp[3]])+Spbb[Sp[3],Sp[4]](-2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]),
+(1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[3],Sp[4]](1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+(-1/2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(-6Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]^2)+(1/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-1Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+3/4Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-5/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+3/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+3/4Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[4]]^2-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2+5/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]](1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]-1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]](-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]+1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spbb[Sp[2],Sp[4]]S[Sp[5]](1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+S[Sp[5]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]](1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](Spab[Sp[4],{Sp[2]},{Sp[5]},{Sp[3]},Sp[4]]-Spab[Sp[2],{Sp[1]},{Sp[5]},{Sp[3]},Sp[2]]))+(1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]S[Sp[5]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2(Spab[Sp[4],{Sp[2]},{Sp[5]},{Sp[3]},Sp[4]]-Spab[Sp[2],{Sp[1]},{Sp[5]},{Sp[3]},Sp[2]])),
+(2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+5/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+(1Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]]S[Sp[1],Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+Spaa[Sp[2],Sp[3]](4/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2)+(-1/3Spbb[Sp[1],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[3],Sp[4]](1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+5/6Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]])+(-1/6Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]^2)+(-1/3Spbb[Sp[2],Sp[3]]Spab[Sp[2],{Sp[5]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]](4/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]])+(-1/3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]S[Sp[1],Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]](Spab[Sp[1],{Sp[3]},{Sp[5]},{Sp[2]},Sp[1]]-Spab[Sp[3],{Sp[4]},{Sp[5]},{Sp[2]},Sp[3]])),
+(1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]+6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[3]](1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+(1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])+(1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2+7/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2+3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]](1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]](1Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-1/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2+1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+(-1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]S[Sp[1],Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+(-1/2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]S[Sp[5]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]](Spab[Sp[1],{Sp[2]},{Sp[5]},{Sp[3]},Sp[1]]-Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[3]},Sp[2]]))+Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]S[Sp[5]](-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-1Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](Spab[Sp[1],{Sp[2]},{Sp[5]},{Sp[3]},Sp[1]]-Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[3]},Sp[2]]))+(1/2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]S[Sp[5]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2(Spab[Sp[1],{Sp[2]},{Sp[5]},{Sp[3]},Sp[1]]-Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[3]},Sp[2]]))+(-1/2Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Spab[Sp[4],{Sp[5]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]](Spab[Sp[2],{Sp[1]},{Sp[5]},{Sp[4]},Sp[2]]-Spab[Sp[1],{Sp[3]},{Sp[5]},{Sp[4]},Sp[1]])),
+(-3/8Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]+3/8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-2/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+11/8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]-13/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+73/36Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+5/4Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/12Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2-7/72Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+1/24Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^3+5/12Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+11/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+55/72Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-3/8Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+7/18Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+53/24Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+17/24Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+37/18Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-41/18Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-8/3Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+5/6Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+7/24Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]+35/36Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]](-23/24Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]+7/18Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-23/24Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-19/36Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[3]](11/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+11/12Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-11/12Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+11/12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2+11/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-11/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+11/12Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2+11/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+11/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+11/12Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^3)/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+(5Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-5Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+1/18Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+43/72Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-31/24Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+43/72Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]+7/24Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-17/36Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+67/72Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+1/3Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+43/72Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-11/36Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2-1Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]-67/72Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+67/72Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(11/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+2/9Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2+11/36Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+2/9Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-25/18Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-10/9Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2-23/36Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+17/18Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+23/36Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-11/36Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-17/18Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+11/36Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-11/36Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+Spbb[Sp[1],Sp[3]](-1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-7/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+Spbb[Sp[1],Sp[3]](1/12Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/12Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-1/6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1/12Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(-1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2(-3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^3)+(1/6Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]]),
+Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^3(88Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-44Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-44Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^4)+(-88Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3)+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+20Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+28/3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(-4Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(11/3Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^3(22/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+11/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+11/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]+28/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+28/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(2/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(-1/6Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[3],Sp[4]](-1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+1/3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]](-1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]](14/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-28/3Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-11/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(14/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]^3)/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(22297/542Spbb[Sp[1],Sp[4]]^2Spab[Sp[4],{Sp[5]},Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]](1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-1/3Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(1/3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]](1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+5Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]](8/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+8/3Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]-14/3Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](-25627/542Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]-37883/271Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]+281415/542Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]+128647/271Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[3]](-22297/542Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+22297/542Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]]^2(211/271Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]+2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]](233222/813Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]+254827/813Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+254827/813Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+261331/813Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(1/3Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[4]](67162/813Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+128647/271Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(128647/271Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+22297/542Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+128647/271Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(-1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2),
+(-2/3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]])+(-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2-2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[3]](-6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+5Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-4/3Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+Spbb[Sp[1],Sp[3]](2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-4/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+Spbb[Sp[1],Sp[3]]^2(1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2+7Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2(6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^3)+Spbb[Sp[1],Sp[3]]^2(-1Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(1/6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^3-11/6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2+2/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-2/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2(-2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]^2-2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]](1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+4Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]](1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+4Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2),
+Spbb[Sp[1],Sp[3]](1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-1/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-2/3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+Spaa[Sp[2],Sp[3]](-1/48Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-53/48Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-1/48Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]-1/6Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2)+(1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1/12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2+15/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-11/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+2/3Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+Spaa[Sp[2],Sp[3]](-7/12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(-1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(-1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+Spbb[Sp[3],Sp[4]](-1/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]+25/12Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]](1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+11/12Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spbb[Sp[1],Sp[3]](1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+11/12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]](Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[1]},Sp[2]]-Spab[Sp[4],{Sp[3]},{Sp[5]},{Sp[1]},Sp[4]]))+(1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+7/12Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]](Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[1]},Sp[2]]-Spab[Sp[4],{Sp[3]},{Sp[5]},{Sp[1]},Sp[4]]))+(1/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]](Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[1]},Sp[2]]-Spab[Sp[4],{Sp[3]},{Sp[5]},{Sp[1]},Sp[4]])),
+(-2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]-43/12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-47/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]+7Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-47/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+(17/12Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+56/9Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+163/72Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+(139/48Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]+15/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+43/48Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+33/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-47/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+91/24Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-107/12Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+187/48Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-259/48Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+7/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+9/8Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^3+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-3/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+7/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-19/12Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/4Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1/8Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+65/6Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+9/8Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-61/8Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(-8/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+25/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2+79/24Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-55/24Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^2-5/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2+17/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-3/4Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+49/24Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-5/8Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^3+17/8Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+(55/24Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]-11/24Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-49/24Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]-19/8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+19/8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]-3/8Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+13/24Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1/12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2-15/8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/8Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/12Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-49/24Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2+1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+53/12Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+(3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3+3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+7/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-5/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+5/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-5/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]-10/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+10/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2-10/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+5/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]-745/72Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-541/72Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+137/18Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2-10/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-781/72Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(5/6Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(3/2Spbb[Sp[1],Sp[3]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+Spbb[Sp[3],Sp[4]](1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]+7/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]+7/6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]-31/6Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]-19/6Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(5/6Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2),
+(1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]])+(-11Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2)+(-1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]](-11/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+11/2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(11Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(-13Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+17/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+9/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+17/2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-17/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+17/2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]](26Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+13Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[5]},Sp[3]])+(13Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]])/(Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[5]},Sp[3]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]](11/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+11/2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(-11Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(13Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[5]},Sp[4]])+(13Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[5]},Sp[4]]),
+(-1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+5/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-5/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-5/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-5/2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/12Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2)+(-1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+9/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+7/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+3/4Spaa[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+5/4Spaa[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+1/2Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-3/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^3+1/4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+3/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-7/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^3-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[3]](1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2-2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2-1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^3-1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+Spbb[Sp[3],Sp[4]](5/12Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+5/12Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+11/12Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(-3/2Spbb[Sp[1],Sp[3]]S[Sp[5]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]])+Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]](1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]](Spab[Sp[1],{Sp[2]},{Sp[5]},{Sp[3]},Sp[1]]-Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[3]},Sp[2]]))+Spbb[Sp[2],Sp[4]]S[Sp[5]](1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](Spab[Sp[1],{Sp[2]},{Sp[5]},{Sp[3]},Sp[1]]-Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[3]},Sp[2]])),
+(1/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-55/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+(1/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1/4Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1/4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1/4Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1/4Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-17/33Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2-17/33Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-28/33Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-28/33Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+5/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-75/44Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+3683/1056Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+433/96Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+3127/96Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-3127/96Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]](2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/4Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-403/132Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+337/132Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-26Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2-4Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(1/3Spaa[Sp[1],Sp[2]]^3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2-1/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+157/6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+9/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-7/6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+27Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-11/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+11Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+27/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+27/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-80/3Spaa[Sp[1],Sp[2]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-123/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-123/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-11/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2-35/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2-35/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-125/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-139/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+10/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^3-7Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+10/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^3)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](2/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2-23/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+13Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-2/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2+23Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+23/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2-35/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-35/6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2-35/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-35/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2+35/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2+35/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2+20/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spaa[Sp[2],Sp[4]](1/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]](-5/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-10/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+7/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]-10/3Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+7/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-10/3Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2(5Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+5Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+35/6Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2+35/6Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-20/3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(70Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3)+(-70Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^3Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^4),
+(289/104Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-315/104Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]])+(-46/39Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2)+(-1/26Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]](-23/39Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+23/39Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(46/39Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]](289/104Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]-289/104Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(-23/39Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(46/39Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(-1/4Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]])+(1/26Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]])+(1/4Spbb[Sp[2],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]S[Sp[1],Sp[2],Sp[3]]),
+(-121/72Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2-121/72Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-121/72Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+13/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-775/72Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2-121/36Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+121/72Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-775/72Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[3],Sp[4]](1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+5/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]])+(1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]^2)+Spbb[Sp[3],Sp[4]](5/2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)+(2/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-907/72Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-131/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+257/18Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+121/72Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+847/72Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+353/72Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-775/72Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[3],Sp[4]](-35Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+35Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+35/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(-35/3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(70Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3)+(1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(-5/6Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-5/6Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-2/3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-469/24Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](-5/12Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+35/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(-35/3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2(-5/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-70Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3),
+(-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]-16Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+16Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[3],Sp[4]](689/96Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+15/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-89/96Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+(-3/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1459/144Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[3]](1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+4/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+8/3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]])+(1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^3)+Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]](3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-5/2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]])+(-1/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]^2)+Spbb[Sp[1],Sp[3]](-13/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+4/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]-13/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-23/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-89/96Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1141/288Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1141/288Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]-23/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+93/32Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-23/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+45/32Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+23/6Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]](-3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2-5/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+4/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(13/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+109/24Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-373/144Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+149/144Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+181/24Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]](1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+107/72Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2+1/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1141/288Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1141/288Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-7/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-23/6Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]](-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+95/144Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+5/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3)+Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]](-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]-1Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]+8Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]-8Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[5]},Sp[4]])+(1Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[5]},Sp[4]]^2),
+(2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]])+(-35/542Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1111223/143088Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-244913/143088Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+(1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])+Spaa[Sp[2],Sp[4]](63241/17886Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]+170513/35772Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]-43/22Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]-217/132Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-2/33Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2)+(296/33Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]])+Spaa[Sp[1],Sp[2]](4/11Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-69/11Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-35/11Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+34/11Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[3]](45/11Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+45/11Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2+45/11Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+45/11Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[3]](-35/11Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]+115/33Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]-15298/8943Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]-15298/8943Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^3)+Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2(16/11Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+16/11Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+16/11Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+16/11Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^3)+(31/33Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2)+Spaa[Sp[2],Sp[4]](-35/11Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+35/11Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+35/11Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]])+(-35/11Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]])+(-3/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]+389/271Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+118/271Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2-3/4Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^3-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-424/271Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-153/271Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]-1/4Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(-2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2+1Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+(11373/5962Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+3544/2981Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+73453/8943Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+31/33Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](31/132Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1220707/143088Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]](1/66Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1111223/143088Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-101825/143088Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]](10/33Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-14485/8943Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-14485/8943Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-31/33Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-31/33Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(20/33Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(10/33Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-85/66Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-29/66Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-103/66Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+215/66Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+20/11Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]](10/33Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+59/33Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]](20/33Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+35/66Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+35/66Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+35/66Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2),
+(-29/24Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(53/120Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+1321/240Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-371/48Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1/15Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-37/30Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+59/40Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+11/30Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1/10Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2+1237/240Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1879/240Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+47/120Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(109/240Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]+43/60Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+53/240Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]+81/40Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-109/120Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+9/20Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-41/60Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+49/120Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+123/80Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-101/240Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+3/16Spaa[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]-1/30Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2+29/40Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/30Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+79/120Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2+71/40Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-79/120Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+5/8Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2-1/5Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+19/80Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+7/16Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^3-1/30Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-7/30Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2-3/10Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+Spbb[Sp[2],Sp[4]](437/80Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+19/15Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+7/5Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+97/16Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+34/15Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(-9/10Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2S[Sp[1],Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+(-21/5Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-211/30Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+61/15Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+338/11Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+34047/880Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+68909/2112Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+92247/1760Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-346657/10560Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+2359/330Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2+2359/330Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-710921/10560Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+414097/7920Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2+90/11Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^3)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+Spbb[Sp[1],Sp[3]](-1/15Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-2/15Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-1/15Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-90/11Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-90/11Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-90/11Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+Spaa[Sp[2],Sp[3]](-17/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+29/15Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1927/240Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]+208937/10560Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-771671/31680Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-28/15Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+Spbb[Sp[1],Sp[3]](21/10Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+13/10Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1247/240Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[3],Sp[4]](11/30Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]-61/165Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+45/11Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2+45/11Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^3-49/11Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+45/11Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]+45/11Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](-7/10Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2-241/330Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-241/330Spaa[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]-7/10Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-7/5Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+7/10Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-34/15Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-91/30Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2+1/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-91/30Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-17/10Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+17/10Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]](-11/30Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2-11/15Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-241/330Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2-11/15Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-241/165Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-241/330Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(31/30Spaa[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+31/30Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^3+31/15Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+31/30Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+31/15Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-334/165Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+31/30Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-334/165Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+31/30Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-2359/330Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2-2359/330Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-45/11Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^3)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[3],Sp[4]](713/110Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+1589/330Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(-11/30Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-11/30Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-11/30Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+23/165Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-73/110Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-73/110Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1/15Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/15Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-17/15Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-73/110Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(17/10Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[3],Sp[4]](7/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-17/15Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+19/10Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]+17/15Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+277/330Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2),
+(1/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+21667/88Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+106/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+321/8Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(35Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])+(1/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^3+157/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-17Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+639/11Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]-3667/24Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-13955/88Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+26141/132Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2-4531/24Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]](1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1051/99Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1018/99Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+Spbb[Sp[1],Sp[3]](35Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+70/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-527/33Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-527/33Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2-527/33Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+527/33Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-527/33Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]](35/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(256/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+101/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+4/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+29/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+44Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+4/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-448/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-314/3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]](-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+23/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-7Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-12Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2)/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2S[Sp[1],Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(-1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]S[Sp[1],Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(-2/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5]},Sp[1]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]](Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[1]},Sp[2]]-Spab[Sp[4],{Sp[3]},{Sp[5]},{Sp[1]},Sp[4]]))+(1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]](Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[1]},Sp[2]]-Spab[Sp[4],{Sp[3]},{Sp[5]},{Sp[1]},Sp[4]]))+(-1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]S[Sp[1],Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]](Spab[Sp[1],{Sp[3]},{Sp[5]},{Sp[2]},Sp[1]]-Spab[Sp[3],{Sp[4]},{Sp[5]},{Sp[2]},Sp[3]])),
+(3Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[3]](-1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-1/3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2+487/24Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+13Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]])+(-1Spaa[Sp[2],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^3)+(15/16Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-7/16Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2+7/16Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+7/16Spaa[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[3]]^2+2/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-13/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-7/4Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-40/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-9Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+9Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-103/240Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-61/80Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-407/80Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+587/80Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[3],Sp[4]](-41/12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-41/12Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-7/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-7/2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+7/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-13Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+Spbb[Sp[1],Sp[3]](23/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+23/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+23/6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-23/6Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(23/6Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(-2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3)+(3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-5/4Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-9Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+35/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+Spbb[Sp[1],Sp[3]](-9/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-9/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+(1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-16Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2-16Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-8Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[5]},Sp[3]])+(1Spaa[Sp[1],Sp[2]]^3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+8Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^3+8Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-1Spaa[Sp[1],Sp[2]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+8Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[5]},Sp[3]]^2)+Spaa[Sp[2],Sp[4]](1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+13/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+13/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-4/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+4Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](-7/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+73/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(-1/3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(-23/6Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2(-7Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3),
+Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]](-5/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+Spbb[Sp[1],Sp[4]](-13/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]-1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-5/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]+5/3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+(-5/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+9Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+10Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2+10/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+5/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-10/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+9Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+20Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-5/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+10Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])+(5/3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]])+Spbb[Sp[1],Sp[3]](-11/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-11/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-5/3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]](1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+(1/3Spbb[Sp[2],Sp[3]]Spab[Sp[2],{Sp[5]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(1/3Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]](4/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]])+(1/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]])+(-1/3Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[5]},Sp[2]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])/(Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]](Spab[Sp[1],{Sp[3]},{Sp[5]},{Sp[2]},Sp[1]]-Spab[Sp[3],{Sp[4]},{Sp[5]},{Sp[2]},Sp[3]])),
+(48Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+182/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+136/3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+182/3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-875/8Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+136/3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+91/24Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+45Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]](-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+67/24Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+67/24Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-89/24Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(-35Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-683/24Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-79/8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+157/24Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2-35Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-35Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+35Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+35/2Spaa[Sp[1],Sp[2]]^3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+105Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1357/24Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-2177/12Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+83/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+157/24Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+211/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-35/2Spaa[Sp[1],Sp[2]]^3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+3671/24Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+Spbb[Sp[1],Sp[3]](105/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+105/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+(1/3Spaa[Sp[1],Sp[2]]^3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+292/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^3+1/3Spaa[Sp[1],Sp[2]]^3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+292/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]-11/6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+43Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-58Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+4117/24Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+269/6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-265/6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1781/12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-185/8Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]-46Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1373/24Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+44/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+37Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2-269/24Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+37Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-47/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-47/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-1/3Spaa[Sp[1],Sp[2]]^3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]^3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-277/24Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-181/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^3-265/6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+185/8Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^3)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[5]},Sp[3]])+(-1/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5]},Sp[3]])+(-46/3Spaa[Sp[1],Sp[2]]^3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2-46Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-46Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-46Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-46Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-46/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-46/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+46/3Spaa[Sp[1],Sp[2]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[5]},Sp[3]]^2)+Spaa[Sp[2],Sp[3]](1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(1/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[3]](12Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+227/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+227/12Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+(1/3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]S[Sp[1],Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(553/24Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1793/24Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-85/8Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-331/24Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+18Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+70Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1249/12Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+2167/24Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]](-12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+71/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]S[Sp[1],Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]](1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-35/8Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-35/8Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-113/24Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(97/24Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5]},Sp[1]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]](Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[1]},Sp[2]]-Spab[Sp[4],{Sp[3]},{Sp[5]},{Sp[1]},Sp[4]]))+(-35/8Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[1],{Sp[5]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]](Spab[Sp[2],{Sp[4]},{Sp[5]},{Sp[1]},Sp[2]]-Spab[Sp[4],{Sp[3]},{Sp[5]},{Sp[1]},Sp[4]])),
+(1/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+50/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-49/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+6317/72Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-2/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-16Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+947/72Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(1Spaa[Sp[1],Sp[2]]^3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-5/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]^4Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]+6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1219/12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+1/3Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]-5/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])+(-5/3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]])+Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]](-19/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-11Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-11Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^3)+(1/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]+14/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-7/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2+16/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2-6149/72Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-6149/72Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+890/9Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^3-6101/72Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^3)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]](-4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-11/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]+17/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]-4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-22/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+17/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-11/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]-4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^2-4/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]](-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+1/3Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)+(1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(1/3Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(1/3Spbb[Sp[2],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]Spab[Sp[2],{Sp[5]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(1/3Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1621/12Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+63/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+941/6Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+1597/12Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]](11/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+152/3Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(19/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2-2/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+19/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+19/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2-8Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+93/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^2-11/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2-11/3Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-37/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-37/6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-19/6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+11/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+11/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-11/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(-22Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3)+Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]](1/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-13/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2-13/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2+28/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+28/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[5]},Sp[4]])+Spaa[Sp[2],Sp[4]](-14/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+28/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+14/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+14/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[4],{Sp[5]},Sp[4]])+(-13/3Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[5]},Sp[4]]^2)+Spbb[Sp[1],Sp[3]]^2(-1/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-2/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+2/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]](Spab[Sp[1],{Sp[3]},{Sp[5]},{Sp[2]},Sp[1]]-Spab[Sp[3],{Sp[4]},{Sp[5]},{Sp[2]},Sp[3]])),
+Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}](-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-5/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-5/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]-1/4Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]-1/4Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}])/(Spaa[Sp[1],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]S[Sp[5]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5]}])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2),
+(-3/4Spbb[Sp[3],Sp[4]]Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5]}])/(Spaa[Sp[1],Sp[3]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5]}](-3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+5/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(-1/2Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]S[Sp[1],Sp[2],Sp[4]]Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5]}])/(Spaa[Sp[1],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]^2)+Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5]}](-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]-3/4Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]+1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]),
+(1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^3+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2-3/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-1/2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^3)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(S[Sp[2],Sp[3]]-S[Sp[1],Sp[4]])(-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+1/2Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^3-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]),
+(1Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(1Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(-1Spbb[Sp[1],Sp[4]]^2Spab[Sp[4],{Sp[5]},Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[4]]Spab[Sp[4],{Sp[5]},Sp[4]]Spbb[Sp[1],Sp[3]](-4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-4Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2+1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^3-6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2+2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2+1Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1Spbb[Sp[1],Sp[3]]^2Spab[Sp[3],{Sp[5]},Sp[3]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]),
+(-2/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2-3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]-5Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2-4/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-2/3Spaa[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[3]]^2-4/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]-5Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+7/6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]+13/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+5/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2+7/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-7/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-7/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-7/6Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+5/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-5/6Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2)+(1/3Spaa[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[2]]^3-1/6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+5/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2-1/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+1/3Spaa[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[3]]^3-7/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-2/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+5/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-7/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+5/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+5/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+5/6Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+Spbb[Sp[1],Sp[3]](1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2-4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-1/2Spaa[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[3]]^3+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-7Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+7/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]-15/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+11/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-7/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2-1Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-1/2Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]]^3)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(3/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]^2+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]-1Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2+1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+Spbb[Sp[1],Sp[3]](1/2Spaa[Sp[1],Sp[2]]^3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+7/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^2-12Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+11/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2-2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[2]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2-3/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]](-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2(3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^3),
+(7Spaa[Sp[2],Sp[3]]Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5]}])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2)+Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5]}](-7/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]-2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+3/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]-7/2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+3/2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+Spbb[Sp[1],Sp[3]]Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5]}](-12Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-6Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+9Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+Spbb[Sp[1],Sp[3]]Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5]}](-6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-24Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+18Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+(-36Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5]}])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^3)+Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5]}](1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]-2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-5/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2+1Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+(2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5]}])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])+Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5]}]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]](1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5]}]Spbb[Sp[1],Sp[3]](-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^3+6Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-6Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^3-6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]-4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2+2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+(1Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5]}])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]]),
+(1/6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/6Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1/6Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2+2/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1/6Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[4]]^2-1/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2-1/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-19/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-19/6Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-4/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+19/6Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+7/6Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2)+(1/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^3+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]+1/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1/6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+1/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2+1/6Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]+1/6Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+Spbb[Sp[3],Sp[4]](-14Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^4Spbb[Sp[1],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]^2-75/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^4Spbb[Sp[2],Sp[4]]+51/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[3],Sp[4]]+31/3Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^4Spbb[Sp[3],Sp[4]]-33Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+9Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+43Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-19/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]-5/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]+55Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]+67/3Spaa[Sp[2],Sp[3]]^4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^3Spbb[Sp[3],Sp[4]]-6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+43/2Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+58/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-15/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]^2+9Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2+218/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-146/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2-3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+485/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-197/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2+89/3Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-17/3Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2+178/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-50/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+182/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-36Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-8/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^3+62/3Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+4/3Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-91/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-22Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]^2-3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2-91Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2+61/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[3],Sp[4]]^2-91/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-85/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2+122/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2+61/3Spaa[Sp[2],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2-248/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+116/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+113/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+22Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2-124/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+116/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+8/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^3+226/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-94/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^3+113/3Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+19/3Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^3+44Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+22Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2+22Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-22Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-44Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-22Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2-44Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-44Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^3-44Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^4)+Spbb[Sp[3],Sp[4]](-6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+5/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^2+3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2+17/6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2+3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2+17/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2+17/6Spaa[Sp[2],Sp[3]]^4Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2+3/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]-4/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^3Spbb[Sp[3],Sp[4]]-4/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+25/6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2+25/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+25/3Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2-4/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^3Spbb[Sp[3],Sp[4]]-17/6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-17/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^3+25/6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-3/2Spaa[Sp[1],Sp[3]]^4Spbb[Sp[1],Sp[3]]^4Spbb[Sp[1],Sp[4]]^2-3/2Spaa[Sp[1],Sp[3]]^3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]^3-1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^4-6Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^4Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+3Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-9Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^4Spbb[Sp[2],Sp[4]]^2+9Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2-6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-9Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-3/2Spaa[Sp[2],Sp[3]]^4Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2-9/2Spaa[Sp[2],Sp[3]]^4Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2-6Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^3Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^3Spbb[Sp[3],Sp[4]]-9Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2-9/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]^3-9/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-3/2Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^3-3Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2-9/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^3-9/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^4-3/2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^3Spbb[Sp[3],Sp[4]]+9/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]-6Spaa[Sp[1],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^3Spbb[Sp[2],Sp[4]]-16/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^3Spbb[Sp[3],Sp[4]]-7/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^4Spbb[Sp[3],Sp[4]]+9/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2-18Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]^3-18Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-6Spaa[Sp[2],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2-16Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-7Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^3-16Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-16/3Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^3Spbb[Sp[3],Sp[4]]-7Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-7/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^3Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2+32/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-17/6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2+7/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-25/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^3Spbb[Sp[3],Sp[4]]^2-11/6Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]^4Spbb[Sp[3],Sp[4]]^2+16/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-17/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-17/6Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2+14/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-25/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-11/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-25/6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2-11/6Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2+25/6Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](1Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2+1Spaa[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[4]]^3+11/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]+7/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2-19/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+9/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]+47Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+79/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-26/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-49Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+(1/2Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]^2+3/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]^2+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2+1/2Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+2Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2+49/6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+49/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+49/6Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+49/6Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^3)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](-8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-70/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+16Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+20/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+8Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+16/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]-8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2-20/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+76/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]-164/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-4/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-47/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2-26Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+47/3Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2(-7/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]+11/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+11/6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+11/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+11/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+11/6Spaa[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]-25/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]](-7/3Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2-7Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-7Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-7/3Spaa[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2-25/6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-25/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-25/6Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spbb[Sp[3],Sp[4]](5/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^4-9/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2+5Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[3]]+5/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2-9/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[3],Sp[4]]+4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-49/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+11/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-9/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]+2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2-49/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+17/6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2+22/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+11/6Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2-49/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2+17/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2+17/6Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2+11/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-25/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+11/3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-25/6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+11/6Spaa[Sp[2],Sp[4]]^4Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2-25/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]](17/6Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+17/6Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]-17/6Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2(-4/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+25/6Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+(-11/6Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2)/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spbb[Sp[3],Sp[4]]^2(-22Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+44Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+44Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-44Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2+88Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-22Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^2-22Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+22Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+88Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+44Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-22Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2-44Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-22Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+44Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-22Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+22Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2-44Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+22Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^2-44Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+44Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2-22Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+22Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-44Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+44Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-22Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+44Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-22Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+44Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^4),
+(1/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1/4Spaa[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[3]]^2+1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/4Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]+23/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2)+(1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+5/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+5/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+13/8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^3+35/8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+119/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+11/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+119/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]-77/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2-41/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-5/4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-13/8Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-1/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2+1/4Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]+79/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+293/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2+293/12Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(-1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-5/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]-3/8Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[3]]-3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-9/8Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]+11/8Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-9/8Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+47/8Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-3/8Spaa[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]+1/8Spaa[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-13/8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-9/8Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^3-9/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^3-3/8Spaa[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[3]]^4-13/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-27/8Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+11/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-27/8Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2+1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-9/8Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^2-9/8Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2+5/8Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]-27/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+11/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]-9/8Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[4]]-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2-27/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-9/8Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^3+7/8Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-9/8Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2-3/8Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^3+1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-1/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+7/8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2+1/8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^2-68/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2+5Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+1/4Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+5/8Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]-1/4Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^3Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-15/4Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-139/6Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])+Spbb[Sp[3],Sp[4]](-17/4Spaa[Sp[1],Sp[3]]^3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^4Spbb[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]^2-51/4Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^4Spbb[Sp[2],Sp[4]]+35/2Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[3],Sp[4]]+1/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+3/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-51/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+89/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-17/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+9Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]-9/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]^2+11/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-13/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+5/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-5/4Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2-5/4Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+55/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^4Spbb[Sp[2],Sp[4]]-59/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[3],Sp[4]]+139/6Spaa[Sp[1],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^4Spbb[Sp[3],Sp[4]]+3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+169/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-101/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+157/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+19Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+175/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]+4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]^2-4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-131/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+131/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2-80/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+80/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+5/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2-5/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-131/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+22Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-131/4Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-43/4Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2-115/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+295/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+25/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^3-185/6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-25/6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-5/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]^2+5/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-5/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2+251/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-251/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2+35Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-35Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-140Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-35Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2+251/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+309/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-65/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-65/3Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2+185/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-160/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-25/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^3-725/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+725/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^3-70Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-725/12Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-115/12Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^3-35Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2+70Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+70Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^3)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^3)+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^3(-140Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]-35Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2-140Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+140Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-70Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-35Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2+140Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^4)+Spbb[Sp[3],Sp[4]](-3Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]^2-19/6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^3-5/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^4-9Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]^3Spbb[Sp[3],Sp[4]]^2-9Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[4]]^2+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2-3Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+3/2Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-19/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]-5Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^3Spbb[Sp[2],Sp[4]]-25/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^3Spbb[Sp[3],Sp[4]]-19/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2-19/6Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^3-5Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2-25/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-5/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^3-5/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+19/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]-5/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+5/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^3Spbb[Sp[2],Sp[4]]-25/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^3Spbb[Sp[3],Sp[4]]-55/12Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^3Spbb[Sp[3],Sp[4]]-35/12Spaa[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^4Spbb[Sp[3],Sp[4]]+19/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2-71/12Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-10/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-5/3Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-5/3Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]^3+10/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2-55/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-35/6Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-55/12Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-35/12Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+55/12Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+55/12Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](19/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+97/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2-8Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+15/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-49/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+5/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-11/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+125/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+60Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-41/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2+253/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-60Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-165/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+280/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-17/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-17/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+29/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+35/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]-17/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+35/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+35/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]-19/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-169/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+97/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2-409/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-337/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2-55/12Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2+280/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-55/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2+74/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+70/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+74/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-80/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+19/4Spaa[Sp[1],Sp[2]]^3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-71/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-71/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-109/12Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2+75/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2-55/12Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-65/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-70/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-5/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[4]](6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2-24Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+60Spaa[Sp[1],Sp[3]]^3Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]-18Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2+12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-18Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2+6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2-24Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^3+48Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+100/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-280/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-24Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^3+280/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+35/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+35/12Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2+35/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+35/6Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2+35/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+35/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2+25Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2+24Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^3-60Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+280/3Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-25Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2-35/12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2-35/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-35/12Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]^2-460/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]-55/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-55/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-25Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2+70/3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spbb[Sp[3],Sp[4]](-3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^3+19/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+19/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+109/12Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+109/12Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]-5/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2+55/12Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2-5/3Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2-55/12Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[3],Sp[4]](3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2+6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]+35/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]+3Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2+35/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+55/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]^2+35/12Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2+35/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]+55/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2-55/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^3+35/6Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2+35/12Spaa[Sp[2],Sp[4]]^4Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2-55/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](5/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2+5/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3+19/6Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+5/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+10/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[3]]+5/3Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2+19/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-109/12Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+19/6Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-71/12Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-19/6Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+55/12Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]+5/3Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+55/12Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+5/3Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]](5/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]+5/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+35/12Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2+35/12Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-55/6Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^2)+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]^2(35Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]+70Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]-70Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+35Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-35Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]-140Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]-140Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+70Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+70Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]+70Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^3)+Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^3(-35Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]-70Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]+70Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]-35Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+35Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+140Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]+140Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]^4),
+(1/4Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])}

==> anc/uubggH/basis_transcendental.txt <==
1
F[1,1]
F[1,3]
F[1,4]
F[1,5]
F[1,6]
F[1,8]
F[1,9]
F[1,10]
F[1,11]
im[1,1]
F[1,1]^2
F[1,1]*F[1,3]
F[1,1]*F[1,4]
F[1,1]*F[1,5]
F[1,1]*F[1,6]
F[1,1]*F[1,8]
F[1,1]*F[1,9]
F[1,1]*F[1,10]
F[1,1]*F[1,11]
F[1,1]*im[1,1]
F[1,3]^2
F[1,3]*F[1,5]
F[1,3]*F[1,6]
F[1,3]*F[1,8]
F[1,3]*F[1,9]
F[1,3]*im[1,1]
F[1,4]^2
F[1,4]*F[1,5]
F[1,4]*F[1,6]
F[1,4]*F[1,8]
F[1,4]*im[1,1]
F[1,5]^2
F[1,5]*F[1,6]
F[1,5]*F[1,8]
F[1,5]*F[1,9]
F[1,5]*F[1,10]
F[1,5]*F[1,11]
F[1,5]*im[1,1]
F[1,6]^2
F[1,6]*F[1,8]
F[1,6]*F[1,9]
F[1,6]*F[1,10]
F[1,6]*F[1,11]
F[1,6]*im[1,1]
F[1,8]^2
F[1,8]*F[1,9]
F[1,8]*F[1,10]
F[1,8]*F[1,11]
F[1,8]*im[1,1]
F[1,9]^2
F[1,4]*F[1,9]
F[1,9]*F[1,10]
F[1,9]*F[1,11]
F[1,9]*im[1,1]
F[1,10]^2
F[1,10]*im[1,1]
F[1,11]^2
F[1,11]*im[1,1]
F[2,1]
F[2,2]
F[2,3]
F[2,4]
F[2,5]
F[2,7]
F[2,8]
F[2,9]
F[2,11]
F[2,12]
F[2,13]
F[2,15]
F[2,18]
F[2,19]
F[2,21]
F[2,22]
F[2,23]/sqrtG3[1]
F[2,25]/sqrtG3[2]
F[2,30]*sqrtSigma5[1]
im[1,1]^2
F[1,1]^3
F[1,1]^2*F[1,2]
F[1,1]^2*F[1,3]
F[1,1]^2*F[1,4]
F[1,1]^2*F[1,5]
F[1,1]^2*F[1,6]
F[1,1]^2*F[1,8]
F[1,1]^2*F[1,9]
F[1,1]^2*F[1,10]
F[1,1]^2*F[1,11]
F[1,1]^2*im[1,1]
F[1,1]*F[1,2]^2
F[1,1]*F[1,2]*F[1,3]
F[1,1]*F[1,2]*F[1,5]
F[1,1]*F[1,2]*F[1,6]
F[1,1]*F[1,2]*F[1,8]
F[1,1]*F[1,2]*F[1,9]
F[1,1]*F[1,2]*im[1,1]
F[1,1]*F[1,3]^2
F[1,1]*F[1,3]*F[1,5]
F[1,1]*F[1,3]*F[1,6]
F[1,1]*F[1,3]*F[1,8]
F[1,1]*F[1,3]*F[1,9]
F[1,1]*F[1,3]*im[1,1]
F[1,1]*F[1,4]^2
F[1,1]*F[1,4]*F[1,5]
F[1,1]*F[1,4]*F[1,6]
F[1,1]*F[1,4]*F[1,8]
F[1,1]*F[1,4]*F[1,9]
F[1,1]*F[1,4]*im[1,1]
F[1,1]*F[1,5]^2
F[1,1]*F[1,5]*F[1,6]
F[1,1]*F[1,5]*F[1,8]
F[1,1]*F[1,5]*F[1,9]
F[1,1]*F[1,5]*F[1,10]
F[1,1]*F[1,5]*F[1,11]
F[1,1]*F[1,5]*im[1,1]
F[1,1]*F[1,6]^2
F[1,1]*F[1,6]*F[1,8]
F[1,1]*F[1,6]*F[1,9]
F[1,1]*F[1,6]*F[1,10]
F[1,1]*F[1,6]*F[1,11]
F[1,1]*F[1,6]*im[1,1]
F[1,1]*F[1,8]^2
F[1,1]*F[1,8]*F[1,9]
F[1,1]*F[1,8]*F[1,10]
F[1,1]*F[1,8]*im[1,1]
F[1,1]*F[1,9]^2
F[1,1]*F[1,9]*F[1,10]
F[1,1]*F[1,9]*F[1,11]
F[1,1]*F[1,9]*im[1,1]
F[1,1]*F[1,10]^2
F[1,1]*F[1,10]*im[1,1]
F[1,1]*F[1,11]^2
F[1,1]*F[1,11]*im[1,1]
F[1,1]*F[2,1]
F[1,1]*F[2,2]
F[1,1]*F[2,3]
F[1,1]*F[2,4]
F[1,1]*F[2,5]
F[1,1]*F[2,6]
F[1,1]*F[2,7]
F[1,1]*F[2,8]
F[1,1]*F[2,9]
F[1,1]*F[2,11]
F[1,1]*F[2,12]
F[1,1]*F[2,13]
F[1,1]*F[2,15]
F[1,1]*F[2,18]
F[1,1]*F[2,19]
F[1,1]*F[2,21]
F[1,1]*F[2,22]
(F[1,1]*F[2,23])/sqrtG3[1]
(F[1,1]*F[2,25])/sqrtG3[2]
F[1,1]*im[1,1]^2
F[1,2]^3
F[1,2]^2*F[1,3]
F[1,2]^2*F[1,4]
F[1,2]^2*F[1,5]
F[1,2]^2*F[1,6]
F[1,2]^2*F[1,8]
F[1,2]^2*F[1,9]
F[1,2]^2*im[1,1]
F[1,2]*F[1,3]^2
F[1,2]*F[1,3]*F[1,5]
F[1,2]*F[1,3]*F[1,6]
F[1,2]*F[1,3]*F[1,8]
F[1,2]*F[1,3]*F[1,9]
F[1,2]*F[1,3]*im[1,1]
F[1,2]*F[1,4]^2
F[1,2]*F[1,4]*F[1,5]
F[1,2]*F[1,4]*F[1,8]
F[1,2]*F[1,4]*im[1,1]
F[1,2]*F[1,5]^2
F[1,2]*F[1,5]*F[1,6]
F[1,2]*F[1,5]*F[1,8]
F[1,2]*F[1,5]*im[1,1]
F[1,2]*F[1,6]^2
F[1,2]*F[1,6]*F[1,9]
F[1,2]*F[1,6]*im[1,1]
F[1,2]*F[1,8]^2
F[1,2]*F[1,8]*F[1,9]
F[1,2]*F[1,8]*im[1,1]
F[1,2]*F[1,9]^2
F[1,2]*F[1,9]*im[1,1]
F[1,2]*F[2,4]
F[1,2]*F[2,6]
F[1,2]*F[2,17]
(F[1,2]*F[2,23])/sqrtG3[1]
(F[1,2]*F[2,25])/sqrtG3[2]
F[1,2]*im[1,1]^2
F[1,3]^3
F[1,3]^2*F[1,5]
F[1,3]^2*F[1,6]
F[1,3]^2*F[1,8]
F[1,3]^2*F[1,9]
F[1,3]^2*im[1,1]
F[1,3]*F[1,5]^2
F[1,3]*F[1,5]*F[1,6]
F[1,3]*F[1,5]*F[1,9]
F[1,3]*F[1,5]*im[1,1]
F[1,3]*F[1,6]^2
F[1,3]*F[1,6]*F[1,9]
F[1,3]*F[1,6]*im[1,1]
F[1,3]*F[1,8]^2
F[1,3]*F[1,8]*F[1,9]
F[1,3]*F[1,8]*im[1,1]
F[1,3]*F[1,9]^2
F[1,3]*F[1,9]*im[1,1]
F[1,3]*F[2,3]
F[1,3]*F[2,5]
F[1,3]*F[2,6]
F[1,3]*F[2,9]
F[1,3]*F[2,17]
F[1,3]*F[2,18]
F[1,3]*F[2,21]
F[1,3]*im[1,1]^2
F[1,4]^3
F[1,4]^2*F[1,5]
F[1,4]^2*F[1,6]
F[1,4]^2*F[1,8]
F[1,4]^2*F[1,9]
F[1,4]^2*im[1,1]
F[1,4]*F[1,5]^2
F[1,4]*F[1,5]*F[1,6]
F[1,4]*F[1,5]*F[1,8]
F[1,4]*F[1,5]*im[1,1]
F[1,4]*F[1,6]^2
F[1,4]*F[1,6]*im[1,1]
F[1,4]*F[1,8]^2
F[1,4]*F[1,8]*F[1,9]
F[1,4]*F[1,8]*im[1,1]
F[1,4]*F[1,9]^2
F[1,4]*F[1,9]*im[1,1]
F[1,4]*F[2,4]
F[1,4]*F[2,7]
F[1,4]*F[2,13]
F[1,4]*F[2,17]
F[1,4]*F[2,22]
F[1,4]*im[1,1]^2
F[1,5]^3
F[1,5]^2*F[1,6]
F[1,5]^2*F[1,8]
F[1,5]^2*F[1,9]
F[1,5]^2*F[1,10]
F[1,5]^2*F[1,11]
F[1,5]^2*im[1,1]
F[1,3]*F[1,5]*F[1,8]
F[1,5]*F[1,6]^2
F[1,5]*F[1,6]*F[1,8]
F[1,5]*F[1,6]*F[1,9]
F[1,5]*F[1,6]*F[1,10]
F[1,5]*F[1,6]*F[1,11]
F[1,5]*F[1,6]*im[1,1]
F[1,5]*F[1,8]^2
F[1,5]*F[1,8]*F[1,9]
F[1,5]*F[1,8]*F[1,10]
F[1,5]*F[1,8]*im[1,1]
F[1,5]*F[1,9]^2
F[1,5]*F[1,9]*F[1,10]
F[1,5]*F[1,9]*F[1,11]
F[1,5]*F[1,9]*im[1,1]
F[1,5]*F[1,10]^2
F[1,5]*F[1,10]*im[1,1]
F[1,5]*F[1,11]^2
F[1,5]*F[1,11]*im[1,1]
F[1,5]*F[2,1]
F[1,5]*F[2,2]
F[1,5]*F[2,3]
F[1,5]*F[2,4]
F[1,5]*F[2,5]
F[1,5]*F[2,6]
F[1,5]*F[2,7]
F[1,5]*F[2,8]
F[1,5]*F[2,9]
F[1,5]*F[2,11]
F[1,5]*F[2,12]
F[1,5]*F[2,13]
F[1,5]*F[2,15]
F[1,5]*F[2,17]
F[1,5]*F[2,18]
F[1,5]*F[2,19]
F[1,5]*F[2,21]
F[1,5]*F[2,22]
(F[1,5]*F[2,23])/sqrtG3[1]
(F[1,5]*F[2,25])/sqrtG3[2]
F[1,5]*im[1,1]^2
F[1,6]^3
F[1,6]^2*F[1,8]
F[1,6]^2*F[1,9]
F[1,6]^2*F[1,10]
F[1,6]^2*F[1,11]
F[1,6]^2*im[1,1]
F[1,6]*F[1,8]^2
F[1,6]*F[1,8]*F[1,9]
F[1,6]*F[1,8]*F[1,10]
F[1,6]*F[1,8]*im[1,1]
F[1,6]*F[1,9]^2
F[1,6]*F[1,9]*F[1,11]
F[1,6]*F[1,9]*im[1,1]
F[1,6]*F[1,10]^2
F[1,6]*F[1,10]*im[1,1]
F[1,6]*F[1,11]^2
F[1,6]*F[1,11]*im[1,1]
F[1,6]*F[2,1]
F[1,6]*F[2,2]
F[1,6]*F[2,3]
F[1,6]*F[2,4]
F[1,6]*F[2,5]
F[1,6]*F[2,6]
F[1,6]*F[2,7]
F[1,6]*F[2,8]
F[1,6]*F[2,9]
F[1,6]*F[2,11]
F[1,6]*F[2,12]
F[1,6]*F[2,13]
F[1,6]*F[2,15]
F[1,6]*F[2,17]
F[1,6]*F[2,18]
F[1,6]*F[2,19]
F[1,6]*F[2,21]
F[1,6]*F[2,22]
(F[1,6]*F[2,23])/sqrtG3[1]
(F[1,6]*F[2,25])/sqrtG3[2]
F[1,6]*im[1,1]^2
F[1,8]^3
F[1,8]^2*F[1,9]
F[1,8]^2*F[1,10]
F[1,8]^2*F[1,11]
F[1,8]^2*im[1,1]
F[1,1]*F[1,8]*F[1,11]
F[1,3]*F[1,6]*F[1,8]
F[1,4]*F[1,6]*F[1,8]
F[1,5]*F[1,8]*F[1,11]
F[1,6]*F[1,8]*F[1,11]
F[1,8]*F[1,9]^2
F[1,8]*F[1,9]*F[1,10]
F[1,8]*F[1,9]*F[1,11]
F[1,8]*F[1,9]*im[1,1]
F[1,8]*F[1,10]^2
F[1,8]*F[1,10]*im[1,1]
F[1,8]*F[1,11]^2
F[1,8]*F[1,11]*im[1,1]
F[1,8]*F[2,1]
F[1,8]*F[2,2]
F[1,8]*F[2,3]
F[1,8]*F[2,4]
F[1,8]*F[2,5]
F[1,8]*F[2,6]
F[1,8]*F[2,7]
F[1,8]*F[2,8]
F[1,8]*F[2,9]
F[1,8]*F[2,11]
F[1,8]*F[2,12]
F[1,8]*F[2,13]
F[1,8]*F[2,15]
F[1,8]*F[2,17]
F[1,8]*F[2,18]
F[1,8]*F[2,19]
F[1,8]*F[2,21]
F[1,8]*F[2,22]
(F[1,8]*F[2,23])/sqrtG3[1]
(F[1,8]*F[2,25])/sqrtG3[2]
F[1,8]*im[1,1]^2
F[1,9]^3
F[1,9]^2*F[1,10]
F[1,9]^2*F[1,11]
F[1,9]^2*im[1,1]
F[1,4]*F[1,5]*F[1,9]
F[1,4]*F[1,6]*F[1,9]
F[1,6]*F[1,9]*F[1,10]
F[1,9]*F[1,10]^2
F[1,9]*F[1,10]*im[1,1]
F[1,9]*F[1,11]^2
F[1,9]*F[1,11]*im[1,1]
F[1,9]*F[2,1]
F[1,9]*F[2,2]
F[1,9]*F[2,3]
F[1,9]*F[2,4]
F[1,9]*F[2,5]
F[1,9]*F[2,6]
F[1,9]*F[2,7]
F[1,9]*F[2,8]
F[1,9]*F[2,9]
F[1,9]*F[2,11]
F[1,9]*F[2,12]
F[1,9]*F[2,13]
F[1,9]*F[2,15]
F[1,9]*F[2,17]
F[1,9]*F[2,18]
F[1,9]*F[2,19]
F[1,9]*F[2,21]
F[1,9]*F[2,22]
(F[1,9]*F[2,23])/sqrtG3[1]
(F[1,9]*F[2,25])/sqrtG3[2]
F[1,9]*im[1,1]^2
F[1,10]^3
F[1,10]^2*im[1,1]
F[1,10]*F[2,1]
F[1,10]*F[2,8]
F[1,10]*F[2,11]
F[1,10]*F[2,21]
F[1,10]*im[1,1]^2
F[1,11]^3
F[1,11]^2*im[1,1]
F[1,11]*F[2,2]
F[1,11]*F[2,12]
F[1,11]*F[2,15]
F[1,11]*F[2,18]
F[1,11]*F[2,22]
F[1,11]*im[1,1]^2
F[2,1]*im[1,1]
F[2,2]*im[1,1]
F[2,3]*im[1,1]
F[2,4]*im[1,1]
F[2,5]*im[1,1]
F[2,6]*im[1,1]
F[2,7]*im[1,1]
F[2,8]*im[1,1]
F[2,9]*im[1,1]
F[2,11]*im[1,1]
F[2,12]*im[1,1]
F[2,13]*im[1,1]
F[2,15]*im[1,1]
F[2,17]*im[1,1]
F[2,18]*im[1,1]
F[2,19]*im[1,1]
F[2,21]*im[1,1]
F[2,22]*im[1,1]
(F[2,23]*im[1,1])/sqrtG3[1]
(F[2,25]*im[1,1])/sqrtG3[2]
F[3,1]/sqrtG3[1]
F[3,3]/sqrtG3[1]
F[3,5]
F[3,6]
F[3,7]
F[3,8]
F[3,9]
F[3,10]
F[3,11]
F[3,12]
F[3,13]
F[3,14]
F[3,15]
F[3,16]
F[3,17]
F[3,18]
F[3,19]
F[3,20]
F[3,21]
F[3,22]
F[3,23]
F[3,24]
F[3,25]
F[3,26]
F[3,27]
F[3,28]
F[3,29]/sqrtG3[1]
str5*F[3,32]
F[3,33]
F[3,34]
F[3,35]
F[3,36]
F[3,37]
F[3,38]
F[3,39]
F[3,40]
F[3,41]
F[3,42]
F[3,43]
F[3,44]
F[3,45]
F[3,46]
F[3,47]
F[3,48]
F[3,49]
F[3,51]
F[3,52]
F[3,53]
F[3,54]
F[3,55]
F[3,56]
F[3,57]
F[3,58]/sqrtG3[2]
F[3,59]
F[3,60]
str5*F[3,61]
F[3,62]
F[3,63]
F[3,64]
F[3,65]
F[3,66]
F[3,67]
F[3,68]
F[3,69]
F[3,70]
F[3,71]
F[3,72]
F[3,73]
F[3,74]
F[3,75]
str5*F[3,91]
F[3,92]
F[3,93]
F[3,94]
F[3,95]
F[3,96]
F[3,97]
str5*F[3,107]
F[3,108]
F[3,109]
F[3,110]
F[3,111]
F[3,112]
F[3,113]
F[3,115]
F[3,116]
F[3,117]
F[3,119]
F[3,130]/sqrtG3[2]
F[3,131]/sqrtG3[2]
F[3,134]/sqrtG3[1]
F[3,140]
F[3,142]
F[3,143]
F[3,144]/sqrtG3[2]
F[3,178]
F[3,183]
F[3,186]
F[3,195]
str5*F[3,203]
im[1,1]^3
re[3,1]
F[1,1]^4
F[1,1]^3*F[1,2]
F[1,1]^3*F[1,3]
F[1,1]^3*F[1,4]
F[1,1]^3*F[1,5]
F[1,1]^3*F[1,6]
F[1,1]^3*F[1,7]
F[1,1]^3*F[1,8]
F[1,1]^3*F[1,9]
F[1,1]^3*F[1,10]
F[1,1]^3*F[1,11]
F[1,1]^3*im[1,1]
F[1,1]^2*F[1,2]^2
F[1,1]^2*F[1,2]*F[1,3]
F[1,1]^2*F[1,2]*F[1,4]
F[1,1]^2*F[1,2]*F[1,5]
F[1,1]^2*F[1,2]*F[1,6]
F[1,1]^2*F[1,2]*F[1,7]
F[1,1]^2*F[1,2]*F[1,8]
F[1,1]^2*F[1,2]*F[1,9]
F[1,1]^2*F[1,2]*F[1,10]
F[1,1]^2*F[1,2]*F[1,11]
F[1,1]^2*F[1,2]*im[1,1]
F[1,1]^2*F[1,3]^2
F[1,1]^2*F[1,3]*F[1,4]
F[1,1]^2*F[1,3]*F[1,5]
F[1,1]^2*F[1,3]*F[1,6]
F[1,1]^2*F[1,3]*F[1,7]
F[1,1]^2*F[1,3]*F[1,8]
F[1,1]^2*F[1,3]*F[1,9]
F[1,1]^2*F[1,3]*F[1,10]
F[1,1]^2*F[1,3]*F[1,11]
F[1,1]^2*F[1,3]*im[1,1]
F[1,1]^2*F[1,4]^2
F[1,1]^2*F[1,4]*F[1,5]
F[1,1]^2*F[1,4]*F[1,6]
F[1,1]^2*F[1,4]*F[1,7]
F[1,1]^2*F[1,4]*F[1,8]
F[1,1]^2*F[1,4]*F[1,9]
F[1,1]^2*F[1,4]*F[1,10]
F[1,1]^2*F[1,4]*F[1,11]
F[1,1]^2*F[1,4]*im[1,1]
F[1,1]^2*F[1,5]^2
F[1,1]^2*F[1,5]*F[1,6]
F[1,1]^2*F[1,5]*F[1,7]
F[1,1]^2*F[1,5]*F[1,8]
F[1,1]^2*F[1,5]*F[1,9]
F[1,1]^2*F[1,5]*F[1,10]
F[1,1]^2*F[1,5]*F[1,11]
F[1,1]^2*F[1,5]*im[1,1]
F[1,1]^2*F[1,6]^2
F[1,1]^2*F[1,6]*F[1,7]
F[1,1]^2*F[1,6]*F[1,8]
F[1,1]^2*F[1,6]*F[1,9]
F[1,1]^2*F[1,6]*F[1,10]
F[1,1]^2*F[1,6]*F[1,11]
F[1,1]^2*F[1,6]*im[1,1]
F[1,1]^2*F[1,7]^2
F[1,1]^2*F[1,7]*F[1,8]
F[1,1]^2*F[1,7]*F[1,9]
F[1,1]^2*F[1,7]*F[1,10]
F[1,1]^2*F[1,7]*F[1,11]
F[1,1]^2*F[1,7]*im[1,1]
F[1,1]^2*F[1,8]^2
F[1,1]^2*F[1,8]*F[1,9]
F[1,1]^2*F[1,8]*F[1,10]
F[1,1]^2*F[1,8]*F[1,11]
F[1,1]^2*F[1,8]*im[1,1]
F[1,1]^2*F[1,9]^2
F[1,1]^2*F[1,9]*F[1,10]
F[1,1]^2*F[1,9]*F[1,11]
F[1,1]^2*F[1,9]*im[1,1]
F[1,1]^2*F[1,10]^2
F[1,1]^2*F[1,10]*F[1,11]
F[1,1]^2*F[1,10]*im[1,1]
F[1,1]^2*F[1,11]^2
F[1,1]^2*F[1,11]*im[1,1]
F[1,1]^2*F[2,1]
F[1,1]^2*F[2,2]
F[1,1]^2*F[2,3]
F[1,1]^2*F[2,4]
F[1,1]^2*F[2,5]
F[1,1]^2*F[2,6]
F[1,1]^2*F[2,7]
F[1,1]^2*F[2,8]
F[1,1]^2*F[2,9]
F[1,1]^2*F[2,10]
F[1,1]^2*F[2,11]
F[1,1]^2*F[2,12]
F[1,1]^2*F[2,13]
F[1,1]^2*F[2,14]
F[1,1]^2*F[2,15]
F[1,1]^2*F[2,16]
F[1,1]^2*F[2,17]
F[1,1]^2*F[2,18]
F[1,1]^2*F[2,19]
F[1,1]^2*F[2,20]
F[1,1]^2*F[2,21]
F[1,1]^2*F[2,22]
(F[1,1]^2*F[2,23])/sqrtG3[1]
(F[1,1]^2*F[2,25])/sqrtG3[2]
F[1,1]^2*im[1,1]^2
F[1,1]*F[1,2]^3
F[1,1]*F[1,2]^2*F[1,3]
F[1,1]*F[1,2]^2*F[1,4]
F[1,1]*F[1,2]^2*F[1,5]
F[1,1]*F[1,2]^2*F[1,6]
F[1,1]*F[1,2]^2*F[1,7]
F[1,1]*F[1,2]^2*F[1,8]
F[1,1]*F[1,2]^2*F[1,9]
F[1,1]*F[1,2]^2*F[1,10]
F[1,1]*F[1,2]^2*F[1,11]
F[1,1]*F[1,2]^2*im[1,1]
F[1,1]*F[1,2]*F[1,3]^2
F[1,1]*F[1,2]*F[1,3]*F[1,4]
F[1,1]*F[1,2]*F[1,3]*F[1,5]
F[1,1]*F[1,2]*F[1,3]*F[1,6]
F[1,1]*F[1,2]*F[1,3]*F[1,7]
F[1,1]*F[1,2]*F[1,3]*F[1,8]
F[1,1]*F[1,2]*F[1,3]*F[1,9]
F[1,1]*F[1,2]*F[1,3]*F[1,10]
F[1,1]*F[1,2]*F[1,3]*F[1,11]
F[1,1]*F[1,2]*F[1,3]*im[1,1]
F[1,1]*F[1,2]*F[1,4]^2
F[1,1]*F[1,2]*F[1,4]*F[1,5]
F[1,1]*F[1,2]*F[1,4]*F[1,6]
F[1,1]*F[1,2]*F[1,4]*F[1,7]
F[1,1]*F[1,2]*F[1,4]*F[1,8]
F[1,1]*F[1,2]*F[1,4]*F[1,9]
F[1,1]*F[1,2]*F[1,4]*im[1,1]
F[1,1]*F[1,2]*F[1,5]^2
F[1,1]*F[1,2]*F[1,5]*F[1,6]
F[1,1]*F[1,2]*F[1,5]*F[1,7]
F[1,1]*F[1,2]*F[1,5]*F[1,8]
F[1,1]*F[1,2]*F[1,5]*F[1,9]
F[1,1]*F[1,2]*F[1,5]*F[1,10]
F[1,1]*F[1,2]*F[1,5]*F[1,11]
F[1,1]*F[1,2]*F[1,5]*im[1,1]
F[1,1]*F[1,2]*F[1,6]^2
F[1,1]*F[1,2]*F[1,6]*F[1,7]
F[1,1]*F[1,2]*F[1,6]*F[1,8]
F[1,1]*F[1,2]*F[1,6]*F[1,9]
F[1,1]*F[1,2]*F[1,6]*F[1,10]
F[1,1]*F[1,2]*F[1,6]*F[1,11]
F[1,1]*F[1,2]*F[1,6]*im[1,1]
F[1,1]*F[1,2]*F[1,7]^2
F[1,1]*F[1,2]*F[1,7]*F[1,8]
F[1,1]*F[1,2]*F[1,7]*F[1,9]
F[1,1]*F[1,2]*F[1,7]*F[1,10]
F[1,1]*F[1,2]*F[1,7]*F[1,11]
F[1,1]*F[1,2]*F[1,7]*im[1,1]
F[1,1]*F[1,2]*F[1,8]^2
F[1,1]*F[1,2]*F[1,8]*F[1,9]
F[1,1]*F[1,2]*F[1,8]*F[1,10]
F[1,1]*F[1,2]*F[1,8]*F[1,11]
F[1,1]*F[1,2]*F[1,8]*im[1,1]
F[1,1]*F[1,2]*F[1,9]^2
F[1,1]*F[1,2]*F[1,9]*F[1,10]
F[1,1]*F[1,2]*F[1,9]*F[1,11]
F[1,1]*F[1,2]*F[1,9]*im[1,1]
F[1,1]*F[1,2]*F[1,10]^2
F[1,1]*F[1,2]*F[1,10]*F[1,11]
F[1,1]*F[1,2]*F[1,10]*im[1,1]
F[1,1]*F[1,2]*F[1,11]^2
F[1,1]*F[1,2]*F[1,11]*im[1,1]
F[1,1]*F[1,2]*F[2,1]
F[1,1]*F[1,2]*F[2,2]
F[1,1]*F[1,2]*F[2,3]
F[1,1]*F[1,2]*F[2,4]
F[1,1]*F[1,2]*F[2,5]
F[1,1]*F[1,2]*F[2,6]
F[1,1]*F[1,2]*F[2,7]
F[1,1]*F[1,2]*F[2,8]
F[1,1]*F[1,2]*F[2,9]
F[1,1]*F[1,2]*F[2,10]
F[1,1]*F[1,2]*F[2,11]
F[1,1]*F[1,2]*F[2,12]
F[1,1]*F[1,2]*F[2,14]
F[1,1]*F[1,2]*F[2,16]
F[1,1]*F[1,2]*F[2,17]
F[1,1]*F[1,2]*F[2,18]
F[1,1]*F[1,2]*F[2,20]
F[1,1]*F[1,2]*F[2,21]
F[1,1]*F[1,2]*F[2,22]
F[1,1]*F[1,2]*im[1,1]^2
F[1,1]*F[1,3]^3
F[1,1]*F[1,3]^2*F[1,4]
F[1,1]*F[1,3]^2*F[1,5]
F[1,1]*F[1,3]^2*F[1,6]
F[1,1]*F[1,3]^2*F[1,7]
F[1,1]*F[1,3]^2*F[1,8]
F[1,1]*F[1,3]^2*F[1,9]
F[1,1]*F[1,3]^2*F[1,10]
F[1,1]*F[1,3]^2*F[1,11]
F[1,1]*F[1,3]^2*im[1,1]
F[1,1]*F[1,3]*F[1,4]^2
F[1,1]*F[1,3]*F[1,4]*F[1,5]
F[1,1]*F[1,3]*F[1,4]*F[1,6]
F[1,1]*F[1,3]*F[1,4]*F[1,8]
F[1,1]*F[1,3]*F[1,4]*F[1,9]
F[1,1]*F[1,3]*F[1,4]*im[1,1]
F[1,1]*F[1,3]*F[1,5]^2
F[1,1]*F[1,3]*F[1,5]*F[1,6]
F[1,1]*F[1,3]*F[1,5]*F[1,7]
F[1,1]*F[1,3]*F[1,5]*F[1,8]
F[1,1]*F[1,3]*F[1,5]*F[1,9]
F[1,1]*F[1,3]*F[1,5]*F[1,10]
F[1,1]*F[1,3]*F[1,5]*F[1,11]
F[1,1]*F[1,3]*F[1,5]*im[1,1]
F[1,1]*F[1,3]*F[1,6]^2
F[1,1]*F[1,3]*F[1,6]*F[1,7]
F[1,1]*F[1,3]*F[1,6]*F[1,8]
F[1,1]*F[1,3]*F[1,6]*F[1,9]
F[1,1]*F[1,3]*F[1,6]*F[1,10]
F[1,1]*F[1,3]*F[1,6]*F[1,11]
F[1,1]*F[1,3]*F[1,6]*im[1,1]
F[1,1]*F[1,3]*F[1,7]^2
F[1,1]*F[1,3]*F[1,7]*F[1,8]
F[1,1]*F[1,3]*F[1,7]*F[1,9]
F[1,1]*F[1,3]*F[1,7]*F[1,10]
F[1,1]*F[1,3]*F[1,7]*F[1,11]
F[1,1]*F[1,3]*F[1,7]*im[1,1]
F[1,1]*F[1,3]*F[1,8]^2
F[1,1]*F[1,3]*F[1,8]*F[1,9]
F[1,1]*F[1,3]*F[1,8]*F[1,10]
F[1,1]*F[1,3]*F[1,8]*F[1,11]
F[1,1]*F[1,3]*F[1,8]*im[1,1]
F[1,1]*F[1,3]*F[1,9]^2
F[1,1]*F[1,3]*F[1,9]*F[1,10]
F[1,1]*F[1,3]*F[1,9]*F[1,11]
F[1,1]*F[1,3]*F[1,9]*im[1,1]
F[1,1]*F[1,3]*F[1,10]^2
F[1,1]*F[1,3]*F[1,10]*im[1,1]
F[1,1]*F[1,3]*F[1,11]^2
F[1,1]*F[1,3]*F[1,11]*im[1,1]
F[1,1]*F[1,3]*F[2,1]
F[1,1]*F[1,3]*F[2,2]
F[1,1]*F[1,3]*F[2,3]
F[1,1]*F[1,3]*F[2,4]
F[1,1]*F[1,3]*F[2,5]
F[1,1]*F[1,3]*F[2,6]
F[1,1]*F[1,3]*F[2,7]
F[1,1]*F[1,3]*F[2,8]
F[1,1]*F[1,3]*F[2,9]
F[1,1]*F[1,3]*F[2,11]
F[1,1]*F[1,3]*F[2,12]
F[1,1]*F[1,3]*F[2,13]
F[1,1]*F[1,3]*F[2,15]
F[1,1]*F[1,3]*F[2,17]
F[1,1]*F[1,3]*F[2,18]
F[1,1]*F[1,3]*F[2,19]
F[1,1]*F[1,3]*F[2,21]
F[1,1]*F[1,3]*F[2,22]
F[1,1]*F[1,3]*im[1,1]^2
F[1,1]*F[1,4]^3
F[1,1]*F[1,4]^2*F[1,5]
F[1,1]*F[1,4]^2*F[1,6]
F[1,1]*F[1,4]^2*F[1,7]
F[1,1]*F[1,4]^2*F[1,8]
F[1,1]*F[1,4]^2*F[1,9]
F[1,1]*F[1,4]^2*F[1,10]
F[1,1]*F[1,4]^2*F[1,11]
F[1,1]*F[1,4]^2*im[1,1]
F[1,1]*F[1,4]*F[1,5]^2
F[1,1]*F[1,4]*F[1,5]*F[1,6]
F[1,1]*F[1,4]*F[1,5]*F[1,7]
F[1,1]*F[1,4]*F[1,5]*F[1,8]
F[1,1]*F[1,4]*F[1,5]*F[1,9]
F[1,1]*F[1,4]*F[1,5]*F[1,10]
F[1,1]*F[1,4]*F[1,5]*F[1,11]
F[1,1]*F[1,4]*F[1,5]*im[1,1]
F[1,1]*F[1,4]*F[1,6]^2
F[1,1]*F[1,4]*F[1,6]*F[1,7]
F[1,1]*F[1,4]*F[1,6]*F[1,8]
F[1,1]*F[1,4]*F[1,6]*F[1,9]
F[1,1]*F[1,4]*F[1,6]*F[1,10]
F[1,1]*F[1,4]*F[1,6]*F[1,11]
F[1,1]*F[1,4]*F[1,6]*im[1,1]
F[1,1]*F[1,4]*F[1,7]^2
F[1,1]*F[1,4]*F[1,7]*F[1,8]
F[1,1]*F[1,4]*F[1,7]*F[1,9]
F[1,1]*F[1,4]*F[1,7]*im[1,1]
F[1,1]*F[1,4]*F[1,8]^2
F[1,1]*F[1,4]*F[1,8]*F[1,9]
F[1,1]*F[1,4]*F[1,8]*F[1,10]
F[1,1]*F[1,4]*F[1,8]*F[1,11]
F[1,1]*F[1,4]*F[1,8]*im[1,1]
F[1,1]*F[1,4]*F[1,9]^2
F[1,1]*F[1,4]*F[1,9]*F[1,10]
F[1,1]*F[1,4]*F[1,9]*F[1,11]
F[1,1]*F[1,4]*F[1,9]*im[1,1]
F[1,1]*F[1,4]*F[1,10]^2
F[1,1]*F[1,4]*F[1,10]*im[1,1]
F[1,1]*F[1,4]*F[1,11]^2
F[1,1]*F[1,4]*F[1,11]*im[1,1]
F[1,1]*F[1,4]*F[2,1]
F[1,1]*F[1,4]*F[2,2]
F[1,1]*F[1,4]*F[2,3]
F[1,1]*F[1,4]*F[2,4]
F[1,1]*F[1,4]*F[2,5]
F[1,1]*F[1,4]*F[2,6]
F[1,1]*F[1,4]*F[2,7]
F[1,1]*F[1,4]*F[2,8]
F[1,1]*F[1,4]*F[2,9]
F[1,1]*F[1,4]*F[2,11]
F[1,1]*F[1,4]*F[2,12]
F[1,1]*F[1,4]*F[2,13]
F[1,1]*F[1,4]*F[2,15]
F[1,1]*F[1,4]*F[2,16]
F[1,1]*F[1,4]*F[2,17]
F[1,1]*F[1,4]*F[2,18]
F[1,1]*F[1,4]*F[2,19]
F[1,1]*F[1,4]*F[2,21]
F[1,1]*F[1,4]*F[2,22]
F[1,1]*F[1,4]*im[1,1]^2
F[1,1]*F[1,5]^3
F[1,1]*F[1,5]^2*F[1,6]
F[1,1]*F[1,5]^2*F[1,7]
F[1,1]*F[1,5]^2*F[1,8]
F[1,1]*F[1,5]^2*F[1,9]
F[1,1]*F[1,5]^2*F[1,10]
F[1,1]*F[1,5]^2*F[1,11]
F[1,1]*F[1,5]^2*im[1,1]
F[1,1]*F[1,5]*F[1,6]^2
F[1,1]*F[1,5]*F[1,6]*F[1,7]
F[1,1]*F[1,5]*F[1,6]*F[1,8]
F[1,1]*F[1,5]*F[1,6]*F[1,9]
F[1,1]*F[1,5]*F[1,6]*F[1,10]
F[1,1]*F[1,5]*F[1,6]*F[1,11]
F[1,1]*F[1,5]*F[1,6]*im[1,1]
F[1,1]*F[1,5]*F[1,7]^2
F[1,1]*F[1,5]*F[1,7]*F[1,8]
F[1,1]*F[1,5]*F[1,7]*F[1,9]
F[1,1]*F[1,5]*F[1,7]*F[1,10]
F[1,1]*F[1,5]*F[1,7]*F[1,11]
F[1,1]*F[1,5]*F[1,7]*im[1,1]
F[1,1]*F[1,5]*F[1,8]^2
F[1,1]*F[1,5]*F[1,8]*F[1,9]
F[1,1]*F[1,5]*F[1,8]*F[1,10]
F[1,1]*F[1,5]*F[1,8]*F[1,11]
F[1,1]*F[1,5]*F[1,8]*im[1,1]
F[1,1]*F[1,5]*F[1,9]^2
F[1,1]*F[1,5]*F[1,9]*F[1,10]
F[1,1]*F[1,5]*F[1,9]*F[1,11]
F[1,1]*F[1,5]*F[1,9]*im[1,1]
F[1,1]*F[1,5]*F[1,10]^2
F[1,1]*F[1,5]*F[1,10]*F[1,11]
F[1,1]*F[1,5]*F[1,10]*im[1,1]
F[1,1]*F[1,5]*F[1,11]^2
F[1,1]*F[1,5]*F[1,11]*im[1,1]
F[1,1]*F[1,5]*F[2,1]
F[1,1]*F[1,5]*F[2,2]
F[1,1]*F[1,5]*F[2,3]
F[1,1]*F[1,5]*F[2,4]
F[1,1]*F[1,5]*F[2,5]
F[1,1]*F[1,5]*F[2,6]
F[1,1]*F[1,5]*F[2,7]
F[1,1]*F[1,5]*F[2,8]
F[1,1]*F[1,5]*F[2,9]
F[1,1]*F[1,5]*F[2,10]
F[1,1]*F[1,5]*F[2,11]
F[1,1]*F[1,5]*F[2,12]
F[1,1]*F[1,5]*F[2,13]
F[1,1]*F[1,5]*F[2,14]
F[1,1]*F[1,5]*F[2,15]
F[1,1]*F[1,5]*F[2,16]
F[1,1]*F[1,5]*F[2,17]
F[1,1]*F[1,5]*F[2,18]
F[1,1]*F[1,5]*F[2,19]
F[1,1]*F[1,5]*F[2,20]
F[1,1]*F[1,5]*F[2,21]
F[1,1]*F[1,5]*F[2,22]
(F[1,1]*F[1,5]*F[2,23])/sqrtG3[1]
F[1,1]*F[1,5]*im[1,1]^2
F[1,1]*F[1,6]^3
F[1,1]*F[1,6]^2*F[1,7]
F[1,1]*F[1,6]^2*F[1,8]
F[1,1]*F[1,6]^2*F[1,9]
F[1,1]*F[1,6]^2*F[1,10]
F[1,1]*F[1,6]^2*F[1,11]
F[1,1]*F[1,6]^2*im[1,1]
F[1,1]*F[1,6]*F[1,7]^2
F[1,1]*F[1,6]*F[1,7]*F[1,8]
F[1,1]*F[1,6]*F[1,7]*F[1,9]
F[1,1]*F[1,6]*F[1,7]*F[1,10]
F[1,1]*F[1,6]*F[1,7]*F[1,11]
F[1,1]*F[1,6]*F[1,7]*im[1,1]
F[1,1]*F[1,6]*F[1,8]^2
F[1,1]*F[1,6]*F[1,8]*F[1,9]
F[1,1]*F[1,6]*F[1,8]*F[1,10]
F[1,1]*F[1,6]*F[1,8]*F[1,11]
F[1,1]*F[1,6]*F[1,8]*im[1,1]
F[1,1]*F[1,6]*F[1,9]^2
F[1,1]*F[1,6]*F[1,9]*F[1,10]
F[1,1]*F[1,6]*F[1,9]*F[1,11]
F[1,1]*F[1,6]*F[1,9]*im[1,1]
F[1,1]*F[1,6]*F[1,10]^2
F[1,1]*F[1,6]*F[1,10]*F[1,11]
F[1,1]*F[1,6]*F[1,10]*im[1,1]
F[1,1]*F[1,6]*F[1,11]^2
F[1,1]*F[1,6]*F[1,11]*im[1,1]
F[1,1]*F[1,6]*F[2,1]
F[1,1]*F[1,6]*F[2,2]
F[1,1]*F[1,6]*F[2,3]
F[1,1]*F[1,6]*F[2,4]
F[1,1]*F[1,6]*F[2,5]
F[1,1]*F[1,6]*F[2,6]
F[1,1]*F[1,6]*F[2,7]
F[1,1]*F[1,6]*F[2,8]
F[1,1]*F[1,6]*F[2,9]
F[1,1]*F[1,6]*F[2,10]
F[1,1]*F[1,6]*F[2,11]
F[1,1]*F[1,6]*F[2,12]
F[1,1]*F[1,6]*F[2,13]
F[1,1]*F[1,6]*F[2,14]
F[1,1]*F[1,6]*F[2,15]
F[1,1]*F[1,6]*F[2,16]
F[1,1]*F[1,6]*F[2,17]
F[1,1]*F[1,6]*F[2,18]
F[1,1]*F[1,6]*F[2,19]
F[1,1]*F[1,6]*F[2,20]
F[1,1]*F[1,6]*F[2,21]
F[1,1]*F[1,6]*F[2,22]
(F[1,1]*F[1,6]*F[2,23])/sqrtG3[1]
F[1,1]*F[1,6]*im[1,1]^2
F[1,1]*F[1,7]^3
F[1,1]*F[1,7]^2*F[1,8]
F[1,1]*F[1,7]^2*F[1,9]
F[1,1]*F[1,7]^2*F[1,10]
F[1,1]*F[1,7]^2*F[1,11]
F[1,1]*F[1,7]^2*im[1,1]
F[1,1]*F[1,7]*F[1,8]^2
F[1,1]*F[1,7]*F[1,8]*F[1,9]
F[1,1]*F[1,7]*F[1,8]*F[1,10]
F[1,1]*F[1,7]*F[1,8]*F[1,11]
F[1,1]*F[1,7]*F[1,8]*im[1,1]
F[1,1]*F[1,7]*F[1,9]^2
F[1,1]*F[1,7]*F[1,9]*F[1,10]
F[1,1]*F[1,7]*F[1,9]*F[1,11]
F[1,1]*F[1,7]*F[1,9]*im[1,1]
F[1,1]*F[1,7]*F[1,10]^2
F[1,1]*F[1,7]*F[1,10]*F[1,11]
F[1,1]*F[1,7]*F[1,10]*im[1,1]
F[1,1]*F[1,7]*F[1,11]^2
F[1,1]*F[1,7]*F[1,11]*im[1,1]
F[1,1]*F[1,7]*F[2,1]
F[1,1]*F[1,7]*F[2,2]
F[1,1]*F[1,7]*F[2,3]
F[1,1]*F[1,7]*F[2,4]
F[1,1]*F[1,7]*F[2,5]
F[1,1]*F[1,7]*F[2,6]
F[1,1]*F[1,7]*F[2,7]
F[1,1]*F[1,7]*F[2,8]
F[1,1]*F[1,7]*F[2,9]
F[1,1]*F[1,7]*F[2,10]
F[1,1]*F[1,7]*F[2,11]
F[1,1]*F[1,7]*F[2,12]
F[1,1]*F[1,7]*F[2,14]
F[1,1]*F[1,7]*F[2,15]
F[1,1]*F[1,7]*F[2,18]
F[1,1]*F[1,7]*F[2,20]
F[1,1]*F[1,7]*F[2,21]
F[1,1]*F[1,7]*F[2,22]
F[1,1]*F[1,7]*im[1,1]^2
F[1,1]*F[1,8]^3
F[1,1]*F[1,8]^2*F[1,9]
F[1,1]*F[1,8]^2*F[1,10]
F[1,1]*F[1,8]^2*F[1,11]
F[1,1]*F[1,8]^2*im[1,1]
F[1,1]*F[1,8]*F[1,9]^2
F[1,1]*F[1,8]*F[1,9]*F[1,10]
F[1,1]*F[1,8]*F[1,9]*F[1,11]
F[1,1]*F[1,8]*F[1,9]*im[1,1]
F[1,1]*F[1,8]*F[1,10]^2
F[1,1]*F[1,8]*F[1,10]*F[1,11]
F[1,1]*F[1,8]*F[1,10]*im[1,1]
F[1,1]*F[1,8]*F[1,11]^2
F[1,1]*F[1,8]*F[1,11]*im[1,1]
F[1,1]*F[1,8]*F[2,1]
F[1,1]*F[1,8]*F[2,2]
F[1,1]*F[1,8]*F[2,3]
F[1,1]*F[1,8]*F[2,4]
F[1,1]*F[1,8]*F[2,5]
F[1,1]*F[1,8]*F[2,6]
F[1,1]*F[1,8]*F[2,7]
F[1,1]*F[1,8]*F[2,8]
F[1,1]*F[1,8]*F[2,9]
F[1,1]*F[1,8]*F[2,10]
F[1,1]*F[1,8]*F[2,11]
F[1,1]*F[1,8]*F[2,12]
F[1,1]*F[1,8]*F[2,13]
F[1,1]*F[1,8]*F[2,14]
F[1,1]*F[1,8]*F[2,15]
F[1,1]*F[1,8]*F[2,16]
F[1,1]*F[1,8]*F[2,17]
F[1,1]*F[1,8]*F[2,18]
F[1,1]*F[1,8]*F[2,19]
F[1,1]*F[1,8]*F[2,20]
F[1,1]*F[1,8]*F[2,21]
F[1,1]*F[1,8]*F[2,22]
(F[1,1]*F[1,8]*F[2,25])/sqrtG3[2]
F[1,1]*F[1,8]*im[1,1]^2
F[1,1]*F[1,9]^3
F[1,1]*F[1,9]^2*F[1,10]
F[1,1]*F[1,9]^2*F[1,11]
F[1,1]*F[1,9]^2*im[1,1]
F[1,1]*F[1,9]*F[1,10]^2
F[1,1]*F[1,9]*F[1,10]*F[1,11]
F[1,1]*F[1,9]*F[1,10]*im[1,1]
F[1,1]*F[1,9]*F[1,11]^2
F[1,1]*F[1,9]*F[1,11]*im[1,1]
F[1,1]*F[1,9]*F[2,1]
F[1,1]*F[1,9]*F[2,2]
F[1,1]*F[1,9]*F[2,3]
F[1,1]*F[1,9]*F[2,4]
F[1,1]*F[1,9]*F[2,5]
F[1,1]*F[1,9]*F[2,6]
F[1,1]*F[1,9]*F[2,7]
F[1,1]*F[1,9]*F[2,8]
F[1,1]*F[1,9]*F[2,9]
F[1,1]*F[1,9]*F[2,10]
F[1,1]*F[1,9]*F[2,11]
F[1,1]*F[1,9]*F[2,12]
F[1,1]*F[1,9]*F[2,13]
F[1,1]*F[1,9]*F[2,14]
F[1,1]*F[1,9]*F[2,15]
F[1,1]*F[1,9]*F[2,16]
F[1,1]*F[1,9]*F[2,17]
F[1,1]*F[1,9]*F[2,18]
F[1,1]*F[1,9]*F[2,19]
F[1,1]*F[1,9]*F[2,20]
F[1,1]*F[1,9]*F[2,21]
F[1,1]*F[1,9]*F[2,22]
(F[1,1]*F[1,9]*F[2,25])/sqrtG3[2]
F[1,1]*F[1,9]*im[1,1]^2
F[1,1]*F[1,10]^3
F[1,1]*F[1,10]^2*F[1,11]
F[1,1]*F[1,10]^2*im[1,1]
F[1,1]*F[1,10]*F[1,11]^2
F[1,1]*F[1,10]*F[1,11]*im[1,1]
F[1,1]*F[1,10]*F[2,1]
F[1,1]*F[1,10]*F[2,2]
F[1,1]*F[1,10]*F[2,3]
F[1,1]*F[1,10]*F[2,4]
F[1,1]*F[1,10]*F[2,5]
F[1,1]*F[1,10]*F[2,6]
F[1,1]*F[1,10]*F[2,7]
F[1,1]*F[1,10]*F[2,8]
F[1,1]*F[1,10]*F[2,9]
F[1,1]*F[1,10]*F[2,10]
F[1,1]*F[1,10]*F[2,11]
F[1,1]*F[1,10]*F[2,12]
F[1,1]*F[1,10]*F[2,13]
F[1,1]*F[1,10]*F[2,15]
F[1,1]*F[1,10]*F[2,18]
F[1,1]*F[1,10]*F[2,19]
F[1,1]*F[1,10]*F[2,20]
F[1,1]*F[1,10]*F[2,21]
F[1,1]*F[1,10]*F[2,22]
F[1,1]*F[1,10]*im[1,1]^2
F[1,1]*F[1,11]^3
F[1,1]*F[1,11]^2*im[1,1]
F[1,1]*F[1,11]*F[2,1]
F[1,1]*F[1,11]*F[2,2]
F[1,1]*F[1,11]*F[2,3]
F[1,1]*F[1,11]*F[2,4]
F[1,1]*F[1,11]*F[2,5]
F[1,1]*F[1,11]*F[2,6]
F[1,1]*F[1,11]*F[2,7]
F[1,1]*F[1,11]*F[2,8]
F[1,1]*F[1,11]*F[2,9]
F[1,1]*F[1,11]*F[2,10]
F[1,1]*F[1,11]*F[2,11]
F[1,1]*F[1,11]*F[2,12]
F[1,1]*F[1,11]*F[2,13]
F[1,1]*F[1,11]*F[2,14]
F[1,1]*F[1,11]*F[2,15]
F[1,1]*F[1,11]*F[2,18]
F[1,1]*F[1,11]*F[2,19]
F[1,1]*F[1,11]*F[2,20]
F[1,1]*F[1,11]*F[2,21]
F[1,1]*F[1,11]*F[2,22]
F[1,1]*F[1,11]*im[1,1]^2
F[1,1]*F[2,1]*im[1,1]
F[1,1]*F[2,2]*im[1,1]
F[1,1]*F[2,3]*im[1,1]
F[1,1]*F[2,4]*im[1,1]
F[1,1]*F[2,5]*im[1,1]
F[1,1]*F[2,6]*im[1,1]
F[1,1]*F[2,7]*im[1,1]
F[1,1]*F[2,8]*im[1,1]
F[1,1]*F[2,9]*im[1,1]
F[1,1]*F[2,10]*im[1,1]
F[1,1]*F[2,11]*im[1,1]
F[1,1]*F[2,12]*im[1,1]
F[1,1]*F[2,13]*im[1,1]
F[1,1]*F[2,14]*im[1,1]
F[1,1]*F[2,15]*im[1,1]
F[1,1]*F[2,16]*im[1,1]
F[1,1]*F[2,17]*im[1,1]
F[1,1]*F[2,18]*im[1,1]
F[1,1]*F[2,19]*im[1,1]
F[1,1]*F[2,20]*im[1,1]
F[1,1]*F[2,21]*im[1,1]
F[1,1]*F[2,22]*im[1,1]
(F[1,1]*F[2,25]*im[1,1])/sqrtG3[2]
F[1,1]*F[3,5]
F[1,1]*F[3,6]
F[1,1]*F[3,7]
F[1,1]*F[3,8]
F[1,1]*F[3,9]
F[1,1]*F[3,10]
F[1,1]*F[3,11]
F[1,1]*F[3,12]
F[1,1]*F[3,13]
F[1,1]*F[3,14]
F[1,1]*F[3,15]
F[1,1]*F[3,16]
F[1,1]*F[3,17]
F[1,1]*F[3,18]
F[1,1]*F[3,19]
F[1,1]*F[3,20]
F[1,1]*F[3,21]
F[1,1]*F[3,22]
F[1,1]*F[3,23]
F[1,1]*F[3,24]
F[1,1]*F[3,25]
F[1,1]*F[3,26]
F[1,1]*F[3,27]
F[1,1]*F[3,28]
(F[1,1]*F[3,29])/sqrtG3[1]
str5*F[1,1]*F[3,32]
F[1,1]*F[3,33]
F[1,1]*F[3,34]
F[1,1]*F[3,35]
F[1,1]*F[3,36]
F[1,1]*F[3,37]
F[1,1]*F[3,38]
F[1,1]*F[3,39]
F[1,1]*F[3,40]
F[1,1]*F[3,41]
F[1,1]*F[3,42]
F[1,1]*F[3,43]
F[1,1]*F[3,44]
F[1,1]*F[3,45]
F[1,1]*F[3,46]
F[1,1]*F[3,47]
F[1,1]*F[3,48]
F[1,1]*F[3,49]
F[1,1]*F[3,51]
F[1,1]*F[3,52]
F[1,1]*F[3,53]
F[1,1]*F[3,54]
F[1,1]*F[3,55]
F[1,1]*F[3,56]
F[1,1]*F[3,57]
(F[1,1]*F[3,58])/sqrtG3[2]
F[1,1]*F[3,59]
F[1,1]*F[3,60]
str5*F[1,1]*F[3,61]
F[1,1]*F[3,62]
F[1,1]*F[3,63]
F[1,1]*F[3,64]
F[1,1]*F[3,65]
F[1,1]*F[3,66]
F[1,1]*F[3,67]
F[1,1]*F[3,68]
F[1,1]*F[3,69]
F[1,1]*F[3,70]
F[1,1]*F[3,71]
F[1,1]*F[3,72]
F[1,1]*F[3,73]
F[1,1]*F[3,74]
F[1,1]*F[3,75]
F[1,1]*F[3,77]
F[1,1]*F[3,78]
F[1,1]*F[3,79]
F[1,1]*F[3,80]
F[1,1]*F[3,81]
F[1,1]*F[3,82]
F[1,1]*F[3,83]
F[1,1]*F[3,85]
F[1,1]*F[3,86]
F[1,1]*F[3,88]
F[1,1]*F[3,89]
F[1,1]*F[3,90]
str5*F[1,1]*F[3,91]
F[1,1]*F[3,92]
F[1,1]*F[3,93]
F[1,1]*F[3,94]
F[1,1]*F[3,95]
F[1,1]*F[3,96]
F[1,1]*F[3,97]
F[1,1]*F[3,99]
F[1,1]*F[3,100]
F[1,1]*F[3,101]
F[1,1]*F[3,102]
F[1,1]*F[3,103]
F[1,1]*F[3,104]
F[1,1]*F[3,108]
F[1,1]*F[3,109]
F[1,1]*F[3,110]
F[1,1]*F[3,111]
F[1,1]*F[3,112]
F[1,1]*F[3,113]
F[1,1]*F[3,115]
F[1,1]*F[3,116]
F[1,1]*F[3,117]
F[1,1]*F[3,118]
F[1,1]*F[3,119]
F[1,1]*F[3,120]
F[1,1]*im[1,1]^3
F[1,1]*re[3,1]
F[1,2]^4
F[1,2]^3*F[1,3]
F[1,2]^3*F[1,4]
F[1,2]^3*F[1,5]
F[1,2]^3*F[1,6]
F[1,2]^3*F[1,7]
F[1,2]^3*F[1,8]
F[1,2]^3*F[1,9]
F[1,2]^3*F[1,10]
F[1,2]^3*F[1,11]
F[1,2]^3*im[1,1]
F[1,2]^2*F[1,3]^2
F[1,2]^2*F[1,3]*F[1,4]
F[1,2]^2*F[1,3]*F[1,5]
F[1,2]^2*F[1,3]*F[1,6]
F[1,2]^2*F[1,3]*F[1,7]
F[1,2]^2*F[1,3]*F[1,8]
F[1,2]^2*F[1,3]*F[1,9]
F[1,2]^2*F[1,3]*F[1,10]
F[1,2]^2*F[1,3]*F[1,11]
F[1,2]^2*F[1,3]*im[1,1]
F[1,2]^2*F[1,4]^2
F[1,2]^2*F[1,4]*F[1,5]
F[1,2]^2*F[1,4]*F[1,6]
F[1,2]^2*F[1,4]*F[1,7]
F[1,2]^2*F[1,4]*F[1,8]
F[1,2]^2*F[1,4]*F[1,9]
F[1,2]^2*F[1,4]*F[1,10]
F[1,2]^2*F[1,4]*F[1,11]
F[1,2]^2*F[1,4]*im[1,1]
F[1,2]^2*F[1,5]^2
F[1,2]^2*F[1,5]*F[1,6]
F[1,2]^2*F[1,5]*F[1,7]
F[1,2]^2*F[1,5]*F[1,8]
F[1,2]^2*F[1,5]*F[1,9]
F[1,2]^2*F[1,5]*F[1,10]
F[1,2]^2*F[1,5]*F[1,11]
F[1,2]^2*F[1,5]*im[1,1]
F[1,2]^2*F[1,6]^2
F[1,2]^2*F[1,6]*F[1,7]
F[1,2]^2*F[1,6]*F[1,8]
F[1,2]^2*F[1,6]*F[1,9]
F[1,2]^2*F[1,6]*F[1,10]
F[1,2]^2*F[1,6]*F[1,11]
F[1,2]^2*F[1,6]*im[1,1]
F[1,2]^2*F[1,7]^2
F[1,2]^2*F[1,7]*F[1,8]
F[1,2]^2*F[1,7]*F[1,9]
F[1,2]^2*F[1,7]*F[1,10]
F[1,2]^2*F[1,7]*F[1,11]
F[1,2]^2*F[1,7]*im[1,1]
F[1,2]^2*F[1,8]^2
F[1,2]^2*F[1,8]*F[1,9]
F[1,2]^2*F[1,8]*F[1,10]
F[1,2]^2*F[1,8]*F[1,11]
F[1,2]^2*F[1,8]*im[1,1]
F[1,2]^2*F[1,9]^2
F[1,2]^2*F[1,9]*F[1,10]
F[1,2]^2*F[1,9]*F[1,11]
F[1,2]^2*F[1,9]*im[1,1]
F[1,2]^2*F[1,10]^2
F[1,2]^2*F[1,10]*F[1,11]
F[1,2]^2*F[1,10]*im[1,1]
F[1,2]^2*F[1,11]^2
F[1,2]^2*F[1,11]*im[1,1]
F[1,2]^2*F[2,1]
F[1,2]^2*F[2,2]
F[1,2]^2*F[2,3]
F[1,2]^2*F[2,4]
F[1,2]^2*F[2,5]
F[1,2]^2*F[2,6]
F[1,2]^2*F[2,7]
F[1,2]^2*F[2,8]
F[1,2]^2*F[2,9]
F[1,2]^2*F[2,10]
F[1,2]^2*F[2,12]
F[1,2]^2*F[2,13]
F[1,2]^2*F[2,14]
F[1,2]^2*F[2,16]
F[1,2]^2*F[2,17]
F[1,2]^2*F[2,18]
F[1,2]^2*F[2,20]
F[1,2]^2*F[2,21]
F[1,2]^2*F[2,22]
F[1,2]^2*im[1,1]^2
F[1,2]*F[1,3]^3
F[1,2]*F[1,3]^2*F[1,4]
F[1,2]*F[1,3]^2*F[1,5]
F[1,2]*F[1,3]^2*F[1,6]
F[1,2]*F[1,3]^2*F[1,7]
F[1,2]*F[1,3]^2*F[1,8]
F[1,2]*F[1,3]^2*F[1,9]
F[1,2]*F[1,3]^2*F[1,10]
F[1,2]*F[1,3]^2*F[1,11]
F[1,2]*F[1,3]^2*im[1,1]
F[1,2]*F[1,3]*F[1,4]^2
F[1,2]*F[1,3]*F[1,4]*F[1,5]
F[1,2]*F[1,3]*F[1,4]*F[1,6]
F[1,2]*F[1,3]*F[1,4]*F[1,8]
F[1,2]*F[1,3]*F[1,4]*F[1,9]
F[1,2]*F[1,3]*F[1,4]*im[1,1]
F[1,2]*F[1,3]*F[1,5]^2
F[1,2]*F[1,3]*F[1,5]*F[1,6]
F[1,2]*F[1,3]*F[1,5]*F[1,7]
F[1,2]*F[1,3]*F[1,5]*F[1,8]
F[1,2]*F[1,3]*F[1,5]*F[1,9]
F[1,2]*F[1,3]*F[1,5]*F[1,10]
F[1,2]*F[1,3]*F[1,5]*F[1,11]
F[1,2]*F[1,3]*F[1,5]*im[1,1]
F[1,2]*F[1,3]*F[1,6]^2
F[1,2]*F[1,3]*F[1,6]*F[1,7]
F[1,2]*F[1,3]*F[1,6]*F[1,8]
F[1,2]*F[1,3]*F[1,6]*F[1,9]
F[1,2]*F[1,3]*F[1,6]*F[1,10]
F[1,2]*F[1,3]*F[1,6]*F[1,11]
F[1,2]*F[1,3]*F[1,6]*im[1,1]
F[1,2]*F[1,3]*F[1,7]^2
F[1,2]*F[1,3]*F[1,7]*F[1,8]
F[1,2]*F[1,3]*F[1,7]*F[1,9]
F[1,2]*F[1,3]*F[1,7]*F[1,10]
F[1,2]*F[1,3]*F[1,7]*F[1,11]
F[1,2]*F[1,3]*F[1,7]*im[1,1]
F[1,2]*F[1,3]*F[1,8]^2
F[1,2]*F[1,3]*F[1,8]*F[1,9]
F[1,2]*F[1,3]*F[1,8]*F[1,10]
F[1,2]*F[1,3]*F[1,8]*F[1,11]
F[1,2]*F[1,3]*F[1,8]*im[1,1]
F[1,2]*F[1,3]*F[1,9]^2
F[1,2]*F[1,3]*F[1,9]*F[1,10]
F[1,2]*F[1,3]*F[1,9]*F[1,11]
F[1,2]*F[1,3]*F[1,9]*im[1,1]
F[1,2]*F[1,3]*F[1,10]*im[1,1]
F[1,2]*F[1,3]*F[1,11]*im[1,1]
F[1,2]*F[1,3]*F[2,3]
F[1,2]*F[1,3]*F[2,4]
F[1,2]*F[1,3]*F[2,5]
F[1,2]*F[1,3]*F[2,6]
F[1,2]*F[1,3]*F[2,9]
F[1,2]*F[1,3]*F[2,17]
F[1,2]*F[1,3]*F[2,18]
F[1,2]*F[1,3]*F[2,21]
F[1,2]*F[1,3]*im[1,1]^2
F[1,2]*F[1,4]^3
F[1,2]*F[1,4]^2*F[1,5]
F[1,2]*F[1,4]^2*F[1,6]
F[1,2]*F[1,4]^2*F[1,7]
F[1,2]*F[1,4]^2*F[1,8]
F[1,2]*F[1,4]^2*F[1,9]
F[1,2]*F[1,4]^2*F[1,10]
F[1,2]*F[1,4]^2*F[1,11]
F[1,2]*F[1,4]^2*im[1,1]
F[1,2]*F[1,4]*F[1,5]^2
F[1,2]*F[1,4]*F[1,5]*F[1,6]
F[1,2]*F[1,4]*F[1,5]*F[1,7]
F[1,2]*F[1,4]*F[1,5]*F[1,8]
F[1,2]*F[1,4]*F[1,5]*F[1,9]
F[1,2]*F[1,4]*F[1,5]*F[1,10]
F[1,2]*F[1,4]*F[1,5]*F[1,11]
F[1,2]*F[1,4]*F[1,5]*im[1,1]
F[1,2]*F[1,4]*F[1,6]^2
F[1,2]*F[1,4]*F[1,6]*F[1,8]
F[1,2]*F[1,4]*F[1,6]*F[1,9]
F[1,2]*F[1,4]*F[1,6]*im[1,1]
F[1,2]*F[1,4]*F[1,7]^2
F[1,2]*F[1,4]*F[1,7]*F[1,8]
F[1,2]*F[1,4]*F[1,7]*im[1,1]
F[1,2]*F[1,4]*F[1,8]^2
F[1,2]*F[1,4]*F[1,8]*F[1,9]
F[1,2]*F[1,4]*F[1,8]*F[1,10]
F[1,2]*F[1,4]*F[1,8]*F[1,11]
F[1,2]*F[1,4]*F[1,8]*im[1,1]
F[1,2]*F[1,4]*F[1,9]^2
F[1,2]*F[1,4]*F[1,9]*im[1,1]
F[1,2]*F[1,4]*F[1,10]*im[1,1]
F[1,2]*F[1,4]*F[1,11]*im[1,1]
F[1,2]*F[1,4]*F[2,3]
F[1,2]*F[1,4]*F[2,4]
F[1,2]*F[1,4]*F[2,6]
F[1,2]*F[1,4]*F[2,7]
F[1,2]*F[1,4]*F[2,13]
F[1,2]*F[1,4]*F[2,16]
F[1,2]*F[1,4]*F[2,17]
F[1,2]*F[1,4]*F[2,22]
F[1,2]*F[1,4]*im[1,1]^2
F[1,2]*F[1,5]^3
F[1,2]*F[1,5]^2*F[1,6]
F[1,2]*F[1,5]^2*F[1,7]
F[1,2]*F[1,5]^2*F[1,8]
F[1,2]*F[1,5]^2*F[1,9]
F[1,2]*F[1,5]^2*F[1,10]
F[1,2]*F[1,5]^2*F[1,11]
F[1,2]*F[1,5]^2*im[1,1]
F[1,2]*F[1,5]*F[1,6]^2
F[1,2]*F[1,5]*F[1,6]*F[1,7]
F[1,2]*F[1,5]*F[1,6]*F[1,8]
F[1,2]*F[1,5]*F[1,6]*F[1,9]
F[1,2]*F[1,5]*F[1,6]*F[1,10]
F[1,2]*F[1,5]*F[1,6]*F[1,11]
F[1,2]*F[1,5]*F[1,6]*im[1,1]
F[1,2]*F[1,5]*F[1,7]^2
F[1,2]*F[1,5]*F[1,7]*F[1,9]
F[1,2]*F[1,5]*F[1,7]*F[1,10]
F[1,2]*F[1,5]*F[1,7]*F[1,11]
F[1,2]*F[1,5]*F[1,7]*im[1,1]
F[1,2]*F[1,5]*F[1,8]^2
F[1,2]*F[1,5]*F[1,8]*F[1,9]
F[1,2]*F[1,5]*F[1,8]*F[1,10]
F[1,2]*F[1,5]*F[1,8]*F[1,11]
F[1,2]*F[1,5]*F[1,8]*im[1,1]
F[1,2]*F[1,5]*F[1,9]^2
F[1,2]*F[1,5]*F[1,9]*F[1,11]
F[1,2]*F[1,5]*F[1,9]*im[1,1]
F[1,2]*F[1,5]*F[1,10]^2
F[1,2]*F[1,5]*F[1,10]*im[1,1]
F[1,2]*F[1,5]*F[1,11]^2
F[1,2]*F[1,5]*F[1,11]*im[1,1]
F[1,2]*F[1,5]*F[2,1]
F[1,2]*F[1,5]*F[2,2]
F[1,2]*F[1,5]*F[2,3]
F[1,2]*F[1,5]*F[2,4]
F[1,2]*F[1,5]*F[2,5]
F[1,2]*F[1,5]*F[2,6]
F[1,2]*F[1,5]*F[2,7]
F[1,2]*F[1,5]*F[2,8]
F[1,2]*F[1,5]*F[2,9]
F[1,2]*F[1,5]*F[2,10]
F[1,2]*F[1,5]*F[2,12]
F[1,2]*F[1,5]*F[2,13]
F[1,2]*F[1,5]*F[2,16]
F[1,2]*F[1,5]*F[2,17]
F[1,2]*F[1,5]*F[2,18]
F[1,2]*F[1,5]*F[2,20]
F[1,2]*F[1,5]*F[2,21]
F[1,2]*F[1,5]*F[2,22]
F[1,2]*F[1,5]*im[1,1]^2
F[1,2]*F[1,6]^3
F[1,2]*F[1,6]^2*F[1,7]
F[1,2]*F[1,6]^2*F[1,8]
F[1,2]*F[1,6]^2*F[1,9]
F[1,2]*F[1,6]^2*F[1,10]
F[1,2]*F[1,6]^2*F[1,11]
F[1,2]*F[1,6]^2*im[1,1]
F[1,2]*F[1,6]*F[1,7]^2
F[1,2]*F[1,6]*F[1,7]*F[1,8]
F[1,2]*F[1,6]*F[1,7]*F[1,9]
F[1,2]*F[1,6]*F[1,7]*F[1,10]
F[1,2]*F[1,6]*F[1,7]*F[1,11]
F[1,2]*F[1,6]*F[1,7]*im[1,1]
F[1,2]*F[1,6]*F[1,8]^2
F[1,2]*F[1,6]*F[1,8]*F[1,9]
F[1,2]*F[1,6]*F[1,8]*F[1,10]
F[1,2]*F[1,6]*F[1,8]*im[1,1]
F[1,2]*F[1,6]*F[1,9]^2
F[1,2]*F[1,6]*F[1,9]*F[1,10]
F[1,2]*F[1,6]*F[1,9]*F[1,11]
F[1,2]*F[1,6]*F[1,9]*im[1,1]
F[1,2]*F[1,6]*F[1,10]^2
F[1,2]*F[1,6]*F[1,10]*im[1,1]
F[1,2]*F[1,6]*F[1,11]^2
F[1,2]*F[1,6]*F[1,11]*im[1,1]
F[1,2]*F[1,6]*F[2,1]
F[1,2]*F[1,6]*F[2,2]
F[1,2]*F[1,6]*F[2,3]
F[1,2]*F[1,6]*F[2,4]
F[1,2]*F[1,6]*F[2,5]
F[1,2]*F[1,6]*F[2,6]
F[1,2]*F[1,6]*F[2,7]
F[1,2]*F[1,6]*F[2,8]
F[1,2]*F[1,6]*F[2,9]
F[1,2]*F[1,6]*F[2,10]
F[1,2]*F[1,6]*F[2,12]
F[1,2]*F[1,6]*F[2,16]
F[1,2]*F[1,6]*F[2,17]
F[1,2]*F[1,6]*F[2,18]
F[1,2]*F[1,6]*F[2,20]
F[1,2]*F[1,6]*F[2,21]
F[1,2]*F[1,6]*F[2,22]
F[1,2]*F[1,6]*im[1,1]^2
F[1,2]*F[1,7]^3
F[1,2]*F[1,7]^2*F[1,8]
F[1,2]*F[1,7]^2*F[1,9]
F[1,2]*F[1,7]^2*F[1,10]
F[1,2]*F[1,7]^2*F[1,11]
F[1,2]*F[1,7]^2*im[1,1]
F[1,2]*F[1,7]*F[1,8]^2
F[1,2]*F[1,7]*F[1,8]*F[1,9]
F[1,2]*F[1,7]*F[1,8]*F[1,10]
F[1,2]*F[1,7]*F[1,8]*F[1,11]
F[1,2]*F[1,7]*F[1,8]*im[1,1]
F[1,2]*F[1,7]*F[1,9]^2
F[1,2]*F[1,7]*F[1,9]*F[1,10]
F[1,2]*F[1,7]*F[1,9]*F[1,11]
F[1,2]*F[1,7]*F[1,9]*im[1,1]
F[1,2]*F[1,7]*F[1,10]^2
F[1,2]*F[1,7]*F[1,10]*F[1,11]
F[1,2]*F[1,7]*F[1,10]*im[1,1]
F[1,2]*F[1,7]*F[1,11]^2
F[1,2]*F[1,7]*F[1,11]*im[1,1]
F[1,2]*F[1,7]*F[2,1]
F[1,2]*F[1,7]*F[2,2]
F[1,2]*F[1,7]*F[2,3]
F[1,2]*F[1,7]*F[2,4]
F[1,2]*F[1,7]*F[2,5]
F[1,2]*F[1,7]*F[2,6]
F[1,2]*F[1,7]*F[2,8]
F[1,2]*F[1,7]*F[2,9]
F[1,2]*F[1,7]*F[2,10]
F[1,2]*F[1,7]*F[2,12]
F[1,2]*F[1,7]*F[2,14]
F[1,2]*F[1,7]*F[2,17]
F[1,2]*F[1,7]*F[2,18]
F[1,2]*F[1,7]*F[2,20]
F[1,2]*F[1,7]*F[2,21]
F[1,2]*F[1,7]*im[1,1]^2
F[1,2]*F[1,8]^3
F[1,2]*F[1,8]^2*F[1,9]
F[1,2]*F[1,8]^2*F[1,10]
F[1,2]*F[1,8]^2*F[1,11]
F[1,2]*F[1,8]^2*im[1,1]
F[1,2]*F[1,8]*F[1,9]^2
F[1,2]*F[1,8]*F[1,9]*F[1,10]
F[1,2]*F[1,8]*F[1,9]*F[1,11]
F[1,2]*F[1,8]*F[1,9]*im[1,1]
F[1,2]*F[1,8]*F[1,10]^2
F[1,2]*F[1,8]*F[1,10]*im[1,1]
F[1,2]*F[1,8]*F[1,11]^2
F[1,2]*F[1,8]*F[1,11]*im[1,1]
F[1,2]*F[1,8]*F[2,1]
F[1,2]*F[1,8]*F[2,2]
F[1,2]*F[1,8]*F[2,3]
F[1,2]*F[1,8]*F[2,4]
F[1,2]*F[1,8]*F[2,5]
F[1,2]*F[1,8]*F[2,6]
F[1,2]*F[1,8]*F[2,7]
F[1,2]*F[1,8]*F[2,9]
F[1,2]*F[1,8]*F[2,10]
F[1,2]*F[1,8]*F[2,11]
F[1,2]*F[1,8]*F[2,12]
F[1,2]*F[1,8]*F[2,13]
F[1,2]*F[1,8]*F[2,16]
F[1,2]*F[1,8]*F[2,17]
F[1,2]*F[1,8]*F[2,18]
F[1,2]*F[1,8]*F[2,20]
F[1,2]*F[1,8]*F[2,21]
F[1,2]*F[1,8]*F[2,22]
F[1,2]*F[1,8]*im[1,1]^2
F[1,2]*F[1,9]^3
F[1,2]*F[1,9]^2*F[1,10]
F[1,2]*F[1,9]^2*F[1,11]
F[1,2]*F[1,9]^2*im[1,1]
F[1,2]*F[1,9]*F[1,10]^2
F[1,2]*F[1,9]*F[1,10]*im[1,1]
F[1,2]*F[1,9]*F[1,11]^2
F[1,2]*F[1,9]*F[1,11]*im[1,1]
F[1,2]*F[1,9]*F[2,1]
F[1,2]*F[1,9]*F[2,2]
F[1,2]*F[1,9]*F[2,3]
F[1,2]*F[1,9]*F[2,4]
F[1,2]*F[1,9]*F[2,5]
F[1,2]*F[1,9]*F[2,6]
F[1,2]*F[1,9]*F[2,9]
F[1,2]*F[1,9]*F[2,10]
F[1,2]*F[1,9]*F[2,11]
F[1,2]*F[1,9]*F[2,12]
F[1,2]*F[1,9]*F[2,16]
F[1,2]*F[1,9]*F[2,17]
F[1,2]*F[1,9]*F[2,18]
F[1,2]*F[1,9]*F[2,20]
F[1,2]*F[1,9]*F[2,21]
F[1,2]*F[1,9]*F[2,22]
F[1,2]*F[1,9]*im[1,1]^2
F[1,2]*F[1,10]^3
F[1,2]*F[1,10]^2*F[1,11]
F[1,2]*F[1,10]^2*im[1,1]
F[1,2]*F[1,10]*F[1,11]^2
F[1,2]*F[1,10]*F[1,11]*im[1,1]
F[1,2]*F[1,10]*F[2,1]
F[1,2]*F[1,10]*F[2,2]
F[1,2]*F[1,10]*F[2,4]
F[1,2]*F[1,10]*F[2,5]
F[1,2]*F[1,10]*F[2,6]
F[1,2]*F[1,10]*F[2,8]
F[1,2]*F[1,10]*F[2,9]
F[1,2]*F[1,10]*F[2,10]
F[1,2]*F[1,10]*F[2,11]
F[1,2]*F[1,10]*F[2,17]
F[1,2]*F[1,10]*F[2,18]
F[1,2]*F[1,10]*F[2,20]
F[1,2]*F[1,10]*F[2,21]
F[1,2]*F[1,10]*im[1,1]^2
F[1,2]*F[1,11]^3
F[1,2]*F[1,11]^2*im[1,1]
F[1,2]*F[1,11]*F[2,1]
F[1,2]*F[1,11]*F[2,2]
F[1,2]*F[1,11]*F[2,4]
F[1,2]*F[1,11]*F[2,5]
F[1,2]*F[1,11]*F[2,6]
F[1,2]*F[1,11]*F[2,9]
F[1,2]*F[1,11]*F[2,10]
F[1,2]*F[1,11]*F[2,12]
F[1,2]*F[1,11]*F[2,14]
F[1,2]*F[1,11]*F[2,17]
F[1,2]*F[1,11]*F[2,18]
F[1,2]*F[1,11]*F[2,20]
F[1,2]*F[1,11]*F[2,21]
F[1,2]*F[1,11]*F[2,22]
F[1,2]*F[1,11]*im[1,1]^2
F[1,2]*F[2,1]*im[1,1]
F[1,2]*F[2,2]*im[1,1]
F[1,2]*F[2,3]*im[1,1]
F[1,2]*F[2,4]*im[1,1]
F[1,2]*F[2,5]*im[1,1]
F[1,2]*F[2,6]*im[1,1]
F[1,2]*F[2,7]*im[1,1]
F[1,2]*F[2,8]*im[1,1]
F[1,2]*F[2,9]*im[1,1]
F[1,2]*F[2,10]*im[1,1]
F[1,2]*F[2,11]*im[1,1]
F[1,2]*F[2,12]*im[1,1]
F[1,2]*F[2,13]*im[1,1]
F[1,2]*F[2,14]*im[1,1]
F[1,2]*F[2,16]*im[1,1]
F[1,2]*F[2,17]*im[1,1]
F[1,2]*F[2,18]*im[1,1]
F[1,2]*F[2,20]*im[1,1]
F[1,2]*F[2,21]*im[1,1]
F[1,2]*F[2,22]*im[1,1]
F[1,2]*F[3,5]
F[1,2]*F[3,6]
F[1,2]*F[3,7]
F[1,2]*F[3,8]
F[1,2]*F[3,9]
F[1,2]*F[3,10]
F[1,2]*F[3,11]
F[1,2]*F[3,12]
F[1,2]*F[3,13]
F[1,2]*F[3,14]
F[1,2]*F[3,15]
F[1,2]*F[3,16]
F[1,2]*F[3,17]
F[1,2]*F[3,18]
F[1,2]*F[3,19]
F[1,2]*F[3,20]
F[1,2]*F[3,21]
F[1,2]*F[3,22]
F[1,2]*F[3,23]
F[1,2]*F[3,24]
F[1,2]*F[3,25]
F[1,2]*F[3,26]
F[1,2]*F[3,27]
F[1,2]*F[3,28]
F[1,2]*F[3,30]
F[1,2]*F[3,31]
F[1,2]*F[3,33]
F[1,2]*F[3,34]
F[1,2]*F[3,35]
F[1,2]*F[3,36]
F[1,2]*F[3,37]
F[1,2]*F[3,38]
F[1,2]*F[3,39]
F[1,2]*F[3,40]
F[1,2]*F[3,41]
F[1,2]*F[3,42]
F[1,2]*F[3,43]
F[1,2]*F[3,44]
F[1,2]*F[3,45]
F[1,2]*F[3,46]
F[1,2]*F[3,47]
F[1,2]*F[3,48]
F[1,2]*F[3,49]
F[1,2]*F[3,51]
F[1,2]*F[3,52]
F[1,2]*F[3,53]
F[1,2]*F[3,54]
F[1,2]*F[3,55]
F[1,2]*F[3,56]
F[1,2]*F[3,57]
F[1,2]*F[3,59]
F[1,2]*F[3,60]
F[1,2]*F[3,62]
F[1,2]*F[3,63]
F[1,2]*F[3,64]
F[1,2]*F[3,65]
F[1,2]*F[3,66]
F[1,2]*F[3,67]
F[1,2]*F[3,68]
F[1,2]*F[3,69]
F[1,2]*F[3,70]
F[1,2]*F[3,71]
F[1,2]*F[3,72]
F[1,2]*F[3,73]
F[1,2]*F[3,74]
F[1,2]*F[3,75]
F[1,2]*F[3,77]
F[1,2]*F[3,78]
F[1,2]*F[3,79]
F[1,2]*F[3,80]
F[1,2]*F[3,81]
F[1,2]*F[3,82]
F[1,2]*F[3,83]
F[1,2]*F[3,85]
F[1,2]*F[3,86]
F[1,2]*F[3,88]
F[1,2]*F[3,89]
F[1,2]*F[3,90]
F[1,2]*F[3,99]
F[1,2]*F[3,100]
F[1,2]*F[3,101]
F[1,2]*F[3,102]
F[1,2]*F[3,103]
F[1,2]*F[3,104]
F[1,2]*F[3,108]
F[1,2]*F[3,109]
F[1,2]*F[3,110]
F[1,2]*F[3,111]
F[1,2]*F[3,112]
F[1,2]*F[3,113]
F[1,2]*F[3,117]
F[1,2]*F[3,118]
F[1,2]*F[3,120]
F[1,2]*im[1,1]^3
F[1,2]*re[3,1]
F[1,3]^4
F[1,3]^3*F[1,4]
F[1,3]^3*F[1,5]
F[1,3]^3*F[1,6]
F[1,3]^3*F[1,7]
F[1,3]^3*F[1,8]
F[1,3]^3*F[1,9]
F[1,3]^3*F[1,10]
F[1,3]^3*F[1,11]
F[1,3]^3*im[1,1]
F[1,3]^2*F[1,4]*F[1,5]
F[1,3]^2*F[1,4]*F[1,6]
F[1,3]^2*F[1,4]*F[1,8]
F[1,3]^2*F[1,4]*F[1,9]
F[1,3]^2*F[1,4]*im[1,1]
F[1,3]^2*F[1,5]^2
F[1,3]^2*F[1,5]*F[1,6]
F[1,3]^2*F[1,5]*F[1,7]
F[1,3]^2*F[1,5]*F[1,8]
F[1,3]^2*F[1,5]*F[1,9]
F[1,3]^2*F[1,5]*F[1,10]
F[1,3]^2*F[1,5]*F[1,11]
F[1,3]^2*F[1,5]*im[1,1]
F[1,3]^2*F[1,6]^2
F[1,3]^2*F[1,6]*F[1,7]
F[1,3]^2*F[1,6]*F[1,8]
F[1,3]^2*F[1,6]*F[1,9]
F[1,3]^2*F[1,6]*F[1,10]
F[1,3]^2*F[1,6]*F[1,11]
F[1,3]^2*F[1,6]*im[1,1]
F[1,3]^2*F[1,7]^2
F[1,3]^2*F[1,7]*F[1,8]
F[1,3]^2*F[1,7]*F[1,9]
F[1,3]^2*F[1,7]*F[1,10]
F[1,3]^2*F[1,7]*F[1,11]
F[1,3]^2*F[1,7]*im[1,1]
F[1,3]^2*F[1,8]^2
F[1,3]^2*F[1,8]*F[1,9]
F[1,3]^2*F[1,8]*F[1,10]
F[1,3]^2*F[1,8]*F[1,11]
F[1,3]^2*F[1,8]*im[1,1]
F[1,3]^2*F[1,9]^2
F[1,3]^2*F[1,9]*F[1,10]
F[1,3]^2*F[1,9]*F[1,11]
F[1,3]^2*F[1,9]*im[1,1]
F[1,3]^2*F[1,10]*im[1,1]
F[1,3]^2*F[1,11]*im[1,1]
F[1,3]^2*F[2,2]
F[1,3]^2*F[2,3]
F[1,3]^2*F[2,4]
F[1,3]^2*F[2,5]
F[1,3]^2*F[2,6]
F[1,3]^2*F[2,9]
F[1,3]^2*F[2,17]
F[1,3]^2*F[2,18]
F[1,3]^2*F[2,21]
F[1,3]^2*im[1,1]^2
F[1,3]*F[1,4]^3
F[1,3]*F[1,4]^2*F[1,5]
F[1,3]*F[1,4]^2*F[1,6]
F[1,3]*F[1,4]^2*F[1,8]
F[1,3]*F[1,4]^2*F[1,9]
F[1,3]*F[1,4]^2*im[1,1]
F[1,3]*F[1,4]*F[1,5]^2
F[1,3]*F[1,4]*F[1,5]*F[1,6]
F[1,3]*F[1,4]*F[1,5]*F[1,8]
F[1,3]*F[1,4]*F[1,5]*F[1,9]
F[1,3]*F[1,4]*F[1,5]*im[1,1]
F[1,3]*F[1,4]*F[1,6]^2
F[1,3]*F[1,4]*F[1,6]*F[1,8]
F[1,3]*F[1,4]*F[1,6]*F[1,9]
F[1,3]*F[1,4]*F[1,6]*im[1,1]
F[1,3]*F[1,4]*F[1,8]^2
F[1,3]*F[1,4]*F[1,8]*F[1,9]
F[1,3]*F[1,4]*F[1,8]*im[1,1]
F[1,3]*F[1,4]*F[1,9]^2
F[1,3]*F[1,4]*F[1,9]*im[1,1]
F[1,3]*F[1,4]*F[2,3]
F[1,3]*F[1,4]*F[2,4]
F[1,3]*F[1,4]*F[2,5]
F[1,3]*F[1,4]*F[2,6]
F[1,3]*F[1,4]*F[2,7]
F[1,3]*F[1,4]*F[2,9]
F[1,3]*F[1,4]*F[2,13]
F[1,3]*F[1,4]*F[2,17]
F[1,3]*F[1,4]*F[2,18]
F[1,3]*F[1,4]*F[2,21]
F[1,3]*F[1,4]*F[2,22]
F[1,3]*F[1,4]*im[1,1]^2
F[1,3]*F[1,5]^3
F[1,3]*F[1,5]^2*F[1,6]
F[1,3]*F[1,5]^2*F[1,7]
F[1,3]*F[1,5]^2*F[1,8]
F[1,3]*F[1,5]^2*F[1,9]
F[1,3]*F[1,5]^2*F[1,10]
F[1,3]*F[1,5]^2*F[1,11]
F[1,3]*F[1,5]^2*im[1,1]
F[1,3]*F[1,5]*F[1,6]^2
F[1,3]*F[1,5]*F[1,6]*F[1,7]
F[1,3]*F[1,5]*F[1,6]*F[1,8]
F[1,3]*F[1,5]*F[1,6]*F[1,9]
F[1,3]*F[1,5]*F[1,6]*F[1,10]
F[1,3]*F[1,5]*F[1,6]*F[1,11]
F[1,3]*F[1,5]*F[1,6]*im[1,1]
F[1,3]*F[1,5]*F[1,7]^2
F[1,3]*F[1,5]*F[1,7]*F[1,9]
F[1,3]*F[1,5]*F[1,7]*im[1,1]
F[1,3]*F[1,5]*F[1,8]^2
F[1,3]*F[1,5]*F[1,8]*F[1,9]
F[1,3]*F[1,5]*F[1,8]*F[1,10]
F[1,3]*F[1,5]*F[1,8]*im[1,1]
F[1,3]*F[1,5]*F[1,9]^2
F[1,3]*F[1,5]*F[1,9]*F[1,10]
F[1,3]*F[1,5]*F[1,9]*F[1,11]
F[1,3]*F[1,5]*F[1,9]*im[1,1]
F[1,3]*F[1,5]*F[1,10]^2
F[1,3]*F[1,5]*F[1,10]*im[1,1]
F[1,3]*F[1,5]*F[1,11]^2
F[1,3]*F[1,5]*F[1,11]*im[1,1]
F[1,3]*F[1,5]*F[2,2]
F[1,3]*F[1,5]*F[2,3]
F[1,3]*F[1,5]*F[2,4]
F[1,3]*F[1,5]*F[2,5]
F[1,3]*F[1,5]*F[2,6]
F[1,3]*F[1,5]*F[2,7]
F[1,3]*F[1,5]*F[2,8]
F[1,3]*F[1,5]*F[2,9]
F[1,3]*F[1,5]*F[2,11]
F[1,3]*F[1,5]*F[2,12]
F[1,3]*F[1,5]*F[2,13]
F[1,3]*F[1,5]*F[2,17]
F[1,3]*F[1,5]*F[2,18]
F[1,3]*F[1,5]*F[2,21]
F[1,3]*F[1,5]*F[2,22]
F[1,3]*F[1,5]*im[1,1]^2
F[1,3]*F[1,6]^3
F[1,3]*F[1,6]^2*F[1,7]
F[1,3]*F[1,6]^2*F[1,8]
F[1,3]*F[1,6]^2*F[1,9]
F[1,3]*F[1,6]^2*F[1,10]
F[1,3]*F[1,6]^2*F[1,11]
F[1,3]*F[1,6]^2*im[1,1]
F[1,3]*F[1,6]*F[1,7]^2
F[1,3]*F[1,6]*F[1,7]*F[1,9]
F[1,3]*F[1,6]*F[1,7]*im[1,1]
F[1,3]*F[1,6]*F[1,8]^2
F[1,3]*F[1,6]*F[1,8]*F[1,9]
F[1,3]*F[1,6]*F[1,8]*F[1,10]
F[1,3]*F[1,6]*F[1,8]*im[1,1]
F[1,3]*F[1,6]*F[1,9]^2
F[1,3]*F[1,6]*F[1,9]*F[1,10]
F[1,3]*F[1,6]*F[1,9]*F[1,11]
F[1,3]*F[1,6]*F[1,9]*im[1,1]
F[1,3]*F[1,6]*F[1,10]^2
F[1,3]*F[1,6]*F[1,10]*im[1,1]
F[1,3]*F[1,6]*F[1,11]^2
F[1,3]*F[1,6]*F[1,11]*im[1,1]
F[1,3]*F[1,6]*F[2,1]
F[1,3]*F[1,6]*F[2,2]
F[1,3]*F[1,6]*F[2,3]
F[1,3]*F[1,6]*F[2,4]
F[1,3]*F[1,6]*F[2,5]
F[1,3]*F[1,6]*F[2,6]
F[1,3]*F[1,6]*F[2,7]
F[1,3]*F[1,6]*F[2,8]
F[1,3]*F[1,6]*F[2,9]
F[1,3]*F[1,6]*F[2,11]
F[1,3]*F[1,6]*F[2,12]
F[1,3]*F[1,6]*F[2,13]
F[1,3]*F[1,6]*F[2,17]
F[1,3]*F[1,6]*F[2,18]
F[1,3]*F[1,6]*F[2,21]
F[1,3]*F[1,6]*F[2,22]
F[1,3]*F[1,6]*im[1,1]^2
F[1,3]*F[1,7]^3
F[1,3]*F[1,7]^2*F[1,8]
F[1,3]*F[1,7]^2*F[1,9]
F[1,3]*F[1,7]^2*F[1,10]
F[1,3]*F[1,7]^2*F[1,11]
F[1,3]*F[1,7]^2*im[1,1]
F[1,3]*F[1,7]*F[1,8]^2
F[1,3]*F[1,7]*F[1,8]*F[1,9]
F[1,3]*F[1,7]*F[1,8]*im[1,1]
F[1,3]*F[1,7]*F[1,9]^2
F[1,3]*F[1,7]*F[1,9]*F[1,10]
F[1,3]*F[1,7]*F[1,9]*F[1,11]
F[1,3]*F[1,7]*F[1,9]*im[1,1]
F[1,3]*F[1,7]*F[1,10]*im[1,1]
F[1,3]*F[1,7]*F[1,11]*im[1,1]
F[1,3]*F[1,7]*F[2,3]
F[1,3]*F[1,7]*F[2,5]
F[1,3]*F[1,7]*F[2,6]
F[1,3]*F[1,7]*F[2,9]
F[1,3]*F[1,7]*F[2,17]
F[1,3]*F[1,7]*F[2,18]
F[1,3]*F[1,7]*F[2,21]
F[1,3]*F[1,7]*im[1,1]^2
F[1,3]*F[1,8]^3
F[1,3]*F[1,8]^2*F[1,9]
F[1,3]*F[1,8]^2*F[1,10]
F[1,3]*F[1,8]^2*F[1,11]
F[1,3]*F[1,8]^2*im[1,1]
F[1,3]*F[1,8]*F[1,9]^2
F[1,3]*F[1,8]*F[1,9]*F[1,10]
F[1,3]*F[1,8]*F[1,9]*F[1,11]
F[1,3]*F[1,8]*F[1,9]*im[1,1]
F[1,3]*F[1,8]*F[1,10]^2
F[1,3]*F[1,8]*F[1,10]*im[1,1]
F[1,3]*F[1,8]*F[1,11]^2
F[1,3]*F[1,8]*F[1,11]*im[1,1]
F[1,3]*F[1,8]*F[2,1]
F[1,3]*F[1,8]*F[2,3]
F[1,3]*F[1,8]*F[2,4]
F[1,3]*F[1,8]*F[2,5]
F[1,3]*F[1,8]*F[2,6]
F[1,3]*F[1,8]*F[2,7]
F[1,3]*F[1,8]*F[2,9]
F[1,3]*F[1,8]*F[2,11]
F[1,3]*F[1,8]*F[2,12]
F[1,3]*F[1,8]*F[2,13]
F[1,3]*F[1,8]*F[2,15]
F[1,3]*F[1,8]*F[2,17]
F[1,3]*F[1,8]*F[2,18]
F[1,3]*F[1,8]*F[2,19]
F[1,3]*F[1,8]*F[2,21]
F[1,3]*F[1,8]*F[2,22]
F[1,3]*F[1,8]*im[1,1]^2
F[1,3]*F[1,9]^3
F[1,3]*F[1,9]^2*F[1,10]
F[1,3]*F[1,9]^2*F[1,11]
F[1,3]*F[1,9]^2*im[1,1]
F[1,3]*F[1,9]*F[1,10]^2
F[1,3]*F[1,9]*F[1,10]*im[1,1]
F[1,3]*F[1,9]*F[1,11]^2
F[1,3]*F[1,9]*F[1,11]*im[1,1]
F[1,3]*F[1,9]*F[2,1]
F[1,3]*F[1,9]*F[2,2]
F[1,3]*F[1,9]*F[2,3]
F[1,3]*F[1,9]*F[2,4]
F[1,3]*F[1,9]*F[2,5]
F[1,3]*F[1,9]*F[2,6]
F[1,3]*F[1,9]*F[2,7]
F[1,3]*F[1,9]*F[2,9]
F[1,3]*F[1,9]*F[2,11]
F[1,3]*F[1,9]*F[2,12]
F[1,3]*F[1,9]*F[2,15]
F[1,3]*F[1,9]*F[2,17]
F[1,3]*F[1,9]*F[2,18]
F[1,3]*F[1,9]*F[2,19]
F[1,3]*F[1,9]*F[2,21]
F[1,3]*F[1,9]*F[2,22]
F[1,3]*F[1,9]*im[1,1]^2
F[1,3]*F[1,10]^3
F[1,3]*F[1,10]^2*im[1,1]
F[1,3]*F[1,10]*F[2,1]
F[1,3]*F[1,10]*F[2,3]
F[1,3]*F[1,10]*F[2,5]
F[1,3]*F[1,10]*F[2,6]
F[1,3]*F[1,10]*F[2,8]
F[1,3]*F[1,10]*F[2,9]
F[1,3]*F[1,10]*F[2,11]
F[1,3]*F[1,10]*F[2,17]
F[1,3]*F[1,10]*F[2,18]
F[1,3]*F[1,10]*F[2,21]
F[1,3]*F[1,10]*im[1,1]^2
F[1,3]*F[1,11]^3
F[1,3]*F[1,11]^2*im[1,1]
F[1,3]*F[1,11]*F[2,2]
F[1,3]*F[1,11]*F[2,3]
F[1,3]*F[1,11]*F[2,5]
F[1,3]*F[1,11]*F[2,6]
F[1,3]*F[1,11]*F[2,9]
F[1,3]*F[1,11]*F[2,12]
F[1,3]*F[1,11]*F[2,15]
F[1,3]*F[1,11]*F[2,17]
F[1,3]*F[1,11]*F[2,18]
F[1,3]*F[1,11]*F[2,21]
F[1,3]*F[1,11]*F[2,22]
F[1,3]*F[1,11]*im[1,1]^2
F[1,3]*F[2,1]*im[1,1]
F[1,3]*F[2,2]*im[1,1]
F[1,3]*F[2,3]*im[1,1]
F[1,3]*F[2,4]*im[1,1]
F[1,3]*F[2,5]*im[1,1]
F[1,3]*F[2,6]*im[1,1]
F[1,3]*F[2,7]*im[1,1]
F[1,3]*F[2,8]*im[1,1]
F[1,3]*F[2,9]*im[1,1]
F[1,3]*F[2,11]*im[1,1]
F[1,3]*F[2,12]*im[1,1]
F[1,3]*F[2,13]*im[1,1]
F[1,3]*F[2,15]*im[1,1]
F[1,3]*F[2,17]*im[1,1]
F[1,3]*F[2,18]*im[1,1]
F[1,3]*F[2,19]*im[1,1]
F[1,3]*F[2,21]*im[1,1]
F[1,3]*F[2,22]*im[1,1]
F[1,3]*F[3,5]
F[1,3]*F[3,6]
F[1,3]*F[3,7]
F[1,3]*F[3,8]
F[1,3]*F[3,9]
F[1,3]*F[3,10]
F[1,3]*F[3,11]
F[1,3]*F[3,12]
F[1,3]*F[3,13]
F[1,3]*F[3,14]
F[1,3]*F[3,15]
F[1,3]*F[3,16]
F[1,3]*F[3,17]
F[1,3]*F[3,18]
F[1,3]*F[3,19]
F[1,3]*F[3,20]
F[1,3]*F[3,21]
F[1,3]*F[3,22]
F[1,3]*F[3,23]
F[1,3]*F[3,24]
F[1,3]*F[3,25]
F[1,3]*F[3,26]
F[1,3]*F[3,27]
F[1,3]*F[3,28]
F[1,3]*F[3,33]
F[1,3]*F[3,34]
F[1,3]*F[3,35]
F[1,3]*F[3,36]
F[1,3]*F[3,37]
F[1,3]*F[3,38]
F[1,3]*F[3,39]
F[1,3]*F[3,40]
F[1,3]*F[3,41]
F[1,3]*F[3,42]
F[1,3]*F[3,43]
F[1,3]*F[3,44]
F[1,3]*F[3,45]
F[1,3]*F[3,46]
F[1,3]*F[3,47]
F[1,3]*F[3,48]
F[1,3]*F[3,49]
F[1,3]*F[3,51]
F[1,3]*F[3,52]
F[1,3]*F[3,53]
F[1,3]*F[3,54]
F[1,3]*F[3,55]
F[1,3]*F[3,56]
F[1,3]*F[3,57]
F[1,3]*F[3,59]
F[1,3]*F[3,60]
F[1,3]*F[3,62]
F[1,3]*F[3,63]
F[1,3]*F[3,64]
F[1,3]*F[3,65]
F[1,3]*F[3,66]
F[1,3]*F[3,67]
F[1,3]*F[3,68]
F[1,3]*F[3,69]
F[1,3]*F[3,70]
F[1,3]*F[3,71]
F[1,3]*F[3,72]
F[1,3]*F[3,73]
F[1,3]*F[3,74]
F[1,3]*F[3,75]
F[1,3]*F[3,92]
F[1,3]*F[3,93]
F[1,3]*F[3,94]
F[1,3]*F[3,95]
F[1,3]*F[3,96]
F[1,3]*F[3,97]
F[1,3]*F[3,108]
F[1,3]*F[3,109]
F[1,3]*F[3,110]
F[1,3]*F[3,111]
F[1,3]*F[3,112]
F[1,3]*F[3,113]
F[1,3]*F[3,115]
F[1,3]*F[3,116]
F[1,3]*F[3,117]
F[1,3]*F[3,119]
F[1,3]*F[3,178]
F[1,3]*F[3,183]
F[1,3]*F[3,186]
F[1,3]*F[3,195]
F[1,3]*im[1,1]^3
F[1,3]*re[3,1]
F[1,4]^4
F[1,4]^3*F[1,5]
F[1,4]^3*F[1,6]
F[1,4]^3*F[1,7]
F[1,4]^3*F[1,8]
F[1,4]^3*F[1,9]
F[1,4]^3*F[1,10]
F[1,4]^3*F[1,11]
F[1,4]^3*im[1,1]
F[1,4]^2*F[1,5]^2
F[1,4]^2*F[1,5]*F[1,6]
F[1,4]^2*F[1,5]*F[1,7]
F[1,4]^2*F[1,5]*F[1,8]
F[1,4]^2*F[1,5]*F[1,9]
F[1,4]^2*F[1,5]*F[1,10]
F[1,4]^2*F[1,5]*F[1,11]
F[1,4]^2*F[1,5]*im[1,1]
F[1,4]^2*F[1,6]^2
F[1,4]^2*F[1,6]*F[1,7]
F[1,4]^2*F[1,6]*F[1,8]
F[1,4]^2*F[1,6]*F[1,9]
F[1,4]^2*F[1,6]*F[1,10]
F[1,4]^2*F[1,6]*F[1,11]
F[1,4]^2*F[1,6]*im[1,1]
F[1,4]^2*F[1,7]^2
F[1,4]^2*F[1,7]*F[1,8]
F[1,4]^2*F[1,7]*F[1,9]
F[1,4]^2*F[1,7]*im[1,1]
F[1,4]^2*F[1,8]^2
F[1,4]^2*F[1,8]*F[1,9]
F[1,4]^2*F[1,8]*F[1,10]
F[1,4]^2*F[1,8]*F[1,11]
F[1,4]^2*F[1,8]*im[1,1]
F[1,4]^2*F[1,9]^2
F[1,4]^2*F[1,9]*F[1,10]
F[1,4]^2*F[1,9]*F[1,11]
F[1,4]^2*F[1,9]*im[1,1]
F[1,4]^2*F[1,10]*im[1,1]
F[1,4]^2*F[1,11]*im[1,1]
F[1,4]^2*F[2,1]
F[1,4]^2*F[2,3]
F[1,4]^2*F[2,4]
F[1,4]^2*F[2,7]
F[1,4]^2*F[2,13]
F[1,4]^2*F[2,16]
F[1,4]^2*F[2,17]
F[1,4]^2*F[2,19]
F[1,4]^2*F[2,22]
F[1,4]^2*im[1,1]^2
F[1,4]*F[1,5]^3
F[1,4]*F[1,5]^2*F[1,6]
F[1,4]*F[1,5]^2*F[1,7]
F[1,4]*F[1,5]^2*F[1,8]
F[1,4]*F[1,5]^2*F[1,9]
F[1,4]*F[1,5]^2*F[1,10]
F[1,4]*F[1,5]^2*F[1,11]
F[1,4]*F[1,5]^2*im[1,1]
F[1,4]*F[1,5]*F[1,6]^2
F[1,4]*F[1,5]*F[1,6]*F[1,7]
F[1,4]*F[1,5]*F[1,6]*F[1,8]
F[1,4]*F[1,5]*F[1,6]*F[1,9]
F[1,4]*F[1,5]*F[1,6]*F[1,10]
F[1,4]*F[1,5]*F[1,6]*F[1,11]
F[1,4]*F[1,5]*F[1,6]*im[1,1]
F[1,4]*F[1,5]*F[1,7]*im[1,1]
F[1,4]*F[1,5]*F[1,8]^2
F[1,4]*F[1,5]*F[1,8]*F[1,9]
F[1,4]*F[1,5]*F[1,8]*F[1,10]
F[1,4]*F[1,5]*F[1,8]*F[1,11]
F[1,4]*F[1,5]*F[1,8]*im[1,1]
F[1,4]*F[1,5]*F[1,9]^2
F[1,4]*F[1,5]*F[1,9]*F[1,11]
F[1,4]*F[1,5]*F[1,9]*im[1,1]
F[1,4]*F[1,5]*F[1,10]^2
F[1,4]*F[1,5]*F[1,10]*im[1,1]
F[1,4]*F[1,5]*F[1,11]^2
F[1,4]*F[1,5]*F[1,11]*im[1,1]
F[1,4]*F[1,5]*F[2,2]
F[1,4]*F[1,5]*F[2,3]
F[1,4]*F[1,5]*F[2,4]
F[1,4]*F[1,5]*F[2,5]
F[1,4]*F[1,5]*F[2,6]
F[1,4]*F[1,5]*F[2,7]
F[1,4]*F[1,5]*F[2,8]
F[1,4]*F[1,5]*F[2,9]
F[1,4]*F[1,5]*F[2,11]
F[1,4]*F[1,5]*F[2,12]
F[1,4]*F[1,5]*F[2,13]
F[1,4]*F[1,5]*F[2,16]
F[1,4]*F[1,5]*F[2,17]
F[1,4]*F[1,5]*F[2,18]
F[1,4]*F[1,5]*F[2,19]
F[1,4]*F[1,5]*F[2,21]
F[1,4]*F[1,5]*F[2,22]
F[1,4]*F[1,5]*im[1,1]^2
F[1,4]*F[1,6]^3
F[1,4]*F[1,6]^2*F[1,7]
F[1,4]*F[1,6]^2*F[1,8]
F[1,4]*F[1,6]^2*F[1,9]
F[1,4]*F[1,6]^2*F[1,10]
F[1,4]*F[1,6]^2*F[1,11]
F[1,4]*F[1,6]^2*im[1,1]
F[1,4]*F[1,6]*F[1,7]*im[1,1]
F[1,4]*F[1,6]*F[1,8]^2
F[1,4]*F[1,6]*F[1,8]*F[1,9]
F[1,4]*F[1,6]*F[1,8]*F[1,10]
F[1,4]*F[1,6]*F[1,8]*im[1,1]
F[1,4]*F[1,6]*F[1,9]^2
F[1,4]*F[1,6]*F[1,9]*im[1,1]
F[1,4]*F[1,6]*F[1,10]^2
F[1,4]*F[1,6]*F[1,10]*im[1,1]
F[1,4]*F[1,6]*F[1,11]^2
F[1,4]*F[1,6]*F[1,11]*im[1,1]
F[1,4]*F[1,6]*F[2,1]
F[1,4]*F[1,6]*F[2,2]
F[1,4]*F[1,6]*F[2,3]
F[1,4]*F[1,6]*F[2,4]
F[1,4]*F[1,6]*F[2,5]
F[1,4]*F[1,6]*F[2,6]
F[1,4]*F[1,6]*F[2,7]
F[1,4]*F[1,6]*F[2,8]
F[1,4]*F[1,6]*F[2,9]
F[1,4]*F[1,6]*F[2,11]
F[1,4]*F[1,6]*F[2,12]
F[1,4]*F[1,6]*F[2,13]
F[1,4]*F[1,6]*F[2,16]
F[1,4]*F[1,6]*F[2,17]
F[1,4]*F[1,6]*F[2,18]
F[1,4]*F[1,6]*F[2,19]
F[1,4]*F[1,6]*F[2,21]
F[1,4]*F[1,6]*F[2,22]
F[1,4]*F[1,6]*im[1,1]^2
F[1,4]*F[1,7]^3
F[1,4]*F[1,7]^2*im[1,1]
F[1,4]*F[1,7]*F[1,8]^2
F[1,4]*F[1,7]*F[1,8]*F[1,9]
F[1,4]*F[1,7]*F[1,8]*im[1,1]
F[1,4]*F[1,7]*F[1,9]^2
F[1,4]*F[1,7]*F[1,9]*im[1,1]
F[1,4]*F[1,7]*F[2,4]
F[1,4]*F[1,7]*F[2,7]
F[1,4]*F[1,7]*F[2,17]
F[1,4]*F[1,7]*F[2,22]
F[1,4]*F[1,7]*im[1,1]^2
F[1,4]*F[1,8]^3
F[1,4]*F[1,8]^2*F[1,9]
F[1,4]*F[1,8]^2*F[1,10]
F[1,4]*F[1,8]^2*F[1,11]
F[1,4]*F[1,8]^2*im[1,1]
F[1,4]*F[1,8]*F[1,9]^2
F[1,4]*F[1,8]*F[1,9]*F[1,10]
F[1,4]*F[1,8]*F[1,9]*F[1,11]
F[1,4]*F[1,8]*F[1,9]*im[1,1]
F[1,4]*F[1,8]*F[1,10]^2
F[1,4]*F[1,8]*F[1,10]*im[1,1]
F[1,4]*F[1,8]*F[1,11]^2
F[1,4]*F[1,8]*F[1,11]*im[1,1]
F[1,4]*F[1,8]*F[2,1]
F[1,4]*F[1,8]*F[2,3]
F[1,4]*F[1,8]*F[2,4]
F[1,4]*F[1,8]*F[2,5]
F[1,4]*F[1,8]*F[2,6]
F[1,4]*F[1,8]*F[2,7]
F[1,4]*F[1,8]*F[2,9]
F[1,4]*F[1,8]*F[2,11]
F[1,4]*F[1,8]*F[2,12]
F[1,4]*F[1,8]*F[2,13]
F[1,4]*F[1,8]*F[2,15]
F[1,4]*F[1,8]*F[2,16]
F[1,4]*F[1,8]*F[2,17]
F[1,4]*F[1,8]*F[2,19]
F[1,4]*F[1,8]*F[2,21]
F[1,4]*F[1,8]*F[2,22]
F[1,4]*F[1,8]*im[1,1]^2
F[1,4]*F[1,9]^3
F[1,4]*F[1,9]^2*F[1,10]
F[1,4]*F[1,9]^2*F[1,11]
F[1,4]*F[1,9]^2*im[1,1]
F[1,4]*F[1,9]*F[1,10]^2
F[1,4]*F[1,9]*F[1,10]*im[1,1]
F[1,4]*F[1,9]*F[1,11]^2
F[1,4]*F[1,9]*F[1,11]*im[1,1]
F[1,4]*F[1,9]*F[2,1]
F[1,4]*F[1,9]*F[2,2]
F[1,4]*F[1,9]*F[2,3]
F[1,4]*F[1,9]*F[2,4]
F[1,4]*F[1,9]*F[2,5]
F[1,4]*F[1,9]*F[2,6]
F[1,4]*F[1,9]*F[2,7]
F[1,4]*F[1,9]*F[2,9]
F[1,4]*F[1,9]*F[2,11]
F[1,4]*F[1,9]*F[2,12]
F[1,4]*F[1,9]*F[2,13]
F[1,4]*F[1,9]*F[2,15]
F[1,4]*F[1,9]*F[2,16]
F[1,4]*F[1,9]*F[2,17]
F[1,4]*F[1,9]*F[2,18]
F[1,4]*F[1,9]*F[2,19]
F[1,4]*F[1,9]*F[2,21]
F[1,4]*F[1,9]*F[2,22]
F[1,4]*F[1,9]*im[1,1]^2
F[1,4]*F[1,10]^3
F[1,4]*F[1,10]^2*im[1,1]
F[1,4]*F[1,10]*F[2,1]
F[1,4]*F[1,10]*F[2,4]
F[1,4]*F[1,10]*F[2,7]
F[1,4]*F[1,10]*F[2,8]
F[1,4]*F[1,10]*F[2,11]
F[1,4]*F[1,10]*F[2,13]
F[1,4]*F[1,10]*F[2,17]
F[1,4]*F[1,10]*F[2,19]
F[1,4]*F[1,10]*F[2,21]
F[1,4]*F[1,10]*F[2,22]
F[1,4]*F[1,10]*im[1,1]^2
F[1,4]*F[1,11]^3
F[1,4]*F[1,11]^2*im[1,1]
F[1,4]*F[1,11]*F[2,2]
F[1,4]*F[1,11]*F[2,4]
F[1,4]*F[1,11]*F[2,7]
F[1,4]*F[1,11]*F[2,12]
F[1,4]*F[1,11]*F[2,13]
F[1,4]*F[1,11]*F[2,15]
F[1,4]*F[1,11]*F[2,17]
F[1,4]*F[1,11]*F[2,18]
F[1,4]*F[1,11]*F[2,19]
F[1,4]*F[1,11]*F[2,22]
F[1,4]*F[1,11]*im[1,1]^2
F[1,4]*F[2,1]*im[1,1]
F[1,4]*F[2,2]*im[1,1]
F[1,4]*F[2,3]*im[1,1]
F[1,4]*F[2,4]*im[1,1]
F[1,4]*F[2,5]*im[1,1]
F[1,4]*F[2,6]*im[1,1]
F[1,4]*F[2,7]*im[1,1]
F[1,4]*F[2,8]*im[1,1]
F[1,4]*F[2,9]*im[1,1]
F[1,4]*F[2,11]*im[1,1]
F[1,4]*F[2,12]*im[1,1]
F[1,4]*F[2,13]*im[1,1]
F[1,4]*F[2,15]*im[1,1]
F[1,4]*F[2,16]*im[1,1]
F[1,4]*F[2,17]*im[1,1]
F[1,4]*F[2,18]*im[1,1]
F[1,4]*F[2,19]*im[1,1]
F[1,4]*F[2,21]*im[1,1]
F[1,4]*F[2,22]*im[1,1]
F[1,4]*F[3,5]
F[1,4]*F[3,6]
F[1,4]*F[3,7]
F[1,4]*F[3,8]
F[1,4]*F[3,9]
F[1,4]*F[3,10]
F[1,4]*F[3,11]
F[1,4]*F[3,12]
F[1,4]*F[3,13]
F[1,4]*F[3,14]
F[1,4]*F[3,15]
F[1,4]*F[3,16]
F[1,4]*F[3,17]
F[1,4]*F[3,18]
F[1,4]*F[3,19]
F[1,4]*F[3,20]
F[1,4]*F[3,21]
F[1,4]*F[3,22]
F[1,4]*F[3,23]
F[1,4]*F[3,24]
F[1,4]*F[3,25]
F[1,4]*F[3,26]
F[1,4]*F[3,27]
F[1,4]*F[3,28]
F[1,4]*F[3,30]
F[1,4]*F[3,31]
F[1,4]*F[3,33]
F[1,4]*F[3,34]
F[1,4]*F[3,35]
F[1,4]*F[3,36]
F[1,4]*F[3,37]
F[1,4]*F[3,38]
F[1,4]*F[3,39]
F[1,4]*F[3,40]
F[1,4]*F[3,41]
F[1,4]*F[3,42]
F[1,4]*F[3,43]
F[1,4]*F[3,44]
F[1,4]*F[3,45]
F[1,4]*F[3,46]
F[1,4]*F[3,47]
F[1,4]*F[3,48]
F[1,4]*F[3,49]
F[1,4]*F[3,51]
F[1,4]*F[3,52]
F[1,4]*F[3,53]
F[1,4]*F[3,54]
F[1,4]*F[3,55]
F[1,4]*F[3,56]
F[1,4]*F[3,57]
F[1,4]*F[3,59]
F[1,4]*F[3,60]
F[1,4]*F[3,62]
F[1,4]*F[3,63]
F[1,4]*F[3,64]
F[1,4]*F[3,65]
F[1,4]*F[3,66]
F[1,4]*F[3,67]
F[1,4]*F[3,68]
F[1,4]*F[3,69]
F[1,4]*F[3,70]
F[1,4]*F[3,71]
F[1,4]*F[3,72]
F[1,4]*F[3,73]
F[1,4]*F[3,74]
F[1,4]*F[3,75]
F[1,4]*F[3,92]
F[1,4]*F[3,93]
F[1,4]*F[3,94]
F[1,4]*F[3,95]
F[1,4]*F[3,96]
F[1,4]*F[3,97]
F[1,4]*F[3,108]
F[1,4]*F[3,109]
F[1,4]*F[3,110]
F[1,4]*F[3,111]
F[1,4]*F[3,112]
F[1,4]*F[3,113]
F[1,4]*F[3,115]
F[1,4]*F[3,116]
F[1,4]*F[3,117]
F[1,4]*F[3,119]
F[1,4]*F[3,178]
F[1,4]*F[3,183]
F[1,4]*F[3,186]
F[1,4]*F[3,195]
F[1,4]*im[1,1]^3
F[1,4]*re[3,1]
F[1,5]^4
F[1,5]^3*F[1,6]
F[1,5]^3*F[1,7]
F[1,5]^3*F[1,8]
F[1,5]^3*F[1,9]
F[1,5]^3*F[1,10]
F[1,5]^3*F[1,11]
F[1,5]^3*im[1,1]
F[1,5]^2*F[1,6]^2
F[1,5]^2*F[1,6]*F[1,7]
F[1,5]^2*F[1,6]*F[1,8]
F[1,5]^2*F[1,6]*F[1,9]
F[1,5]^2*F[1,6]*F[1,10]
F[1,5]^2*F[1,6]*F[1,11]
F[1,5]^2*F[1,6]*im[1,1]
F[1,5]^2*F[1,7]^2
F[1,5]^2*F[1,7]*F[1,8]
F[1,5]^2*F[1,7]*F[1,9]
F[1,5]^2*F[1,7]*F[1,10]
F[1,5]^2*F[1,7]*F[1,11]
F[1,5]^2*F[1,7]*im[1,1]
F[1,5]^2*F[1,8]^2
F[1,5]^2*F[1,8]*F[1,9]
F[1,5]^2*F[1,8]*F[1,10]
F[1,5]^2*F[1,8]*F[1,11]
F[1,5]^2*F[1,8]*im[1,1]
F[1,5]^2*F[1,9]^2
F[1,5]^2*F[1,9]*F[1,10]
F[1,5]^2*F[1,9]*F[1,11]
F[1,5]^2*F[1,9]*im[1,1]
F[1,5]^2*F[1,10]^2
F[1,5]^2*F[1,10]*F[1,11]
F[1,5]^2*F[1,10]*im[1,1]
F[1,5]^2*F[1,11]^2
F[1,5]^2*F[1,11]*im[1,1]
F[1,5]^2*F[2,1]
F[1,5]^2*F[2,2]
F[1,5]^2*F[2,3]
F[1,5]^2*F[2,4]
F[1,5]^2*F[2,5]
F[1,5]^2*F[2,6]
F[1,5]^2*F[2,7]
F[1,5]^2*F[2,8]
F[1,5]^2*F[2,9]
F[1,5]^2*F[2,10]
F[1,5]^2*F[2,11]
F[1,5]^2*F[2,12]
F[1,5]^2*F[2,13]
F[1,5]^2*F[2,14]
F[1,5]^2*F[2,15]
F[1,5]^2*F[2,16]
F[1,5]^2*F[2,17]
F[1,5]^2*F[2,18]
F[1,5]^2*F[2,19]
F[1,5]^2*F[2,20]
F[1,5]^2*F[2,21]
F[1,5]^2*F[2,22]
(F[1,5]^2*F[2,25])/sqrtG3[2]
F[1,5]^2*im[1,1]^2
F[1,5]*F[1,6]^3
F[1,5]*F[1,6]^2*F[1,7]
F[1,5]*F[1,6]^2*F[1,8]
F[1,5]*F[1,6]^2*F[1,9]
F[1,5]*F[1,6]^2*F[1,10]
F[1,5]*F[1,6]^2*F[1,11]
F[1,5]*F[1,6]^2*im[1,1]
F[1,5]*F[1,6]*F[1,7]^2
F[1,5]*F[1,6]*F[1,7]*F[1,8]
F[1,5]*F[1,6]*F[1,7]*F[1,9]
F[1,5]*F[1,6]*F[1,7]*F[1,10]
F[1,5]*F[1,6]*F[1,7]*F[1,11]
F[1,5]*F[1,6]*F[1,7]*im[1,1]
F[1,5]*F[1,6]*F[1,8]^2
F[1,5]*F[1,6]*F[1,8]*F[1,9]
F[1,5]*F[1,6]*F[1,8]*F[1,10]
F[1,5]*F[1,6]*F[1,8]*F[1,11]
F[1,5]*F[1,6]*F[1,8]*im[1,1]
F[1,5]*F[1,6]*F[1,9]^2
F[1,5]*F[1,6]*F[1,9]*F[1,10]
F[1,5]*F[1,6]*F[1,9]*F[1,11]
F[1,5]*F[1,6]*F[1,9]*im[1,1]
F[1,5]*F[1,6]*F[1,10]^2
F[1,5]*F[1,6]*F[1,10]*F[1,11]
F[1,5]*F[1,6]*F[1,10]*im[1,1]
F[1,5]*F[1,6]*F[1,11]^2
F[1,5]*F[1,6]*F[1,11]*im[1,1]
F[1,5]*F[1,6]*F[2,1]
F[1,5]*F[1,6]*F[2,2]
F[1,5]*F[1,6]*F[2,3]
F[1,5]*F[1,6]*F[2,4]
F[1,5]*F[1,6]*F[2,5]
F[1,5]*F[1,6]*F[2,6]
F[1,5]*F[1,6]*F[2,7]
F[1,5]*F[1,6]*F[2,8]
F[1,5]*F[1,6]*F[2,9]
F[1,5]*F[1,6]*F[2,10]
F[1,5]*F[1,6]*F[2,11]
F[1,5]*F[1,6]*F[2,12]
F[1,5]*F[1,6]*F[2,13]
F[1,5]*F[1,6]*F[2,14]
F[1,5]*F[1,6]*F[2,15]
F[1,5]*F[1,6]*F[2,16]
F[1,5]*F[1,6]*F[2,17]
F[1,5]*F[1,6]*F[2,18]
F[1,5]*F[1,6]*F[2,19]
F[1,5]*F[1,6]*F[2,20]
F[1,5]*F[1,6]*F[2,21]
F[1,5]*F[1,6]*F[2,22]
(F[1,5]*F[1,6]*F[2,23])/sqrtG3[1]
F[1,5]*F[1,6]*im[1,1]^2
F[1,5]*F[1,7]^3
F[1,5]*F[1,7]^2*F[1,8]
F[1,5]*F[1,7]^2*F[1,9]
F[1,5]*F[1,7]^2*F[1,10]
F[1,5]*F[1,7]^2*F[1,11]
F[1,5]*F[1,7]^2*im[1,1]
F[1,5]*F[1,7]*F[1,8]^2
F[1,5]*F[1,7]*F[1,8]*F[1,9]
F[1,5]*F[1,7]*F[1,8]*F[1,10]
F[1,5]*F[1,7]*F[1,8]*F[1,11]
F[1,5]*F[1,7]*F[1,8]*im[1,1]
F[1,5]*F[1,7]*F[1,9]^2
F[1,5]*F[1,7]*F[1,9]*F[1,10]
F[1,5]*F[1,7]*F[1,9]*F[1,11]
F[1,5]*F[1,7]*F[1,9]*im[1,1]
F[1,5]*F[1,7]*F[1,10]^2
F[1,5]*F[1,7]*F[1,10]*F[1,11]
F[1,5]*F[1,7]*F[1,10]*im[1,1]
F[1,5]*F[1,7]*F[1,11]^2
F[1,5]*F[1,7]*F[1,11]*im[1,1]
F[1,5]*F[1,7]*F[2,1]
F[1,5]*F[1,7]*F[2,2]
F[1,5]*F[1,7]*F[2,4]
F[1,5]*F[1,7]*F[2,5]
F[1,5]*F[1,7]*F[2,6]
F[1,5]*F[1,7]*F[2,7]
F[1,5]*F[1,7]*F[2,8]
F[1,5]*F[1,7]*F[2,9]
F[1,5]*F[1,7]*F[2,10]
F[1,5]*F[1,7]*F[2,12]
F[1,5]*F[1,7]*F[2,14]
F[1,5]*F[1,7]*F[2,15]
F[1,5]*F[1,7]*F[2,17]
F[1,5]*F[1,7]*F[2,18]
F[1,5]*F[1,7]*F[2,20]
F[1,5]*F[1,7]*F[2,21]
F[1,5]*F[1,7]*F[2,22]
F[1,5]*F[1,7]*im[1,1]^2
F[1,5]*F[1,8]^3
F[1,5]*F[1,8]^2*F[1,9]
F[1,5]*F[1,8]^2*F[1,10]
F[1,5]*F[1,8]^2*F[1,11]
F[1,5]*F[1,8]^2*im[1,1]
F[1,5]*F[1,8]*F[1,9]^2
F[1,5]*F[1,8]*F[1,9]*F[1,10]
F[1,5]*F[1,8]*F[1,9]*F[1,11]
F[1,5]*F[1,8]*F[1,9]*im[1,1]
F[1,5]*F[1,8]*F[1,10]^2
F[1,5]*F[1,8]*F[1,10]*F[1,11]
F[1,5]*F[1,8]*F[1,10]*im[1,1]
F[1,5]*F[1,8]*F[1,11]^2
F[1,5]*F[1,8]*F[1,11]*im[1,1]
F[1,5]*F[1,8]*F[2,1]
F[1,5]*F[1,8]*F[2,2]
F[1,5]*F[1,8]*F[2,3]
F[1,5]*F[1,8]*F[2,4]
F[1,5]*F[1,8]*F[2,5]
F[1,5]*F[1,8]*F[2,6]
F[1,5]*F[1,8]*F[2,7]
F[1,5]*F[1,8]*F[2,8]
F[1,5]*F[1,8]*F[2,9]
F[1,5]*F[1,8]*F[2,10]
F[1,5]*F[1,8]*F[2,11]
F[1,5]*F[1,8]*F[2,12]
F[1,5]*F[1,8]*F[2,13]
F[1,5]*F[1,8]*F[2,15]
F[1,5]*F[1,8]*F[2,16]
F[1,5]*F[1,8]*F[2,17]
F[1,5]*F[1,8]*F[2,18]
F[1,5]*F[1,8]*F[2,19]
F[1,5]*F[1,8]*F[2,20]
F[1,5]*F[1,8]*F[2,21]
F[1,5]*F[1,8]*F[2,22]
(F[1,5]*F[1,8]*F[2,25])/sqrtG3[2]
F[1,5]*F[1,8]*im[1,1]^2
F[1,5]*F[1,9]^3
F[1,5]*F[1,9]^2*F[1,10]
F[1,5]*F[1,9]^2*F[1,11]
F[1,5]*F[1,9]^2*im[1,1]
F[1,5]*F[1,9]*F[1,10]^2
F[1,5]*F[1,9]*F[1,10]*F[1,11]
F[1,5]*F[1,9]*F[1,10]*im[1,1]
F[1,5]*F[1,9]*F[1,11]^2
F[1,5]*F[1,9]*F[1,11]*im[1,1]
F[1,5]*F[1,9]*F[2,1]
F[1,5]*F[1,9]*F[2,2]
F[1,5]*F[1,9]*F[2,3]
F[1,5]*F[1,9]*F[2,4]
F[1,5]*F[1,9]*F[2,5]
F[1,5]*F[1,9]*F[2,6]
F[1,5]*F[1,9]*F[2,7]
F[1,5]*F[1,9]*F[2,8]
F[1,5]*F[1,9]*F[2,9]
F[1,5]*F[1,9]*F[2,10]
F[1,5]*F[1,9]*F[2,11]
F[1,5]*F[1,9]*F[2,12]
F[1,5]*F[1,9]*F[2,13]
F[1,5]*F[1,9]*F[2,14]
F[1,5]*F[1,9]*F[2,15]
F[1,5]*F[1,9]*F[2,17]
F[1,5]*F[1,9]*F[2,18]
F[1,5]*F[1,9]*F[2,19]
F[1,5]*F[1,9]*F[2,20]
F[1,5]*F[1,9]*F[2,21]
F[1,5]*F[1,9]*F[2,22]
(F[1,5]*F[1,9]*F[2,25])/sqrtG3[2]
F[1,5]*F[1,9]*im[1,1]^2
F[1,5]*F[1,10]^3
F[1,5]*F[1,10]^2*F[1,11]
F[1,5]*F[1,10]^2*im[1,1]
F[1,5]*F[1,10]*F[1,11]^2
F[1,5]*F[1,10]*F[1,11]*im[1,1]
F[1,5]*F[1,10]*F[2,1]
F[1,5]*F[1,10]*F[2,2]
F[1,5]*F[1,10]*F[2,4]
F[1,5]*F[1,10]*F[2,5]
F[1,5]*F[1,10]*F[2,6]
F[1,5]*F[1,10]*F[2,7]
F[1,5]*F[1,10]*F[2,8]
F[1,5]*F[1,10]*F[2,9]
F[1,5]*F[1,10]*F[2,10]
F[1,5]*F[1,10]*F[2,11]
F[1,5]*F[1,10]*F[2,12]
F[1,5]*F[1,10]*F[2,15]
F[1,5]*F[1,10]*F[2,17]
F[1,5]*F[1,10]*F[2,18]
F[1,5]*F[1,10]*F[2,19]
F[1,5]*F[1,10]*F[2,20]
F[1,5]*F[1,10]*F[2,21]
F[1,5]*F[1,10]*F[2,22]
F[1,5]*F[1,10]*im[1,1]^2
F[1,5]*F[1,11]^3
F[1,5]*F[1,11]^2*im[1,1]
F[1,5]*F[1,11]*F[2,1]
F[1,5]*F[1,11]*F[2,2]
F[1,5]*F[1,11]*F[2,4]
F[1,5]*F[1,11]*F[2,5]
F[1,5]*F[1,11]*F[2,6]
F[1,5]*F[1,11]*F[2,7]
F[1,5]*F[1,11]*F[2,8]
F[1,5]*F[1,11]*F[2,9]
F[1,5]*F[1,11]*F[2,10]
F[1,5]*F[1,11]*F[2,11]
F[1,5]*F[1,11]*F[2,12]
F[1,5]*F[1,11]*F[2,14]
F[1,5]*F[1,11]*F[2,15]
F[1,5]*F[1,11]*F[2,17]
F[1,5]*F[1,11]*F[2,18]
F[1,5]*F[1,11]*F[2,19]
F[1,5]*F[1,11]*F[2,20]
F[1,5]*F[1,11]*F[2,21]
F[1,5]*F[1,11]*F[2,22]
F[1,5]*F[1,11]*im[1,1]^2
F[1,5]*F[2,1]*im[1,1]
F[1,5]*F[2,2]*im[1,1]
F[1,5]*F[2,3]*im[1,1]
F[1,5]*F[2,4]*im[1,1]
F[1,5]*F[2,5]*im[1,1]
F[1,5]*F[2,6]*im[1,1]
F[1,5]*F[2,7]*im[1,1]
F[1,5]*F[2,8]*im[1,1]
F[1,5]*F[2,9]*im[1,1]
F[1,5]*F[2,10]*im[1,1]
F[1,5]*F[2,11]*im[1,1]
F[1,5]*F[2,12]*im[1,1]
F[1,5]*F[2,13]*im[1,1]
F[1,5]*F[2,14]*im[1,1]
F[1,5]*F[2,15]*im[1,1]
F[1,5]*F[2,16]*im[1,1]
F[1,5]*F[2,17]*im[1,1]
F[1,5]*F[2,18]*im[1,1]
F[1,5]*F[2,19]*im[1,1]
F[1,5]*F[2,20]*im[1,1]
F[1,5]*F[2,21]*im[1,1]
F[1,5]*F[2,22]*im[1,1]
(F[1,5]*F[2,23]*im[1,1])/sqrtG3[1]
F[1,5]*F[3,5]
F[1,5]*F[3,6]
F[1,5]*F[3,7]
F[1,5]*F[3,8]
F[1,5]*F[3,9]
F[1,5]*F[3,10]
F[1,5]*F[3,11]
F[1,5]*F[3,12]
F[1,5]*F[3,13]
F[1,5]*F[3,14]
F[1,5]*F[3,15]
F[1,5]*F[3,16]
F[1,5]*F[3,17]
F[1,5]*F[3,18]
F[1,5]*F[3,19]
F[1,5]*F[3,20]
F[1,5]*F[3,21]
F[1,5]*F[3,22]
F[1,5]*F[3,23]
F[1,5]*F[3,24]
F[1,5]*F[3,25]
F[1,5]*F[3,26]
F[1,5]*F[3,27]
F[1,5]*F[3,28]
(F[1,5]*F[3,29])/sqrtG3[1]
F[1,5]*F[3,30]
F[1,5]*F[3,31]
str5*F[1,5]*F[3,32]
F[1,5]*F[3,33]
F[1,5]*F[3,34]
F[1,5]*F[3,35]
F[1,5]*F[3,36]
F[1,5]*F[3,37]
F[1,5]*F[3,38]
F[1,5]*F[3,39]
F[1,5]*F[3,40]
F[1,5]*F[3,41]
F[1,5]*F[3,42]
F[1,5]*F[3,43]
F[1,5]*F[3,44]
F[1,5]*F[3,45]
F[1,5]*F[3,46]
F[1,5]*F[3,47]
F[1,5]*F[3,48]
F[1,5]*F[3,49]
F[1,5]*F[3,51]
F[1,5]*F[3,52]
F[1,5]*F[3,53]
F[1,5]*F[3,54]
F[1,5]*F[3,55]
F[1,5]*F[3,56]
F[1,5]*F[3,57]
(F[1,5]*F[3,58])/sqrtG3[2]
F[1,5]*F[3,59]
F[1,5]*F[3,60]
str5*F[1,5]*F[3,61]
F[1,5]*F[3,62]
F[1,5]*F[3,63]
F[1,5]*F[3,64]
F[1,5]*F[3,65]
F[1,5]*F[3,66]
F[1,5]*F[3,67]
F[1,5]*F[3,68]
F[1,5]*F[3,69]
F[1,5]*F[3,70]
F[1,5]*F[3,71]
F[1,5]*F[3,72]
F[1,5]*F[3,73]
F[1,5]*F[3,74]
F[1,5]*F[3,75]
F[1,5]*F[3,77]
F[1,5]*F[3,78]
F[1,5]*F[3,79]
F[1,5]*F[3,80]
F[1,5]*F[3,81]
F[1,5]*F[3,82]
F[1,5]*F[3,83]
F[1,5]*F[3,85]
F[1,5]*F[3,86]
F[1,5]*F[3,88]
F[1,5]*F[3,89]
F[1,5]*F[3,90]
str5*F[1,5]*F[3,91]
F[1,5]*F[3,92]
F[1,5]*F[3,93]
F[1,5]*F[3,94]
F[1,5]*F[3,95]
F[1,5]*F[3,96]
F[1,5]*F[3,97]
F[1,5]*F[3,99]
F[1,5]*F[3,100]
F[1,5]*F[3,101]
F[1,5]*F[3,102]
F[1,5]*F[3,103]
F[1,5]*F[3,104]
str5*F[1,5]*F[3,107]
F[1,5]*F[3,108]
F[1,5]*F[3,109]
F[1,5]*F[3,110]
F[1,5]*F[3,111]
F[1,5]*F[3,112]
F[1,5]*F[3,113]
F[1,5]*F[3,115]
F[1,5]*F[3,116]
F[1,5]*F[3,117]
F[1,5]*F[3,118]
F[1,5]*F[3,119]
F[1,5]*F[3,120]
F[1,5]*F[3,183]
F[1,5]*F[3,190]
F[1,5]*F[3,195]
F[1,5]*F[3,196]
F[1,5]*im[1,1]^3
(F[1,5]*F[2,25]*im[1,1])/sqrtG3[2]
F[1,5]*re[3,1]
F[1,6]^4
F[1,6]^3*F[1,7]
F[1,6]^3*F[1,8]
F[1,6]^3*F[1,9]
F[1,6]^3*F[1,10]
F[1,6]^3*F[1,11]
F[1,6]^3*im[1,1]
F[1,6]^2*F[1,7]^2
F[1,6]^2*F[1,7]*F[1,8]
F[1,6]^2*F[1,7]*F[1,9]
F[1,6]^2*F[1,7]*F[1,10]
F[1,6]^2*F[1,7]*F[1,11]
F[1,6]^2*F[1,7]*im[1,1]
F[1,6]^2*F[1,8]^2
F[1,6]^2*F[1,8]*F[1,9]
F[1,6]^2*F[1,8]*F[1,10]
F[1,6]^2*F[1,8]*F[1,11]
F[1,6]^2*F[1,8]*im[1,1]
F[1,6]^2*F[1,9]^2
F[1,6]^2*F[1,9]*F[1,10]
F[1,6]^2*F[1,9]*F[1,11]
F[1,6]^2*F[1,9]*im[1,1]
F[1,6]^2*F[1,10]^2
F[1,6]^2*F[1,10]*F[1,11]
F[1,6]^2*F[1,10]*im[1,1]
F[1,6]^2*F[1,11]^2
F[1,6]^2*F[1,11]*im[1,1]
F[1,6]^2*F[2,1]
F[1,6]^2*F[2,2]
F[1,6]^2*F[2,3]
F[1,6]^2*F[2,4]
F[1,6]^2*F[2,5]
F[1,6]^2*F[2,6]
F[1,6]^2*F[2,7]
F[1,6]^2*F[2,8]
F[1,6]^2*F[2,9]
F[1,6]^2*F[2,10]
F[1,6]^2*F[2,11]
F[1,6]^2*F[2,12]
F[1,6]^2*F[2,13]
F[1,6]^2*F[2,14]
F[1,6]^2*F[2,15]
F[1,6]^2*F[2,16]
F[1,6]^2*F[2,17]
F[1,6]^2*F[2,18]
F[1,6]^2*F[2,19]
F[1,6]^2*F[2,20]
F[1,6]^2*F[2,21]
F[1,6]^2*F[2,22]
F[1,6]^2*im[1,1]^2
F[1,6]*F[1,7]^3
F[1,6]*F[1,7]^2*F[1,8]
F[1,6]*F[1,7]^2*F[1,9]
F[1,6]*F[1,7]^2*F[1,10]
F[1,6]*F[1,7]^2*F[1,11]
F[1,6]*F[1,7]^2*im[1,1]
F[1,6]*F[1,7]*F[1,8]^2
F[1,6]*F[1,7]*F[1,8]*F[1,9]
F[1,6]*F[1,7]*F[1,8]*F[1,10]
F[1,6]*F[1,7]*F[1,8]*F[1,11]
F[1,6]*F[1,7]*F[1,8]*im[1,1]
F[1,6]*F[1,7]*F[1,9]^2
F[1,6]*F[1,7]*F[1,9]*F[1,10]
F[1,6]*F[1,7]*F[1,9]*F[1,11]
F[1,6]*F[1,7]*F[1,9]*im[1,1]
F[1,6]*F[1,7]*F[1,10]^2
F[1,6]*F[1,7]*F[1,10]*F[1,11]
F[1,6]*F[1,7]*F[1,10]*im[1,1]
F[1,6]*F[1,7]*F[1,11]^2
F[1,6]*F[1,7]*F[1,11]*im[1,1]
F[1,6]*F[1,7]*F[2,1]
F[1,6]*F[1,7]*F[2,2]
F[1,6]*F[1,7]*F[2,4]
F[1,6]*F[1,7]*F[2,5]
F[1,6]*F[1,7]*F[2,6]
F[1,6]*F[1,7]*F[2,7]
F[1,6]*F[1,7]*F[2,8]
F[1,6]*F[1,7]*F[2,9]
F[1,6]*F[1,7]*F[2,10]
F[1,6]*F[1,7]*F[2,11]
F[1,6]*F[1,7]*F[2,12]
F[1,6]*F[1,7]*F[2,14]
F[1,6]*F[1,7]*F[2,17]
F[1,6]*F[1,7]*F[2,18]
F[1,6]*F[1,7]*F[2,20]
F[1,6]*F[1,7]*F[2,21]
F[1,6]*F[1,7]*F[2,22]
F[1,6]*F[1,7]*im[1,1]^2
F[1,6]*F[1,8]^3
F[1,6]*F[1,8]^2*F[1,9]
F[1,6]*F[1,8]^2*F[1,10]
F[1,6]*F[1,8]^2*F[1,11]
F[1,6]*F[1,8]^2*im[1,1]
F[1,6]*F[1,8]*F[1,9]^2
F[1,6]*F[1,8]*F[1,9]*F[1,10]
F[1,6]*F[1,8]*F[1,9]*F[1,11]
F[1,6]*F[1,8]*F[1,9]*im[1,1]
F[1,6]*F[1,8]*F[1,10]^2
F[1,6]*F[1,8]*F[1,10]*F[1,11]
F[1,6]*F[1,8]*F[1,10]*im[1,1]
F[1,6]*F[1,8]*F[1,11]^2
F[1,6]*F[1,8]*F[1,11]*im[1,1]
F[1,6]*F[1,8]*F[2,1]
F[1,6]*F[1,8]*F[2,2]
F[1,6]*F[1,8]*F[2,3]
F[1,6]*F[1,8]*F[2,4]
F[1,6]*F[1,8]*F[2,5]
F[1,6]*F[1,8]*F[2,6]
F[1,6]*F[1,8]*F[2,7]
F[1,6]*F[1,8]*F[2,8]
F[1,6]*F[1,8]*F[2,9]
F[1,6]*F[1,8]*F[2,10]
F[1,6]*F[1,8]*F[2,11]
F[1,6]*F[1,8]*F[2,12]
F[1,6]*F[1,8]*F[2,13]
F[1,6]*F[1,8]*F[2,17]
F[1,6]*F[1,8]*F[2,18]
F[1,6]*F[1,8]*F[2,19]
F[1,6]*F[1,8]*F[2,20]
F[1,6]*F[1,8]*F[2,21]
F[1,6]*F[1,8]*F[2,22]
F[1,6]*F[1,8]*im[1,1]^2
F[1,6]*F[1,9]^3
F[1,6]*F[1,9]^2*F[1,10]
F[1,6]*F[1,9]^2*F[1,11]
F[1,6]*F[1,9]^2*im[1,1]
F[1,6]*F[1,9]*F[1,10]^2
F[1,6]*F[1,9]*F[1,10]*F[1,11]
F[1,6]*F[1,9]*F[1,10]*im[1,1]
F[1,6]*F[1,9]*F[1,11]^2
F[1,6]*F[1,9]*F[1,11]*im[1,1]
F[1,6]*F[1,9]*F[2,1]
F[1,6]*F[1,9]*F[2,2]
F[1,6]*F[1,9]*F[2,3]
F[1,6]*F[1,9]*F[2,4]
F[1,6]*F[1,9]*F[2,5]
F[1,6]*F[1,9]*F[2,6]
F[1,6]*F[1,9]*F[2,7]
F[1,6]*F[1,9]*F[2,8]
F[1,6]*F[1,9]*F[2,9]
F[1,6]*F[1,9]*F[2,10]
F[1,6]*F[1,9]*F[2,11]
F[1,6]*F[1,9]*F[2,12]
F[1,6]*F[1,9]*F[2,15]
F[1,6]*F[1,9]*F[2,17]
F[1,6]*F[1,9]*F[2,18]
F[1,6]*F[1,9]*F[2,19]
F[1,6]*F[1,9]*F[2,20]
F[1,6]*F[1,9]*F[2,21]
F[1,6]*F[1,9]*F[2,22]
F[1,6]*F[1,9]*im[1,1]^2
F[1,6]*F[1,10]^3
F[1,6]*F[1,10]^2*F[1,11]
F[1,6]*F[1,10]^2*im[1,1]
F[1,6]*F[1,10]*F[1,11]^2
F[1,6]*F[1,10]*F[1,11]*im[1,1]
F[1,6]*F[1,10]*F[2,1]
F[1,6]*F[1,10]*F[2,2]
F[1,6]*F[1,10]*F[2,4]
F[1,6]*F[1,10]*F[2,5]
F[1,6]*F[1,10]*F[2,6]
F[1,6]*F[1,10]*F[2,7]
F[1,6]*F[1,10]*F[2,8]
F[1,6]*F[1,10]*F[2,9]
F[1,6]*F[1,10]*F[2,10]
F[1,6]*F[1,10]*F[2,11]
F[1,6]*F[1,10]*F[2,12]
F[1,6]*F[1,10]*F[2,15]
F[1,6]*F[1,10]*F[2,17]
F[1,6]*F[1,10]*F[2,18]
F[1,6]*F[1,10]*F[2,19]
F[1,6]*F[1,10]*F[2,20]
F[1,6]*F[1,10]*F[2,21]
F[1,6]*F[1,10]*F[2,22]
F[1,6]*F[1,10]*im[1,1]^2
F[1,6]*F[1,11]^3
F[1,6]*F[1,11]^2*im[1,1]
F[1,6]*F[1,11]*F[2,1]
F[1,6]*F[1,11]*F[2,2]
F[1,6]*F[1,11]*F[2,4]
F[1,6]*F[1,11]*F[2,5]
F[1,6]*F[1,11]*F[2,6]
F[1,6]*F[1,11]*F[2,7]
F[1,6]*F[1,11]*F[2,8]
F[1,6]*F[1,11]*F[2,9]
F[1,6]*F[1,11]*F[2,10]
F[1,6]*F[1,11]*F[2,11]
F[1,6]*F[1,11]*F[2,12]
F[1,6]*F[1,11]*F[2,14]
F[1,6]*F[1,11]*F[2,15]
F[1,6]*F[1,11]*F[2,17]
F[1,6]*F[1,11]*F[2,18]
F[1,6]*F[1,11]*F[2,19]
F[1,6]*F[1,11]*F[2,20]
F[1,6]*F[1,11]*F[2,21]
F[1,6]*F[1,11]*F[2,22]
F[1,6]*F[1,11]*im[1,1]^2
F[1,6]*F[2,1]*im[1,1]
F[1,6]*F[2,2]*im[1,1]
F[1,6]*F[2,3]*im[1,1]
F[1,6]*F[2,4]*im[1,1]
F[1,6]*F[2,5]*im[1,1]
F[1,6]*F[2,6]*im[1,1]
F[1,6]*F[2,7]*im[1,1]
F[1,6]*F[2,8]*im[1,1]
F[1,6]*F[2,9]*im[1,1]
F[1,6]*F[2,10]*im[1,1]
F[1,6]*F[2,11]*im[1,1]
F[1,6]*F[2,12]*im[1,1]
F[1,6]*F[2,13]*im[1,1]
F[1,6]*F[2,14]*im[1,1]
F[1,6]*F[2,15]*im[1,1]
F[1,6]*F[2,16]*im[1,1]
F[1,6]*F[2,17]*im[1,1]
F[1,6]*F[2,18]*im[1,1]
F[1,6]*F[2,19]*im[1,1]
F[1,6]*F[2,20]*im[1,1]
F[1,6]*F[2,21]*im[1,1]
F[1,6]*F[2,22]*im[1,1]
(F[1,6]*F[2,23]*im[1,1])/sqrtG3[1]
F[1,6]*F[3,5]
F[1,6]*F[3,6]
F[1,6]*F[3,7]
F[1,6]*F[3,8]
F[1,6]*F[3,9]
F[1,6]*F[3,10]
F[1,6]*F[3,11]
F[1,6]*F[3,12]
F[1,6]*F[3,13]
F[1,6]*F[3,14]
F[1,6]*F[3,15]
F[1,6]*F[3,16]
F[1,6]*F[3,17]
F[1,6]*F[3,18]
F[1,6]*F[3,19]
F[1,6]*F[3,20]
F[1,6]*F[3,21]
F[1,6]*F[3,22]
F[1,6]*F[3,23]
F[1,6]*F[3,24]
F[1,6]*F[3,25]
F[1,6]*F[3,26]
F[1,6]*F[3,27]
F[1,6]*F[3,28]
(F[1,6]*F[3,29])/sqrtG3[1]
F[1,6]*F[3,30]
F[1,6]*F[3,31]
str5*F[1,6]*F[3,32]
F[1,6]*F[3,33]
F[1,6]*F[3,34]
F[1,6]*F[3,35]
F[1,6]*F[3,36]
F[1,6]*F[3,37]
F[1,6]*F[3,38]
F[1,6]*F[3,39]
F[1,6]*F[3,40]
F[1,6]*F[3,41]
F[1,6]*F[3,42]
F[1,6]*F[3,43]
F[1,6]*F[3,44]
F[1,6]*F[3,45]
F[1,6]*F[3,46]
F[1,6]*F[3,47]
F[1,6]*F[3,48]
F[1,6]*F[3,49]
F[1,6]*F[3,51]
F[1,6]*F[3,52]
F[1,6]*F[3,53]
F[1,6]*F[3,54]
F[1,6]*F[3,55]
F[1,6]*F[3,56]
F[1,6]*F[3,57]
F[1,6]*F[3,59]
F[1,6]*F[3,60]
str5*F[1,6]*F[3,61]
F[1,6]*F[3,62]
F[1,6]*F[3,63]
F[1,6]*F[3,64]
F[1,6]*F[3,65]
F[1,6]*F[3,66]
F[1,6]*F[3,67]
F[1,6]*F[3,68]
F[1,6]*F[3,69]
F[1,6]*F[3,70]
F[1,6]*F[3,71]
F[1,6]*F[3,72]
F[1,6]*F[3,73]
F[1,6]*F[3,74]
F[1,6]*F[3,75]
F[1,6]*F[3,77]
F[1,6]*F[3,78]
F[1,6]*F[3,79]
F[1,6]*F[3,80]
F[1,6]*F[3,81]
F[1,6]*F[3,82]
F[1,6]*F[3,83]
F[1,6]*F[3,85]
F[1,6]*F[3,86]
F[1,6]*F[3,88]
F[1,6]*F[3,89]
F[1,6]*F[3,90]
str5*F[1,6]*F[3,91]
F[1,6]*F[3,92]
F[1,6]*F[3,93]
F[1,6]*F[3,94]
F[1,6]*F[3,95]
F[1,6]*F[3,96]
F[1,6]*F[3,97]
F[1,6]*F[3,99]
F[1,6]*F[3,100]
F[1,6]*F[3,101]
F[1,6]*F[3,102]
F[1,6]*F[3,103]
F[1,6]*F[3,104]
str5*F[1,6]*F[3,107]
F[1,6]*F[3,108]
F[1,6]*F[3,109]
F[1,6]*F[3,110]
F[1,6]*F[3,111]
F[1,6]*F[3,112]
F[1,6]*F[3,113]
F[1,6]*F[3,115]
F[1,6]*F[3,116]
F[1,6]*F[3,117]
F[1,6]*F[3,118]
F[1,6]*F[3,119]
F[1,6]*F[3,120]
F[1,6]*F[3,178]
F[1,6]*F[3,181]
F[1,6]*F[3,186]
F[1,6]*F[3,193]
F[1,6]*im[1,1]^3
F[1,6]*re[3,1]
F[1,7]^4
F[1,7]^3*F[1,8]
F[1,7]^3*F[1,9]
F[1,7]^3*F[1,10]
F[1,7]^3*F[1,11]
F[1,7]^3*im[1,1]
F[1,7]^2*F[1,8]^2
F[1,7]^2*F[1,8]*F[1,9]
F[1,7]^2*F[1,8]*F[1,10]
F[1,7]^2*F[1,8]*F[1,11]
F[1,7]^2*F[1,8]*im[1,1]
F[1,7]^2*F[1,9]^2
F[1,7]^2*F[1,9]*F[1,10]
F[1,7]^2*F[1,9]*F[1,11]
F[1,7]^2*F[1,9]*im[1,1]
F[1,7]^2*F[1,10]^2
F[1,7]^2*F[1,10]*F[1,11]
F[1,7]^2*F[1,10]*im[1,1]
F[1,7]^2*F[1,11]^2
F[1,7]^2*F[1,11]*im[1,1]
F[1,7]^2*F[2,1]
F[1,7]^2*F[2,2]
F[1,7]^2*F[2,3]
F[1,7]^2*F[2,4]
F[1,7]^2*F[2,5]
F[1,7]^2*F[2,6]
F[1,7]^2*F[2,8]
F[1,7]^2*F[2,9]
F[1,7]^2*F[2,10]
F[1,7]^2*F[2,11]
F[1,7]^2*F[2,12]
F[1,7]^2*F[2,14]
F[1,7]^2*F[2,15]
F[1,7]^2*F[2,17]
F[1,7]^2*F[2,18]
F[1,7]^2*F[2,20]
F[1,7]^2*F[2,21]
F[1,7]^2*F[2,22]
F[1,7]^2*im[1,1]^2
F[1,7]*F[1,8]^3
F[1,7]*F[1,8]^2*F[1,9]
F[1,7]*F[1,8]^2*F[1,10]
F[1,7]*F[1,8]^2*F[1,11]
F[1,7]*F[1,8]^2*im[1,1]
F[1,7]*F[1,8]*F[1,9]^2
F[1,7]*F[1,8]*F[1,9]*F[1,10]
F[1,7]*F[1,8]*F[1,9]*F[1,11]
F[1,7]*F[1,8]*F[1,9]*im[1,1]
F[1,7]*F[1,8]*F[1,10]^2
F[1,7]*F[1,8]*F[1,10]*im[1,1]
F[1,7]*F[1,8]*F[1,11]^2
F[1,7]*F[1,8]*F[1,11]*im[1,1]
F[1,7]*F[1,8]*F[2,1]
F[1,7]*F[1,8]*F[2,2]
F[1,7]*F[1,8]*F[2,4]
F[1,7]*F[1,8]*F[2,5]
F[1,7]*F[1,8]*F[2,6]
F[1,7]*F[1,8]*F[2,9]
F[1,7]*F[1,8]*F[2,10]
F[1,7]*F[1,8]*F[2,11]
F[1,7]*F[1,8]*F[2,12]
F[1,7]*F[1,8]*F[2,14]
F[1,7]*F[1,8]*F[2,17]
F[1,7]*F[1,8]*F[2,18]
F[1,7]*F[1,8]*F[2,20]
F[1,7]*F[1,8]*F[2,21]
F[1,7]*F[1,8]*F[2,22]
F[1,7]*F[1,8]*im[1,1]^2
F[1,7]*F[1,9]^3
F[1,7]*F[1,9]^2*F[1,10]
F[1,7]*F[1,9]^2*F[1,11]
F[1,7]*F[1,9]^2*im[1,1]
F[1,7]*F[1,9]*F[1,10]^2
F[1,7]*F[1,9]*F[1,10]*F[1,11]
F[1,7]*F[1,9]*F[1,10]*im[1,1]
F[1,7]*F[1,9]*F[1,11]^2
F[1,7]*F[1,9]*F[1,11]*im[1,1]
F[1,7]*F[1,9]*F[2,1]
F[1,7]*F[1,9]*F[2,2]
F[1,7]*F[1,9]*F[2,4]
F[1,7]*F[1,9]*F[2,5]
F[1,7]*F[1,9]*F[2,6]
F[1,7]*F[1,9]*F[2,9]
F[1,7]*F[1,9]*F[2,10]
F[1,7]*F[1,9]*F[2,11]
F[1,7]*F[1,9]*F[2,12]
F[1,7]*F[1,9]*F[2,14]
F[1,7]*F[1,9]*F[2,15]
F[1,7]*F[1,9]*F[2,17]
F[1,7]*F[1,9]*F[2,18]
F[1,7]*F[1,9]*F[2,20]
F[1,7]*F[1,9]*F[2,21]
F[1,7]*F[1,9]*F[2,22]
F[1,7]*F[1,9]*im[1,1]^2
F[1,7]*F[1,10]^3
F[1,7]*F[1,10]^2*F[1,11]
F[1,7]*F[1,10]^2*im[1,1]
F[1,7]*F[1,10]*F[1,11]^2
F[1,7]*F[1,10]*F[1,11]*im[1,1]
F[1,7]*F[1,10]*F[2,1]
F[1,7]*F[1,10]*F[2,2]
F[1,7]*F[1,10]*F[2,5]
F[1,7]*F[1,10]*F[2,6]
F[1,7]*F[1,10]*F[2,8]
F[1,7]*F[1,10]*F[2,9]
F[1,7]*F[1,10]*F[2,10]
F[1,7]*F[1,10]*F[2,11]
F[1,7]*F[1,10]*F[2,14]
F[1,7]*F[1,10]*F[2,18]
F[1,7]*F[1,10]*F[2,20]
F[1,7]*F[1,10]*F[2,21]
F[1,7]*F[1,10]*im[1,1]^2
F[1,7]*F[1,11]^3
F[1,7]*F[1,11]^2*im[1,1]
F[1,7]*F[1,11]*F[2,1]
F[1,7]*F[1,11]*F[2,2]
F[1,7]*F[1,11]*F[2,5]
F[1,7]*F[1,11]*F[2,6]
F[1,7]*F[1,11]*F[2,9]
F[1,7]*F[1,11]*F[2,10]
F[1,7]*F[1,11]*F[2,12]
F[1,7]*F[1,11]*F[2,14]
F[1,7]*F[1,11]*F[2,15]
F[1,7]*F[1,11]*F[2,18]
F[1,7]*F[1,11]*F[2,20]
F[1,7]*F[1,11]*F[2,21]
F[1,7]*F[1,11]*F[2,22]
F[1,7]*F[1,11]*im[1,1]^2
F[1,7]*F[2,1]*im[1,1]
F[1,7]*F[2,2]*im[1,1]
F[1,7]*F[2,3]*im[1,1]
F[1,7]*F[2,4]*im[1,1]
F[1,7]*F[2,5]*im[1,1]
F[1,7]*F[2,6]*im[1,1]
F[1,7]*F[2,7]*im[1,1]
F[1,7]*F[2,8]*im[1,1]
F[1,7]*F[2,9]*im[1,1]
F[1,7]*F[2,10]*im[1,1]
F[1,7]*F[2,11]*im[1,1]
F[1,7]*F[2,12]*im[1,1]
F[1,7]*F[2,14]*im[1,1]
F[1,7]*F[2,15]*im[1,1]
F[1,7]*F[2,17]*im[1,1]
F[1,7]*F[2,18]*im[1,1]
F[1,7]*F[2,20]*im[1,1]
F[1,7]*F[2,21]*im[1,1]
F[1,7]*F[2,22]*im[1,1]
F[1,7]*F[3,5]
F[1,7]*F[3,6]
F[1,7]*F[3,7]
F[1,7]*F[3,8]
F[1,7]*F[3,9]
F[1,7]*F[3,10]
F[1,7]*F[3,11]
F[1,7]*F[3,12]
F[1,7]*F[3,13]
F[1,7]*F[3,14]
F[1,7]*F[3,15]
F[1,7]*F[3,16]
F[1,7]*F[3,17]
F[1,7]*F[3,18]
F[1,7]*F[3,19]
F[1,7]*F[3,20]
F[1,7]*F[3,21]
F[1,7]*F[3,22]
F[1,7]*F[3,23]
F[1,7]*F[3,24]
F[1,7]*F[3,25]
F[1,7]*F[3,26]
F[1,7]*F[3,27]
F[1,7]*F[3,28]
F[1,7]*F[3,33]
F[1,7]*F[3,34]
F[1,7]*F[3,35]
F[1,7]*F[3,36]
F[1,7]*F[3,37]
F[1,7]*F[3,38]
F[1,7]*F[3,39]
F[1,7]*F[3,40]
F[1,7]*F[3,41]
F[1,7]*F[3,42]
F[1,7]*F[3,43]
F[1,7]*F[3,44]
F[1,7]*F[3,45]
F[1,7]*F[3,46]
F[1,7]*F[3,47]
F[1,7]*F[3,48]
F[1,7]*F[3,49]
F[1,7]*F[3,51]
F[1,7]*F[3,52]
F[1,7]*F[3,53]
F[1,7]*F[3,54]
F[1,7]*F[3,55]
F[1,7]*F[3,56]
F[1,7]*F[3,59]
F[1,7]*F[3,60]
F[1,7]*F[3,62]
F[1,7]*F[3,63]
F[1,7]*F[3,64]
F[1,7]*F[3,65]
F[1,7]*F[3,66]
F[1,7]*F[3,67]
F[1,7]*F[3,68]
F[1,7]*F[3,69]
F[1,7]*F[3,70]
F[1,7]*F[3,71]
F[1,7]*F[3,72]
F[1,7]*F[3,73]
F[1,7]*F[3,74]
F[1,7]*F[3,75]
F[1,7]*F[3,77]
F[1,7]*F[3,78]
F[1,7]*F[3,79]
F[1,7]*F[3,80]
F[1,7]*F[3,81]
F[1,7]*F[3,82]
F[1,7]*F[3,83]
F[1,7]*F[3,85]
F[1,7]*F[3,86]
F[1,7]*F[3,88]
F[1,7]*F[3,89]
F[1,7]*F[3,90]
F[1,7]*F[3,99]
F[1,7]*F[3,100]
F[1,7]*F[3,101]
F[1,7]*F[3,102]
F[1,7]*F[3,103]
F[1,7]*F[3,104]
F[1,7]*F[3,108]
F[1,7]*F[3,109]
F[1,7]*F[3,110]
F[1,7]*F[3,111]
F[1,7]*F[3,112]
F[1,7]*F[3,113]
F[1,7]*F[3,115]
F[1,7]*F[3,116]
F[1,7]*F[3,118]
F[1,7]*F[3,120]
F[1,7]*im[1,1]^3
F[1,7]*re[3,1]
F[1,8]^4
F[1,8]^3*F[1,9]
F[1,8]^3*F[1,10]
F[1,8]^3*F[1,11]
F[1,8]^3*im[1,1]
F[1,8]^2*F[1,9]^2
F[1,8]^2*F[1,9]*F[1,10]
F[1,8]^2*F[1,9]*F[1,11]
F[1,8]^2*F[1,9]*im[1,1]
F[1,8]^2*F[1,10]^2
F[1,8]^2*F[1,10]*F[1,11]
F[1,8]^2*F[1,10]*im[1,1]
F[1,8]^2*F[1,11]^2
F[1,8]^2*F[1,11]*im[1,1]
F[1,8]^2*F[2,1]
F[1,8]^2*F[2,2]
F[1,8]^2*F[2,3]
F[1,8]^2*F[2,4]
F[1,8]^2*F[2,5]
F[1,8]^2*F[2,6]
F[1,8]^2*F[2,7]
F[1,8]^2*F[2,8]
F[1,8]^2*F[2,9]
F[1,8]^2*F[2,10]
F[1,8]^2*F[2,11]
F[1,8]^2*F[2,12]
F[1,8]^2*F[2,13]
F[1,8]^2*F[2,14]
F[1,8]^2*F[2,15]
F[1,8]^2*F[2,16]
F[1,8]^2*F[2,17]
F[1,8]^2*F[2,18]
F[1,8]^2*F[2,19]
F[1,8]^2*F[2,20]
F[1,8]^2*F[2,21]
F[1,8]^2*F[2,22]
(F[1,8]^2*F[2,23])/sqrtG3[1]
F[1,8]^2*im[1,1]^2
(F[1,5]*F[1,8]*F[2,23])/sqrtG3[1]
(F[1,6]*F[1,8]*F[2,23])/sqrtG3[1]
F[1,8]*F[1,9]^3
F[1,8]*F[1,9]^2*F[1,10]
F[1,8]*F[1,9]^2*F[1,11]
F[1,8]*F[1,9]^2*im[1,1]
F[1,8]*F[1,9]*F[1,10]^2
F[1,8]*F[1,9]*F[1,10]*F[1,11]
F[1,8]*F[1,9]*F[1,10]*im[1,1]
F[1,8]*F[1,9]*F[1,11]^2
F[1,8]*F[1,9]*F[1,11]*im[1,1]
F[1,8]*F[1,9]*F[2,1]
F[1,8]*F[1,9]*F[2,2]
F[1,8]*F[1,9]*F[2,3]
F[1,8]*F[1,9]*F[2,4]
F[1,8]*F[1,9]*F[2,5]
F[1,8]*F[1,9]*F[2,6]
F[1,8]*F[1,9]*F[2,7]
F[1,8]*F[1,9]*F[2,8]
F[1,8]*F[1,9]*F[2,9]
F[1,8]*F[1,9]*F[2,10]
F[1,8]*F[1,9]*F[2,11]
F[1,8]*F[1,9]*F[2,12]
F[1,8]*F[1,9]*F[2,13]
F[1,8]*F[1,9]*F[2,14]
F[1,8]*F[1,9]*F[2,15]
F[1,8]*F[1,9]*F[2,16]
F[1,8]*F[1,9]*F[2,17]
F[1,8]*F[1,9]*F[2,18]
F[1,8]*F[1,9]*F[2,19]
F[1,8]*F[1,9]*F[2,20]
F[1,8]*F[1,9]*F[2,21]
F[1,8]*F[1,9]*F[2,22]
(F[1,8]*F[1,9]*F[2,25])/sqrtG3[2]
F[1,8]*F[1,9]*im[1,1]^2
F[1,8]*F[1,10]^3
F[1,8]*F[1,10]^2*F[1,11]
F[1,8]*F[1,10]^2*im[1,1]
F[1,8]*F[1,10]*F[1,11]^2
F[1,8]*F[1,10]*F[1,11]*im[1,1]
F[1,8]*F[1,10]*F[2,1]
F[1,8]*F[1,10]*F[2,2]
F[1,8]*F[1,10]*F[2,4]
F[1,8]*F[1,10]*F[2,5]
F[1,8]*F[1,10]*F[2,6]
F[1,8]*F[1,10]*F[2,8]
F[1,8]*F[1,10]*F[2,9]
F[1,8]*F[1,10]*F[2,10]
F[1,8]*F[1,10]*F[2,11]
F[1,8]*F[1,10]*F[2,12]
F[1,8]*F[1,10]*F[2,13]
F[1,8]*F[1,10]*F[2,17]
F[1,8]*F[1,10]*F[2,18]
F[1,8]*F[1,10]*F[2,19]
F[1,8]*F[1,10]*F[2,20]
F[1,8]*F[1,10]*F[2,21]
F[1,8]*F[1,10]*F[2,22]
F[1,8]*F[1,10]*im[1,1]^2
F[1,8]*F[1,11]^3
F[1,8]*F[1,11]^2*im[1,1]
F[1,8]*F[1,11]*F[2,1]
F[1,8]*F[1,11]*F[2,2]
F[1,8]*F[1,11]*F[2,4]
F[1,8]*F[1,11]*F[2,5]
F[1,8]*F[1,11]*F[2,6]
F[1,8]*F[1,11]*F[2,8]
F[1,8]*F[1,11]*F[2,9]
F[1,8]*F[1,11]*F[2,11]
F[1,8]*F[1,11]*F[2,12]
F[1,8]*F[1,11]*F[2,13]
F[1,8]*F[1,11]*F[2,14]
F[1,8]*F[1,11]*F[2,15]
F[1,8]*F[1,11]*F[2,17]
F[1,8]*F[1,11]*F[2,18]
F[1,8]*F[1,11]*F[2,19]
F[1,8]*F[1,11]*F[2,20]
F[1,8]*F[1,11]*F[2,21]
F[1,8]*F[1,11]*F[2,22]
F[1,8]*F[1,11]*im[1,1]^2
F[1,8]*F[2,1]*im[1,1]
F[1,8]*F[2,2]*im[1,1]
F[1,8]*F[2,3]*im[1,1]
F[1,8]*F[2,4]*im[1,1]
F[1,8]*F[2,5]*im[1,1]
F[1,8]*F[2,6]*im[1,1]
F[1,8]*F[2,7]*im[1,1]
F[1,8]*F[2,8]*im[1,1]
F[1,8]*F[2,9]*im[1,1]
F[1,8]*F[2,10]*im[1,1]
F[1,8]*F[2,11]*im[1,1]
F[1,8]*F[2,12]*im[1,1]
F[1,8]*F[2,13]*im[1,1]
F[1,8]*F[2,14]*im[1,1]
F[1,8]*F[2,15]*im[1,1]
F[1,8]*F[2,16]*im[1,1]
F[1,8]*F[2,17]*im[1,1]
F[1,8]*F[2,18]*im[1,1]
F[1,8]*F[2,19]*im[1,1]
F[1,8]*F[2,20]*im[1,1]
F[1,8]*F[2,21]*im[1,1]
F[1,8]*F[2,22]*im[1,1]
(F[1,8]*F[2,23]*im[1,1])/sqrtG3[1]
(F[1,8]*F[2,25]*im[1,1])/sqrtG3[2]
F[1,8]*F[3,5]
F[1,8]*F[3,6]
F[1,8]*F[3,7]
F[1,8]*F[3,8]
F[1,8]*F[3,9]
F[1,8]*F[3,10]
F[1,8]*F[3,11]
F[1,8]*F[3,12]
F[1,8]*F[3,13]
F[1,8]*F[3,14]
F[1,8]*F[3,15]
F[1,8]*F[3,16]
F[1,8]*F[3,17]
F[1,8]*F[3,18]
F[1,8]*F[3,19]
F[1,8]*F[3,20]
F[1,8]*F[3,21]
F[1,8]*F[3,22]
F[1,8]*F[3,23]
F[1,8]*F[3,24]
F[1,8]*F[3,25]
F[1,8]*F[3,26]
F[1,8]*F[3,27]
F[1,8]*F[3,28]
(F[1,8]*F[3,29])/sqrtG3[1]
F[1,8]*F[3,30]
F[1,8]*F[3,31]
str5*F[1,8]*F[3,32]
F[1,8]*F[3,33]
F[1,8]*F[3,34]
F[1,8]*F[3,35]
F[1,8]*F[3,36]
F[1,8]*F[3,37]
F[1,8]*F[3,38]
F[1,8]*F[3,39]
F[1,8]*F[3,40]
F[1,8]*F[3,41]
F[1,8]*F[3,42]
F[1,8]*F[3,43]
F[1,8]*F[3,44]
F[1,8]*F[3,45]
F[1,8]*F[3,46]
F[1,8]*F[3,47]
F[1,8]*F[3,48]
F[1,8]*F[3,49]
F[1,8]*F[3,51]
F[1,8]*F[3,52]
F[1,8]*F[3,53]
F[1,8]*F[3,54]
F[1,8]*F[3,55]
F[1,8]*F[3,56]
F[1,8]*F[3,57]
(F[1,8]*F[3,58])/sqrtG3[2]
F[1,8]*F[3,59]
F[1,8]*F[3,60]
str5*F[1,8]*F[3,61]
F[1,8]*F[3,62]
F[1,8]*F[3,63]
F[1,8]*F[3,64]
F[1,8]*F[3,65]
F[1,8]*F[3,66]
F[1,8]*F[3,67]
F[1,8]*F[3,68]
F[1,8]*F[3,69]
F[1,8]*F[3,70]
F[1,8]*F[3,71]
F[1,8]*F[3,72]
F[1,8]*F[3,73]
F[1,8]*F[3,74]
F[1,8]*F[3,75]
F[1,8]*F[3,77]
F[1,8]*F[3,78]
F[1,8]*F[3,79]
F[1,8]*F[3,80]
F[1,8]*F[3,81]
F[1,8]*F[3,82]
F[1,8]*F[3,83]
F[1,8]*F[3,85]
F[1,8]*F[3,86]
F[1,8]*F[3,88]
F[1,8]*F[3,89]
F[1,8]*F[3,90]
str5*F[1,8]*F[3,91]
F[1,8]*F[3,92]
F[1,8]*F[3,93]
F[1,8]*F[3,94]
F[1,8]*F[3,95]
F[1,8]*F[3,96]
F[1,8]*F[3,97]
F[1,8]*F[3,99]
F[1,8]*F[3,100]
F[1,8]*F[3,101]
F[1,8]*F[3,102]
F[1,8]*F[3,103]
F[1,8]*F[3,104]
str5*F[1,8]*F[3,107]
F[1,8]*F[3,108]
F[1,8]*F[3,109]
F[1,8]*F[3,110]
F[1,8]*F[3,111]
F[1,8]*F[3,112]
F[1,8]*F[3,113]
F[1,8]*F[3,115]
F[1,8]*F[3,116]
F[1,8]*F[3,117]
F[1,8]*F[3,118]
F[1,8]*F[3,119]
F[1,8]*F[3,120]
F[1,8]*F[3,178]
F[1,8]*F[3,186]
F[1,8]*F[3,190]
F[1,8]*F[3,196]
F[1,8]*im[1,1]^3
F[1,8]*re[3,1]
F[1,9]^4
F[1,9]^3*F[1,10]
F[1,9]^3*F[1,11]
F[1,9]^3*im[1,1]
F[1,9]^2*F[1,10]^2
F[1,9]^2*F[1,10]*F[1,11]
F[1,9]^2*F[1,10]*im[1,1]
F[1,9]^2*F[1,11]^2
F[1,9]^2*F[1,11]*im[1,1]
F[1,9]^2*F[2,1]
F[1,9]^2*F[2,2]
F[1,9]^2*F[2,3]
F[1,9]^2*F[2,4]
F[1,9]^2*F[2,5]
F[1,9]^2*F[2,6]
F[1,9]^2*F[2,7]
F[1,9]^2*F[2,8]
F[1,9]^2*F[2,9]
F[1,9]^2*F[2,10]
F[1,9]^2*F[2,11]
F[1,9]^2*F[2,12]
F[1,9]^2*F[2,13]
F[1,9]^2*F[2,14]
F[1,9]^2*F[2,15]
F[1,9]^2*F[2,16]
F[1,9]^2*F[2,17]
F[1,9]^2*F[2,18]
F[1,9]^2*F[2,19]
F[1,9]^2*F[2,20]
F[1,9]^2*F[2,21]
F[1,9]^2*F[2,22]
(F[1,9]^2*F[2,23])/sqrtG3[1]
F[1,9]^2*im[1,1]^2
(F[1,5]*F[1,9]*F[2,23])/sqrtG3[1]
(F[1,6]*F[1,9]*F[2,23])/sqrtG3[1]
F[1,9]*F[1,10]^3
F[1,9]*F[1,10]^2*F[1,11]
F[1,9]*F[1,10]^2*im[1,1]
F[1,9]*F[1,10]*F[1,11]^2
F[1,9]*F[1,10]*F[1,11]*im[1,1]
F[1,9]*F[1,10]*F[2,1]
F[1,9]*F[1,10]*F[2,2]
F[1,9]*F[1,10]*F[2,4]
F[1,9]*F[1,10]*F[2,5]
F[1,9]*F[1,10]*F[2,6]
F[1,9]*F[1,10]*F[2,8]
F[1,9]*F[1,10]*F[2,9]
F[1,9]*F[1,10]*F[2,10]
F[1,9]*F[1,10]*F[2,11]
F[1,9]*F[1,10]*F[2,12]
F[1,9]*F[1,10]*F[2,13]
F[1,9]*F[1,10]*F[2,15]
F[1,9]*F[1,10]*F[2,17]
F[1,9]*F[1,10]*F[2,18]
F[1,9]*F[1,10]*F[2,19]
F[1,9]*F[1,10]*F[2,20]
F[1,9]*F[1,10]*F[2,21]
F[1,9]*F[1,10]*F[2,22]
F[1,9]*F[1,10]*im[1,1]^2
F[1,9]*F[1,11]^3
F[1,9]*F[1,11]^2*im[1,1]
F[1,9]*F[1,11]*F[2,1]
F[1,9]*F[1,11]*F[2,2]
F[1,9]*F[1,11]*F[2,3]
F[1,9]*F[1,11]*F[2,4]
F[1,9]*F[1,11]*F[2,5]
F[1,9]*F[1,11]*F[2,6]
F[1,9]*F[1,11]*F[2,8]
F[1,9]*F[1,11]*F[2,9]
F[1,9]*F[1,11]*F[2,11]
F[1,9]*F[1,11]*F[2,12]
F[1,9]*F[1,11]*F[2,13]
F[1,9]*F[1,11]*F[2,14]
F[1,9]*F[1,11]*F[2,15]
F[1,9]*F[1,11]*F[2,17]
F[1,9]*F[1,11]*F[2,18]
F[1,9]*F[1,11]*F[2,19]
F[1,9]*F[1,11]*F[2,20]
F[1,9]*F[1,11]*F[2,21]
F[1,9]*F[1,11]*F[2,22]
F[1,9]*F[1,11]*im[1,1]^2
F[1,9]*F[2,1]*im[1,1]
F[1,9]*F[2,2]*im[1,1]
F[1,9]*F[2,3]*im[1,1]
F[1,9]*F[2,4]*im[1,1]
F[1,9]*F[2,5]*im[1,1]
F[1,9]*F[2,6]*im[1,1]
F[1,9]*F[2,7]*im[1,1]
F[1,9]*F[2,8]*im[1,1]
F[1,9]*F[2,9]*im[1,1]
F[1,9]*F[2,10]*im[1,1]
F[1,9]*F[2,11]*im[1,1]
F[1,9]*F[2,12]*im[1,1]
F[1,9]*F[2,13]*im[1,1]
F[1,9]*F[2,14]*im[1,1]
F[1,9]*F[2,15]*im[1,1]
F[1,9]*F[2,16]*im[1,1]
F[1,9]*F[2,17]*im[1,1]
F[1,9]*F[2,18]*im[1,1]
F[1,9]*F[2,19]*im[1,1]
F[1,9]*F[2,20]*im[1,1]
F[1,9]*F[2,21]*im[1,1]
F[1,9]*F[2,22]*im[1,1]
(F[1,9]*F[2,23]*im[1,1])/sqrtG3[1]
(F[1,9]*F[2,25]*im[1,1])/sqrtG3[2]
F[1,9]*F[3,5]
F[1,9]*F[3,6]
F[1,9]*F[3,7]
F[1,9]*F[3,8]
F[1,9]*F[3,9]
F[1,9]*F[3,10]
F[1,9]*F[3,11]
F[1,9]*F[3,12]
F[1,9]*F[3,13]
F[1,9]*F[3,14]
F[1,9]*F[3,15]
F[1,9]*F[3,16]
F[1,9]*F[3,17]
F[1,9]*F[3,18]
F[1,9]*F[3,19]
F[1,9]*F[3,20]
F[1,9]*F[3,21]
F[1,9]*F[3,22]
F[1,9]*F[3,23]
F[1,9]*F[3,24]
F[1,9]*F[3,25]
F[1,9]*F[3,26]
F[1,9]*F[3,27]
F[1,9]*F[3,28]
(F[1,9]*F[3,29])/sqrtG3[1]
F[1,9]*F[3,30]
F[1,9]*F[3,31]
str5*F[1,9]*F[3,32]
F[1,9]*F[3,33]
F[1,9]*F[3,34]
F[1,9]*F[3,35]
F[1,9]*F[3,36]
F[1,9]*F[3,37]
F[1,9]*F[3,38]
F[1,9]*F[3,39]
F[1,9]*F[3,40]
F[1,9]*F[3,41]
F[1,9]*F[3,42]
F[1,9]*F[3,43]
F[1,9]*F[3,44]
F[1,9]*F[3,45]
F[1,9]*F[3,46]
F[1,9]*F[3,47]
F[1,9]*F[3,48]
F[1,9]*F[3,49]
F[1,9]*F[3,51]
F[1,9]*F[3,52]
F[1,9]*F[3,53]
F[1,9]*F[3,54]
F[1,9]*F[3,55]
F[1,9]*F[3,56]
F[1,9]*F[3,57]
(F[1,9]*F[3,58])/sqrtG3[2]
F[1,9]*F[3,59]
F[1,9]*F[3,60]
str5*F[1,9]*F[3,61]
F[1,9]*F[3,62]
F[1,9]*F[3,63]
F[1,9]*F[3,64]
F[1,9]*F[3,65]
F[1,9]*F[3,66]
F[1,9]*F[3,67]
F[1,9]*F[3,68]
F[1,9]*F[3,69]
F[1,9]*F[3,70]
F[1,9]*F[3,71]
F[1,9]*F[3,72]
F[1,9]*F[3,73]
F[1,9]*F[3,74]
F[1,9]*F[3,75]
F[1,9]*F[3,77]
F[1,9]*F[3,78]
F[1,9]*F[3,79]
F[1,9]*F[3,80]
F[1,9]*F[3,81]
F[1,9]*F[3,82]
F[1,9]*F[3,83]
F[1,9]*F[3,85]
F[1,9]*F[3,86]
F[1,9]*F[3,88]
F[1,9]*F[3,89]
F[1,9]*F[3,90]
str5*F[1,9]*F[3,91]
F[1,9]*F[3,92]
F[1,9]*F[3,93]
F[1,9]*F[3,94]
F[1,9]*F[3,95]
F[1,9]*F[3,96]
F[1,9]*F[3,97]
F[1,9]*F[3,99]
F[1,9]*F[3,100]
F[1,9]*F[3,101]
F[1,9]*F[3,102]
F[1,9]*F[3,103]
F[1,9]*F[3,104]
str5*F[1,9]*F[3,107]
F[1,9]*F[3,108]
F[1,9]*F[3,109]
F[1,9]*F[3,110]
F[1,9]*F[3,111]
F[1,9]*F[3,112]
F[1,9]*F[3,113]
F[1,9]*F[3,115]
F[1,9]*F[3,116]
F[1,9]*F[3,117]
F[1,9]*F[3,118]
F[1,9]*F[3,119]
F[1,9]*F[3,120]
F[1,9]*F[3,181]
F[1,9]*F[3,183]
F[1,9]*F[3,193]
F[1,9]*F[3,195]
F[1,9]*im[1,1]^3
F[1,9]*re[3,1]
F[1,10]^4
F[1,10]^3*F[1,11]
F[1,10]^3*im[1,1]
F[1,10]^2*F[1,11]*im[1,1]
F[1,10]^2*F[2,1]
F[1,10]^2*F[2,2]
F[1,10]^2*F[2,4]
F[1,10]^2*F[2,8]
F[1,10]^2*F[2,10]
F[1,10]^2*F[2,11]
F[1,10]^2*F[2,19]
F[1,10]^2*F[2,20]
F[1,10]^2*F[2,21]
F[1,10]^2*im[1,1]^2
F[1,10]*F[1,11]^3
F[1,10]*F[1,11]^2*im[1,1]
F[1,10]*F[1,11]*F[2,1]
F[1,10]*F[1,11]*F[2,2]
F[1,10]*F[1,11]*F[2,8]
F[1,10]*F[1,11]*F[2,10]
F[1,10]*F[1,11]*F[2,11]
F[1,10]*F[1,11]*F[2,12]
F[1,10]*F[1,11]*F[2,14]
F[1,10]*F[1,11]*F[2,15]
F[1,10]*F[1,11]*F[2,18]
F[1,10]*F[1,11]*F[2,19]
F[1,10]*F[1,11]*F[2,20]
F[1,10]*F[1,11]*F[2,21]
F[1,10]*F[1,11]*F[2,22]
F[1,10]*F[1,11]*im[1,1]^2
F[1,10]*F[2,1]*im[1,1]
F[1,10]*F[2,2]*im[1,1]
F[1,10]*F[2,3]*im[1,1]
F[1,10]*F[2,4]*im[1,1]
F[1,10]*F[2,5]*im[1,1]
F[1,10]*F[2,6]*im[1,1]
F[1,10]*F[2,7]*im[1,1]
F[1,10]*F[2,8]*im[1,1]
F[1,10]*F[2,9]*im[1,1]
F[1,10]*F[2,10]*im[1,1]
F[1,10]*F[2,11]*im[1,1]
F[1,10]*F[2,12]*im[1,1]
F[1,10]*F[2,13]*im[1,1]
F[1,10]*F[2,15]*im[1,1]
F[1,10]*F[2,17]*im[1,1]
F[1,10]*F[2,18]*im[1,1]
F[1,10]*F[2,19]*im[1,1]
F[1,10]*F[2,20]*im[1,1]
F[1,10]*F[2,21]*im[1,1]
F[1,10]*F[2,22]*im[1,1]
F[1,10]*F[3,5]
F[1,10]*F[3,6]
F[1,10]*F[3,7]
F[1,10]*F[3,8]
F[1,10]*F[3,9]
F[1,10]*F[3,10]
F[1,10]*F[3,11]
F[1,10]*F[3,12]
F[1,10]*F[3,13]
F[1,10]*F[3,14]
F[1,10]*F[3,15]
F[1,10]*F[3,16]
F[1,10]*F[3,17]
F[1,10]*F[3,18]
F[1,10]*F[3,19]
F[1,10]*F[3,20]
F[1,10]*F[3,21]
F[1,10]*F[3,22]
F[1,10]*F[3,23]
F[1,10]*F[3,24]
F[1,10]*F[3,25]
F[1,10]*F[3,26]
F[1,10]*F[3,27]
F[1,10]*F[3,28]
F[1,10]*F[3,33]
F[1,10]*F[3,34]
F[1,10]*F[3,35]
F[1,10]*F[3,36]
F[1,10]*F[3,37]
F[1,10]*F[3,38]
F[1,10]*F[3,39]
F[1,10]*F[3,40]
F[1,10]*F[3,41]
F[1,10]*F[3,42]
F[1,10]*F[3,43]
F[1,10]*F[3,44]
F[1,10]*F[3,45]
F[1,10]*F[3,46]
F[1,10]*F[3,47]
F[1,10]*F[3,48]
F[1,10]*F[3,49]
F[1,10]*F[3,51]
F[1,10]*F[3,52]
F[1,10]*F[3,53]
F[1,10]*F[3,54]
F[1,10]*F[3,55]
F[1,10]*F[3,56]
F[1,10]*F[3,57]
F[1,10]*F[3,59]
F[1,10]*F[3,60]
F[1,10]*F[3,62]
F[1,10]*F[3,63]
F[1,10]*F[3,64]
F[1,10]*F[3,65]
F[1,10]*F[3,66]
F[1,10]*F[3,67]
F[1,10]*F[3,68]
F[1,10]*F[3,69]
F[1,10]*F[3,70]
F[1,10]*F[3,71]
F[1,10]*F[3,72]
F[1,10]*F[3,73]
F[1,10]*F[3,74]
F[1,10]*F[3,75]
F[1,10]*F[3,77]
F[1,10]*F[3,78]
F[1,10]*F[3,79]
F[1,10]*F[3,80]
F[1,10]*F[3,81]
F[1,10]*F[3,82]
F[1,10]*F[3,85]
F[1,10]*F[3,86]
F[1,10]*F[3,88]
F[1,10]*F[3,89]
F[1,10]*F[3,90]
F[1,10]*F[3,92]
F[1,10]*F[3,93]
F[1,10]*F[3,94]
F[1,10]*F[3,95]
F[1,10]*F[3,96]
F[1,10]*F[3,97]
F[1,10]*F[3,99]
F[1,10]*F[3,100]
F[1,10]*F[3,101]
F[1,10]*F[3,102]
F[1,10]*F[3,103]
F[1,10]*F[3,104]
F[1,10]*F[3,108]
F[1,10]*F[3,109]
F[1,10]*F[3,110]
F[1,10]*F[3,111]
F[1,10]*F[3,112]
F[1,10]*F[3,113]
F[1,10]*F[3,115]
F[1,10]*F[3,116]
F[1,10]*F[3,117]
F[1,10]*F[3,118]
F[1,10]*F[3,119]
F[1,10]*F[3,120]
F[1,10]*F[3,181]
F[1,10]*F[3,190]
F[1,10]*F[3,193]
F[1,10]*F[3,196]
F[1,10]*im[1,1]^3
F[1,10]*re[3,1]
F[1,11]^4
F[1,11]^3*im[1,1]
F[1,11]^2*F[2,1]
F[1,11]^2*F[2,2]
F[1,11]^2*F[2,3]
F[1,11]^2*F[2,12]
F[1,11]^2*F[2,14]
F[1,11]^2*F[2,15]
F[1,11]^2*F[2,18]
F[1,11]^2*F[2,20]
F[1,11]^2*F[2,22]
F[1,11]^2*im[1,1]^2
F[1,11]*F[2,1]*im[1,1]
F[1,11]*F[2,2]*im[1,1]
F[1,11]*F[2,3]*im[1,1]
F[1,11]*F[2,4]*im[1,1]
F[1,11]*F[2,5]*im[1,1]
F[1,11]*F[2,6]*im[1,1]
F[1,11]*F[2,7]*im[1,1]
F[1,11]*F[2,8]*im[1,1]
F[1,11]*F[2,9]*im[1,1]
F[1,11]*F[2,10]*im[1,1]
F[1,11]*F[2,11]*im[1,1]
F[1,11]*F[2,12]*im[1,1]
F[1,11]*F[2,13]*im[1,1]
F[1,11]*F[2,14]*im[1,1]
F[1,11]*F[2,15]*im[1,1]
F[1,11]*F[2,17]*im[1,1]
F[1,11]*F[2,18]*im[1,1]
F[1,11]*F[2,19]*im[1,1]
F[1,11]*F[2,20]*im[1,1]
F[1,11]*F[2,21]*im[1,1]
F[1,11]*F[2,22]*im[1,1]
F[1,11]*F[3,5]
F[1,11]*F[3,6]
F[1,11]*F[3,7]
F[1,11]*F[3,8]
F[1,11]*F[3,9]
F[1,11]*F[3,10]
F[1,11]*F[3,11]
F[1,11]*F[3,12]
F[1,11]*F[3,13]
F[1,11]*F[3,14]
F[1,11]*F[3,15]
F[1,11]*F[3,16]
F[1,11]*F[3,17]
F[1,11]*F[3,18]
F[1,11]*F[3,19]
F[1,11]*F[3,20]
F[1,11]*F[3,21]
F[1,11]*F[3,22]
F[1,11]*F[3,23]
F[1,11]*F[3,24]
F[1,11]*F[3,25]
F[1,11]*F[3,26]
F[1,11]*F[3,27]
F[1,11]*F[3,28]
F[1,11]*F[3,33]
F[1,11]*F[3,34]
F[1,11]*F[3,35]
F[1,11]*F[3,36]
F[1,11]*F[3,37]
F[1,11]*F[3,38]
F[1,11]*F[3,39]
F[1,11]*F[3,40]
F[1,11]*F[3,41]
F[1,11]*F[3,42]
F[1,11]*F[3,43]
F[1,11]*F[3,44]
F[1,11]*F[3,45]
F[1,11]*F[3,46]
F[1,11]*F[3,47]
F[1,11]*F[3,48]
F[1,11]*F[3,49]
F[1,11]*F[3,51]
F[1,11]*F[3,52]
F[1,11]*F[3,53]
F[1,11]*F[3,54]
F[1,11]*F[3,55]
F[1,11]*F[3,56]
F[1,11]*F[3,57]
F[1,11]*F[3,59]
F[1,11]*F[3,60]
F[1,11]*F[3,62]
F[1,11]*F[3,63]
F[1,11]*F[3,64]
F[1,11]*F[3,65]
F[1,11]*F[3,66]
F[1,11]*F[3,67]
F[1,11]*F[3,68]
F[1,11]*F[3,69]
F[1,11]*F[3,70]
F[1,11]*F[3,71]
F[1,11]*F[3,72]
F[1,11]*F[3,73]
F[1,11]*F[3,74]
F[1,11]*F[3,75]
F[1,11]*F[3,77]
F[1,11]*F[3,78]
F[1,11]*F[3,79]
F[1,11]*F[3,80]
F[1,11]*F[3,81]
F[1,11]*F[3,82]
F[1,11]*F[3,83]
F[1,11]*F[3,85]
F[1,11]*F[3,86]
F[1,11]*F[3,88]
F[1,11]*F[3,89]
F[1,11]*F[3,90]
F[1,11]*F[3,92]
F[1,11]*F[3,93]
F[1,11]*F[3,94]
F[1,11]*F[3,95]
F[1,11]*F[3,96]
F[1,11]*F[3,97]
F[1,11]*F[3,99]
F[1,11]*F[3,100]
F[1,11]*F[3,101]
F[1,11]*F[3,102]
F[1,11]*F[3,103]
F[1,11]*F[3,104]
F[1,11]*F[3,108]
F[1,11]*F[3,109]
F[1,11]*F[3,110]
F[1,11]*F[3,111]
F[1,11]*F[3,112]
F[1,11]*F[3,113]
F[1,11]*F[3,115]
F[1,11]*F[3,116]
F[1,11]*F[3,117]
F[1,11]*F[3,118]
F[1,11]*F[3,120]
F[1,11]*F[3,181]
F[1,11]*F[3,190]
F[1,11]*F[3,193]
F[1,11]*F[3,196]
F[1,11]*im[1,1]^3
F[1,11]*re[3,1]
F[2,1]^2
F[2,1]*F[2,5]
F[2,1]*F[2,8]
F[2,1]*F[2,10]
F[2,1]*F[2,11]
F[2,1]*F[2,13]
F[2,1]*F[2,14]
F[2,1]*F[2,19]
F[2,1]*F[2,20]
F[2,1]*F[2,21]
F[2,1]*im[1,1]^2
F[2,2]^2
F[2,2]*F[2,7]
F[2,2]*F[2,9]
F[2,2]*F[2,10]
F[2,2]*F[2,12]
F[2,2]*F[2,14]
F[2,2]*F[2,15]
F[2,2]*F[2,18]
F[2,2]*F[2,20]
F[2,2]*F[2,22]
F[2,2]*im[1,1]^2
F[2,3]^2
F[2,3]*F[2,5]
F[2,3]*F[2,6]
F[2,3]*F[2,8]
F[2,3]*F[2,9]
F[2,3]*F[2,15]
F[2,3]*F[2,16]
F[2,3]*F[2,17]
F[2,3]*F[2,18]
F[2,3]*F[2,21]
F[2,3]*im[1,1]^2
F[2,4]^2
F[2,4]*F[2,6]
F[2,4]*F[2,7]
F[2,4]*F[2,11]
F[2,4]*F[2,12]
F[2,4]*F[2,13]
F[2,4]*F[2,17]
F[2,4]*F[2,19]
F[2,4]*F[2,22]
F[2,4]*im[1,1]^2
F[2,5]^2
F[2,5]*F[2,21]
F[2,5]*im[1,1]^2
F[2,6]^2
F[2,6]*F[2,17]
F[2,6]*im[1,1]^2
F[2,7]^2
F[2,7]*F[2,22]
F[2,7]*im[1,1]^2
F[2,8]^2
F[2,8]*F[2,21]
F[2,8]*im[1,1]^2
F[2,9]^2
F[2,9]*F[2,18]
F[2,9]*im[1,1]^2
F[2,10]^2
F[2,10]*F[2,20]
F[2,10]*im[1,1]^2
F[2,11]^2
F[2,11]*F[2,19]
F[2,11]*im[1,1]^2
F[2,12]^2
F[2,12]*F[2,22]
F[2,12]*im[1,1]^2
F[2,13]^2
F[2,13]*F[2,19]
F[2,13]*im[1,1]^2
F[2,14]^2
F[2,14]*F[2,20]
F[2,14]*im[1,1]^2
F[2,15]^2
F[2,15]*F[2,18]
F[2,15]*im[1,1]^2
F[2,16]^2
F[2,16]*F[2,17]
F[2,16]*im[1,1]^2
F[2,17]^2
F[2,17]*im[1,1]^2
F[2,18]^2
F[2,18]*im[1,1]^2
F[2,19]^2
F[2,19]*im[1,1]^2
F[2,20]^2
F[2,20]*im[1,1]^2
F[2,21]^2
F[2,21]*im[1,1]^2
F[2,22]^2
F[2,22]*im[1,1]^2
F[2,23]^2
(F[2,23]*im[1,1]^2)/sqrtG3[1]
F[2,24]^2
F[2,25]^2
(F[2,25]*im[1,1]^2)/sqrtG3[2]
F[2,30]^2
F[2,34]^2
F[3,5]*im[1,1]
F[3,6]*im[1,1]
F[3,7]*im[1,1]
F[3,8]*im[1,1]
F[3,9]*im[1,1]
F[3,10]*im[1,1]
F[3,11]*im[1,1]
F[3,12]*im[1,1]
F[3,13]*im[1,1]
F[3,14]*im[1,1]
F[3,15]*im[1,1]
F[3,16]*im[1,1]
F[3,17]*im[1,1]
F[3,18]*im[1,1]
F[3,19]*im[1,1]
F[3,20]*im[1,1]
F[3,21]*im[1,1]
F[3,22]*im[1,1]
F[3,23]*im[1,1]
F[3,24]*im[1,1]
F[3,25]*im[1,1]
F[3,26]*im[1,1]
F[3,27]*im[1,1]
F[3,28]*im[1,1]
(F[3,29]*im[1,1])/sqrtG3[1]
F[3,30]*im[1,1]
F[3,31]*im[1,1]
F[3,33]*im[1,1]
F[3,34]*im[1,1]
F[3,35]*im[1,1]
F[3,36]*im[1,1]
F[3,37]*im[1,1]
F[3,38]*im[1,1]
F[3,39]*im[1,1]
F[3,40]*im[1,1]
F[3,41]*im[1,1]
F[3,42]*im[1,1]
F[3,43]*im[1,1]
F[3,44]*im[1,1]
F[3,45]*im[1,1]
F[3,46]*im[1,1]
F[3,47]*im[1,1]
F[3,48]*im[1,1]
F[3,49]*im[1,1]
F[3,51]*im[1,1]
F[3,52]*im[1,1]
F[3,53]*im[1,1]
F[3,54]*im[1,1]
F[3,55]*im[1,1]
F[3,56]*im[1,1]
F[3,57]*im[1,1]
(F[3,58]*im[1,1])/sqrtG3[2]
F[3,59]*im[1,1]
F[3,60]*im[1,1]
str5*F[3,61]*im[1,1]
F[3,62]*im[1,1]
F[3,63]*im[1,1]
F[3,64]*im[1,1]
F[3,65]*im[1,1]
F[3,66]*im[1,1]
F[3,67]*im[1,1]
F[3,68]*im[1,1]
F[3,69]*im[1,1]
F[3,70]*im[1,1]
F[3,71]*im[1,1]
F[3,72]*im[1,1]
F[3,73]*im[1,1]
F[3,74]*im[1,1]
F[3,75]*im[1,1]
F[3,77]*im[1,1]
F[3,78]*im[1,1]
F[3,79]*im[1,1]
F[3,80]*im[1,1]
F[3,81]*im[1,1]
F[3,82]*im[1,1]
F[3,83]*im[1,1]
F[3,85]*im[1,1]
F[3,86]*im[1,1]
F[3,88]*im[1,1]
F[3,89]*im[1,1]
F[3,90]*im[1,1]
F[3,92]*im[1,1]
F[3,93]*im[1,1]
F[3,94]*im[1,1]
F[3,95]*im[1,1]
F[3,96]*im[1,1]
F[3,97]*im[1,1]
F[3,99]*im[1,1]
F[3,100]*im[1,1]
F[3,101]*im[1,1]
F[3,102]*im[1,1]
F[3,103]*im[1,1]
F[3,104]*im[1,1]
F[3,108]*im[1,1]
F[3,109]*im[1,1]
F[3,110]*im[1,1]
F[3,111]*im[1,1]
F[3,112]*im[1,1]
F[3,113]*im[1,1]
F[3,115]*im[1,1]
F[3,116]*im[1,1]
F[3,117]*im[1,1]
F[3,118]*im[1,1]
F[3,119]*im[1,1]
F[3,120]*im[1,1]
F[4,1]
F[4,2]
F[4,4]
F[4,5]
F[4,6]
F[4,7]
F[4,8]
F[4,9]
F[4,10]
F[4,11]
F[4,12]/sqrtG3[1]
F[4,13]
F[4,14]
F[4,15]
F[4,16]
F[4,17]
F[4,18]
F[4,19]
F[4,20]/sqrtG3[1]
F[4,21]
F[4,22]/sqrtG3[1]
F[4,23]
F[4,24]
F[4,25]
F[4,26]
F[4,27]
F[4,28]
F[4,29]
F[4,30]
F[4,31]
F[4,32]
F[4,33]
F[4,34]
F[4,35]
F[4,36]/sqrtG3[1]
F[4,37]
F[4,38]
F[4,39]
F[4,40]
F[4,41]
F[4,42]
F[4,43]
F[4,44]
F[4,46]
F[4,48]
F[4,49]/sqrtG3[1]
F[4,50]
F[4,51]
F[4,55]
F[4,56]
F[4,57]
F[4,58]
F[4,59]
F[4,60]
F[4,61]
F[4,62]
F[4,63]
F[4,64]
F[4,66]
F[4,67]
F[4,68]
F[4,69]
F[4,70]
F[4,72]
F[4,73]
F[4,74]
F[4,75]
F[4,76]
F[4,77]
F[4,78]
F[4,79]
F[4,80]
F[4,81]
F[4,82]
F[4,83]
F[4,84]
F[4,85]
F[4,86]
F[4,87]
F[4,88]
F[4,89]
F[4,90]
F[4,91]
F[4,92]
F[4,93]
F[4,94]
F[4,95]
F[4,96]
F[4,97]
str5*F[4,98]
str5*F[4,100]
str5*F[4,101]
F[4,103]
F[4,104]
F[4,105]
F[4,106]
F[4,107]
F[4,108]
F[4,109]
F[4,110]
F[4,111]
F[4,112]
str5*F[4,114]
str5*F[4,115]
str5*F[4,116]
str5*F[4,117]
str5*F[4,118]
str5*F[4,126]
str5*F[4,127]
str5*F[4,128]
str5*F[4,129]
str5*F[4,132]
str5*F[4,133]
F[4,134]
F[4,135]
F[4,136]
F[4,137]
F[4,138]/sqrtG3[1]
F[4,139]
F[4,140]
F[4,141]
F[4,142]
F[4,143]
F[4,144]
F[4,145]
F[4,146]
F[4,147]
F[4,148]
F[4,149]
F[4,150]
F[4,151]
F[4,152]
F[4,153]
F[4,154]
F[4,155]
F[4,156]
F[4,157]
F[4,158]
F[4,159]/sqrtG3[2]
F[4,160]
F[4,161]
F[4,162]
F[4,163]/sqrtG3[2]
F[4,164]
F[4,165]/sqrtG3[2]
F[4,166]
F[4,167]
F[4,168]
F[4,169]
F[4,170]
F[4,171]
F[4,172]
F[4,173]
F[4,175]
F[4,176]
F[4,177]
F[4,178]
F[4,179]
F[4,180]
F[4,181]
F[4,182]
F[4,183]/sqrtG3[1]
F[4,184]
F[4,185]
F[4,186]
F[4,187]
F[4,188]
F[4,189]
F[4,190]
F[4,191]
F[4,192]
F[4,193]
F[4,194]
F[4,195]
F[4,196]
F[4,197]
F[4,198]
F[4,199]
F[4,200]
F[4,201]
F[4,202]
F[4,203]
F[4,204]
F[4,205]
F[4,206]
F[4,207]
F[4,209]
F[4,210]
F[4,211]
F[4,213]
F[4,214]
F[4,216]
F[4,219]
F[4,223]
F[4,225]
F[4,226]
F[4,229]
F[4,230]
F[4,231]
F[4,232]
F[4,233]
F[4,234]
F[4,235]
F[4,236]
F[4,237]
F[4,238]
F[4,239]
F[4,240]
F[4,241]
F[4,242]
F[4,243]
F[4,244]/sqrtG3[1]
F[4,245]
F[4,246]
F[4,247]
F[4,248]
F[4,249]
F[4,250]
F[4,251]
F[4,253]
F[4,255]
F[4,258]
F[4,261]
F[4,262]
F[4,264]
F[4,266]
F[4,267]
F[4,268]
F[4,269]
F[4,270]
F[4,271]
F[4,272]
F[4,273]/sqrtG3[2]
F[4,274]
F[4,275]
F[4,276]
F[4,277]
F[4,278]
F[4,279]
F[4,280]
F[4,281]
F[4,282]
F[4,283]
F[4,284]
F[4,285]
F[4,286]
F[4,287]
F[4,288]
F[4,289]/sqrtG3[1]
F[4,290]
F[4,291]
F[4,292]
F[4,293]
F[4,294]
F[4,295]
F[4,296]
F[4,297]
F[4,298]
F[4,299]
F[4,300]
F[4,301]
F[4,302]
F[4,303]
F[4,304]
F[4,305]
F[4,306]
F[4,307]
F[4,308]
F[4,309]
F[4,310]
F[4,311]
F[4,312]
F[4,313]
F[4,314]
F[4,315]/sqrtG3[1]
F[4,316]
F[4,318]
F[4,319]
F[4,320]
F[4,322]
F[4,323]
F[4,325]
F[4,328]
F[4,330]
F[4,333]
F[4,335]
F[4,337]
F[4,339]
F[4,341]
F[4,342]
F[4,344]
F[4,345]
F[4,346]
F[4,347]
F[4,348]
str5*F[4,349]
str5*F[4,350]
str5*F[4,351]
str5*F[4,352]
str5*F[4,353]
str5*F[4,354]
str5*F[4,366]
str5*F[4,367]
F[4,371]
F[4,372]
F[4,373]
F[4,374]
F[4,376]
F[4,379]
F[4,380]
F[4,381]
F[4,382]
F[4,383]
F[4,384]
F[4,385]
F[4,386]
F[4,387]
F[4,389]
F[4,391]
F[4,392]
F[4,393]
F[4,394]
F[4,395]
F[4,396]
F[4,397]
F[4,398]
F[4,399]
F[4,402]
F[4,403]
F[4,404]
F[4,405]
F[4,407]
F[4,408]
F[4,410]
F[4,411]
F[4,412]
F[4,413]
F[4,414]
F[4,415]
F[4,416]
F[4,417]
F[4,418]
F[4,419]
F[4,420]
F[4,421]
F[4,422]
F[4,423]
F[4,424]
F[4,425]
F[4,426]
F[4,427]
F[4,428]
F[4,429]
F[4,430]
F[4,431]
F[4,433]
F[4,436]
F[4,438]
F[4,439]/sqrtG3[2]
F[4,441]
str5*F[4,442]
str5*F[4,443]
str5*F[4,444]
str5*F[4,445]
str5*F[4,447]
str5*F[4,448]
str5*F[4,449]
str5*F[4,450]
str5*F[4,451]
str5*F[4,452]
str5*F[4,453]
str5*F[4,454]
str5*F[4,455]
str5*F[4,456]
str5*F[4,457]
str5*F[4,458]
str5*F[4,459]
str5*F[4,460]
str5*F[4,461]
str5*F[4,462]
str5*F[4,463]
F[4,468]
F[4,469]
F[4,471]
F[4,476]
F[4,477]
F[4,478]
F[4,479]
F[4,480]/sqrtG3[2]
F[4,481]
F[4,482]
F[4,483]
F[4,484]
F[4,485]/sqrtG3[2]
F[4,486]
F[4,487]
F[4,488]
F[4,490]
F[4,491]
F[4,492]
F[4,493]
F[4,494]
F[4,495]/sqrtG3[2]
F[4,496]
F[4,497]
F[4,498]
F[4,499]
F[4,500]
F[4,501]
F[4,503]
F[4,504]
F[4,506]
F[4,507]/sqrtG3[2]
F[4,508]
F[4,509]
F[4,510]
F[4,511]
F[4,512]
F[4,513]
F[4,514]
F[4,515]
F[4,516]
F[4,517]
F[4,518]
F[4,519]
F[4,520]
F[4,521]
F[4,522]/sqrtG3[2]
F[4,523]/sqrtG3[2]
F[4,526]
F[4,527]
F[4,530]/sqrtG3[2]
F[4,531]/sqrtG3[2]
F[4,532]
F[4,533]
F[4,534]
F[4,535]
F[4,536]
F[4,537]
F[4,538]
F[4,539]
F[4,540]
F[4,541]
F[4,542]
F[4,543]
F[4,544]
F[4,545]
F[4,546]
F[4,547]
F[4,548]
F[4,551]
F[4,552]
F[4,553]
F[4,554]
F[4,555]
F[4,556]
F[4,557]
F[4,558]
F[4,559]
F[4,560]
F[4,561]
F[4,562]
F[4,563]
F[4,564]
F[4,565]
F[4,566]
F[4,567]
F[4,568]
F[4,569]
F[4,570]
F[4,571]
F[4,572]
F[4,573]
F[4,574]
F[4,577]
F[4,579]
F[4,580]
F[4,581]
F[4,582]
F[4,583]
F[4,584]
F[4,585]
F[4,586]
F[4,587]
F[4,588]
F[4,589]
F[4,590]
F[4,591]
F[4,592]
F[4,593]
F[4,594]
F[4,595]
F[4,596]
F[4,597]
F[4,598]
F[4,599]
F[4,600]
F[4,601]
F[4,602]
F[4,604]
F[4,607]
F[4,608]
F[4,609]
F[4,614]
F[4,615]
F[4,616]
F[4,618]
F[4,619]
F[4,621]
F[4,623]
F[4,624]
F[4,625]
F[4,626]
F[4,627]
F[4,629]
F[4,631]
F[4,632]
F[4,636]
F[4,640]
F[4,641]
F[4,647]
F[4,648]
F[4,652]
F[4,653]
F[4,654]
F[4,662]
F[4,663]
F[4,676]
F[4,677]
F[4,679]/sqrtG3[1]
F[4,681]
F[4,682]
F[4,684]/sqrtG3[1]
F[4,685]
F[4,686]
F[4,687]
F[4,688]
F[4,690]/sqrtG3[1]
F[4,692]
F[4,693]
F[4,695]/sqrtG3[1]
F[4,717]
F[4,718]/sqrtG3[2]
F[4,719]
F[4,720]
F[4,721]/sqrtG3[2]
F[4,722]
F[4,723]
F[4,724]/sqrtG3[2]
F[4,731]
F[4,732]/sqrtG3[2]
F[4,796]
F[4,799]
str5*F[4,801]
str5*F[4,803]
str5*F[4,804]
str5*F[4,806]
str5*F[4,807]
str5*F[4,808]
F[4,811]
F[4,812]
F[4,813]
F[4,814]
F[4,815]
F[4,816]
F[4,817]
F[4,818]
str5*F[4,875]
str5*F[4,877]
str5*F[4,878]
str5*F[4,880]
str5*F[4,881]
str5*F[4,882]
F[4,885]
F[4,886]
F[4,887]
F[4,888]
F[4,889]
F[4,890]
F[4,891]
F[4,892]
F[4,903]
F[4,905]
F[4,908]
F[4,910]
F[4,1024]/sqrtG3[1]
F[4,1028]/sqrtG3[2]
im[1,1]^4
im[1,1]*re[3,1]

==> anc/uubggH/matrix_pmmp_0L_Nc0_Nf0 <==
28 0 -1
29 0 1
283 5016 0


==> anc/uubggH/matrix_pmmp_1L_Nc0_Nf1 <==
16 5 -1/3
16 8 1/3
17 2 -1/3
17 5 1/3
24 2 -1/3
24 5 1/3
25 5 -1/3
25 8 1/3
28 0 5/9
28 4 -1/6
28 5 -1/3
28 6 -1/12
28 7 -1/12
28 10 1/2
29 0 -5/9
29 4 1/6
29 5 1/3
29 6 1/12
29 7 1/12
29 10 -1/2
38 2 -1/6
38 5 1/6
39 5 -1/6
39 8 1/6
44 2 1/3
44 5 -1/3
45 5 1/3
45 8 -1/3
153 0 1/6
154 0 -1/6
283 5016 0


==> anc/uubggH/matrix_pmmp_1L_Nc1_Nf0 <==
2 3 -1/2
2 4 1/2
2 10 -1/2
3 4 -1/2
3 9 1/2
3 10 1/2
6 32 -1/2
6 35 1
6 38 1
6 39 -1/2
6 40 1
6 44 1
6 47 -1
6 53 -1
6 54 -1
6 55 1/2
6 56 -1
6 57 1/2
6 65 -1
6 67 -1
6 68 1
6 70 1
6 78 -1/6
7 21 -1/2
7 25 1
7 26 1
7 27 -1/2
7 30 1
7 32 1/2
7 34 -1
7 38 -1
7 39 1/2
7 41 -1
7 44 -1
7 49 1
7 63 1
7 64 -1
7 66 1
7 69 -1
7 78 1/6
12 0 -1/4
13 0 1/4
14 3 1/2
14 4 -1/2
14 10 1/2
15 4 1/2
15 9 -1/2
15 10 -1/2
16 0 -1/4
16 5 13/12
16 8 -13/12
16 32 -1/4
16 35 1/2
16 38 1/2
16 39 -1/4
16 40 1/2
16 44 1/2
16 47 -1/2
16 53 -1/2
16 54 -1/2
16 55 1/4
16 56 -1/2
16 57 1/4
16 65 -1/2
16 67 -1/2
16 68 1/2
16 70 1/2
16 78 -1/12
17 0 1/4
17 2 13/12
17 5 -13/12
17 21 -1/4
17 25 1/2
17 26 1/2
17 27 -1/4
17 30 1/2
17 32 1/4
17 34 -1/2
17 38 -1/2
17 39 1/4
17 41 -1/2
17 44 -1/2
17 49 1/2
17 63 1/2
17 64 -1/2
17 66 1/2
17 69 -1/2
17 78 1/12
18 3 1/2
18 6 -1/2
19 7 1/2
19 9 -1/2
20 3 1/4
20 4 -1/4
20 10 1/4
21 4 1/4
21 9 -1/4
21 10 -1/4
22 32 1/4
22 35 -1/2
22 38 -1/2
22 39 1/4
22 40 -1/2
22 44 -1/2
22 47 1/2
22 53 1/2
22 54 1/2
22 55 -1/4
22 56 1/2
22 57 -1/4
22 65 1/2
22 67 1/2
22 68 -1/2
22 70 -1/2
22 78 1/12
23 21 1/4
23 25 -1/2
23 26 -1/2
23 27 1/4
23 30 -1/2
23 32 -1/4
23 34 1/2
23 38 1/2
23 39 -1/4
23 41 1/2
23 44 1/2
23 49 -1/2
23 63 -1/2
23 64 1/2
23 66 -1/2
23 69 1/2
23 78 -1/12
24 2 13/12
24 5 -13/12
25 5 13/12
25 8 -13/12
26 2 -1/2
26 5 1/2
27 5 -1/2
27 8 1/2
28 0 -20/9
28 4 11/12
28 5 13/12
28 6 5/6
28 7 5/6
28 10 -2
28 11 3/4
28 15 -1/2
28 16 -1/2
28 17 -1/2
28 20 -1
28 32 -1/2
28 34 1/2
28 35 1/2
28 38 1
28 39 -1/4
28 40 1/2
28 41 1/2
28 44 1
28 45 -1/4
28 49 -1/2
28 50 -1/4
28 54 -1/2
28 59 1
28 60 -1/2
28 61 1
28 62 -1/2
28 64 1/2
28 68 1/2
28 71 -1/2
28 72 -1/2
28 73 -1/2
28 78 -1/6
29 0 20/9
29 4 -11/12
29 5 -13/12
29 6 -5/6
29 7 -5/6
29 10 2
29 11 -3/4
29 15 1/2
29 16 1/2
29 17 1/2
29 20 1
29 32 1/2
29 34 -1/2
29 35 -1/2
29 38 -1
29 39 1/4
29 40 -1/2
29 41 -1/2
29 44 -1
29 45 1/4
29 49 1/2
29 50 1/4
29 54 1/2
29 59 -1
29 60 1/2
29 61 -1
29 62 1/2
29 64 -1/2
29 68 -1/2
29 71 1/2
29 72 1/2
29 73 1/2
29 78 1/6
30 6 -5/4
30 8 5/4
30 10 -5/4
31 2 -5/4
31 7 5/4
31 10 5/4
32 7 -3/2
32 9 3/2
33 3 -3/2
33 6 3/2
38 2 5/12
38 5 -5/12
39 5 5/12
39 8 -5/12
42 3 1/2
42 4 -1/2
42 10 1/2
43 4 1/2
43 9 -1/2
43 10 -1/2
44 2 -1/3
44 5 1/3
45 5 -1/3
45 8 1/3
52 3 -1/2
52 4 1/2
52 10 -1/2
53 4 -1/2
53 9 1/2
53 10 1/2
56 3 1/2
56 6 -1/2
57 7 1/2
57 9 -1/2
58 2 -1/2
58 5 1/2
59 5 -1/2
59 8 1/2
60 2 1/2
60 7 -1/2
60 10 -1/2
61 6 1/2
61 8 -1/2
61 10 1/2
62 2 -1/4
62 5 1/4
63 5 -1/4
63 8 1/4
80 0 1/4
81 0 -1/4
102 6 -1/4
102 8 1/4
102 10 -1/4
103 2 -1/4
103 7 1/4
103 10 1/4
153 0 -1/6
154 0 1/6
156 0 -1/2
207 0 1/4
283 5016 0


==> anc/uubggH/matrix_pmmp_2L_Nc0_Nf2 <==
16 5 10/27
16 8 -10/27
16 33 -1/18
16 36 1/18
16 39 -1/9
16 40 -1/36
16 41 -1/36
16 44 5/18
16 47 1/36
16 52 1/36
16 55 1/9
16 56 -5/18
17 2 10/27
17 5 -10/27
17 21 -1/9
17 22 -1/18
17 24 -1/36
17 25 -1/36
17 26 5/18
17 33 1/18
17 39 1/9
17 40 1/36
17 41 1/36
17 44 -5/18
24 2 10/27
24 5 -10/27
24 21 -1/9
24 22 -1/18
24 24 -1/36
24 25 -1/36
24 26 5/18
24 33 1/18
24 39 1/9
24 40 1/36
24 41 1/36
24 44 -5/18
25 5 10/27
25 8 -10/27
25 33 -1/18
25 36 1/18
25 39 -1/9
25 40 -1/36
25 41 -1/36
25 44 5/18
25 47 1/36
25 52 1/36
25 55 1/9
25 56 -5/18
28 0 -25/81
28 4 5/27
28 5 10/27
28 6 5/54
28 7 5/54
28 10 -5/9
28 32 -1/24
28 33 -1/18
28 34 -1/72
28 35 -1/72
28 38 5/36
28 39 -1/9
28 40 -1/36
28 41 -1/36
28 44 5/18
28 45 -5/288
28 46 -1/144
28 49 1/24
28 50 -5/288
28 54 1/24
28 78 -11/54
29 0 25/81
29 4 -5/27
29 5 -10/27
29 6 -5/54
29 7 -5/54
29 10 5/9
29 32 1/24
29 33 1/18
29 34 1/72
29 35 1/72
29 38 -5/36
29 39 1/9
29 40 1/36
29 41 1/36
29 44 -5/18
29 45 5/288
29 46 1/144
29 49 -1/24
29 50 5/288
29 54 -1/24
29 78 11/54
38 2 5/27
38 5 -5/27
38 21 -1/18
38 22 -1/36
38 24 -1/72
38 25 -1/72
38 26 5/36
38 33 1/36
38 39 1/18
38 40 1/72
38 41 1/72
38 44 -5/36
39 5 5/27
39 8 -5/27
39 33 -1/36
39 36 1/36
39 39 -1/18
39 40 -1/72
39 41 -1/72
39 44 5/36
39 47 1/72
39 52 1/72
39 55 1/18
39 56 -5/36
44 2 -10/27
44 5 10/27
44 21 1/9
44 22 1/18
44 24 1/36
44 25 1/36
44 26 -5/18
44 33 -1/18
44 39 -1/9
44 40 -1/36
44 41 -1/36
44 44 5/18
45 5 -10/27
45 8 10/27
45 33 1/18
45 36 -1/18
45 39 1/9
45 40 1/36
45 41 1/36
45 44 -5/18
45 47 -1/36
45 52 -1/36
45 55 -1/9
45 56 5/18
153 0 -5/27
153 4 1/36
153 5 1/18
153 6 1/72
153 7 1/72
153 8 1/18
153 10 -5/36
154 0 5/27
154 2 -1/18
154 4 -1/36
154 5 -1/18
154 6 -1/72
154 7 -1/72
154 10 5/36
283 5016 0


==> anc/uubggH/matrix_pmmp_2L_Nc1_Nf1 <==
0 1 -407/2208
0 3 -1/4
0 4 5/12
0 5 2/3
0 6 -145/2208
0 7 -17/24
0 8 -1/6
0 9 7/24
0 10 -539/736
0 11 11/48
0 12 1/8
0 14 7/24
0 15 -11/24
0 16 -1/48
0 17 3/16
0 18 1/6
0 19 -3/4
0 20 -7/12
0 24 -1/8
0 26 -1/8
0 32 3/4
0 33 -7/24
0 35 -11/12
0 37 -7/12
0 38 -3/2
0 39 1/12
0 41 -1/6
0 43 3/4
0 44 7/12
0 46 7/48
0 49 7/48
0 50 1/12
0 52 -1/6
0 53 3/4
0 54 17/16
0 56 -1/6
0 57 -1/12
0 58 7/12
0 59 -1/6
0 60 -7/12
0 61 -1/8
0 63 1/6
0 66 -1/8
0 67 -1/6
0 68 -3/2
0 70 -11/12
0 71 1/6
0 78 23/72
1 1 -103/368
1 2 1/6
1 3 1/24
1 4 35/736
1 5 -2/3
1 6 17/24
1 7 145/2208
1 9 -1/12
1 10 539/736
1 11 -11/48
1 12 -1/6
1 13 3/4
1 14 -7/24
1 15 11/24
1 16 -3/16
1 17 1/48
1 18 -1/8
1 20 7/12
1 24 1/6
1 26 1/6
1 27 1/12
1 28 7/12
1 29 -3/4
1 30 -3/4
1 31 -7/12
1 32 -3/4
1 33 7/24
1 34 11/12
1 38 3/2
1 39 -1/12
1 40 1/6
1 44 -7/12
1 45 -1/12
1 46 -7/48
1 49 -17/16
1 52 1/8
1 54 -7/48
1 56 1/8
1 59 1/8
1 61 1/6
1 62 7/12
1 64 3/2
1 65 -1/6
1 66 1/6
1 67 1/8
1 69 11/12
1 72 -1/6
1 78 -23/72
2 1 -8224/2601
2 2 14689/10404
2 3 5/9
2 4 -5/9
2 9 7/4
2 10 83/36
2 11 1/8
2 19 -1/4
2 20 -1/4
2 27 -1/6
2 28 1/12
2 29 -1/6
2 30 -1/24
2 31 1/12
2 32 1/3
2 33 -1/12
2 34 1/24
2 35 1/24
2 37 -1/4
2 38 -7/12
2 43 1/4
2 44 1/12
2 49 -1/24
2 51 -1/24
2 54 -1/24
2 57 1/8
2 58 1/4
2 60 -1/4
2 64 -1/12
2 68 -1/2
2 78 17/72
2 82 -11/36
2 88 11/36
2 103 83/72
2 104 -31/18
2 105 7/12
2 108 7/4
2 114 31/18
2 120 -7/12
2 132 -83/72
2 133 -7/4
2 135 1/3
2 137 -1/3
2 140 -7/12
2 144 7/12
2 216 -43/27
2 217 61/24
2 218 -41/36
2 221 -23/9
2 222 -7/12
2 223 61/36
2 225 43/36
2 226 -5/18
2 227 -31/18
2 233 23/36
2 234 83/36
2 238 -31/216
2 244 7/12
2 251 -61/36
2 263 -61/24
2 264 -43/36
2 266 41/36
2 268 -41/36
2 271 2/9
2 275 -2/9
2 290 5/18
2 301 41/36
2 302 31/18
2 309 5/9
2 313 -5/9
2 402 43/27
2 403 23/9
2 404 -23/36
2 405 -83/36
2 409 31/216
2 411 -53/36
2 413 53/36
2 416 -7/36
2 420 7/36
2 435 5/12
2 436 10/9
2 441 -79/36
2 442 1/36
2 451 11/36
2 453 -1/4
2 461 -5/12
2 462 -10/9
2 467 79/36
2 468 -1/36
2 474 -11/36
3 1 8224/2601
3 3 -7/4
3 4 5/9
3 8 -14689/10404
3 9 -5/9
3 10 -83/36
3 11 -1/8
3 13 1/4
3 20 1/4
3 27 -1/8
3 28 1/4
3 29 -1/4
3 31 -1/4
3 32 -1/3
3 33 1/12
3 34 -1/24
3 35 -1/24
3 37 -1/12
3 38 7/12
3 43 1/6
3 44 -1/12
3 48 1/24
3 49 1/24
3 53 1/24
3 54 1/24
3 57 1/6
3 58 -1/12
3 62 1/4
3 64 1/2
3 68 1/12
3 78 -17/72
3 453 1/4
6 1 9/2
6 5 -9/2
6 11 -29/4
6 13 7/12
6 14 -1/12
6 15 -1/12
6 16 85/6
6 17 -1/6
6 18 1/12
6 20 175/12
6 21 -1/3
6 22 -1/3
6 23 1/3
6 24 1/3
6 25 1/3
6 26 2/3
6 27 83/12
6 28 7/12
6 29 -7/12
6 30 -173/12
6 31 -7/12
6 32 31/72
6 33 1/2
6 34 1/12
6 35 -55/36
6 36 -1/12
6 38 -31/36
6 39 17/36
6 40 -43/36
6 42 1/12
6 44 -16/9
6 45 43/6
6 46 -1/6
6 47 -473/36
6 49 -1/4
6 50 -1/6
6 53 67/36
6 54 49/36
6 55 235/36
6 56 -473/36
6 57 -67/72
6 59 -57/4
6 60 -1/3
6 61 1/2
6 62 179/12
6 63 -1/6
6 64 2/3
6 65 23/18
6 66 2/3
6 67 -473/36
6 68 -55/36
6 69 173/12
6 70 -67/36
6 71 -1/3
6 72 43/3
6 73 -1/6
6 78 7/216
6 79 3390475605379/7587292032
6 80 329727819221/1738754424
6 81 -1323784580/19758573
6 82 -112166719048613/125190318528
6 83 12176448559285/7587292032
6 84 246278654359/158068584
6 85 1539566065/18596304
6 86 -102384744727/818237376
6 87 -27729527/516564
6 88 -145286110049/460258524
6 89 -16626813106679/3793646016
6 90 783005407661/6955017696
6 91 -499182188875/3477508848
6 92 -953569471/9298152
6 93 131765135299/1159169616
6 94 953569471/9298152
6 95 277772147/9298152
6 96 -107298688969/434688606
6 97 316868361901/1264548672
6 98 3542018623/17563176
6 99 -3542018623/17563176
6 100 -629271431/9298152
6 101 -22989219181/409118688
6 102 -232146148781/632274336
6 103 309385733243963/62595159264
6 104 -112915783114267/11380938048
6 105 -5600739950543/41730106176
6 106 -196728995/3099384
6 107 321246361/9298152
6 108 5150032195159/434688606
6 109 3654733140295/948411504
6 110 -2274151491467/632274336
6 111 74/27
6 112 11/36
6 113 37/9
6 114 -109036925039/83683368
6 115 -9516692285233/1264548672
6 116 -1574902520399/632274336
6 117 5619391/129141
6 118 3589081571/136372896
6 119 -37/9
6 120 1561419620125/2454712128
6 121 3583839317869/632274336
6 122 62470541/6198768
6 123 -425632679/9298152
6 124 -14023241/258282
6 125 -417768967/4649076
6 126 -115259761325/818237376
6 127 90549847/1033128
6 128 -1/4
6 129 78623971295/409118688
6 130 127142809/2066256
6 131 -16224701/1033128
6 132 14282167535279/14728272768
6 133 39342164875/30305088
6 134 64670387/1033128
6 135 -11855472169/111577824
6 136 -3229513573/105379056
6 137 -309915762169/474205752
6 138 289342771/4132512
6 139 -499182188875/3477508848
6 140 -81005803135541/20865053088
6 141 -1785903/38264
6 142 -50677162145/409118688
6 143 -754693/57396
6 144 -845415018247/2454712128
6 146 1/4
6 147 -1/36
6 148 -74/27
6 149 7511557/2066256
6 153 179105944513/39517146
6 154 4844858221/1896823008
6 155 178635289741/6955017696
6 156 -3609969019067/27820070784
6 157 -533045408281/27820070784
6 158 959703954007/6955017696
6 159 168949331/4649076
6 160 -60126515/9298152
6 161 -794703688595/3091118976
6 162 178635289741/6955017696
6 163 751930388051/3477508848
6 164 -751930388051/3477508848
6 165 -168949331/2324538
6 166 168949331/2324538
6 167 1618923733/17563176
6 168 -1140275987143/6955017696
6 169 117816347999/13910035392
6 170 -89317453/1162269
6 171 -117816347999/13910035392
6 172 270701748899/13910035392
6 173 -131765135299/1159169616
6 174 25/6
6 175 -270701748899/6955017696
6 176 3812600731/17563176
6 177 -277772147/4649076
6 178 -757859501425/3477508848
6 179 354550963/18596304
6 180 -277772147/9298152
6 181 -316514447/9298152
6 182 756537625/18596304
6 183 -132675059/3099384
6 184 -178635289741/1738754424
6 185 178635289741/3477508848
6 186 -178635289741/3477508848
6 189 1330547352605/4909424256
6 190 870841171/237102876
6 191 -340169892389/1264548672
6 192 340169892389/1264548672
6 193 171334783/9298152
6 194 2196015191/45457632
6 195 -330801820637/1264548672
6 196 -3542018623/35126352
6 197 3542018623/17563176
6 198 4091105027/136372896
6 199 212657221961/632274336
6 200 -3542018623/35126352
6 201 -4091105027/136372896
6 202 -212657221961/632274336
6 203 629271431/18596304
6 204 243543275/9298152
6 205 95533955/3099384
6 206 2742991589/409118688
6 207 -1503550387/37192608
6 208 -3229513573/105379056
6 209 -31572644731/105379056
6 210 178635289741/3477508848
6 211 27302867171/204559344
6 212 -178635289741/3477508848
6 213 -15429754315/204559344
6 214 16171381/2066256
6 215 324927211369/632274336
6 216 -1091176977428033/187785477792
6 217 990064731295345/83460212352
6 218 -988460997460957/250380637056
6 219 201320675/9298152
6 220 -455716673/9298152
6 221 -1609638064700465/125190318528
6 222 -513654208131197/83460212352
6 223 502631608656293/62595159264
6 224 -595/54
6 225 888886510668971/62595159264
6 226 63403154198995/62595159264
6 227 -112915783114267/11380938048
6 228 -819868745/18596304
6 229 196728995/3099384
6 230 230879615/3099384
6 231 -321246361/18596304
6 232 -321246361/9298152
6 233 206124173557711/62595159264
6 234 476295415543567/62595159264
6 236 178635289741/3477508848
6 238 -9453626660486141/1502283822336
6 239 2781159694577/5690469024
6 240 -21762159082759/7587292032
6 241 145/72
6 242 15435436519/272745792
6 243 -37/18
6 244 -559463667713/1227356064
6 245 -5939890898351/2529097344
6 247 6818058682303/3793646016
6 248 -145/18
6 249 -4102469435/136372896
6 250 37/9
6 251 9629534504863/7364136384
6 252 20990278544099/3793646016
6 253 148/27
6 254 1/12
6 255 287/54
6 256 -145/36
6 257 15605902639/545491584
6 259 -77484021611/818237376
6 260 -15465741607/136372896
6 261 -953/108
6 262 731/54
6 263 1098252950723/613678032
6 264 6679278911125/7364136384
6 266 -7056754195907/7364136384
6 268 -768534540594899/125190318528
6 269 -256911139/4132512
6 270 751930388051/3477508848
6 271 -548325731203885/125190318528
6 272 -2/9
6 273 4091105027/136372896
6 274 287/54
6 275 957011439983/7364136384
6 277 1/4
6 278 -91270614709/869377212
6 279 -15424072111/204559344
6 281 25/6
6 285 33497087191991/22761876096
6 286 438670790131/474205752
6 287 149408551/4132512
6 288 182329003/24795072
6 289 2743051/229584
6 290 -2359271980903/7364136384
6 291 -7559530686493/3793646016
6 292 -157037455/4132512
6 293 331283/86094
6 294 -14525665/516564
6 295 -164571307/2066256
6 296 80128614131/818237376
6 297 1/12
6 298 144381881/7576272
6 299 23951489/2066256
6 300 -12159737/258282
6 301 -7157203521635/7364136384
6 302 -109036925039/83683368
6 303 -16171381/1033128
6 304 119209091825/409118688
6 306 -54482365945963/13910035392
6 307 -50042821373/210758112
6 308 -751930388051/3477508848
6 309 1332750919085/669466944
6 310 -195152503/2066256
6 311 -4091105027/136372896
6 312 -148/27
6 313 58458332521/167366736
6 315 -1/12
6 316 91270614709/869377212
6 317 15424072111/204559344
6 319 7561981/2066256
6 323 -38069354145563/11380938048
6 324 -465951227/27894456
6 325 -164510477/9298152
6 326 257066227/4132512
6 328 -85546739/1162269
6 334 180660791/18596304
6 335 4525471/258282
6 336 -1/12
6 337 -965609/516564
6 338 33620509/4132512
6 339 41895437/688752
6 340 1/24
6 342 4200227/258282
6 345 168949331/4649076
6 346 -675659/86094
6 347 -168949331/2324538
6 350 436407353/4649076
6 351 -8553799/688752
6 352 1/12
6 354 1/12
6 355 332347895/6198768
6 357 -74/27
6 358 2101/86094
6 362 4857665687/111577824
6 363 -1044705017/8265024
6 364 -26667701/516564
6 365 93496145071/545491584
6 366 96955896883/1636474752
6 370 -108651731/2066256
6 371 4525471/258282
6 372 102218164505/818237376
6 373 77620394507/818237376
6 374 -64842265/1033128
6 375 -15429754315/102279672
6 377 -101139881/1549692
6 378 675659/86094
6 379 168949331/2324538
6 381 -1/6
6 382 8100943639/204559344
6 383 -40527563/1033128
6 384 1/12
6 386 5/12
6 387 -332347895/6198768
6 388 -15429754315/204559344
6 389 74/27
6 390 -2101/86094
6 394 -4467462949/181830528
6 395 -182400065/4132512
6 396 281477191/4132512
6 397 -1145161/1033128
6 398 -2743319/229584
6 399 -159035149/2066256
6 400 -16171381/2066256
6 401 -210454129/3099384
6 402 -48797659684997/44184818304
6 403 -26325831309361/14728272768
6 404 6083041892447/7364136384
6 405 5688993587665/3682068192
6 406 -1/12
6 407 15429754315/204559344
6 409 -5325570569471/88369636608
6 410 -15784615/344376
6 411 5693451706211/7364136384
6 412 3229513573/52689528
6 413 670346797660591/62595159264
6 414 111534097603/210758112
6 415 1618923733/17563176
6 416 196284032037059/31297579632
6 417 19796269/129141
6 418 -357142927/37192608
6 419 186548473/2066256
6 420 -496466508083/3682068192
6 422 -5/12
6 423 178635289741/3477508848
6 424 15435436519/204559344
6 425 74/27
6 426 -11841469/1033128
6 432 9693392477/72448101
6 433 178635289741/3477508848
6 434 -960975148663/6955017696
6 435 2677718512979/41730106176
6 436 254169338151305/62595159264
6 437 1534270246973/6955017696
6 438 178635289741/6955017696
6 439 -9361188305/289792404
6 440 910095257/18596304
6 441 -105192770005385/62595159264
6 442 236810396944351/125190318528
6 443 -1618923733/8781588
6 444 -282210223/5854392
6 445 159315796141/4636678464
6 446 1781369785411/6955017696
6 447 -178635289741/4636678464
6 448 1618923733/11708784
6 449 1481035499/13172382
6 450 3772652/19758573
6 451 10246874320021/3912197454
6 452 -562521085273/421516224
6 453 -2489603759471/1264548672
6 454 24014566595/79034292
6 455 -470041561681/632274336
6 457 10/3
6 458 43348747463/818237376
6 459 15486576355/204559344
6 460 -136063646249/818237376
6 461 741980426465/2454712128
6 462 1425002244133/1841034096
6 463 3262946897/22728816
6 464 15503622967/409118688
6 465 -15429754315/204559344
6 466 1/12
6 467 -11245064285647/7364136384
6 468 -34694220119/7364136384
6 469 5197442831/18596304
6 470 15446800927/272745792
6 471 -216539177971/818237376
6 472 -15458165335/272745792
6 473 -4259255165/74385216
6 474 1289345993063/7364136384
6 475 -168949331/4649076
6 476 -168949331/4649076
6 477 -354550963/18596304
6 478 -910095257/18596304
6 479 33617578/1162269
6 480 305915237/6198768
6 481 -25/6
6 483 -15166009/516564
6 484 16120957/1033128
6 485 -2/3
6 486 1961249/258282
6 487 12266099/688752
6 488 10093819/344376
6 489 -38671835/2066256
6 490 -1749353/344376
6 491 -6970223/516564
6 492 12664817/516564
6 493 38666297/516564
6 494 566615/38264
6 495 -22613/688752
6 496 16171381/2066256
6 497 -6517327/516564
6 498 -1891141/1033128
6 499 -9747545/43047
6 500 200/3
6 501 -1187/216
6 502 74/27
6 503 -74/9
6 504 1/36
6 505 -37/9
6 514 -1/12
6 515 -1/18
6 530 5063802099043/7587292032
6 531 5055468458603/474205752
7 1 -9/2
7 5 9/2
7 11 29/4
7 12 -1/12
7 14 1/12
7 15 1/12
7 16 1/6
7 17 -85/6
7 19 -7/12
7 20 -175/12
7 21 -235/36
7 22 1/12
7 23 -1/12
7 25 473/36
7 26 473/36
7 27 67/72
7 30 -67/36
7 32 -31/72
7 33 -1/2
7 34 55/36
7 35 -1/12
7 36 1/3
7 37 -7/12
7 38 31/36
7 39 -17/36
7 41 43/36
7 42 -1/3
7 43 7/12
7 44 16/9
7 45 1/6
7 46 1/6
7 47 -1/3
7 49 -49/36
7 50 -43/6
7 52 -1/3
7 53 173/12
7 54 1/4
7 55 1/3
7 56 -2/3
7 57 -83/12
7 58 7/12
7 59 -1/2
7 60 -179/12
7 61 57/4
7 62 1/3
7 63 -23/18
7 64 55/36
7 65 1/6
7 66 473/36
7 67 -2/3
7 68 -2/3
7 69 67/36
7 70 -173/12
7 71 -43/3
7 72 1/3
7 73 1/6
7 78 -7/216
7 79 1786949585047/22761876096
7 80 632579015765/20865053088
7 81 -9089635829/948411504
7 82 -64616080041503/375570955584
7 83 3084255674963/11380938048
7 84 2023665267571/7587292032
7 85 551659459/55788912
7 86 -9339766231/613678032
7 87 -70361683/12397536
7 88 -87170278225/2761551144
7 89 -2156627574737/2845234512
7 90 269704511261/20865053088
7 91 -251179061311/10432526544
7 92 -1357922323/111577824
7 93 140318956739/6955017696
7 94 1357922323/111577824
7 95 435300815/111577824
7 96 -232456326181/5216263272
7 97 16516859093/474205752
7 98 5557737601/210758112
7 99 -5557737601/210758112
7 100 -803593829/111577824
7 101 -6667253299/1227356064
7 102 -23944082357/474205752
7 103 679335256891727/751141911168
7 104 -30407575335083/17071407072
7 105 2073444999049/125190318528
7 106 -262137083/37192608
7 107 222995285/55788912
7 108 87997609161965/41730106176
7 109 7468979699569/11380938048
7 110 -289930461857/474205752
7 111 25/162
7 113 245/216
7 114 -68333877313/502100208
7 115 -2410194404885/1896823008
7 116 -1640224245463/3793646016
7 117 15741449/3099384
7 118 313157389/204559344
7 119 -245/216
7 120 59854380425/920517048
7 121 3680569173149/3793646016
7 122 66264217/37192608
7 123 -19778377/3486807
7 124 -102510179/12397536
7 125 -33261355/3486807
7 126 -9006578777/613678032
7 127 51822179/6198768
7 129 31886582447/1227356064
7 130 198862861/24795072
7 131 -58139495/12397536
7 132 1110798932993/11046204576
7 133 3050318851/22728816
7 134 10239553/1549692
7 135 -108532157/10460421
7 136 -164364311/39517146
7 137 -180091790251/1422617256
7 138 14886367/3099384
7 139 -251179061311/10432526544
7 140 -86264591716855/125190318528
7 141 -1949969/344376
7 142 -7753392709/613678032
7 143 -275531/172188
7 144 -69907116091/1841034096
7 145 -5/12
7 148 -185/324
7 149 5323777/6198768
7 153 11659067328065/15174584064
7 154 -46861246337/5690469024
7 155 15119771021/2608131636
7 156 -358249694357/20865053088
7 157 1140036049/10432526544
7 158 209712504761/10432526544
7 159 230655377/55788912
7 160 -22910555/111577824
7 161 -90263084561/2318339232
7 162 15119771021/2608131636
7 163 337444172309/10432526544
7 164 -337444172309/10432526544
7 165 -230655377/27894456
7 166 230655377/27894456
7 167 1315362557/105379056
7 168 -511620847597/20865053088
7 169 -16233149803/2608131636
7 170 -118233361/13947228
7 171 16233149803/2608131636
7 172 135713089933/20865053088
7 173 -140318956739/6955017696
7 174 5/24
7 175 -135713089933/10432526544
7 176 3037917605/105379056
7 177 -438400199/55788912
7 178 -264063513481/10432526544
7 179 244514237/111577824
7 180 -435300815/111577824
7 181 -458546195/111577824
7 182 626087393/111577824
7 183 -160373975/37192608
7 184 -15119771021/652032909
7 185 15119771021/1304065818
7 186 -15119771021/1304065818
7 189 158165445221/3682068192
7 190 30423847627/11380938048
7 191 -134772855989/3793646016
7 192 134456718821/3793646016
7 193 127281029/223155648
7 194 605735231/136372896
7 195 -162242583203/3793646016
7 196 -5557737601/421516224
7 197 5557737601/210758112
7 198 19548880/12784959
7 199 21188304395/474205752
7 200 -5540174425/421516224
7 201 -73933867/51139836
7 202 -21148787249/474205752
7 203 803593829/223155648
7 204 463399985/111577824
7 205 7044925/1162269
7 206 -790235953/306839016
7 207 -394387321/111577824
7 208 -164364311/39517146
7 209 -24008465855/632274336
7 210 15119771021/1304065818
7 211 12405605149/1227356064
7 212 -15119771021/1304065818
7 213 -889392349/153419508
7 214 5439343/6198768
7 215 291743154257/3793646016
7 216 -1203831065955451/1126712866752
7 217 537626853475117/250380637056
7 218 -276822536981051/375570955584
7 219 236423675/111577824
7 220 -1288190731/223155648
7 221 -54330335729843/23473184724
7 222 -33783457977865/31297579632
7 223 547456036544587/375570955584
7 224 -359/324
7 225 932313612295999/375570955584
7 226 28822571457523/187785477792
7 227 -30407575335083/17071407072
7 228 -268406459/55788912
7 229 280733387/37192608
7 230 306446795/37192608
7 231 -222995285/111577824
7 232 -222995285/55788912
7 233 226599342764375/375570955584
7 234 529232487734177/375570955584
7 235 1/12
7 236 15119771021/1304065818
7 238 -2429861706688237/2253425733504
7 239 5509837460297/68285628288
7 240 -11201828447983/22761876096
7 241 173/432
7 242 897915655/204559344
7 243 -245/432
7 244 -166582791851/3682068192
7 245 -1488823607773/3793646016
7 247 3553597457575/11380938048
7 248 -131/108
7 249 -19548880/12784959
7 250 245/216
7 251 762117820093/5523102288
7 252 10739937852587/11380938048
7 253 61/81
7 254 -1/12
7 255 235/324
7 256 -101/216
7 257 889392349/409118688
7 259 -4446961745/613678032
7 260 -897915655/102279672
7 261 -2495/1296
7 262 220/81
7 263 22173787784/115064631
7 264 489303205903/5523102288
7 266 -270975651085/2761551144
7 268 -414685690279679/375570955584
7 269 -29353637/6198768
7 270 337444172309/10432526544
7 271 -34424596667345/46946369448
7 272 5/54
7 273 19548880/12784959
7 274 235/324
7 275 82705514351/5523102288
7 276 -1/4
7 278 -369301980821/20865053088
7 279 -889392349/153419508
7 281 5/72
7 285 33308728511995/136571256576
7 286 456776673035/2845234512
7 287 30715427/6198768
7 288 60564233/37192608
7 289 180107/172188
7 290 -46196431525/1380775572
7 291 -3976564440403/11380938048
7 292 -19914599/6198768
7 293 -520355/2066256
7 294 -20609095/6198768
7 295 -64785781/6198768
7 296 6437265371/613678032
7 298 -3433763/1894068
7 299 27752809/12397536
7 300 -40720513/6198768
7 301 -1121244102643/11046204576
7 302 -68333877313/502100208
7 303 -5439343/3099384
7 304 16600548253/613678032
7 306 -3445286556875/5216263272
7 307 -20961705353/632274336
7 308 -337444172309/10432526544
7 309 366732524077/1004200416
7 310 -35867051/3099384
7 311 -34836107/25569918
7 312 -235/324
7 313 20015137993/502100208
7 314 1/12
7 316 369301980821/20865053088
7 317 889392349/153419508
7 319 5008873/6198768
7 323 -78247830571715/136571256576
7 324 -95606489/83683368
7 325 -156837853/55788912
7 326 174024557/24795072
7 328 -554632517/55788912
7 331 -1/12
7 334 67543235/55788912
7 335 47484163/12397536
7 337 -12247337/6198768
7 338 34965503/24795072
7 339 16628471/2066256
7 342 53702063/12397536
7 345 230655377/55788912
7 346 376865/2066256
7 347 -230655377/27894456
7 348 -1/12
7 350 633496907/55788912
7 351 -3071701/2066256
7 353 -23/36
7 355 227068885/37192608
7 357 -185/324
7 358 -13121/258282
7 362 5562092531/1338933888
7 363 -13048619/1549692
7 364 -63330673/12397536
7 365 7527238033/409118688
7 366 2975282551/306839016
7 370 -151128521/24795072
7 371 47484163/12397536
7 372 9067376177/613678032
7 373 4446961745/613678032
7 374 -37337237/6198768
7 375 -889392349/76709754
7 377 -282740731/37192608
7 378 -32489/2066256
7 379 230655377/27894456
7 380 -1/12
7 382 -1429047133/1227356064
7 383 -14551193/3099384
7 385 -1/12
7 387 -227068885/37192608
7 388 -889392349/153419508
7 389 185/324
7 390 13121/258282
7 394 -1090640125/181830528
7 395 -168015193/24795072
7 396 18588215/1549692
7 397 -10218841/12397536
7 398 -173921/57396
7 399 -4533343/387423
7 400 -5439343/6198768
7 401 -837723263/74385216
7 402 -1959445949071/16569306864
7 403 -1059119228807/5523102288
7 404 461206494299/5523102288
7 405 924163213679/5523102288
7 407 889392349/153419508
7 409 -38282793629/66277227456
7 410 -16646737/4132512
7 411 449851346789/5523102288
7 412 164364311/19758573
7 413 710290555000943/375570955584
7 414 22463711657/316137168
7 415 1315362557/105379056
7 416 397032584484527/375570955584
7 417 31260763/1549692
7 418 263329175/111577824
7 419 20613151/1549692
7 420 -93150684001/5523102288
7 421 7/12
7 423 15119771021/1304065818
7 424 889392349/153419508
7 425 185/324
7 426 -672695/387423
7 432 152800780159/6955017696
7 433 30311990143/2608131636
7 434 -649326207793/20865053088
7 435 3828458104403/125190318528
7 436 69913349474503/93892738896
7 437 432616313563/10432526544
7 438 15119771021/2608131636
7 439 -65397391339/6955017696
7 440 169953763/27894456
7 441 -147600150761881/375570955584
7 442 121510620827239/375570955584
7 443 -1315362557/52689528
7 444 -482444101/70252704
7 445 3689382629/434688606
7 446 772062633883/20865053088
7 447 -15119771021/1738754424
7 448 1315362557/70252704
7 449 5867388319/316137168
7 450 -130488905/474205752
7 451 172258312883975/375570955584
7 452 -143309353763/632274336
7 453 -1293101437571/3793646016
7 454 4822766599/118551438
7 455 -119670399149/948411504
7 457 200/3
7 458 591029983/76709754
7 459 889392349/153419508
7 460 -1883293019/153419508
7 461 31977543439/920517048
7 462 236175580205/2761551144
7 463 482126257/34093224
7 464 889392349/306839016
7 465 -889392349/153419508
7 467 -917805992167/5523102288
7 468 -5222584825/2761551144
7 469 862309951/27894456
7 470 889392349/204559344
7 471 -9276392819/306839016
7 472 -1741722949/204559344
7 473 -56057771/13947228
7 474 121100709131/5523102288
7 475 -230655377/55788912
7 476 -229105685/55788912
7 477 -244514237/111577824
7 478 -169953763/27894456
7 479 399308975/111577824
7 480 242131141/37192608
7 481 -5/24
7 483 -69651361/24795072
7 484 5754247/3099384
7 485 -2/3
7 486 9286993/24795072
7 487 7388977/4132512
7 488 24282005/8265024
7 489 -806507/387423
7 490 642773/8265024
7 491 -3149027/1549692
7 492 88333163/24795072
7 493 30221413/3099384
7 494 449879/344376
7 495 -169015/258282
7 496 5439343/6198768
7 497 -3281585/3099384
7 498 -632179/3099384
7 499 -113810581/4132512
7 500 10/3
7 501 -295/324
7 502 25/162
7 503 -95/108
7 504 -5/27
7 505 -245/216
7 506 -5/36
7 516 -1/36
7 517 5/36
7 530 5734842987389/45523752192
7 531 1228091699845/711308628
8 1 -1/2
8 5 1/2
8 11 23/12
8 12 -5/12
8 13 -1/3
8 14 -1/12
8 15 1/12
8 16 3/4
8 17 -3/4
8 18 -31/12
8 19 -1/2
8 20 -5/6
8 21 1/3
8 22 1/6
8 23 -1/6
8 24 1/4
8 25 -1/2
8 26 -1/4
8 27 -1/6
8 28 -1/3
8 29 1/3
8 30 2/3
8 31 1/3
8 32 1/12
8 33 -11/12
8 34 -2/3
8 35 4/3
8 36 5/6
8 37 -1/2
8 38 -1/6
8 39 3/4
8 40 -1
8 41 1/2
8 42 -5/6
8 43 1/2
8 44 1/3
8 46 -1
8 47 1
8 49 -1/3
8 52 7/4
8 53 -4/3
8 54 -7/3
8 55 -1/12
8 56 11/4
8 57 11/12
8 58 1/2
8 59 31/12
8 60 -1/2
8 61 5/12
8 62 -1/3
8 63 -1/3
8 64 -1
8 65 11/6
8 66 -1/4
8 67 11/4
8 68 5/6
8 69 -2/3
8 70 4/3
8 78 -23/36
9 1 3/2
9 5 -3/2
9 11 -3/4
9 13 1/2
9 14 -5/12
9 15 5/12
9 16 -1/3
9 17 1/3
9 18 2/3
9 19 1/3
9 20 5/6
9 27 -7/12
9 28 1/2
9 29 -1/2
9 30 2/3
9 31 -1/2
9 32 -1/12
9 33 5/12
9 34 -2/3
9 37 1/3
9 38 1/6
9 39 1/6
9 40 -1/3
9 43 -1/3
9 44 -7/6
9 46 1/3
9 47 1/3
9 49 1
9 52 -2/3
9 54 1/3
9 55 -1/6
9 56 -1/3
9 57 -1/6
9 58 -1/3
9 59 -2/3
9 60 1/3
9 62 1/2
9 64 -1/6
9 65 1/3
9 67 -1/3
9 68 1/3
9 69 -2/3
9 78 7/36
12 0 37/36
12 1 -13/24
12 2 5/12
12 3 1/6
12 4 -1/24
12 5 1/12
12 6 -7/48
12 7 11/48
12 9 -5/12
12 10 1/12
12 11 1/8
12 12 -3/4
12 14 -5/8
12 15 5/8
12 19 1/2
12 20 1/2
12 21 1/3
12 22 3/4
12 23 -3/4
12 25 1/12
12 26 1/12
12 32 -1/4
12 33 -1/8
12 37 1/2
12 38 1/2
12 39 5/12
12 41 -1/12
12 43 -1/2
12 44 -7/12
12 57 -1/4
12 58 -1/2
12 60 1/2
12 61 3/4
12 63 5/6
12 66 1/12
12 68 1/2
12 78 -1/12
13 0 -37/36
13 1 -1/8
13 3 -1/4
13 4 17/24
13 5 -1/12
13 6 -11/48
13 7 7/48
13 8 -5/12
13 9 1/2
13 10 -1/12
13 11 -1/8
13 13 -1/2
13 14 5/8
13 15 -5/8
13 18 3/4
13 20 -1/2
13 27 1/4
13 28 -1/2
13 29 1/2
13 31 1/2
13 32 1/4
13 33 1/8
13 36 -3/4
13 38 -1/2
13 39 -5/12
13 40 1/12
13 42 3/4
13 44 7/12
13 47 -1/12
13 55 -1/3
13 56 -1/12
13 59 -3/4
13 62 -1/2
13 64 -1/2
13 65 -5/6
13 67 -1/12
13 78 1/12
14 1 -5847385/1914336
14 2 11221/10404
14 3 -25/18
14 4 25/18
14 7 289/736
14 9 19/12
14 10 3889/6624
14 11 -31/8
14 14 5/8
14 15 -5/8
14 17 17/2
14 19 -3/4
14 20 31/4
14 21 17/4
14 25 -17/2
14 26 -17/2
14 27 1/6
14 28 -1/12
14 29 1/6
14 30 1/24
14 31 -1/12
14 32 1/24
14 33 -7/24
14 34 -1/24
14 35 -1/24
14 37 -3/4
14 38 -5/12
14 43 3/4
14 44 11/12
14 49 1/24
14 50 17/4
14 51 1/24
14 53 -17/2
14 54 1/24
14 57 37/8
14 58 3/4
14 60 31/4
14 61 -17/2
14 64 -1/6
14 66 -17/2
14 68 -1/4
14 70 17/2
14 71 17/2
14 78 -5/72
14 79 -39/8
14 80 -27/22
14 82 5251/396
14 83 -123/8
14 84 -63/4
14 86 27/22
14 88 -499/396
14 89 183/4
14 90 27/44
14 91 27/22
14 93 -27/22
14 96 27/11
14 101 -27/22
14 103 -49297/792
14 104 4247/36
14 105 -215/33
14 108 -6071/44
14 109 -309/8
14 110 36
14 114 -89/36
14 115 72
14 116 27
14 118 27/22
14 120 133/66
14 121 -117/2
14 126 -27/44
14 129 -27/11
14 132 1777/792
14 133 131/44
14 135 -1/3
14 137 28/3
14 139 27/22
14 140 2941/66
14 142 -27/22
14 144 29/66
14 153 -333/8
14 154 9/4
14 155 -27/44
14 156 -27/176
14 157 -81/176
14 158 -27/44
14 161 189/176
14 162 -27/44
14 163 -27/22
14 164 27/22
14 168 27/44
14 169 135/88
14 171 -135/88
14 172 -81/88
14 173 27/22
14 175 81/44
14 178 -27/22
14 184 27/11
14 185 -27/22
14 186 27/22
14 189 -225/176
14 194 27/44
14 198 27/22
14 201 -27/22
14 206 27/44
14 210 -27/22
14 211 27/22
14 212 27/22
14 213 -27/22
14 216 346121/4752
14 217 -75727/528
14 218 41375/792
14 221 243025/1584
14 222 9041/132
14 223 -38795/396
14 225 -15542/99
14 226 -2671/396
14 227 4247/36
14 233 -16723/396
14 234 -38605/396
14 236 -27/22
14 238 624389/9504
14 239 -17/4
14 240 30
14 242 81/88
14 244 -559/264
14 245 171/8
14 247 -39/2
14 249 -27/22
14 251 779/396
14 252 -57
14 257 81/176
14 259 -135/88
14 260 -81/44
14 263 289/528
14 264 1877/396
14 266 -1153/396
14 268 29071/396
14 270 -27/22
14 271 8407/198
14 273 27/22
14 275 -91/198
14 278 27/22
14 279 -27/22
14 285 -47/4
14 286 -21/2
14 290 -299/396
14 291 24
14 296 27/44
14 298 27/22
14 301 -1577/792
14 302 -89/36
14 304 27/11
14 306 837/22
14 308 27/22
14 309 -221/9
14 311 -27/22
14 313 -17/18
14 316 -27/22
14 317 27/22
14 323 269/8
14 363 -9/4
14 365 27/176
14 366 -189/176
14 372 -27/44
14 373 135/88
14 375 -27/11
14 382 27/22
14 388 -27/22
14 394 225/176
14 402 -3383/4752
14 403 -1267/1584
14 404 1279/396
14 405 -5/396
14 407 27/22
14 409 -26825/9504
14 411 313/396
14 413 -47833/396
14 416 -6184/99
14 420 191/198
14 423 -27/22
14 424 27/22
14 432 -27/22
14 433 -27/22
14 434 135/44
14 435 -487/132
14 436 -9967/198
14 437 -135/44
14 438 -27/44
14 439 27/22
14 441 3491/99
14 442 -3961/198
14 445 -81/88
14 446 -27/44
14 447 81/88
14 449 -9/4
14 451 -5663/198
14 452 27/2
14 453 41/2
14 455 27/4
14 457 -36
14 458 -45/44
14 459 27/22
14 460 -135/44
14 461 -107/132
14 462 -131/198
14 463 9/11
14 464 27/44
14 465 -27/22
14 467 -5/396
14 468 50/99
14 470 81/88
14 471 27/44
14 472 117/88
14 473 -9/4
14 474 -277/198
14 530 -12
14 531 -84
15 1 5847385/1914336
15 3 -19/12
15 4 -25/18
15 6 -289/736
15 8 -11221/10404
15 9 25/18
15 10 -3889/6624
15 11 31/8
15 13 3/4
15 14 -5/8
15 15 5/8
15 16 -17/2
15 20 -31/4
15 27 -37/8
15 28 3/4
15 29 -3/4
15 30 17/2
15 31 -3/4
15 32 -1/24
15 33 7/24
15 34 1/24
15 35 1/24
15 37 1/12
15 38 5/12
15 43 -1/6
15 44 -11/12
15 45 -17/4
15 47 17/2
15 48 -1/24
15 49 -1/24
15 53 -1/24
15 54 -1/24
15 55 -17/4
15 56 17/2
15 57 -1/6
15 58 1/12
15 59 17/2
15 62 -31/4
15 64 1/4
15 67 17/2
15 68 1/6
15 69 -17/2
15 72 -17/2
15 78 5/72
15 79 -704308103/2927196
15 80 -4388908675/42932208
15 81 70467769/1951464
15 82 186156231119/386389872
15 83 -40496768897/46835136
15 84 -13108533143/15611712
15 85 -2569981/57396
15 86 343053545/5050848
15 87 2237433/76528
15 88 971539343/5682204
15 89 55284310909/23417568
15 90 -1310330789/21466104
15 91 829720729/10733052
15 92 12703043/229584
15 93 -874944949/14310736
15 94 -12703043/229584
15 95 -3711487/229584
15 96 356768765/2683263
15 97 -1057939211/7805856
15 98 -141917091/1300976
15 99 141917091/1300976
15 100 8463541/229584
15 101 38558215/1262712
15 102 776068135/3902928
15 103 -4110636844339/1545559488
15 104 375208686491/70252704
15 105 596333948/8049789
15 106 2620963/76528
15 107 -2097871/114792
15 108 -547685392765/85864416
15 109 -48623320493/23417568
15 110 7564187305/3902928
15 111 -3/2
15 113 -9/4
15 114 729927401/1033128
15 115 31655161073/7805856
15 116 10473426869/7805856
15 117 -457329/19132
15 118 -12096691/841808
15 119 9/4
15 120 -5221386047/15152544
15 121 -23835760927/7805856
15 122 -402899/76528
15 123 1393129/57396
15 124 2235909/76528
15 125 1402613/28698
15 126 386900971/5050848
15 127 -1823151/38264
15 129 -16471996/157839
15 130 -5086023/153056
15 131 611157/76528
15 132 -47780963785/90915264
15 133 -1185084333/1683616
15 134 -652395/19132
15 135 39690203/688752
15 136 11091425/650488
15 137 1028600681/2927196
15 138 -2913891/76528
15 139 829720729/10733052
15 140 538486746725/257593248
15 141 246141/9566
15 142 170215381/2525424
15 143 72009/9566
15 144 2830031537/15152544
15 148 3/2
15 149 -9750/4783
15 153 -76249111285/31223424
15 154 -5787551/2927196
15 155 -589415699/42932208
15 156 12057698473/171728832
15 157 1787789783/171728832
15 158 -3194200013/42932208
15 159 -2247889/114792
15 160 784291/229584
15 161 7943106459/57242944
15 162 -589415699/42932208
15 163 -312518993/2683263
15 164 312518993/2683263
15 165 2247889/57396
15 166 -2247889/57396
15 167 -32425023/650488
15 168 237468311/2683263
15 169 -415763449/85864416
15 170 1188515/28698
15 171 415763449/85864416
15 172 -871429879/85864416
15 173 874944949/14310736
15 174 -9/4
15 175 871429879/42932208
15 176 -19115841/162622
15 177 3711487/114792
15 178 318303760/2683263
15 179 -2397907/229584
15 180 3711487/229584
15 181 4228051/229584
15 182 -5025067/229584
15 183 1760023/76528
15 184 589415699/10733052
15 185 -589415699/21466104
15 186 589415699/21466104
15 189 -4436296471/30305088
15 190 -35572367/23417568
15 191 283523209/1951464
15 192 -283523209/1951464
15 193 -4479625/459168
15 194 -5569941/210452
15 195 546755789/3902928
15 196 141917091/2601952
15 197 -141917091/1300976
15 198 -13744249/841808
15 199 -708341563/3902928
15 200 141917091/2601952
15 201 13744249/841808
15 202 708341563/3902928
15 203 -8463541/459168
15 204 -3262153/229584
15 205 -331993/19132
15 206 -9044071/2525424
15 207 2571007/114792
15 208 11091425/650488
15 209 210896077/1300976
15 210 -589415699/21466104
15 211 -182954459/2525424
15 212 589415699/21466104
15 213 51801533/1262712
15 214 -82803/19132
15 215 -2158698565/7805856
15 216 7247622779153/2318339232
15 217 -822301974323/128796624
15 218 3282297376481/1545559488
15 219 -2678359/229584
15 220 12058631/459168
15 221 5347981579867/772779744
15 222 1707470511163/515186496
15 223 -3339545435489/772779744
15 224 6
15 225 -5910161649401/772779744
15 226 -105624771865/193194936
15 227 375208686491/70252704
15 228 344171/14349
15 229 -2620963/76528
15 230 -3080131/76528
15 231 2097871/229584
15 232 2097871/114792
15 233 -1369248144601/772779744
15 234 -3163281584983/772779744
15 236 -589415699/21466104
15 238 31438596961045/9273356928
15 239 -37016243185/140505408
15 240 18091782407/11708784
15 241 -9/8
15 242 -51801533/1683616
15 243 9/8
15 244 117081436/473517
15 245 19762852459/15611712
15 247 -5667530291/5854392
15 248 9/2
15 249 13744249/841808
15 250 -9/4
15 251 -32236334297/45457632
15 252 -17451203491/5854392
15 253 -3
15 255 -3
15 256 9/4
15 257 -51801533/3367232
15 259 259007665/5050848
15 260 51801533/841808
15 261 39/8
15 262 -15/2
15 263 -7352618087/7576272
15 264 -22360107059/45457632
15 266 23626711033/45457632
15 268 638358646087/193194936
15 269 2591925/76528
15 270 -312518993/2683263
15 271 1824333480863/772779744
15 273 -13744249/841808
15 274 -3
15 275 -3202168657/45457632
15 278 2411843761/42932208
15 279 51801533/1262712
15 281 -9/4
15 285 -222956479505/281010816
15 286 -1459159763/2927196
15 287 -1521429/76528
15 288 -584315/153056
15 289 -31572/4783
15 290 7891843397/45457632
15 291 12573498781/11708784
15 292 1592997/76528
15 293 -74889/38264
15 294 590649/38264
15 295 836625/19132
15 296 -269919469/5050848
15 298 -4482171/420904
15 299 -488463/76528
15 300 993615/38264
15 301 23950246219/45457632
15 302 729927401/1033128
15 303 82803/9566
15 304 -398559085/2525424
15 306 181234336229/85864416
15 307 20854169/162622
15 308 312518993/2683263
15 309 -4426257349/4132512
15 310 1985235/38264
15 311 13744249/841808
15 312 3
15 313 -24459157/129141
15 316 -2411843761/42932208
15 317 -51801533/1262712
15 319 -9939/4783
15 323 506058942883/281010816
15 324 1552333/172188
15 325 1092773/114792
15 326 -5201121/153056
15 328 4575955/114792
15 334 -149791/28698
15 335 -693573/76528
15 337 36615/38264
15 338 -668523/153056
15 339 -629775/19132
15 342 -636177/76528
15 345 -2247889/114792
15 346 160983/38264
15 347 2247889/57396
15 350 -5862847/114792
15 351 130113/19132
15 355 -2197883/76528
15 357 3/2
15 358 -189/4783
15 362 -65337835/2755008
15 363 10480353/153056
15 364 2151339/76528
15 365 -313984661/3367232
15 366 -326358869/10101696
15 370 4339875/153056
15 371 -693573/76528
15 372 -341473159/5050848
15 373 -259007665/5050848
15 374 1311321/38264
15 375 51801533/631356
15 377 2720975/76528
15 378 -160983/38264
15 379 -2247889/57396
15 382 -53971825/2525424
15 383 101415/4783
15 387 2197883/76528
15 388 51801533/1262712
15 389 -3/2
15 390 189/4783
15 394 22144413/1683616
15 395 3693069/153056
15 396 -2881203/76528
15 397 12939/76528
15 398 250497/38264
15 399 1574673/38264
15 400 82803/19132
15 401 5761477/153056
15 402 163344392659/272745792
15 403 88111888391/90915264
15 404 -20353832881/45457632
15 405 -19042796561/22728816
15 407 -51801533/1262712
15 409 17853112741/545491584
15 410 1934217/76528
15 411 -19072200901/45457632
15 412 -11091425/325244
15 413 -4456094190193/772779744
15 414 -372256007/1300976
15 415 -32425023/650488
15 416 -2612083596775/772779744
15 417 -402537/4783
15 418 579049/114792
15 419 -1862709/38264
15 420 1660848655/22728816
15 423 -589415699/21466104
15 424 -51801533/1262712
15 425 -3/2
15 426 121803/19132
15 432 -1029855881/14310736
15 433 -589415699/21466104
15 434 397049221/5366526
15 435 -1070523107/32199156
15 436 -844115454925/386389872
15 437 -5087130013/42932208
15 438 -589415699/42932208
15 439 243474263/14310736
15 440 -3054697/114792
15 441 694956637559/772779744
15 442 -98468764489/96597468
15 443 32425023/325244
15 444 34021989/1300976
15 445 -525017387/28621472
15 446 -2969772247/21466104
15 447 589415699/28621472
15 448 -97275069/1300976
15 449 -39454001/650488
15 450 -134177/975732
15 451 -1090040514847/772779744
15 452 1871087669/2601952
15 453 1034532311/975732
15 454 -40092587/243933
15 455 1562166389/3902928
15 458 -144835813/5050848
15 459 -51801533/1262712
15 460 455645011/5050848
15 461 -2485431187/15152544
15 462 -4771025429/11364408
15 463 -32772891/420904
15 464 -51801533/2525424
15 465 51801533/1262712
15 467 37640661713/45457632
15 468 119528653/45457632
15 469 -17395723/114792
15 470 -51801533/1683616
15 471 724179065/5050848
15 472 51801533/1683616
15 473 14308255/459168
15 474 -4318580017/45457632
15 475 2247889/114792
15 476 2247889/114792
15 477 2397907/229584
15 478 3054697/114792
15 479 -3667147/229584
15 480 -2054999/76528
15 481 9/4
15 483 2461587/153056
15 484 -82047/9566
15 486 -627243/153056
15 487 -751383/76528
15 488 -2452149/153056
15 489 390603/38264
15 490 416619/153056
15 491 35808/4783
15 492 -2047305/153056
15 493 -777903/19132
15 494 -77517/9566
15 495 2403/38264
15 496 -82803/19132
15 497 131349/19132
15 498 4740/4783
15 499 9442017/76528
15 500 -36
15 501 3
15 502 -3/2
15 503 9/2
15 505 9/4
15 530 -33651778339/93670272
15 531 -16842595837/2927196
16 0 -19963/13248
16 1 5542043/3828672
16 2 -5123/2601
16 4 2183/13248
16 5 -877/216
16 6 -223/4416
16 7 -1879/4416
16 8 859/216
16 9 2/3
16 10 973/2208
16 11 -7/48
16 12 3/8
16 14 3/16
16 15 -3/16
16 16 -1/12
16 17 -1/6
16 18 1/6
16 20 -1/4
16 21 -5/16
16 22 -3/8
16 23 3/8
16 25 1/4
16 26 1/4
16 32 5/18
16 33 97/144
16 35 -5/9
16 36 -35/72
16 38 -5/9
16 39 15/16
16 40 -3/16
16 41 53/144
16 44 -197/72
16 46 1/12
16 47 3/16
16 49 1/12
16 50 -1/8
16 52 -77/144
16 53 29/36
16 54 23/36
16 55 -9/8
16 56 185/72
16 57 -29/72
16 59 -1/6
16 60 -1/4
16 61 -1/8
16 63 -3/8
16 65 5/9
16 66 1/4
16 67 5/36
16 68 -5/9
16 70 -29/36
16 71 -1/4
16 78 4/27
16 79 -68340185681/3793646016
16 80 -13320532499/1738754424
16 81 398904577/158068584
16 82 1978560765769/62595159264
16 83 -27442525699/474205752
16 84 -72382487615/1264548672
16 85 -19066421/9298152
16 86 78254159/25569918
16 87 1860713/2066256
16 88 5273874371/460258524
16 89 157179561641/948411504
16 90 -4627233955/869377212
16 91 2445981227/434688606
16 92 71940137/18596304
16 93 -5655815443/1159169616
16 94 -71940137/18596304
16 95 -13905901/18596304
16 96 18614460445/1738754424
16 97 -2146529095/316137168
16 98 -220762883/35126352
16 99 220762883/35126352
16 100 23014567/18596304
16 101 -9228127/204559344
16 102 1348719941/158068584
16 103 -22486531563157/125190318528
16 104 513728902883/1422617256
16 105 134423898007/20865053088
16 106 14192881/6198768
16 107 -21154459/9298152
16 108 -2996051661379/6955017696
16 109 -267398835707/1896823008
16 110 20606866001/158068584
16 111 -1/54
16 112 4/9
16 113 5/36
16 114 516995893/10460421
16 115 43226102753/158068584
16 116 58769792243/632274336
16 117 -296761/516564
16 118 21349969/34093224
16 119 -5/36
16 120 -1683501995/76709754
16 121 -131470476889/632274336
16 122 -3438215/6198768
16 123 2686990/1162269
16 124 641905/2066256
16 125 3656359/1162269
16 126 239839529/51139836
16 127 -2037469/1033128
16 128 -1/2
16 129 -1058434633/204559344
16 130 -2955839/4132512
16 131 -765587/2066256
16 132 -8167460459/230129262
16 133 -23862712/473517
16 134 -152365/129141
16 135 21734267/3486807
16 136 -69908977/52689528
16 137 11536016335/474205752
16 138 -2615725/1033128
16 139 2445981227/434688606
16 140 2960520941597/20865053088
16 141 39097/57396
16 142 121966055/102279672
16 143 3415/43047
16 144 2146521259/153419508
16 146 1/2
16 147 1/36
16 148 1/54
16 149 -69461/1033128
16 153 -422296614673/2529097344
16 154 -488594359/474205752
16 155 -1355354863/1738754424
16 156 41373728633/6955017696
16 157 6496545139/6955017696
16 158 -17810529461/3477508848
16 159 -14508559/9298152
16 160 15111217/18596304
16 161 7951533875/772779744
16 162 -1355354863/1738754424
16 163 -7605062987/869377212
16 164 7605062987/869377212
16 165 14508559/4649076
16 166 -14508559/4649076
16 167 -35723309/8781588
16 168 2991294409/434688606
16 169 -4075627817/3477508848
16 170 3530284/1162269
16 171 4075627817/3477508848
16 172 -648936839/869377212
16 173 5655815443/1159169616
16 174 1/12
16 175 648936839/434688606
16 176 -281724947/35126352
16 177 13905901/9298152
16 178 12680643779/1738754424
16 179 -7862659/18596304
16 180 13905901/18596304
16 181 12356209/18596304
16 182 -19949143/18596304
16 183 14709445/6198768
16 184 1355354863/434688606
16 185 -1355354863/869377212
16 186 1355354863/869377212
16 189 -12480632711/1227356064
16 190 -3923813381/1896823008
16 191 5714122309/632274336
16 192 -5714122309/632274336
16 193 -83592007/37192608
16 194 -12098239/22728816
16 195 8216871571/632274336
16 196 220762883/70252704
16 197 -220762883/35126352
16 198 -1120253/8523306
16 199 -1863628181/158068584
16 200 220762883/70252704
16 201 1120253/8523306
16 202 1863628181/158068584
16 203 -23014567/37192608
16 204 3283109/18596304
16 205 1262030/387423
16 206 -239087135/102279672
16 207 20636039/18596304
16 208 -96253741/52689528
16 209 999262693/105379056
16 210 -1355354863/869377212
16 211 -1137280379/204559344
16 212 1355354863/869377212
16 213 159774715/51139836
16 214 -296387/1033128
16 215 -6388649423/316137168
16 216 40266965272529/187785477792
16 217 -18142761418865/41730106176
16 218 4495704656315/31297579632
16 219 -12872773/18596304
16 220 84887561/37192608
16 221 14732999298623/31297579632
16 222 4671831861605/20865053088
16 223 -18386090319281/62595159264
16 224 -1/27
16 225 -32248972577201/62595159264
16 226 -577656637699/15648789816
16 227 513728902883/1422617256
16 228 11616079/9298152
16 229 -14192881/6198768
16 230 -13963297/6198768
16 231 21154459/18596304
16 232 21154459/9298152
16 233 -7390541595097/62595159264
16 234 -17562983822617/62595159264
16 236 -1355354863/869377212
16 238 42793014717715/187785477792
16 239 -199293140305/11380938048
16 240 400778250653/3793646016
16 241 -5/144
16 242 -156933613/68186448
16 243 1/72
16 244 5503005323/306839016
16 245 6694555747/79034292
16 247 -127040801201/1896823008
16 248 5/36
16 249 -150149/4261653
16 250 5/36
16 251 -5562485671/115064631
16 252 -382321292221/1896823008
16 253 -1/27
16 254 1/24
16 255 -13/108
16 256 5/72
16 257 -55027715/68186448
16 259 326278411/102279672
16 260 147463273/34093224
16 261 -7/108
16 262 -19/108
16 263 -41124742601/613678032
16 264 -17006892577/460258524
16 265 -1/6
16 266 16512814859/460258524
16 267 -1/3
16 268 13963500233587/62595159264
16 269 873437/516564
16 270 -7605062987/869377212
16 271 2475313659869/15648789816
16 272 -1/36
16 273 -1120253/8523306
16 274 -13/108
16 275 -1040543221/230129262
16 277 1/4
16 278 14803504351/3477508848
16 279 39588541/12784959
16 281 -1/12
16 285 -1212182204117/22761876096
16 286 -33066341267/948411504
16 287 550525/2066256
16 288 3977635/3099384
16 289 63049/344376
16 290 4801567681/460258524
16 291 142821600341/1896823008
16 292 1127821/1033128
16 293 -16887/19132
16 294 647741/1033128
16 295 -374117/516564
16 296 -15687041/12784959
16 297 1/6
16 298 -12459751/3788136
16 299 1523467/2066256
16 300 -1901761/1033128
16 301 8068561225/230129262
16 302 516995893/10460421
16 303 382481/516564
16 304 -429556393/51139836
16 305 1/3
16 306 502435732627/3477508848
16 307 821081545/105379056
16 308 7605062987/869377212
16 309 -6234734515/83683368
16 310 81151/516564
16 311 1120253/8523306
16 312 1/27
16 313 -528530689/41841684
16 315 -1/6
16 316 -14803504351/3477508848
16 317 -39588541/12784959
16 319 -210293/1033128
16 323 2808680221459/22761876096
16 324 4170115/13947228
16 325 -1631191/9298152
16 326 -3678559/4132512
16 328 9381709/9298152
16 334 -3398755/9298152
16 335 592969/2066256
16 336 -1/24
16 337 -249808/129141
16 338 -1006795/4132512
16 339 -18941/57396
16 340 1/48
16 342 468611/2066256
16 344 -1/6
16 345 -14508559/9298152
16 346 96539/114792
16 347 14508559/4649076
16 349 -5/24
16 350 -9865729/9298152
16 351 5713/28698
16 352 1/24
16 354 1/24
16 355 -16723859/6198768
16 357 1/54
16 358 -652/4783
16 362 -530110405/223155648
16 363 1613795/258282
16 364 2520767/2066256
16 365 -406267985/68186448
16 366 -157331989/102279672
16 370 3481969/4132512
16 371 592969/2066256
16 372 -598471487/204559344
16 373 -292185187/102279672
16 374 1564171/1033128
16 375 159774715/25569918
16 376 1/6
16 377 9762281/6198768
16 378 -96539/114792
16 379 -14508559/4649076
16 381 1/8
16 382 -920234341/204559344
16 383 846587/1033128
16 384 1/24
16 386 17/24
16 387 16723859/6198768
16 388 159774715/51139836
16 389 -1/54
16 390 652/4783
16 394 139028077/90915264
16 395 54043/459168
16 396 -160301/516564
16 397 -960157/2066256
16 398 -15369/9566
16 399 118657/516564
16 400 296387/1033128
16 401 22574095/12397536
16 402 227963067997/5523102288
16 403 124165421675/1841034096
16 404 -6532203715/230129262
16 405 -13364114365/230129262
16 406 -1/6
16 407 -159774715/51139836
16 409 55634824645/11046204576
16 410 737483/688752
16 411 -7757865283/230129262
16 412 83081359/26344764
16 413 -24530097577093/62595159264
16 414 -432930359/26344764
16 415 -35723309/8781588
16 416 -14119236047047/62595159264
16 417 411251/516564
16 418 81213479/18596304
16 419 -58295/258282
16 420 363840061/115064631
16 422 -7/12
16 423 -1355354863/869377212
16 424 -80597633/25569918
16 425 -1/54
16 426 45731/129141
16 432 -1493402975/289792404
16 433 -1355354863/869377212
16 434 7600281373/1738754424
16 435 -84591285307/20865053088
16 436 -294016250311/1956098727
16 437 -13849989497/1738754424
16 438 -1355354863/1738754424
16 439 1317034073/1159169616
16 440 -1360535/1162269
16 441 4117396622315/62595159264
16 442 -4217981407571/62595159264
16 443 35723309/4390794
16 444 12575309/11708784
16 445 -1451952331/1159169616
16 446 -9519196409/869377212
16 447 1355354863/1159169616
16 448 -35723309/5854392
16 449 -23532100/6586191
16 450 3318127/19758573
16 451 -6038987015353/62595159264
16 452 637457543/13172382
16 453 46676096077/632274336
16 454 -879419879/79034292
16 455 4570452673/158068584
16 457 8/3
16 458 -29194237/25569918
16 459 -33906337/12784959
16 460 143698207/25569918
16 461 -1497318215/153419508
16 462 -3154543507/115064631
16 463 -5837765/1420551
16 464 -63551021/51139836
16 465 159774715/51139836
16 466 1/6
16 467 12361379363/230129262
16 468 -236153345/230129262
16 469 -15682837/2324538
16 470 -77756531/34093224
16 471 330297247/51139836
16 472 66392123/34093224
16 473 10142471/4649076
16 474 -2651879531/460258524
16 475 14508559/9298152
16 476 14508559/9298152
16 477 7862659/18596304
16 478 1360535/1162269
16 479 -269725/18596304
16 480 -3659315/6198768
16 481 -1/12
16 483 3540095/4132512
16 484 -155555/516564
16 485 -4/3
16 486 -3937319/4132512
16 487 35161/76528
16 488 -834619/1377504
16 489 73619/516564
16 490 915349/1377504
16 491 -113825/258282
16 492 846131/4132512
16 493 -361949/516564
16 494 -5155/172188
16 495 -3281/57396
16 496 -296387/1033128
16 497 144847/516564
16 498 -268153/516564
16 499 210455/76528
16 500 4/3
16 501 1/108
16 502 -1/54
16 503 1/18
16 504 1/18
16 505 1/36
16 514 -1/6
16 515 1/18
16 530 -180561409819/7587292032
16 531 -359261807647/948411504
17 0 19963/13248
17 1 -1597537/1914336
17 2 -859/216
17 4 -7/9
17 5 877/216
17 6 1879/4416
17 7 223/4416
17 8 5123/2601
17 9 -2/3
17 10 -973/2208
17 11 7/48
17 12 -1/6
17 14 -3/16
17 15 3/16
17 16 1/6
17 17 1/12
17 18 -3/8
17 20 1/4
17 21 9/8
17 22 35/72
17 24 77/144
17 25 -3/16
17 26 -185/72
17 27 29/72
17 30 -29/36
17 32 -5/18
17 33 -97/144
17 34 5/9
17 36 3/8
17 38 5/9
17 39 -15/16
17 40 -53/144
17 41 3/16
17 42 -3/8
17 44 197/72
17 45 1/8
17 46 -1/12
17 47 -1/4
17 49 -23/36
17 54 -1/12
17 55 5/16
17 56 -1/4
17 59 1/8
17 61 1/6
17 62 1/4
17 63 -5/9
17 64 5/9
17 65 3/8
17 66 -5/36
17 67 -1/4
17 69 29/36
17 72 1/4
17 78 -4/27
17 79 30717848957/669466944
17 80 2842554949/153419508
17 81 -20878706/3486807
17 82 -1091476184395/11046204576
17 83 107549538803/669466944
17 84 4373979571/27894456
17 85 167389855/27894456
17 86 -9592619401/1227356064
17 87 -1304608/387423
17 88 -7142956681/345193893
17 89 -149207760601/334733472
17 90 5601300259/613678032
17 91 -4431064325/306839016
17 92 -99701857/13947228
17 93 1208687801/102279672
17 94 99701857/13947228
17 95 36590951/13947228
17 96 -2092944505/76709754
17 97 2540748803/111577824
17 98 26216243/1549692
17 99 -26216243/1549692
17 100 -64267463/13947228
17 101 -3128235835/613678032
17 102 -1872630211/55788912
17 103 2908015695505/5523102288
17 104 -1044736519445/1004200416
17 105 25079002439/3682068192
17 106 -4760531/1162269
17 107 24595927/13947228
17 108 188886348269/153419508
17 109 32323292231/83683368
17 110 -20104085689/55788912
17 111 10/81
17 113 49/54
17 114 -10704824483/125525052
17 115 -83825936879/111577824
17 116 -14075935897/55788912
17 117 1287350/387423
17 118 506077997/204559344
17 119 -49/54
17 120 155413389883/3682068192
17 121 31754447219/55788912
17 122 10813109/9298152
17 123 -41517263/13947228
17 124 -8820755/1549692
17 125 -71802077/13947228
17 126 -13131983435/1227356064
17 127 7044271/1549692
17 129 8413089929/613678032
17 130 7883237/1549692
17 131 -2664805/774846
17 132 1408264724153/22092409152
17 133 3839232973/45457632
17 134 6051491/1549692
17 135 -1022103127/167366736
17 136 -30293675/9298152
17 137 -3074270921/41841684
17 138 13864837/6198768
17 139 -4431064325/306839016
17 140 -741674886307/1841034096
17 141 -674885/172188
17 142 -5956004207/613678032
17 143 -104371/86094
17 144 -82095554161/3682068192
17 145 -1/3
17 148 -37/81
17 149 2847331/3099384
17 153 25555114289/55788912
17 154 -493303525/167366736
17 155 1922973179/613678032
17 156 -27969561229/2454712128
17 157 10600465/2454712128
17 158 7412459489/613678032
17 159 31555453/13947228
17 160 4648075/13947228
17 161 -6639725797/272745792
17 162 1922973179/613678032
17 163 5819504257/306839016
17 164 -5819504257/306839016
17 165 -31555453/6973614
17 166 31555453/6973614
17 167 12667127/1549692
17 168 -9447246617/613678032
17 169 -4061106167/1227356064
17 170 -16358861/3486807
17 171 4061106167/1227356064
17 172 4142446909/1227356064
17 173 -1208687801/102279672
17 174 1/6
17 175 -4142446909/613678032
17 176 7253363/387423
17 177 -18101764/3486807
17 178 -5669822735/306839016
17 179 36965287/27894456
17 180 -36590951/13947228
17 181 -38915489/13947228
17 182 109398517/27894456
17 183 -9098267/4649076
17 184 -1922973179/153419508
17 185 1922973179/306839016
17 186 -1922973179/306839016
17 189 202854487403/7364136384
17 190 72062203/41841684
17 191 -2531040055/111577824
17 192 2526390979/111577824
17 193 -8341181/55788912
17 194 131808475/34093224
17 195 -3112597351/111577824
17 196 -26474525/3099384
17 197 26216243/1549692
17 198 513374297/204559344
17 199 1596553459/55788912
17 200 -26216243/3099384
17 201 -462234461/204559344
17 202 -1582606231/55788912
17 203 61942925/27894456
17 204 75673759/27894456
17 205 45625369/9298152
17 206 -874617079/613678032
17 207 -160935343/55788912
17 208 -25644599/9298152
17 209 -229114121/9298152
17 210 1922973179/306839016
17 211 2255229641/306839016
17 212 -1922973179/306839016
17 213 -1540266865/306839016
17 214 1802743/3099384
17 215 2804414165/55788912
17 216 -10334549021383/16569306864
17 217 9234410884487/7364136384
17 218 -9477262299827/22092409152
17 219 63326141/55788912
17 220 -173905019/55788912
17 221 -14929016567827/11046204576
17 222 -4654051366243/7364136384
17 223 4701933163303/5523102288
17 224 -271/324
17 225 8025194743009/5523102288
17 226 503249594993/5523102288
17 227 -1044736519445/1004200416
17 228 -82941485/27894456
17 229 41571055/9298152
17 230 23705549/4649076
17 231 -24595927/27894456
17 232 -24595927/13947228
17 233 1934448857393/5523102288
17 234 4537433666045/5523102288
17 235 1/6
17 236 1922973179/306839016
17 238 -83780138384683/132554454912
17 239 24115012243/502100208
17 240 -193144217537/669466944
17 241 133/432
17 242 1548790171/409118688
17 243 -49/108
17 244 -54833361131/1841034096
17 245 -51959977417/223155648
17 247 61205358149/334733472
17 248 -47/54
17 249 -513374297/204559344
17 250 49/54
17 251 951115496569/11046204576
17 252 185391567253/334733472
17 253 439/648
17 254 -1/24
17 255 47/81
17 256 -97/216
17 257 1540266865/818237376
17 259 -7701334325/1227356064
17 260 -1548790171/204559344
17 261 -499/324
17 262 176/81
17 263 54015158125/460258524
17 264 648909391507/11046204576
17 265 1/3
17 266 -695737892021/11046204576
17 267 1/6
17 268 -7119652537837/11046204576
17 269 -15365617/6198768
17 270 5819504257/306839016
17 271 -4762655282747/11046204576
17 272 2/27
17 273 513374297/204559344
17 274 47/81
17 275 94110274169/11046204576
17 276 -1/4
17 278 -362033956/38354877
17 279 -1540266865/306839016
17 281 -5/18
17 285 294617343121/2008400832
17 286 974852507/10460421
17 287 10512809/3099384
17 288 42890011/37192608
17 289 196429/344376
17 290 -237665555857/11046204576
17 291 -67695158183/334733472
17 292 -10099285/6198768
17 293 -92291/1033128
17 294 -742052/387423
17 295 -11345195/1549692
17 296 9155338697/1227356064
17 298 -5230/473517
17 299 5878493/3099384
17 300 -3823177/774846
17 301 -708677833109/11046204576
17 302 -10704824483/125525052
17 303 -2577589/1549692
17 304 12219639287/613678032
17 305 -1/3
17 306 -477468018749/1227356064
17 307 -416780467/18596304
17 308 -5819504257/306839016
17 309 214542990587/1004200416
17 310 -25057837/3099384
17 311 -496327685/204559344
17 312 -47/81
17 313 5804036467/251050104
17 314 1/6
17 316 362033956/38354877
17 317 1540266865/306839016
17 319 3180247/3099384
17 323 -338006438899/1004200416
17 324 -9894073/20920842
17 325 -27898553/13947228
17 326 27720079/6198768
17 328 -96286729/13947228
17 331 -1/6
17 334 22752689/27894456
17 335 3948769/1549692
17 337 -6673661/3099384
17 338 5358517/6198768
17 339 5473667/1033128
17 342 5087123/1549692
17 345 31555453/13947228
17 346 379271/1033128
17 347 -31555453/6973614
17 348 -1/24
17 350 204208685/27894456
17 351 -1127293/1033128
17 353 -35/72
17 355 29493893/9298152
17 357 -37/81
17 358 -7652/129141
17 362 194856355/83683368
17 363 -94067423/12397536
17 364 -4515331/1549692
17 365 9652551841/818237376
17 366 13983241501/2454712128
17 370 -1374130/387423
17 371 3948769/1549692
17 372 10628160599/1227356064
17 373 7701334325/1227356064
17 374 -5189317/1549692
17 375 -1540266865/153419508
17 377 -11455829/2324538
17 378 -293177/1033128
17 379 31555453/6973614
17 380 -1/24
17 382 -4158953/76709754
17 383 -4979699/1549692
17 385 -1/24
17 387 -29493893/9298152
17 388 -1540266865/306839016
17 389 37/81
17 390 7652/129141
17 394 -64837615/30305088
17 395 -29616689/6198768
17 396 55107001/6198768
17 397 -109894/387423
17 398 -321419/114792
17 399 -25920943/3099384
17 400 -1802743/3099384
17 401 -76247879/9298152
17 402 -4798539774155/66277227456
17 403 -2583636647935/22092409152
17 404 609795451337/11046204576
17 405 558807920479/5523102288
17 407 1540266865/306839016
17 409 -405950262065/132554454912
17 410 -591815/258282
17 411 543243191237/11046204576
17 412 28743983/4649076
17 413 6114236114861/5523102288
17 414 879511049/18596304
17 415 12667127/1549692
17 416 1713182926033/2761551144
17 417 5706812/387423
17 418 126764099/55788912
17 419 29678299/3099384
17 420 -51600608117/5523102288
17 421 5/12
17 423 1922973179/306839016
17 424 1540266865/306839016
17 425 37/81
17 426 -2583319/1549692
17 432 645206453/51139836
17 433 1914449873/306839016
17 434 -10717470497/613678032
17 435 64900201525/3682068192
17 436 2402836973887/5523102288
17 437 14631048187/613678032
17 438 1922973179/613678032
17 439 -252725837/51139836
17 440 110147189/27894456
17 441 -1250517540355/5523102288
17 442 2088235387289/11046204576
17 443 -12667127/774846
17 444 -2220299/516564
17 445 1854786731/409118688
17 446 14463428909/613678032
17 447 -1922973179/409118688
17 448 12667127/1033128
17 449 20523965/2324538
17 450 -1302629/6973614
17 451 92857504094/345193893
17 452 -4949694047/37192608
17 453 -22362950065/111577824
17 454 186411199/6973614
17 455 -4203056039/55788912
17 457 4/3
17 458 4569516785/1227356064
17 459 1540266865/306839016
17 460 -13811117975/1227356064
17 461 75012097991/3682068192
17 462 141551204059/2761551144
17 463 336591323/34093224
17 464 1540266865/613678032
17 465 -1540266865/306839016
17 467 -1115620692361/11046204576
17 468 -9090942065/11046204576
17 469 550779257/27894456
17 470 1540266865/409118688
17 471 -22745304253/1227356064
17 472 -1574360089/409118688
17 473 -617358251/111577824
17 474 130154434193/11046204576
17 475 -31555453/13947228
17 476 -7985719/3486807
17 477 -36965287/27894456
17 478 -110147189/27894456
17 479 35629829/13947228
17 480 39082043/9298152
17 481 -1/6
17 483 -4998169/3099384
17 484 1986391/1549692
17 485 -4/3
17 486 27865/3099384
17 487 1301063/1033128
17 488 1709807/1033128
17 489 -3202145/3099384
17 490 377735/1033128
17 491 -1218479/774846
17 492 7613747/3099384
17 493 5015291/774846
17 494 12369/19132
17 495 -609911/1033128
17 496 1802743/3099384
17 497 -400465/774846
17 498 -172201/1549692
17 499 -9150259/516564
17 500 8/3
17 501 -59/81
17 502 10/81
17 503 -19/27
17 504 -4/27
17 505 -49/54
17 506 -1/9
17 516 1/36
17 517 1/9
17 530 45630074717/669466944
17 531 10861595089/10460421
18 1 -7/6
18 3 -19/18
18 6 19/18
18 8 7/6
18 11 1/4
18 13 1/3
18 16 1/6
18 17 -1/2
18 18 -1/2
18 27 -1/4
18 28 1/4
18 29 -1/6
18 30 13/24
18 31 -5/12
18 34 -1/4
18 40 1/6
18 45 -7/24
18 46 -1/24
18 47 -1/2
18 49 5/12
18 51 1/24
18 52 1/2
18 55 1/4
18 59 5/6
18 69 -1/2
18 72 -1/3
19 1 7/6
19 2 -7/6
19 7 -19/18
19 9 19/18
19 11 -1/4
19 12 1/2
19 16 1/2
19 17 -1/6
19 19 -1/3
19 21 -1/4
19 24 -1/2
19 25 1/2
19 35 1/4
19 37 -1/4
19 41 -1/6
19 43 1/6
19 46 1/24
19 48 -1/24
19 50 7/24
19 53 -13/24
19 54 -5/12
19 57 1/4
19 58 5/12
19 61 -5/6
19 70 1/2
19 71 1/3
20 1 -1/3
20 3 -25/36
20 4 25/36
20 9 1/3
20 10 -13/36
20 11 -1/4
20 14 -1/2
20 15 1/2
20 19 1/2
20 20 1/2
20 27 1/12
20 28 -1/24
20 29 1/12
20 30 1/48
20 31 -1/24
20 32 -1/24
20 33 -1/12
20 34 -1/48
20 35 -1/48
20 37 1/2
20 38 2/3
20 43 -1/2
20 44 -5/12
20 49 1/48
20 51 1/48
20 54 1/48
20 57 -1/4
20 58 -1/2
20 60 1/2
20 64 -1/12
20 78 -11/36
20 82 -11/36
20 88 11/36
20 103 83/72
20 104 -31/18
20 105 7/12
20 108 7/4
20 114 31/18
20 120 -7/12
20 132 -83/72
20 133 -7/4
20 135 1/3
20 137 -1/3
20 140 -7/12
20 144 7/12
20 216 -43/27
20 217 61/24
20 218 -41/36
20 221 -23/9
20 222 -7/12
20 223 61/36
20 225 43/36
20 226 -5/18
20 227 -31/18
20 233 23/36
20 234 83/36
20 238 -31/216
20 244 7/12
20 251 -61/36
20 263 -61/24
20 264 -43/36
20 266 41/36
20 268 -41/36
20 271 2/9
20 275 -2/9
20 290 5/18
20 301 41/36
20 302 31/18
20 309 5/9
20 313 -5/9
20 402 43/27
20 403 23/9
20 404 -23/36
20 405 -83/36
20 409 31/216
20 411 -53/36
20 413 53/36
20 416 -7/36
20 420 7/36
20 435 5/12
20 436 10/9
20 441 -79/36
20 442 1/36
20 451 11/36
20 453 -1/4
20 461 -5/12
20 462 -10/9
20 467 79/36
20 468 -1/36
20 474 -11/36
21 1 1/3
21 3 -1/3
21 4 -25/36
21 9 25/36
21 10 13/36
21 11 1/4
21 13 -1/2
21 14 1/2
21 15 -1/2
21 20 -1/2
21 27 1/4
21 28 -1/2
21 29 1/2
21 31 1/2
21 32 1/24
21 33 1/12
21 34 1/48
21 35 1/48
21 37 1/24
21 38 -2/3
21 43 -1/12
21 44 5/12
21 48 -1/48
21 49 -1/48
21 53 -1/48
21 54 -1/48
21 57 -1/12
21 58 1/24
21 62 -1/2
21 68 1/12
21 78 11/36
21 453 1/4
22 32 -19/36
22 35 19/18
22 38 19/18
22 39 -47/72
22 40 47/36
22 44 47/36
22 47 -47/36
22 53 -19/18
22 54 -19/18
22 55 47/72
22 56 -47/36
22 57 19/36
22 65 -47/36
22 67 -47/36
22 68 19/18
22 70 19/18
22 78 -19/108
22 79 -37775779603/3793646016
22 80 -864426809/217344303
22 81 231913223/158068584
22 82 1284924619379/62595159264
22 83 -62654355353/1896823008
22 84 -40522883107/1264548672
22 85 -9052021/9298152
22 86 175200923/204559344
22 87 62041/2066256
22 88 1859731903/460258524
22 89 11078902319/118551438
22 90 -2096283349/1738754424
22 91 2840597171/869377212
22 92 36184453/18596304
22 93 -3306310835/1159169616
22 94 -36184453/18596304
22 95 -7719017/18596304
22 96 9725854499/1738754424
22 97 -579896383/158068584
22 98 -107915887/35126352
22 99 107915887/35126352
22 100 2564123/18596304
22 101 45888847/204559344
22 102 86995790/19758573
22 103 -13828899940517/125190318528
22 104 616789621685/2845234512
22 105 -27217639699/20865053088
22 106 7432037/6198768
22 107 -15274307/9298152
22 108 -1784174221859/6955017696
22 109 -150283215001/1896823008
22 110 11620774885/158068584
22 111 1/54
22 112 -4/9
22 113 1/36
22 114 633652211/41841684
22 115 48700101743/316137168
22 116 33100709755/632274336
22 117 172879/516564
22 118 3251695/17046612
22 119 -1/36
22 120 -4734347489/613678032
22 121 -74086558733/632274336
22 122 -4385479/6198768
22 123 2104310/1162269
22 124 1397837/2066256
22 125 905963/1162269
22 126 154635769/204559344
22 127 -191873/1033128
22 128 1/2
22 129 -306404915/204559344
22 130 -2013931/4132512
22 131 1889849/2066256
22 132 -42799697455/3682068192
22 133 -117512387/7576272
22 134 -13967/129141
22 135 45163109/27894456
22 136 -30520537/26344764
22 137 7030847249/474205752
22 138 -74557/129141
22 139 2840597171/869377212
22 140 1733790889357/20865053088
22 141 -10933/19132
22 142 9261775/25569918
22 143 -7700/14349
22 144 2349834059/613678032
22 146 -1/2
22 147 -1/36
22 148 -1/54
22 149 136661/1033128
22 153 -240074107793/2529097344
22 154 457072301/237102876
22 155 -1606377041/1738754424
22 156 12914472115/6955017696
22 157 793697813/6955017696
22 158 -9786168787/3477508848
22 159 -7116359/9298152
22 160 6513701/18596304
22 161 3732142369/772779744
22 162 -1606377041/1738754424
22 163 -1042839076/217344303
22 164 1042839076/217344303
22 165 7116359/4649076
22 166 -7116359/4649076
22 167 -6233435/4390794
22 168 5309037431/1738754424
22 169 2708848673/3477508848
22 170 3751891/2324538
22 171 -2708848673/3477508848
22 172 -2506954133/1738754424
22 173 3306310835/1159169616
22 174 -1/12
22 175 2506954133/869377212
22 176 -101994505/35126352
22 177 7719017/9298152
22 178 1754743387/1738754424
22 179 1041589/18596304
22 180 7719017/18596304
22 181 9268709/18596304
22 182 -16479623/18596304
22 183 6915473/6198768
22 184 1606377041/434688606
22 185 -1606377041/869377212
22 186 1606377041/869377212
22 189 -5858581693/1227356064
22 190 -3150854665/1896823008
22 191 2992899959/632274336
22 192 -2992899959/632274336
22 193 -39606731/37192608
22 194 9046423/22728816
22 195 5470440197/632274336
22 196 107915887/70252704
22 197 -107915887/35126352
22 198 -2004571/34093224
22 199 -126353561/19758573
22 200 107915887/70252704
22 201 2004571/34093224
22 202 126353561/19758573
22 203 -2564123/37192608
22 204 -3078311/18596304
22 205 771721/387423
22 206 -22113779/51139836
22 207 -18974951/18596304
22 208 -30520537/26344764
22 209 481654481/105379056
22 210 -1606377041/869377212
22 211 -272838427/204559344
22 212 1606377041/869377212
22 213 5513588/12784959
22 214 40823/1033128
22 215 -7829709587/632274336
22 216 12373411116047/93892738896
22 217 -10959454265161/41730106176
22 218 5632827455615/62595159264
22 219 -8752145/18596304
22 220 52844725/37192608
22 221 17720803912385/62595159264
22 222 171829729255/1304065818
22 223 -11184001992133/62595159264
22 224 1/27
22 225 -18881023693417/62595159264
22 226 -143982297865/7824394908
22 227 616789621685/2845234512
22 228 2606915/9298152
22 229 -7432037/6198768
22 230 -7661621/6198768
22 231 15274307/18596304
22 232 15274307/9298152
22 233 -4652677866893/62595159264
22 234 -10803325453769/62595159264
22 236 -1606377041/869377212
22 238 24583259185571/187785477792
22 239 -112953168905/11380938048
22 240 227226710287/3793646016
22 241 5/144
22 242 -12447727/34093224
22 243 -1/72
22 244 1479636589/306839016
22 245 30086353375/632274336
22 247 -71692618099/1896823008
22 248 -5/36
22 249 7686775/34093224
22 250 1/36
22 251 -27410443871/1841034096
22 252 -217516004339/1896823008
22 253 1/27
22 254 -1/24
22 255 13/108
22 256 -5/72
22 257 -71773637/136372896
22 259 256588513/204559344
22 260 17182897/17046612
22 261 -11/108
22 262 19/108
22 263 -12872470201/613678032
22 264 -18225892481/1841034096
22 266 20012957731/1841034096
22 268 8490955047413/62595159264
22 269 252545/1033128
22 270 -1042839076/217344303
22 271 2779105426043/31297579632
22 272 7/36
22 273 -2004571/34093224
22 274 13/108
22 275 -3416716591/1841034096
22 277 -1/4
22 278 11943321839/3477508848
22 279 23474903/51139836
22 281 -1/12
22 285 -668346969391/22761876096
22 286 -18373269157/948411504
22 287 1271069/2066256
22 288 -3700103/6198768
22 289 45007/114792
22 290 6866394527/1841034096
22 291 78972679159/1896823008
22 292 -18127/258282
22 293 -39421/86094
22 294 -161891/1033128
22 295 -655723/516564
22 296 7264409/204559344
22 297 -1/6
22 298 2722933/3788136
22 299 839555/2066256
22 300 -1649681/1033128
22 301 20960162677/1841034096
22 302 633652211/41841684
22 303 -40823/516564
22 304 -351961273/102279672
22 306 17349873995/217344303
22 307 455894891/105379056
22 308 1042839076/217344303
22 309 -7529419741/167366736
22 310 -341783/258282
22 311 2004571/34093224
22 312 -1/27
22 313 -161151071/41841684
22 315 1/6
22 316 -11943321839/3477508848
22 317 -23474903/51139836
22 319 126917/1033128
22 323 1634417250359/22761876096
22 324 1991363/13947228
22 325 2159161/9298152
22 326 739105/4132512
22 328 5864459/9298152
22 334 -1050077/9298152
22 335 -1792807/2066256
22 336 1/24
22 337 -143489/516564
22 338 -872471/4132512
22 339 -37525/172188
22 340 -1/48
22 342 -2012825/2066256
22 345 -7116359/9298152
22 346 114637/344376
22 347 7116359/4649076
22 349 -1/8
22 350 -2821217/9298152
22 351 5827/86094
22 352 -1/24
22 354 -1/24
22 355 -9835675/6198768
22 357 -1/54
22 358 -406/43047
22 362 -114836513/223155648
22 363 3037657/2066256
22 364 90739/2066256
22 365 -122551697/136372896
22 366 50464465/409118688
22 370 2176553/4132512
22 371 -1792807/2066256
22 372 -174793673/102279672
22 373 -324774961/204559344
22 374 -55033/1033128
22 375 11027176/12784959
22 377 1993405/6198768
22 378 -114637/344376
22 379 -7116359/4649076
22 381 5/24
22 382 -210771653/204559344
22 383 255781/1033128
22 384 -1/24
22 386 -17/24
22 387 9835675/6198768
22 388 5513588/12784959
22 389 1/54
22 390 406/43047
22 394 39868819/90915264
22 395 -1267925/4132512
22 396 1139875/1033128
22 397 1175503/2066256
22 398 -33611/57396
22 399 172781/129141
22 400 -40823/1033128
22 401 -8446321/12397536
22 402 144615226315/11046204576
22 403 78114193307/3682068192
22 404 -16681063519/1841034096
22 405 -16830903539/920517048
22 406 1/6
22 407 -5513588/12784959
22 409 15036293401/22092409152
22 410 -262913/688752
22 411 -16658420011/1841034096
22 412 30520537/13172382
22 413 -14415790594841/62595159264
22 414 -451235225/52689528
22 415 -6233435/4390794
22 416 -7943580537023/62595159264
22 417 1180813/516564
22 418 18067657/18596304
22 419 -456971/516564
22 420 1728930769/920517048
22 422 7/12
22 423 -1606377041/869377212
22 424 -20633801/51139836
22 425 1/54
22 426 -44371/258282
22 432 -1925911115/579584808
22 433 -1606377041/869377212
22 434 3967673101/869377212
22 435 -103349350853/20865053088
22 436 -1440973371961/15648789816
22 437 -10500325465/1738754424
22 438 -1606377041/1738754424
22 439 2206761769/1159169616
22 440 -1669357/4649076
22 441 3127926464683/62595159264
22 442 -2385369684937/62595159264
22 443 6233435/2195397
22 444 4134139/11708784
22 445 -1509779573/1159169616
22 446 -7777477691/1738754424
22 447 1606377041/1159169616
22 448 -6233435/2927196
22 449 -109861183/52689528
22 450 4310969/79034292
22 451 -3494049205565/62595159264
22 452 2892654815/105379056
22 453 25916621015/632274336
22 454 -355626949/79034292
22 455 2728395341/158068584
22 457 -8/3
22 458 -149560987/204559344
22 459 -46203719/51139836
22 460 324503629/204559344
22 461 -2108489833/613678032
22 462 -4191286295/460258524
22 463 -8034715/5682204
22 464 -54727025/102279672
22 465 5513588/12784959
22 466 -1/6
22 467 34234017215/1841034096
22 468 -572533085/1841034096
22 469 -12612307/4649076
22 470 -26316005/68186448
22 471 594385427/204559344
22 472 49044821/68186448
22 473 3917209/18596304
22 474 -3548974027/1841034096
22 475 7116359/9298152
22 476 7116359/9298152
22 477 -1041589/18596304
22 478 1669357/4649076
22 479 8252503/18596304
22 480 -530107/6198768
22 481 1/12
22 483 -129197/4132512
22 484 50567/516564
22 485 4/3
22 486 -1403611/4132512
22 487 323033/688752
22 488 81409/1377504
22 489 -10193/129141
22 490 376801/1377504
22 491 -123595/258282
22 492 142855/4132512
22 493 -164785/516564
22 494 8563/57396
22 495 -2942/43047
22 496 40823/1033128
22 497 12635/516564
22 498 -77105/516564
22 499 183091/688752
22 500 -4/3
22 501 -1/108
22 502 1/54
22 503 -1/18
22 504 -1/18
22 505 -1/36
22 514 1/6
22 515 -1/18
22 530 -102181041845/7587292032
22 531 -11624369138/59275719
23 21 -47/72
23 25 47/36
23 26 47/36
23 27 -19/36
23 30 19/18
23 32 19/36
23 34 -19/18
23 38 -19/18
23 39 47/72
23 41 -47/36
23 44 -47/36
23 49 19/18
23 63 47/36
23 64 -19/18
23 66 47/36
23 69 -19/18
23 78 19/108
23 79 -619030789249/11380938048
23 80 -10416164051/474205752
23 81 887949167/118551438
23 82 1983983594101/17071407072
23 83 -2172231705295/11380938048
23 84 -88485347879/474205752
23 85 -220663033/27894456
23 86 1171903451/111577824
23 87 7277065/1549692
23 88 838698545/31381263
23 89 3007143268373/5690469024
23 90 -10576599955/948411504
23 91 8083634717/474205752
23 92 33649918/3486807
23 93 -2200745747/158068584
23 94 -33649918/3486807
23 95 -21785257/6973614
23 96 7387270889/237102876
23 97 -52350315943/1896823008
23 98 -275559881/13172382
23 99 275559881/13172382
23 100 41420035/6973614
23 101 352099757/55788912
23 102 38143129271/948411504
23 103 -2650621949633/4267851768
23 104 20993848053985/17071407072
23 105 -23348108765/5690469024
23 106 26021687/4649076
23 107 -37199005/13947228
23 108 -691438080997/474205752
23 109 -654292463899/1422617256
23 110 406612891865/948411504
23 111 -10/81
23 113 -49/54
23 114 13831969055/125525052
23 115 1697033169211/1896823008
23 116 284748966833/948411504
23 117 -1616327/387423
23 118 -59272567/18596304
23 119 49/54
23 120 -18218109305/334733472
23 121 -642870341071/948411504
23 122 -12856775/9298152
23 123 60418325/13947228
23 124 2562797/387423
23 125 105471923/13947228
23 126 1447568521/111577824
23 127 -10761865/1549692
23 129 -958758367/55788912
23 130 -20115157/3099384
23 131 5561027/1549692
23 132 -165310080355/2008400832
23 133 -451350335/4132512
23 134 -8432693/1549692
23 135 1346318767/167366736
23 136 548200063/158068584
23 137 15322101406/177827157
23 138 -24302713/6198768
23 139 8083634717/474205752
23 140 1358879786947/2845234512
23 141 808109/172188
23 142 683460037/55788912
23 143 114623/86094
23 144 9658441931/334733472
23 145 1/3
23 148 37/81
23 149 -2213875/3099384
23 153 -514764876481/948411504
23 154 8406142823/2845234512
23 155 -3418576049/948411504
23 156 52245990799/3793646016
23 157 2440374509/3793646016
23 158 -14115076277/948411504
23 159 -45514579/13947228
23 160 582872/3486807
23 161 12222292735/421516224
23 162 -3418576049/948411504
23 163 -11178626089/474205752
23 164 11178626089/474205752
23 165 45514579/6973614
23 166 -45514579/6973614
23 167 -129584963/13172382
23 168 17413752053/948411504
23 169 4712914757/1896823008
23 170 23338424/3486807
23 171 -4712914757/1896823008
23 172 -6700656799/1896823008
23 173 2200745747/158068584
23 174 -1/6
23 175 6700656799/948411504
23 176 -1199606807/52689528
23 177 43183091/6973614
23 178 10414296437/474205752
23 179 -52280461/27894456
23 180 21785257/6973614
23 181 11473763/3486807
23 182 -122001595/27894456
23 183 8038915/2324538
23 184 3418576049/237102876
23 185 -3418576049/474205752
23 186 3418576049/474205752
23 189 -21212618905/669466944
23 190 -2444165065/1422617256
23 191 53317481303/1896823008
23 192 -53238447011/1896823008
23 193 -24959233/55788912
23 194 -14628281/3099384
23 195 62047941911/1896823008
23 196 275559881/26344764
23 197 -275559881/13172382
23 198 -58263811/18596304
23 199 -33477169871/948411504
23 200 68341121/6586191
23 201 59813503/18596304
23 202 33556204163/948411504
23 203 -41420035/13947228
23 204 -92140969/27894456
23 205 -46906969/9298152
23 206 64018325/55788912
23 207 169869283/55788912
23 208 548200063/158068584
23 209 4760161663/158068584
23 210 -3418576049/474205752
23 211 -285943753/27894456
23 212 3418576049/474205752
23 213 180572651/27894456
23 214 -2386483/3099384
23 215 -56800899775/948411504
23 216 9401568251591/12803555304
23 217 -16849747815305/11380938048
23 218 17208655865981/34142814144
23 219 -91244393/55788912
23 220 240988553/55788912
23 221 27272781588499/17071407072
23 222 8528697028573/11380938048
23 223 -8570728387099/8535703536
23 224 271/324
23 225 -14719241182753/8535703536
23 226 -945586738373/8535703536
23 227 20993848053985/17071407072
23 228 112215785/27894456
23 229 -55530181/9298152
23 230 -7671278/1162269
23 231 37199005/27894456
23 232 37199005/13947228
23 233 -3526411402181/8535703536
23 234 -8253543267791/8535703536
23 235 -1/6
23 236 -3418576049/474205752
23 238 154144940072257/204856884864
23 239 -488726885531/8535703536
23 240 3907362964237/11380938048
23 241 -133/432
23 242 -181347497/37192608
23 243 49/108
23 244 6443065297/167366736
23 245 1052559615581/3793646016
23 247 -1235483242129/5690469024
23 248 47/54
23 249 58263811/18596304
23 250 -49/54
23 251 -111633373475/1004200416
23 252 -3751868388833/5690469024
23 253 -439/648
23 254 1/24
23 255 -47/81
23 256 97/216
23 257 -180572651/74385216
23 259 902863255/111577824
23 260 181347497/18596304
23 261 499/324
23 262 -176/81
23 263 -6343361897/41841684
23 264 -76339162529/1004200416
23 266 81680426647/1004200416
23 268 13003211749711/17071407072
23 269 24294589/6198768
23 270 -11178626089/474205752
23 271 8792851026329/17071407072
23 272 -2/27
23 273 -58263811/18596304
23 274 -47/81
23 275 -11052003811/1004200416
23 276 1/4
23 278 2805813601/237102876
23 279 180572651/27894456
23 281 -1/18
23 285 -5954891348693/34142814144
23 286 -157681544285/1422617256
23 287 -12493655/3099384
23 288 -52262107/37192608
23 289 -295307/344376
23 290 27815974475/1004200416
23 291 1365000896875/5690469024
23 292 17206117/6198768
23 293 185183/1033128
23 294 1048754/387423
23 295 13415141/1549692
23 296 -1066641499/111577824
23 298 -15145/43047
23 299 -5541587/3099384
23 300 4099675/774846
23 301 83143850695/1004200416
23 302 13831969055/125525052
23 303 2386483/1549692
23 304 -1426611229/55788912
23 306 880065775331/1896823008
23 307 8307644051/316137168
23 308 11178626089/474205752
23 309 -252826012199/1004200416
23 310 29650429/3099384
23 311 56714119/18596304
23 312 47/81
23 313 -7488236707/251050104
23 314 -1/6
23 316 -2805813601/237102876
23 317 -180572651/27894456
23 319 -2214295/3099384
23 323 6848071112549/17071407072
23 324 20673625/20920842
23 325 31757267/13947228
23 326 -36191113/6198768
23 328 112870255/13947228
23 331 1/6
23 334 -27225113/27894456
23 335 -2289929/774846
23 337 5286617/3099384
23 338 -6913807/6198768
23 339 -6726731/1033128
23 342 -1300412/387423
23 345 -45514579/13947228
23 346 -127787/1033128
23 347 45514579/6973614
23 348 1/24
23 350 -257821109/27894456
23 351 1296373/1033128
23 353 35/72
23 355 -43001003/9298152
23 357 37/81
23 358 -35/258282
23 362 -562132667/167366736
23 363 123963359/12397536
23 364 1643491/387423
23 365 -1126620347/74385216
23 366 -1422860207/223155648
23 370 15341723/3099384
23 371 -2289929/774846
23 372 -1238498893/111577824
23 373 -902863255/111577824
23 374 7775539/1549692
23 375 180572651/13947228
23 377 30343237/4649076
23 378 41693/1033128
23 379 -45514579/6973614
23 380 1/24
23 382 -12899053/13947228
23 383 5994179/1549692
23 385 1/24
23 387 43001003/9298152
23 388 180572651/27894456
23 389 -37/81
23 390 35/258282
23 394 22627859/8265024
23 395 33971207/6198768
23 396 -60147001/6198768
23 397 843703/1549692
23 398 275651/114792
23 399 29292451/3099384
23 400 2386483/3099384
23 401 42855667/4649076
23 402 563547518857/6025202496
23 403 303503750021/2008400832
23 404 -71418298579/1004200416
23 405 -65637860981/502100208
23 407 -180572651/27894456
23 409 49606941163/12050404992
23 410 1734169/516564
23 411 -64079337127/1004200416
23 412 -548200063/79034292
23 413 -11197362731333/8535703536
23 414 -17827553053/316137168
23 415 -129584963/13172382
23 416 -3162021885157/4267851768
23 417 -6426173/387423
23 418 -106923455/55788912
23 419 -33418879/3099384
23 420 6014812423/502100208
23 421 -5/12
23 423 -3418576049/474205752
23 424 -180572651/27894456
23 425 -37/81
23 426 2300179/1549692
23 432 -2432867023/158068584
23 433 -3405403667/474205752
23 434 18636602777/948411504
23 435 -104571130735/5690469024
23 436 -4372327442041/8535703536
23 437 -26422997581/948411504
23 438 -3418576049/948411504
23 439 210817351/39517146
23 440 -139421489/27894456
23 441 2198651045887/8535703536
23 442 -3852391279787/17071407072
23 443 129584963/6586191
23 444 24090449/4390794
23 445 -3313196993/632274336
23 446 -26743869389/948411504
23 447 3418576049/632274336
23 448 -129584963/8781588
23 449 -225816689/19758573
23 450 19891993/118551438
23 451 -1362435131371/4267851768
23 452 100323769435/632274336
23 453 452281087589/1896823008
23 454 -1900377214/59275719
23 455 84254923219/948411504
23 457 -4/3
23 458 -531287659/111577824
23 459 -180572651/27894456
23 460 1614723565/111577824
23 461 -8777312125/334733472
23 462 -16601627273/251050104
23 463 -39289513/3099384
23 464 -180572651/55788912
23 465 180572651/27894456
23 467 130863791123/1004200416
23 468 977621035/1004200416
23 469 -704320625/27894456
23 470 -180572651/37192608
23 471 2647140143/111577824
23 472 183672035/37192608
23 473 702034715/111577824
23 474 -15232689451/1004200416
23 475 45514579/13947228
23 476 22951001/6973614
23 477 52280461/27894456
23 478 139421489/27894456
23 479 -10991360/3486807
23 480 -49097189/9298152
23 481 1/6
23 483 3630173/1549692
23 484 -2386063/1549692
23 485 4/3
23 486 -493403/1549692
23 487 -1552193/1033128
23 488 -314428/129141
23 489 5260589/3099384
23 490 -12785/258282
23 491 1281011/774846
23 492 -4536715/1549692
23 493 -6184445/774846
23 494 -186539/172188
23 495 495263/1033128
23 496 -2386483/3099384
23 497 700219/774846
23 498 255577/1549692
23 499 2934655/129141
23 500 -8/3
23 501 59/81
23 502 -10/81
23 503 19/27
23 504 4/27
23 505 49/54
23 506 1/9
23 516 -1/36
23 517 -1/9
23 530 -935095849381/11380938048
23 531 -880260353603/711308628
24 1 -3231089/3828672
24 2 -242263/62424
24 4 -3103/13248
24 5 751/216
24 8 15421/10404
24 11 -5/6
24 12 1/12
24 14 5/6
24 15 -11/12
24 18 5/3
24 21 73/72
24 22 29/72
24 23 1/6
24 24 53/144
24 25 -19/144
24 26 -193/72
24 33 31/72
24 36 -5/3
24 39 -145/72
24 40 -53/144
24 41 19/144
24 42 5/3
24 44 193/72
24 55 -5/6
24 59 -5/3
24 63 -2/3
24 65 -5/3
24 66 -1/4
24 79 -2833770161/316137168
24 80 -2105970335/579584808
24 81 9311819/6586191
24 82 95383438639/5216263272
24 83 -9997765547/316137168
24 84 -818061191/26344764
24 85 -2959621/1549692
24 86 11452495/4261653
24 87 228737/172188
24 88 231414146/38354877
24 89 13724440939/158068584
24 90 -1218818471/579584808
24 91 800562541/289792404
24 92 3877535/1549692
24 93 -54628561/24149367
24 94 -3877535/1549692
24 95 -775507/1549692
24 96 1235851481/289792404
24 97 -256185371/52689528
24 98 -11199395/2927196
24 99 11687261/2927196
24 100 2063623/1549692
24 101 20690597/17046612
24 102 177300025/26344764
24 103 -1036530695653/10432526544
24 104 94211121299/474205752
24 105 2056043249/869377212
24 106 775507/516564
24 107 -700171/774846
24 108 -137713941229/579584808
24 109 -6065200057/79034292
24 110 469156219/6586191
24 114 86865127/3486807
24 115 7867861283/52689528
24 116 1319933257/26344764
24 117 -36553/43047
24 118 -1013335/1420551
24 120 -624802951/51139836
24 121 -2985554357/26344764
24 122 -113537/516564
24 123 1050059/774846
24 124 52979/57396
24 125 1870547/774846
24 126 38767643/17046612
24 127 -206533/86094
24 129 -59257003/17046612
24 130 -483187/344376
24 131 2857/19132
24 132 -5696474441/306839016
24 133 -5211207/210452
24 134 -132289/86094
24 135 4502995/2324538
24 136 396646/2195397
24 137 1058655575/79034292
24 138 -29027/19132
24 139 800562541/289792404
24 140 135990311159/1738754424
24 141 11102/14349
24 142 21695225/8523306
24 143 5126/43047
24 144 335379265/51139836
24 149 8798/43047
24 153 -4675702579/52689528
24 154 13507697/158068584
24 155 -36964661/72448101
24 156 1440606437/579584808
24 157 179145635/289792404
24 158 -1670681395/579584808
24 159 -775507/774846
24 160 775507/1549692
24 161 78525719/16099578
24 162 -36964661/72448101
24 163 -1380641777/289792404
24 164 1380641777/289792404
24 165 775507/387423
24 166 -775507/387423
24 167 -5099447/2927196
24 168 1810253047/579584808
24 169 -105216313/144896202
24 170 775507/387423
24 171 105216313/144896202
24 172 -62680325/289792404
24 173 54628561/24149367
24 175 62680325/144896202
24 176 -24372023/5854392
24 177 775507/774846
24 178 258047125/72448101
24 179 -850843/1549692
24 180 775507/1549692
24 181 775507/1549692
24 182 -700171/1549692
24 183 775507/516564
24 184 147858644/72448101
24 185 -73929322/72448101
24 186 73929322/72448101
24 189 -451804361/102279672
24 190 -6570803/158068584
24 191 143817881/26344764
24 192 -73006639/13172382
24 193 -1850023/3099384
24 194 -404203/473517
24 195 33393371/6586191
24 196 10711529/5854392
24 197 -11687261/2927196
24 198 -1771217/2841102
24 199 -178059619/26344764
24 200 11687261/5854392
24 201 2718251/2841102
24 202 186841207/26344764
24 203 -2321905/3099384
24 204 -914845/1549692
24 205 -17800/129141
24 206 -1183441/4261653
24 207 248165/1549692
24 208 1128445/2195397
24 209 48756619/8781588
24 210 -73929322/72448101
24 211 -49452869/17046612
24 212 73929322/72448101
24 213 6194893/4261653
24 214 -5405/28698
24 215 -524297059/52689528
24 216 3647644377631/31297579632
24 217 -827763191195/3477508848
24 218 825596489195/10432526544
24 219 -775507/1549692
24 220 3726863/3099384
24 221 2694223780043/10432526544
24 222 427114879711/3477508848
24 223 -837932748689/5216263272
24 225 -1479734224733/5216263272
24 226 -105362922547/5216263272
24 227 94211121299/474205752
24 228 813175/774846
24 229 -775507/516564
24 230 -775507/516564
24 231 700171/1549692
24 232 700171/774846
24 233 -344550834211/5216263272
24 234 -199830415351/1304065818
24 236 -73929322/72448101
24 238 1964062155823/15648789816
24 239 -1137184169/118551438
24 240 18120178295/316137168
24 242 -6194893/5682204
24 244 111391369/12784959
24 245 4886557573/105379056
24 247 -5674988993/158068584
24 249 1771217/2841102
24 251 -3845161273/153419508
24 252 -17398837471/158068584
24 257 -6194893/11364408
24 259 30974465/17046612
24 260 6194893/2841102
24 263 -875656819/25569918
24 264 -2650297171/153419508
24 265 1/3
24 266 2815927793/153419508
24 268 320701591811/2608131636
24 269 219329/172188
24 270 -1380641777/289792404
24 271 227589844747/2608131636
24 273 -1771217/2841102
24 275 -381413441/153419508
24 278 716688883/289792404
24 279 6194893/4261653
24 281 -1/3
24 285 -27256058191/948411504
24 286 -2921823985/158068584
24 287 -110047/172188
24 288 -32542/129141
24 289 -49439/172188
24 290 948752269/153419508
24 291 6250690361/158068584
24 292 16451/14349
24 293 7741/86094
24 294 34078/43047
24 295 114997/86094
24 296 -8950409/4261653
24 298 -57275/157839
24 299 6239/57396
24 300 15361/43047
24 301 2859785063/153419508
24 302 86865127/3486807
24 303 -3539/28698
24 304 -48237281/8523306
24 305 -1/3
24 306 45250601129/579584808
24 307 8660911/2195397
24 308 1380641777/289792404
24 309 -1120755871/27894456
24 310 21262/14349
24 311 1771217/2841102
24 313 -23391670/3486807
24 316 -716688883/289792404
24 317 -6194893/4261653
24 319 4472/14349
24 323 63745831415/948411504
24 324 598864/1162269
24 325 214373/774846
24 326 -156871/114792
24 328 921307/774846
24 334 -62117/387423
24 335 -70121/172188
24 337 -4281/9566
24 338 -86405/344376
24 339 -52211/43047
24 342 -12725/172188
24 345 -775507/774846
24 346 20957/86094
24 347 775507/387423
24 350 -744617/387423
24 351 7045/43047
24 355 -750395/516564
24 358 -5113/86094
24 362 -19157773/18596304
24 363 311416/129141
24 364 228737/172188
24 365 -38059333/11364408
24 366 -23169733/34093224
24 370 483187/344376
24 371 -70121/172188
24 372 -41601767/17046612
24 373 -30974465/17046612
24 374 47893/28698
24 375 12389786/4261653
24 377 825731/516564
24 378 -20957/86094
24 379 -775507/387423
24 382 -16689721/17046612
24 383 28180/43047
24 387 750395/516564
24 388 6194893/4261653
24 390 5113/86094
24 394 13598401/22728816
24 395 725753/1033128
24 396 -35000/43047
24 397 44903/172188
24 398 -1907/4783
24 399 93653/86094
24 400 5405/28698
24 401 1051495/1033128
24 402 19451151851/920517048
24 403 10484786143/306839016
24 404 -2441747681/153419508
24 405 -2266785421/76709754
24 407 -6194893/4261653
24 409 1940640149/1841034096
24 410 61171/57396
24 411 -2244854405/153419508
24 412 -793292/2195397
24 413 -1118529861733/5216263272
24 414 -81262649/8781588
24 415 -5099447/2927196
24 416 -326784637547/2608131636
24 417 -8881/4783
24 418 551129/1549692
24 419 -11545/9566
24 420 202254563/76709754
24 423 -73929322/72448101
24 424 -6194893/4261653
24 426 -7865/43047
24 432 -558786355/193194936
24 433 -73929322/72448101
24 434 1403352457/579584808
24 435 -526540831/434688606
24 436 -212242803469/2608131636
24 437 -1244138473/289792404
24 438 -36964661/72448101
24 439 45536549/96597468
24 440 -813175/774846
24 441 178906394225/5216263272
24 442 -24798698200/652032909
24 443 5099447/1463598
24 444 1025611/975732
24 445 -36964661/48298734
24 446 -2819943553/579584808
24 447 36964661/48298734
24 448 -5099447/1951464
24 449 -10639151/4390794
24 450 3991/6586191
24 451 -274223806225/5216263272
24 452 468184343/17563176
24 453 2094513397/52689528
24 454 -72262261/13172382
24 455 377333759/26344764
24 458 -17703437/17046612
24 459 -6194893/4261653
24 460 54872795/17046612
24 461 -299143547/51139836
24 462 -570370777/38354877
24 463 -1327685/473517
24 464 -6194893/8523306
24 465 6194893/4261653
24 467 4498347361/153419508
24 468 23095685/153419508
24 469 -2132519/387423
24 470 -6194893/5682204
24 471 88517185/17046612
24 472 6194893/5682204
24 473 588031/774846
24 474 -519515969/153419508
24 475 775507/774846
24 476 775507/774846
24 477 850843/1549692
24 478 813175/774846
24 479 -926179/1549692
24 480 -556397/516564
24 483 251353/344376
24 484 -11102/43047
24 486 -106549/344376
24 487 -41855/172188
24 488 -89513/114792
24 489 57179/86094
24 490 108865/344376
24 491 386/4783
24 492 -162187/344376
24 493 -7217/4783
24 494 -37609/86094
24 495 -4777/43047
24 496 -5405/28698
24 497 5551/14349
24 498 772/14349
24 499 862787/172188
24 530 -1143190547/79034292
24 531 -16291461499/79034292
25 1 3816025/3828672
25 2 -15421/10404
25 4 1079/13248
25 5 -751/216
25 8 242263/62424
25 11 5/6
25 12 -5/3
25 14 -5/6
25 15 11/12
25 18 -1/12
25 21 5/6
25 22 5/3
25 23 -5/3
25 33 -31/72
25 36 -29/72
25 39 145/72
25 40 -19/144
25 41 53/144
25 42 -1/6
25 44 -193/72
25 47 19/144
25 52 -53/144
25 55 -73/72
25 56 193/72
25 61 5/3
25 63 5/3
25 65 2/3
25 67 1/4
25 79 -11417442305/316137168
25 80 -8845195673/579584808
25 81 70284211/13172382
25 82 341939636905/5216263272
25 83 -73750478569/632274336
25 84 -24272700397/210758112
25 85 -5885419/1549692
25 86 345704119/68186448
25 87 380497/344376
25 88 1629245245/76709754
25 89 105500499485/316137168
25 90 -5219909747/579584808
25 91 3351208105/289792404
25 92 23440375/3099384
25 93 -1941915395/193194936
25 94 -23440375/3099384
25 95 -4688075/3099384
25 96 3107592799/144896202
25 97 -1435805605/105379056
25 98 -72914473/5854392
25 99 72914473/5854392
25 100 5526857/3099384
25 101 -70733/8523306
25 102 873531917/52689528
25 103 -7698242033333/20865053088
25 104 699479282599/948411504
25 105 16195075843/1738754424
25 106 4688075/1033128
25 107 -7991711/1549692
25 108 -1017689012363/1159169616
25 109 -11196475781/39517146
25 110 3454915013/13172382
25 113 1/6
25 114 1234622635/13947228
25 115 57953607589/105379056
25 116 19687746175/105379056
25 117 -32975/86094
25 118 15389851/11364408
25 119 -1/3
25 120 -8289324685/204559344
25 121 -44019446219/105379056
25 122 -1705231/1033128
25 123 2025421/387423
25 124 40679/38264
25 125 1988365/387423
25 126 520975025/68186448
25 127 -419267/172188
25 129 -154287937/17046612
25 130 -843161/688752
25 131 15507/38264
25 132 -79191369995/1227356064
25 133 -228491135/2525424
25 134 -135913/86094
25 135 101959585/9298152
25 136 -59079253/17563176
25 137 1951890505/39517146
25 138 -507835/114792
25 139 3351208105/289792404
25 140 1000053231697/3477508848
25 141 7048/14349
25 142 60512495/34093224
25 143 -20971/43047
25 144 5009518915/204559344
25 149 1259/43047
25 153 -142223328401/421516224
25 154 75043427/158068584
25 155 -604214321/289792404
25 156 12252462457/1159169616
25 157 1694037137/1159169616
25 158 -1495304545/144896202
25 159 -4688075/1549692
25 160 4688075/3099384
25 161 2569452889/128796624
25 162 -604214321/289792404
25 163 -5104548155/289792404
25 164 5104548155/289792404
25 165 4688075/774846
25 166 -4688075/774846
25 167 -21644237/2927196
25 168 7636767031/579584808
25 169 -485608495/579584808
25 170 4688075/774846
25 171 485608495/579584808
25 172 -776876435/289792404
25 173 1941915395/193194936
25 175 776876435/144896202
25 176 -21314567/1463598
25 177 4688075/1549692
25 178 3336020377/289792404
25 179 -1384439/3099384
25 180 4688075/3099384
25 181 4688075/3099384
25 182 -7991711/3099384
25 183 4688075/1033128
25 184 604214321/72448101
25 185 -604214321/144896202
25 186 604214321/144896202
25 189 -4051100095/204559344
25 190 -1517661127/316137168
25 191 956334679/52689528
25 192 -956334679/52689528
25 193 -28050809/6198768
25 194 -200825/947034
25 195 738366683/26344764
25 196 72914473/11708784
25 197 -72914473/5854392
25 198 -1818395/11364408
25 199 -1256439101/52689528
25 200 72914473/11708784
25 201 1818395/11364408
25 202 1256439101/52689528
25 203 -5526857/6198768
25 204 521647/3099384
25 205 938498/129141
25 206 -136849553/34093224
25 207 335053/774846
25 208 -67860841/17563176
25 209 330754847/17563176
25 210 -604214321/144896202
25 211 -323018299/34093224
25 212 604214321/144896202
25 213 82838695/17046612
25 214 -8783/28698
25 215 -8896298911/210758112
25 216 27588489568901/62595159264
25 217 -6185155162003/6955017696
25 218 6185972849305/20865053088
25 219 -4688075/3099384
25 220 30047647/6198768
25 221 20067734670037/20865053088
25 222 3168425582621/6955017696
25 223 -6283143304363/10432526544
25 225 -10916405552089/10432526544
25 226 -377074814821/5216263272
25 227 699479282599/948411504
25 228 3036257/1549692
25 229 -4688075/1033128
25 230 -4688075/1033128
25 231 7991711/3099384
25 232 7991711/1549692
25 233 -2550204531443/10432526544
25 234 -6009774470837/10432526544
25 236 -604214321/144896202
25 238 28848340299769/62595159264
25 239 -67067306165/1896823008
25 240 67318093631/316137168
25 242 -82838695/22728816
25 244 399033760/12784959
25 245 35879116619/210758112
25 247 -21290102351/158068584
25 249 1818395/11364408
25 250 1/3
25 251 -53123446075/613678032
25 252 -32140433921/79034292
25 257 -82838695/45457632
25 259 414193475/68186448
25 260 82838695/11364408
25 261 -1/4
25 263 -12332560645/102279672
25 264 -39507190825/613678032
25 266 39294839195/613678032
25 267 -1/3
25 268 1193253178937/2608131636
25 269 944647/344376
25 270 -5104548155/289792404
25 271 3320824318465/10432526544
25 273 -1818395/11364408
25 275 -5362694435/613678032
25 278 5664647291/579584808
25 279 82838695/17046612
25 281 -1/6
25 285 -100734590311/948411504
25 286 -1381292522/19758573
25 287 423445/344376
25 288 2074211/2066256
25 289 112765/172188
25 290 11834012095/613678032
25 291 23821639961/158068584
25 292 156479/114792
25 293 -318127/172188
25 294 132625/172188
25 295 -122530/43047
25 296 -97117547/68186448
25 298 -2324609/631356
25 299 195913/114792
25 300 -813269/172188
25 301 38995710065/613678032
25 302 1234622635/13947228
25 303 22349/28698
25 304 -546634295/34093224
25 305 1/3
25 306 335381094211/1159169616
25 307 141288925/8781588
25 308 5104548155/289792404
25 309 -8497491395/55788912
25 310 -88253/57396
25 311 1818395/11364408
25 313 -78571630/3486807
25 316 -5664647291/579584808
25 317 -82838695/17046612
25 319 -2000/14349
25 323 949608720065/3793646016
25 324 1368893/2324538
25 325 -7811/1549692
25 326 -186821/229584
25 328 772034/387423
25 334 -218189/387423
25 335 -176815/344376
25 337 -174211/57396
25 338 -420121/688752
25 339 -26405/43047
25 342 -234211/344376
25 344 -1/6
25 345 -4688075/1549692
25 346 289429/172188
25 347 4688075/774846
25 349 -1/3
25 350 -2502605/1549692
25 351 14116/43047
25 355 -5789287/1033128
25 358 -7259/43047
25 362 -144187931/37192608
25 363 21908119/2066256
25 364 495289/344376
25 365 -421467055/45457632
25 366 -247935103/136372896
25 370 1015349/688752
25 371 -176815/344376
25 372 -425103845/68186448
25 373 -414193475/68186448
25 374 29937/19132
25 375 82838695/8523306
25 376 1/6
25 377 2485651/1033128
25 378 -289429/172188
25 379 -4688075/774846
25 381 1/3
25 382 -267960989/34093224
25 383 56464/43047
25 387 5789287/1033128
25 388 82838695/17046612
25 390 7259/43047
25 394 28090673/11364408
25 395 -1002419/2066256
25 396 421145/344376
25 397 -48335/344376
25 398 -191995/57396
25 399 273793/172188
25 400 8783/28698
25 401 3121211/2066256
25 402 274337724425/3682068192
25 403 149190677605/1227356064
25 404 -31339291715/613678032
25 405 -32115654115/306839016
25 407 -82838695/17046612
25 409 59274948575/7364136384
25 410 107933/114792
25 411 -36184754495/613678032
25 412 63470047/8781588
25 413 -8306741656967/10432526544
25 414 -583810939/17563176
25 415 -21644237/2927196
25 416 -4731953122691/10432526544
25 417 63014/14349
25 418 5966041/774846
25 419 -21101/19132
25 420 2081372285/306839016
25 423 -604214321/144896202
25 424 -82838695/17046612
25 426 23831/86094
25 432 -2104325599/193194936
25 433 -604214321/144896202
25 434 6431582623/579584808
25 435 -4640234017/434688606
25 436 -1610782606421/5216263272
25 437 -1290962767/72448101
25 438 -604214321/289792404
25 439 719322397/193194936
25 440 -3036257/1549692
25 441 1489570883983/10432526544
25 442 -705564402113/5216263272
25 443 21644237/1463598
25 444 1822981/975732
25 445 -604214321/193194936
25 446 -11922325957/579584808
25 447 604214321/193194936
25 448 -21644237/1951464
25 449 -130730849/17563176
25 450 6798847/26344764
25 451 -2036923550567/10432526544
25 452 3426932383/35126352
25 453 7774082545/52689528
25 454 -137247704/6586191
25 455 789102493/13172382
25 458 -171132575/68186448
25 459 -82838695/17046612
25 460 668164745/68186448
25 461 -3672178505/204559344
25 462 -7659851695/153419508
25 463 -14109515/1894068
25 464 -82838695/34093224
25 465 82838695/17046612
25 467 60677121955/613678032
25 468 -1199949865/613678032
25 469 -19570865/1549692
25 470 -82838695/22728816
25 471 855662875/68186448
25 472 82838695/22728816
25 473 20094737/6198768
25 474 -6422220995/613678032
25 475 4688075/1549692
25 476 4688075/1549692
25 477 1384439/3099384
25 478 3036257/1549692
25 479 1919197/3099384
25 480 -800455/1033128
25 483 796505/688752
25 484 -11831/43047
25 486 -1264241/688752
25 487 457751/344376
25 488 -60863/76528
25 489 15895/172188
25 490 884321/688752
25 491 -18452/14349
25 492 274381/688752
25 493 -33829/28698
25 494 16931/86094
25 495 -32773/172188
25 496 -8783/28698
25 497 11831/28698
25 498 -26197/28698
25 499 1228195/344376
25 530 -29811411061/632274336
25 531 -235927611205/316137168
26 1 1/2
26 2 41/36
26 4 -1/12
26 5 -11/9
26 8 -1/3
26 12 -1/6
26 15 1/6
26 21 5/24
26 23 -1/6
26 24 1/24
26 25 -5/8
26 26 -1/12
26 39 -1/24
26 40 -1/24
26 41 5/8
26 44 1/12
26 59 -1/12
26 63 -2/3
26 66 -1/2
26 73 1/12
26 79 15/8
26 80 53/88
26 82 -1951/396
26 83 133/24
26 84 23/4
26 86 13/88
26 88 100/99
26 89 -203/12
26 90 23/88
26 91 -21/44
26 93 21/44
26 96 -53/44
26 97 1/4
26 101 -1/44
26 102 -1/2
26 103 37643/1584
26 104 -1607/36
26 105 763/264
26 108 4541/88
26 109 83/6
26 110 -25/2
26 114 38/9
26 115 -105/4
26 116 -10
26 118 1/44
26 120 -499/264
26 121 21
26 126 43/88
26 129 -13/44
26 132 -4841/1584
26 133 -383/88
26 135 7/12
26 137 -49/12
26 138 -1/2
26 139 -21/44
26 140 -4471/264
26 142 -1/44
26 144 313/264
26 153 389/24
26 154 -5/24
26 155 5/44
26 156 -61/176
26 157 15/176
26 158 21/88
26 161 -123/176
26 162 5/44
26 163 21/44
26 164 -21/44
26 167 1/4
26 168 -43/88
26 169 -25/88
26 171 25/88
26 172 15/88
26 173 -21/44
26 175 -15/44
26 176 3/8
26 178 -3/11
26 184 -5/11
26 185 5/22
26 186 -5/22
26 189 455/528
26 190 1/4
26 191 -1/4
26 192 1/4
26 194 -4/11
26 195 -1
26 198 1/44
26 199 1/2
26 200 -1/4
26 201 21/44
26 206 -27/44
26 207 1/4
26 209 -1/2
26 210 5/22
26 211 -8/11
26 212 -5/22
26 213 5/22
26 215 1
26 216 -137561/4752
26 217 14681/264
26 218 -2008/99
26 221 -93601/1584
26 222 -6631/264
26 223 29839/792
26 225 45301/792
26 226 1613/792
26 227 -1607/36
26 233 12095/792
26 234 15505/396
26 236 5/22
26 238 -220997/9504
26 239 55/36
26 240 -253/24
26 242 -15/88
26 244 197/132
26 245 -63/8
26 247 85/12
26 249 -1/44
26 251 -3241/792
26 252 233/12
26 257 -15/176
26 259 25/88
26 260 15/44
26 263 -757/132
26 264 -2467/792
26 266 2405/792
26 268 -21941/792
26 269 1/2
26 270 21/44
26 271 -11419/792
26 273 1/44
26 275 -329/792
26 278 -5/22
26 279 5/22
26 285 181/36
26 286 15/4
26 288 -1/8
26 290 697/792
26 291 -97/12
26 296 23/88
26 298 -5/22
26 301 2369/792
26 302 38/9
26 304 -31/44
26 306 -309/22
26 307 -1/2
26 308 -21/44
26 309 359/36
26 311 -1/44
26 313 -19/18
26 316 5/22
26 317 -5/22
26 323 -871/72
26 363 13/24
26 365 -71/176
26 366 -9/176
26 372 -23/88
26 373 -25/88
26 375 5/11
26 378 -1/2
26 382 -8/11
26 388 5/22
26 394 -5/176
26 402 16847/4752
26 403 9187/1584
26 404 -1865/792
26 405 -1975/396
26 407 -5/22
26 409 4253/9504
26 411 -2309/792
26 413 36299/792
26 414 1
26 415 1/4
26 416 8467/396
26 418 3/4
26 420 113/396
26 423 5/22
26 424 -5/22
26 432 31/88
26 433 5/22
26 434 -61/88
26 435 611/264
26 436 1997/99
26 437 9/11
26 438 5/44
26 439 -5/22
26 441 -13639/792
26 442 5515/792
26 443 -1/2
26 445 15/88
26 446 65/88
26 447 -15/88
26 448 3/8
26 451 8627/792
26 452 -19/4
26 453 -33/4
26 454 1/2
26 455 -5/2
26 458 -9/88
26 459 -5/22
26 460 39/88
26 461 -215/264
26 462 -463/198
26 463 -7/22
26 464 -5/44
26 465 5/22
26 467 3673/792
26 468 -103/792
26 469 -1/2
26 470 -15/88
26 471 45/88
26 472 15/88
26 473 -1/8
26 474 -377/792
26 530 3
26 531 104/3
27 1 -5/12
27 2 1/3
27 5 11/9
27 8 -41/36
27 15 -1/6
27 18 1/6
27 39 1/24
27 40 -5/8
27 41 1/24
27 42 1/6
27 44 -1/12
27 47 5/8
27 52 -1/24
27 55 -5/24
27 56 1/12
27 61 1/12
27 65 2/3
27 67 1/2
27 73 -1/12
27 79 4200025331/210758112
27 80 793346357/96597468
27 81 -6280369/2195397
27 82 -134397389869/3477508848
27 83 13297995617/210758112
27 84 1114151057/17563176
27 85 1032497/516564
27 86 -36541535/22728816
27 87 -3523/14349
27 88 -102715582/12784959
27 89 -19306611523/105379056
27 90 840376987/193194936
27 91 -611821541/96597468
27 92 -487960/129141
27 93 179607575/32199156
27 94 487960/129141
27 95 97592/129141
27 96 -574349909/48298734
27 97 251273945/35126352
27 98 1500163/243933
27 99 -1500163/243933
27 100 -55337/129141
27 101 -1701641/11364408
27 102 -150788041/17563176
27 103 367897452961/1738754424
27 104 -131982315359/316137168
27 105 376140845/1159169616
27 106 -97592/43047
27 107 800063/258282
27 108 23881553141/48298734
27 109 2039001841/13172382
27 110 -2508846067/17563176
27 114 -38930741/1162269
27 115 -10505673029/35126352
27 116 -1817789893/17563176
27 117 -3817/14349
27 118 -2295485/3788136
27 120 1043001965/68186448
27 121 4024135475/17563176
27 122 207451/172188
27 123 -859267/258282
27 124 -14173/9566
27 125 -235223/129141
27 126 -61351693/22728816
27 127 17909/28698
27 129 38037667/11364408
27 130 34031/28698
27 131 -8995/4783
27 132 9980816311/409118688
27 133 28846515/841808
27 134 5885/28698
27 135 -13022681/3099384
27 136 5644633/2927196
27 137 -194514352/6586191
27 138 45069/38264
27 139 -611821541/96597468
27 140 -93624354973/579584808
27 141 3817/9566
27 142 -6571297/11364408
27 143 12980/14349
27 144 -632889959/68186448
27 149 -3817/57396
27 153 6489086929/35126352
27 154 -57204325/52689528
27 155 248771909/193194936
27 156 -4107823675/772779744
27 157 -421665329/772779744
27 158 1049814437/193194936
27 159 195184/129141
27 160 -97592/129141
27 161 -903798667/85864416
27 162 248771909/193194936
27 163 903816805/96597468
27 164 -903816805/96597468
27 165 -390368/129141
27 166 390368/129141
27 167 916792/243933
27 168 -1337920805/193194936
27 169 -75878489/386389872
27 170 -390368/129141
27 171 75878489/386389872
27 172 760772323/386389872
27 173 -179607575/32199156
27 175 -760772323/193194936
27 176 6938969/975732
27 177 -195184/129141
27 178 -470099057/96597468
27 179 -19327/516564
27 180 -97592/129141
27 181 -97592/129141
27 182 800063/516564
27 183 -97592/43047
27 184 -248771909/48298734
27 185 248771909/96597468
27 186 -248771909/96597468
27 189 1441078381/136372896
27 190 72784247/26344764
27 191 -323811109/35126352
27 192 323811109/35126352
27 193 1066723/516564
27 194 -406493/1262712
27 195 -542410933/35126352
27 196 -1500163/487866
27 197 1500163/243933
27 198 129355/3788136
27 199 215799373/17563176
27 200 -1500163/487866
27 201 -129355/3788136
27 202 -215799373/17563176
27 203 55337/258282
27 204 14927/129141
27 205 -318683/86094
27 206 16061065/11364408
27 207 819865/1033128
27 208 5644633/2927196
27 209 -26397095/2927196
27 210 248771909/96597468
27 211 19809469/5682204
27 212 -248771909/96597468
27 213 -10426139/5682204
27 214 -543/19132
27 215 396417437/17563176
27 216 -662871487403/2608131636
27 217 1175164607633/2318339232
27 218 -1196039582513/6955017696
27 219 97592/129141
27 220 -1385615/516564
27 221 -1900522026115/3477508848
27 222 -588709368673/2318339232
27 223 597455579989/1738754424
27 225 1011511207495/1738754424
27 226 63941471609/1738754424
27 227 -131982315359/316137168
27 228 -371041/516564
27 229 97592/43047
27 230 97592/43047
27 231 -800063/516564
27 232 -800063/258282
27 233 243190204031/1738754424
27 234 580306109525/1738754424
27 236 248771909/96597468
27 238 -10556680055149/41730106176
27 239 1514696423/79034292
27 240 -24604734527/210758112
27 242 10426139/7576272
27 244 -402751675/34093224
27 245 -6496265299/70252704
27 247 7831975991/105379056
27 249 -129355/3788136
27 251 6693917687/204559344
27 252 23345788531/105379056
27 257 10426139/15152544
27 259 -52130695/22728816
27 260 -10426139/3788136
27 263 1555021163/34093224
27 264 4990912829/204559344
27 266 -4953140539/204559344
27 268 -903199125991/3477508848
27 269 -61727/114792
27 270 903816805/96597468
27 271 -596976856397/3477508848
27 273 129355/3788136
27 275 676146775/204559344
27 278 -272190661/48298734
27 279 -10426139/5682204
27 285 36529917175/632274336
27 286 503996981/13172382
27 287 -71609/114792
27 288 -99637/688752
27 289 -16001/57396
27 290 -1485556583/204559344
27 291 -8667751133/105379056
27 292 -11715/38264
27 293 9185/14349
27 294 -19003/28698
27 295 124883/57396
27 296 1027099/22728816
27 298 202789/210452
27 299 -2917/4783
27 300 51005/28698
27 301 -4911461791/204559344
27 302 -38930741/1162269
27 303 543/9566
27 304 68352001/11364408
27 306 -60830880047/386389872
27 307 -49646113/5854392
27 308 -903816805/96597468
27 309 1630223641/18596304
27 310 31325/19132
27 311 -129355/3788136
27 313 39563117/4649076
27 316 272190661/48298734
27 317 10426139/5682204
27 319 -543/19132
27 323 -2716528414/19758573
27 324 -191587/774846
27 325 -88831/258282
27 326 8589/38264
27 328 -345413/258282
27 334 170989/516564
27 335 50153/28698
27 337 3939/4783
27 338 101503/114792
27 339 21541/57396
27 342 50153/28698
27 345 195184/129141
27 346 -9185/14349
27 347 -390368/129141
27 349 1/2
27 350 70264/129141
27 351 14269/57396
27 355 526933/172188
27 358 547/14349
27 362 4070485/3099384
27 363 -2852243/688752
27 364 -3523/14349
27 365 52648115/15152544
27 366 36287375/45457632
27 370 -34031/28698
27 371 50153/28698
27 372 52906825/22728816
27 373 52130695/22728816
27 374 139/9566
27 375 -10426139/2841102
27 377 -58619/86094
27 378 9185/14349
27 379 390368/129141
27 382 16717853/5682204
27 383 -14509/28698
27 387 -526933/172188
27 388 -10426139/5682204
27 390 -547/14349
27 394 -28612339/15152544
27 395 -10075/344376
27 396 -56041/114792
27 397 -16438/14349
27 398 32643/19132
27 399 -113399/57396
27 400 543/19132
27 401 19313/172188
27 402 -34593128209/1227356064
27 403 -18818146685/409118688
27 404 3938415703/204559344
27 405 4050309353/102279672
27 407 10426139/5682204
27 409 -7612041091/2454712128
27 410 4227/4783
27 411 4582301467/204559344
27 412 -5644633/1463598
27 413 776690312135/1738754424
27 414 98692823/5854392
27 415 916792/243933
27 416 106733895671/434688606
27 417 -35801/9566
27 418 -3004331/1033128
27 419 20493/19132
27 420 -259127023/102279672
27 423 248771909/96597468
27 424 10426139/5682204
27 426 2723/28698
27 432 192098119/32199156
27 433 248771909/96597468
27 434 -1314913913/193194936
27 435 10932135103/1159169616
27 436 309329715229/1738754424
27 437 1969958809/193194936
27 438 248771909/193194936
27 439 -42064343/16099578
27 440 371041/516564
27 441 -167373312085/1738754424
27 442 256894308971/3477508848
27 443 -1833584/243933
27 444 -170497/162622
27 445 248771909/128796624
27 446 2064020069/193194936
27 447 -248771909/128796624
27 448 458396/81311
27 449 2624420/731799
27 450 -871951/4390794
27 451 47308892897/434688606
27 452 -622544837/11708784
27 453 -2876723503/35126352
27 454 23138512/2195397
27 455 -578817029/17563176
27 458 21240343/22728816
27 459 10426139/5682204
27 460 -83797177/22728816
27 461 460690441/68186448
27 462 964223825/51139836
27 463 1759249/631356
27 464 10426139/11364408
27 465 -10426139/5682204
27 467 -7639255367/204559344
27 468 157892729/204559344
27 469 2422495/516564
27 470 10426139/7576272
27 471 -106201715/22728816
27 472 -10426139/7576272
27 473 -2731141/2066256
27 474 805917223/204559344
27 475 -195184/129141
27 476 -195184/129141
27 477 19327/516564
27 478 -371041/516564
27 479 -214511/258282
27 480 58945/172188
27 483 -1408/14349
27 484 -3817/28698
27 486 9799/14349
27 487 -46187/57396
27 488 145/9566
27 489 8077/57396
27 490 -6541/14349
27 491 3466/4783
27 492 -2300/14349
27 493 3249/4783
27 494 -7969/28698
27 495 5747/57396
27 496 -543/19132
27 497 -483/9566
27 498 3027/9566
27 499 -22295/28698
27 530 5537124059/210758112
27 531 10517225579/26344764
28 0 942871/119232
28 1 -24581/13248
28 2 19/24
28 4 -21553/13248
28 5 -877/216
28 6 -53987/39744
28 7 -53987/39744
28 10 134153/19872
28 11 -55/48
28 12 5/8
28 14 5/16
28 15 35/144
28 16 5/9
28 17 5/9
28 20 10/9
28 21 -5/16
28 22 -5/8
28 23 5/8
28 32 73/72
28 33 115/144
28 34 -49/144
28 35 -49/144
28 38 -181/72
28 39 13/16
28 40 -3/16
28 41 -3/16
28 44 -79/24
28 45 9/16
28 46 5/36
28 49 -1/36
28 50 9/16
28 54 -1/36
28 59 -10/9
28 60 5/9
28 61 -125/72
28 62 5/9
28 63 -5/8
28 64 -5/9
28 68 -5/9
28 71 5/9
28 72 5/9
28 73 5/9
28 78 23/12
28 79 -6412628509/223155648
28 80 -2479425593/204559344
28 81 38492099/9298152
28 82 214694562917/3682068192
28 83 -1435806079/13947228
28 84 -7468393315/74385216
28 85 -88602811/18596304
28 86 96731038/12784959
28 87 6638981/2066256
28 88 8991452411/460258524
28 89 15743785603/55788912
28 90 -1547036273/204559344
28 91 930074011/102279672
28 92 117344765/18596304
28 93 -498640577/68186448
28 94 -117344765/18596304
28 95 -33111481/18596304
28 96 206489530/12784959
28 97 -292692671/18596304
28 98 -25829107/2066256
28 99 25829107/2066256
28 100 78493567/18596304
28 101 683477579/204559344
28 102 215708473/9298152
28 103 -2356543845011/7364136384
28 104 53712914887/83683368
28 105 9058206053/1227356064
28 106 23755933/6198768
28 107 -15755515/9298152
28 108 -313325777669/409118688
28 109 -27671000311/111577824
28 110 2149644991/9298152
28 111 -7/54
28 112 1/12
28 113 -13/36
28 114 1681899029/20920842
28 115 4496185147/9298152
28 116 5979185167/37192608
28 117 -2869493/1033128
28 118 -54629099/34093224
28 119 13/36
28 120 -24232817557/613678032
28 121 -13566911573/37192608
28 122 -2551685/6198768
28 123 2283424/1162269
28 124 5195605/2066256
28 125 26503279/4649076
28 126 1860471791/204559344
28 127 -5096617/1033128
28 129 -2459012647/204559344
28 130 -12950123/4132512
28 131 -327839/2066256
28 132 -220705567223/3682068192
28 133 -605927083/7576272
28 134 -464233/129141
28 135 182958073/27894456
28 136 8565529/3099384
28 137 603221197/13947228
28 138 -3919201/1033128
28 139 930074011/102279672
28 140 308621920363/1227356064
28 141 191693/57396
28 142 96681676/12784959
28 143 54791/43047
28 144 13223121847/613678032
28 147 -1/12
28 148 7/54
28 149 -584645/1033128
28 153 -43172656541/148770432
28 154 -36916327/55788912
28 155 -38849555/25569918
28 156 1746040379/204559344
28 157 66069739/51139836
28 158 -439395841/51139836
28 159 -21058321/9298152
28 160 9005161/18596304
28 161 372348569/22728816
28 162 -38849555/25569918
28 163 -1393357073/102279672
28 164 1393357073/102279672
28 165 21058321/4649076
28 166 -21058321/4649076
28 167 -6255329/1033128
28 168 2168629153/204559344
28 169 -9348439/12784959
28 170 22608013/4649076
28 171 9348439/12784959
28 172 -176222263/204559344
28 173 498640577/68186448
28 174 -1/3
28 175 176222263/102279672
28 176 -7263277/516564
28 177 33111481/9298152
28 178 1482900619/102279672
28 179 -26361127/18596304
28 180 33111481/18596304
28 181 39310249/18596304
28 182 -39861835/18596304
28 183 17040601/6198768
28 184 77699110/12784959
28 185 -38849555/12784959
28 186 38849555/12784959
28 189 -10637300689/613678032
28 190 1152947/111577824
28 191 623814245/37192608
28 192 -623814245/37192608
28 193 -38428903/37192608
28 194 -68978953/22728816
28 195 584232395/37192608
28 196 25829107/4132512
28 197 -25829107/2066256
28 198 -61658891/34093224
28 199 -195676141/9298152
28 200 25829107/4132512
28 201 61658891/34093224
28 202 195676141/9298152
28 203 -78493567/37192608
28 204 -28502203/18596304
28 205 -1669361/774846
28 206 -21732673/51139836
28 207 50740325/18596304
28 208 8048965/3099384
28 209 116410613/6198768
28 210 -38849555/12784959
28 211 -1664339087/204559344
28 212 38849555/12784959
28 213 61952113/12784959
28 214 -688187/1033128
28 215 -146236051/4649076
28 216 1040545631095/2761551144
28 217 -1886521845253/2454712128
28 218 117866817301/460258524
28 219 -24329893/18596304
28 220 102778829/37192608
28 221 3065120151977/3682068192
28 222 486937538497/1227356064
28 223 -1913043694975/3682068192
28 224 11/27
28 225 -3371949791035/3682068192
28 226 -119374794553/1841034096
28 227 53712914887/83683368
28 228 13361507/4649076
28 229 -23755933/6198768
28 230 -26281357/6198768
28 231 15755515/18596304
28 232 15755515/9298152
28 233 -781059904583/3682068192
28 234 -1821030590801/3682068192
28 236 -38849555/12784959
28 238 8945458384459/22092409152
28 239 -20930002853/669466944
28 240 41145393313/223155648
28 241 1/36
28 242 -240705697/68186448
28 243 13/72
28 244 1082159356/38354877
28 245 1403814433/9298152
28 247 -12947821681/111577824
28 248 5/9
28 249 64499993/34093224
28 250 -13/36
28 251 -148773947935/1841034096
28 252 -39610426073/111577824
28 253 -65/216
28 254 1/12
28 255 -7/27
28 256 -2/9
28 257 -243546799/136372896
28 259 1217733995/204559344
28 260 235023493/34093224
28 261 145/216
28 262 -53/54
28 263 -33834730681/306839016
28 264 -103120464793/1841034096
28 266 108491168519/1841034096
28 268 1460259452273/3682068192
28 269 1831565/516564
28 270 -1393357073/102279672
28 271 518045570429/1841034096
28 272 1/18
28 273 -61658891/34093224
28 274 -7/27
28 275 -14425817375/1841034096
28 278 1258186607/204559344
28 279 61952113/12784959
28 281 -1/12
28 285 -126982258693/1338933888
28 286 -3338654155/55788912
28 287 -5031725/2066256
28 288 -203269/6198768
28 289 -269359/344376
28 290 36732643027/1841034096
28 291 14432077537/111577824
28 292 341288/129141
28 293 -56659/344376
28 294 1804229/1033128
28 295 5523029/1033128
28 296 -1330846673/204559344
28 298 -1283219/631356
28 299 -1839917/2066256
28 300 3456071/1033128
28 301 110736200303/1841034096
28 302 1681899029/20920842
28 303 774281/516564
28 304 -1851995897/102279672
28 305 1/6
28 306 51665365661/204559344
28 307 94431833/6198768
28 308 1393357073/102279672
28 309 -10793807341/83683368
28 310 3520291/516564
28 311 61658891/34093224
28 312 7/27
28 313 -912030907/41841684
28 316 -1258186607/204559344
28 317 -252070105/51139836
28 318 -1/12
28 319 -688187/1033128
28 323 286094331455/1338933888
28 324 48638257/55788912
28 325 16126609/18596304
28 326 -16978207/4132512
28 328 9969301/2324538
28 334 -9547061/18596304
28 335 17251/2066256
28 337 -370997/1033128
28 338 -1119925/4132512
28 339 -1191407/344376
28 342 -250597/2066256
28 343 -1/24
28 344 1/12
28 345 -2680718/1162269
28 346 85357/344376
28 347 21058321/4649076
28 348 -1/8
28 350 -53497885/9298152
28 351 295141/344376
28 352 1/24
28 355 -19290719/6198768
28 356 -1/24
28 357 37/216
28 358 -48863/344376
28 362 -608542537/223155648
28 363 2705695/344376
28 364 6265907/2066256
28 365 -1464369559/136372896
28 366 -1395398041/409118688
28 370 10175983/4132512
28 371 17251/2066256
28 372 -1587687341/204559344
28 373 -1217733995/204559344
28 374 4111285/1033128
28 375 986972155/102279672
28 376 1/12
28 377 27032855/6198768
28 378 -85357/344376
28 379 -21058321/4649076
28 380 1/24
28 382 -487385617/204559344
28 383 1230367/516564
28 384 1/24
28 387 19290719/6198768
28 388 491355251/102279672
28 389 -55/216
28 390 20165/344376
28 394 137940991/90915264
28 395 11750095/4132512
28 396 -5348617/1033128
28 397 -1839505/2066256
28 398 10183/9566
28 399 1903711/516564
28 400 688187/1033128
28 401 67874239/12397536
28 402 751895493161/11046204576
28 403 405249934789/3682068192
28 404 -94238180783/1841034096
28 405 -87524466919/920517048
28 407 -61952113/12784959
28 409 81953643395/22092409152
28 410 2056703/688752
28 411 -87230475191/1841034096
28 412 -8565529/1549692
28 413 -2549486430179/3682068192
28 414 -52326505/1549692
28 415 -6255329/1033128
28 416 -1487029378943/3682068192
28 417 -1456027/129141
28 418 10675661/18596304
28 419 -2561203/516564
28 420 7442905871/920517048
28 423 -38849555/12784959
28 424 -119642573/25569918
28 425 -5/108
28 426 679463/516564
28 432 -568051171/68186448
28 433 -38849555/12784959
28 434 1709976709/204559344
28 435 -5946961517/1227356064
28 436 -121289634347/460258524
28 437 -1396268671/102279672
28 438 -38849555/25569918
28 439 110540161/68186448
28 440 -3717038/1162269
28 441 416275242577/3682068192
28 442 -450324560053/3682068192
28 443 6255329/516564
28 444 2057185/688752
28 445 -33167351/17046612
28 446 -3407184295/204559344
28 447 38849555/17046612
28 448 -6255329/688752
28 449 -2595446/387423
28 450 -139601/2324538
28 451 -623759633399/3682068192
28 452 33276998/387423
28 453 4746907289/37192608
28 454 -44704721/2324538
28 455 436888025/9298152
28 457 4
28 458 -672070271/204559344
28 459 -243546799/51139836
28 460 2133351065/204559344
28 461 -11231823833/613678032
28 462 -21796342621/460258524
28 463 -50867615/5682204
28 464 -243546799/102279672
28 465 61952113/12784959
28 467 171874866847/1841034096
28 468 766833383/1841034096
28 469 -79800791/4649076
28 470 -260593411/68186448
28 471 3309211519/204559344
28 472 243546799/68186448
28 473 76251713/18596304
28 474 -19874938055/1841034096
28 475 21058321/9298152
28 476 21058321/9298152
28 477 26361127/18596304
28 478 3717038/1162269
28 479 -39756769/18596304
28 480 -19165475/6198768
28 481 1/3
28 483 8020331/4132512
28 484 -584645/516564
28 486 -1764611/4132512
28 487 -844483/688752
28 488 -2634103/1377504
28 489 604835/516564
28 490 79267/459168
28 491 278203/258282
28 492 -6851041/4132512
28 493 -2334761/516564
28 494 -156995/172188
28 495 28195/172188
28 496 -688187/1033128
28 497 429757/516564
28 498 -13297/516564
28 499 9918955/688752
28 500 8/3
28 501 25/108
28 502 -7/54
28 503 7/18
28 504 1/18
28 505 13/36
28 530 -19705724819/446311296
28 531 -38233673687/55788912
29 0 -942871/119232
29 1 7571/4416
29 4 7807/4416
29 5 877/216
29 6 53987/39744
29 7 53987/39744
29 8 -19/24
29 10 -134153/19872
29 11 55/48
29 14 -5/16
29 15 -35/144
29 16 -5/9
29 17 -5/9
29 18 -5/8
29 20 -10/9
29 32 -73/72
29 33 -115/144
29 34 49/144
29 35 49/144
29 36 5/8
29 38 181/72
29 39 -13/16
29 40 3/16
29 41 3/16
29 42 -5/8
29 44 79/24
29 45 -9/16
29 46 -5/36
29 49 1/36
29 50 -9/16
29 54 1/36
29 55 5/16
29 59 125/72
29 60 -5/9
29 61 10/9
29 62 -5/9
29 64 5/9
29 65 5/8
29 68 5/9
29 71 -5/9
29 72 -5/9
29 73 -5/9
29 78 -23/12
29 79 28911379811/1264548672
29 80 5488749131/579584808
29 81 -84339809/26344764
29 82 -992910994321/20865053088
29 83 102008734631/1264548672
29 84 16584402415/210758112
29 85 19333309/6198768
29 86 -637757855/136372896
29 87 -345395/172188
29 88 -495937769/38354877
29 89 -140832198421/632274336
29 90 6427160545/1159169616
29 91 -4164759167/579584808
29 92 -1531397/387423
29 93 1143217481/193194936
29 94 1531397/387423
29 95 982763/774846
29 96 -3975710813/289792404
29 97 2439656771/210758112
29 98 26405861/2927196
29 99 -26405861/2927196
29 100 -4057243/1549692
29 101 -155874335/68186448
29 102 -1764938299/105379056
29 103 5377260673271/20865053088
29 104 -973370408273/1896823008
29 105 -7949360263/6955017696
29 106 -312019/129141
29 107 1550999/1549692
29 108 706485808913/1159169616
29 109 61431749011/316137168
29 110 -19088310895/105379056
29 111 1/9
29 112 -1/12
29 113 1/3
29 114 -1475612261/27894456
29 115 -79706763131/210758112
29 116 -6654879407/52689528
29 117 650201/344376
29 118 24077431/22728816
29 119 -1/3
29 120 10663124567/409118688
29 121 1881822716/6586191
29 122 119113/258282
29 123 -2050099/1549692
29 124 -374153/172188
29 125 -5340127/1549692
29 126 -860559151/136372896
29 127 503129/172188
29 129 527843017/68186448
29 130 21915/9566
29 131 -49075/86094
29 132 96916313185/2454712128
29 133 266162893/5050848
29 134 38511/19132
29 135 -82224971/18596304
29 136 -30058685/17563176
29 137 -2810799233/79034292
29 138 1436581/688752
29 139 -4164759167/579584808
29 140 -173797637575/869377212
29 141 -130265/57396
29 142 -334393027/68186448
29 143 -69971/86094
29 144 -5824089233/409118688
29 147 1/12
29 148 -1/9
29 149 158963/344376
29 153 96302479553/421516224
29 154 -45840463/316137168
29 155 1516779239/1159169616
29 156 -29679395089/4636678464
29 157 -2252699843/4636678464
29 158 7190835803/1159169616
29 159 2080031/1549692
29 160 -114505/1549692
29 161 -6476266945/515186496
29 162 1516779239/1159169616
29 163 5720622355/579584808
29 164 -5720622355/579584808
29 165 -2080031/774846
29 166 2080031/774846
29 167 3343409/731799
29 168 -9460719023/1159169616
29 169 -1360443443/2318339232
29 170 -4547485/1549692
29 171 1360443443/2318339232
29 172 2598758593/2318339232
29 173 -1143217481/193194936
29 174 1/4
29 175 -2598758593/1159169616
29 176 6655531/650488
29 177 -982763/387423
29 178 -6139533887/579584808
29 179 2609063/3099384
29 180 -982763/774846
29 181 -2352949/1549692
29 182 5253041/3099384
29 183 -182878/129141
29 184 -1516779239/289792404
29 185 1516779239/579584808
29 186 -1516779239/579584808
29 189 11455451935/818237376
29 190 93455423/158068584
29 191 -2534475427/210758112
29 192 2534475427/210758112
29 193 174299/387423
29 194 16353367/7576272
29 195 -2813478463/210758112
29 196 -26405861/5854392
29 197 26405861/2927196
29 198 26672089/22728816
29 199 1583864431/105379056
29 200 -26405861/5854392
29 201 -26672089/22728816
29 202 -1583864431/105379056
29 203 4057243/3099384
29 204 1724047/1549692
29 205 887617/516564
29 206 12739513/68186448
29 207 -12589661/6198768
29 208 -27131489/17563176
29 209 -236260829/17563176
29 210 1516779239/579584808
29 211 177856927/34093224
29 212 -1516779239/579584808
29 213 -111513287/34093224
29 214 153151/344376
29 215 2614583543/105379056
29 216 -596105652388/1956098727
29 217 8579176806977/13910035392
29 218 -8694438991319/41730106176
29 219 1319821/1549692
29 220 -5295227/3099384
29 221 -13898806388077/20865053088
29 222 -4371841146055/13910035392
29 223 2179571768027/5216263272
29 224 -4/9
29 225 3776077714265/5216263272
29 226 503158874921/10432526544
29 227 -973370408273/1896823008
29 228 -2775017/1549692
29 229 312019/129141
29 230 369415/129141
29 231 -1550999/3099384
29 232 -1550999/1549692
29 233 890413126513/5216263272
29 234 522705912145/1304065818
29 236 1516779239/579584808
29 238 -79453803442363/250380637056
29 239 46037245991/1896823008
29 240 -183025561475/1264548672
29 241 1/24
29 242 102989981/45457632
29 243 -1/6
29 244 -1889553815/102279672
29 245 -49620500821/421516224
29 247 57905677691/632274336
29 248 -1/2
29 249 -28566157/22728816
29 250 1/3
29 251 65176295969/1227356064
29 252 175829647375/632274336
29 253 19/72
29 254 -1/12
29 255 2/9
29 256 1/12
29 257 112460321/90915264
29 259 -531996517/136372896
29 260 -99201845/22728816
29 261 -11/18
29 262 8/9
29 263 927499151/12784959
29 264 45099935075/1227356064
29 266 -47556951457/1227356064
29 268 -6616087766803/20865053088
29 269 -1386653/688752
29 270 5720622355/579584808
29 271 -4558755606455/20865053088
29 273 26672089/22728816
29 274 2/9
29 275 6431105737/1227356064
29 278 -1292373823/289792404
29 279 -111513287/34093224
29 285 35266321361/474205752
29 286 14872221167/316137168
29 287 15095/9566
29 288 -39277/4132512
29 289 100739/344376
29 290 -16119365093/1227356064
29 291 -64613575625/632274336
29 292 -947257/688752
29 293 6241/86094
29 294 -47332/43047
29 295 -395399/114792
29 296 564098569/136372896
29 298 585053/420904
29 299 217523/344376
29 300 -159131/86094
29 301 -48582834835/1227356064
29 302 -1475612261/27894456
29 303 -210547/172188
29 304 817870297/68186448
29 305 -1/3
29 306 -457010672285/2318339232
29 307 -407656747/35126352
29 308 -5720622355/579584808
29 309 11651756011/111577824
29 310 -1504189/344376
29 311 -26672089/22728816
29 312 -2/9
29 313 199057555/13947228
29 316 1292373823/289792404
29 317 114354389/34093224
29 318 1/12
29 319 239245/344376
29 323 -637677535343/3793646016
29 324 -6321487/18596304
29 325 -4357297/6198768
29 326 1725451/688752
29 328 -9806365/3099384
29 334 2534111/6198768
29 335 75359/172188
29 337 -9316/43047
29 338 59923/229584
29 339 870665/344376
29 342 9070/14349
29 343 1/24
29 344 -1/12
29 345 4289203/3099384
29 346 -6241/86094
29 347 -2080031/774846
29 348 -1/24
29 350 2890645/774846
29 351 -218695/344376
29 352 -1/24
29 355 1903687/1033128
29 356 1/24
29 357 -11/72
29 358 37235/344376
29 362 28862413/18596304
29 363 -21915667/4132512
29 364 -316697/172188
29 365 642473009/90915264
29 366 706230197/272745792
29 370 -72311/43047
29 371 75359/172188
29 372 697711255/136372896
29 373 531996517/136372896
29 374 -101614/43047
29 375 -221606023/34093224
29 376 -1/12
29 377 -2805793/1033128
29 378 6241/86094
29 379 2080031/774846
29 380 -1/24
29 382 50668547/34093224
29 383 -289117/172188
29 384 1/8
29 387 -1903687/1033128
29 388 -13761592/4261653
29 389 17/72
29 390 -8537/344376
29 394 -113042213/90915264
29 395 -4227467/2066256
29 396 2635445/688752
29 397 9232/43047
29 398 -96031/114792
29 399 -1096043/344376
29 400 -153151/344376
29 401 -2143055/516564
29 402 -329925787207/7364136384
29 403 -177830480507/2454712128
29 404 41370794041/1227356064
29 405 38368726577/613678032
29 407 111513287/34093224
29 409 -35576397289/14728272768
29 410 -4805/4783
29 411 38262134197/1227356064
29 412 31522283/8781588
29 413 358476087965/652032909
29 414 877632077/35126352
29 415 3343409/731799
29 416 3275510267099/10432526544
29 417 321734/43047
29 418 -1938257/6198768
29 419 1375927/344376
29 420 -3237951439/613678032
29 423 1516779239/579584808
29 424 105831083/34093224
29 425 1/36
29 426 -16592/14349
29 432 1206233599/193194936
29 433 1516779239/579584808
29 434 -8676012935/1159169616
29 435 45242909539/6955017696
29 436 2221249605367/10432526544
29 437 12879856051/1159169616
29 438 1516779239/1159169616
29 439 -171480743/96597468
29 440 6540115/3099384
29 441 -266094050125/2608131636
29 442 1988787418895/20865053088
29 443 -6686818/731799
29 444 -346735/162622
29 445 1323584303/772779744
29 446 14756678879/1159169616
29 447 -1516779239/772779744
29 448 3343409/487866
29 449 41790655/8781588
29 450 -495797/13172382
29 451 1399138413077/10432526544
29 452 -4710732791/70252704
29 453 -21222262471/210758112
29 454 93595304/6586191
29 455 -3924033719/105379056
29 457 8/3
29 458 297360637/136372896
29 459 108672185/34093224
29 460 -949393747/136372896
29 461 4886182867/409118688
29 462 9532022741/306839016
29 463 22241701/3788136
29 464 108672185/68186448
29 465 -111513287/34093224
29 467 -75272009033/1227356064
29 468 -249356485/1227356064
29 469 34834687/3099384
29 470 123824729/45457632
29 471 -1441345553/136372896
29 472 -108672185/45457632
29 473 -38519575/12397536
29 474 8661273937/1227356064
29 475 -2080031/1549692
29 476 -2080031/1549692
29 477 -2609063/3099384
29 478 -6540115/3099384
29 479 2193229/1549692
29 480 2110531/1033128
29 481 -1/4
29 483 -130619/114792
29 484 130265/172188
29 486 26191/114792
29 487 237269/344376
29 488 124943/114792
29 489 -69695/114792
29 490 -12371/344376
29 491 -54893/86094
29 492 372163/344376
29 493 262523/86094
29 494 75049/172188
29 495 -63533/344376
29 496 153151/344376
29 497 -17162/43047
29 498 11309/172188
29 499 -1584853/172188
29 500 4
29 501 -2/9
29 502 1/9
29 503 -1/3
29 505 -1/3
29 530 10899838559/316137168
29 531 10418216920/19758573
30 6 157/72
30 8 -157/72
30 10 157/72
30 34 -5/24
30 36 5/24
30 38 -5/24
30 45 -5/16
30 46 -5/48
30 47 -5/16
30 49 25/48
30 52 5/48
30 54 -5/48
30 55 5/8
30 56 -35/24
30 67 -1/4
30 78 19/24
31 2 157/72
31 7 -157/72
31 10 -157/72
31 21 -5/8
31 22 -5/24
31 24 -5/48
31 25 5/16
31 26 35/24
31 35 5/24
31 38 5/24
31 46 5/48
31 49 5/48
31 50 5/16
31 54 -25/48
31 66 1/4
31 78 -19/24
32 1 -5/6
32 2 5/6
32 7 19/6
32 9 -19/6
32 16 -3/16
32 17 -9/16
32 19 3/4
32 21 3/16
32 25 -3/8
32 26 -3/8
32 35 -1/2
32 37 1/2
32 41 1/4
32 43 -1/4
32 46 1/16
32 48 1/8
32 49 3/16
32 50 -3/4
32 53 9/8
32 54 19/16
32 57 -3/8
32 58 -1
32 61 3/4
32 66 -3/8
32 70 -1
32 71 -3/4
32 78 1/8
33 1 5/6
33 3 19/6
33 6 -19/6
33 8 -5/6
33 13 -3/4
33 16 9/16
33 17 3/16
33 27 3/8
33 28 -1/2
33 29 1/4
33 30 -9/8
33 31 1
33 34 1/2
33 40 -1/4
33 45 3/4
33 46 -1/16
33 47 3/8
33 49 -19/16
33 51 -1/8
33 54 -3/16
33 55 -3/16
33 56 3/8
33 59 -3/4
33 67 3/8
33 69 1
33 72 3/4
33 78 -1/8
36 1 9/2
36 5 -9/2
36 11 -29/4
36 12 -1/2
36 13 1/2
36 14 -1/4
36 15 1/4
36 16 57/4
36 17 1/4
36 20 15
36 24 1/2
36 26 1/2
36 27 7
36 28 1/2
36 29 -1/2
36 30 -29/2
36 31 -1/2
36 32 -1/4
36 33 1/4
36 38 1/2
36 44 -1/2
36 45 29/4
36 46 -1/4
36 47 -29/2
36 49 -1/4
36 54 -1/4
36 55 29/4
36 56 -29/2
36 59 -29/2
36 61 1/2
36 62 15
36 64 1/2
36 66 1/2
36 67 -29/2
36 69 29/2
36 72 29/2
36 78 -1/4
36 79 7747389133/17563176
36 80 4388908675/23417568
36 81 -775145459/11708784
36 82 -186156231119/210758112
36 83 445464457867/281010816
36 84 144193864573/93670272
36 85 28269791/344376
36 86 -343053545/2755008
36 87 -8203921/153056
36 88 -971539343/3099384
36 89 -608127419999/140505408
36 90 1310330789/11708784
36 91 -829720729/5854392
36 92 -139733473/1377504
36 93 874944949/7805856
36 94 139733473/1377504
36 95 40826357/1377504
36 96 -356768765/1463598
36 97 11637331321/46835136
36 98 520362667/2601952
36 99 -520362667/2601952
36 100 -93098951/1377504
36 101 -38558215/688752
36 102 -8536749485/23417568
36 103 4110636844339/843032448
36 104 -4127295551401/421516224
36 105 -298166974/2195397
36 106 -28830593/459168
36 107 23076581/688752
36 108 547685392765/46835136
36 109 534856525423/140505408
36 110 -83206060355/23417568
36 111 11/4
36 113 33/8
36 114 -8029201411/6198768
36 115 -348206771803/46835136
36 116 -115207695559/46835136
36 117 1676873/38264
36 118 12096691/459168
36 119 -33/8
36 120 5221386047/8265024
36 121 262193370197/46835136
36 122 4431889/459168
36 123 -15324419/344376
36 124 -8198333/153056
36 125 -15428743/172188
36 126 -386900971/2755008
36 127 6684887/76528
36 129 8235998/43047
36 130 18648751/306112
36 131 -2240909/153056
36 132 47780963785/49590144
36 133 395028111/306112
36 134 2392115/38264
36 135 -436592233/4132512
36 136 -122005675/3902928
36 137 -11314607491/17563176
36 138 10684267/153056
36 139 -829720729/5854392
36 140 -538486746725/140505408
36 141 -902517/19132
36 142 -170215381/1377504
36 143 -264033/19132
36 144 -2830031537/8265024
36 148 -11/4
36 149 17875/4783
36 153 838740224135/187340544
36 154 63663061/17563176
36 155 589415699/23417568
36 156 -12057698473/93670272
36 157 -1787789783/93670272
36 158 3194200013/23417568
36 159 24726779/688752
36 160 -8627201/1377504
36 161 -2647702153/10407808
36 162 589415699/23417568
36 163 312518993/1463598
36 164 -312518993/1463598
36 165 -24726779/344376
36 166 24726779/344376
36 167 118891751/1300976
36 168 -237468311/1463598
36 169 415763449/46835136
36 170 -13073665/172188
36 171 -415763449/46835136
36 172 871429879/46835136
36 173 -874944949/7805856
36 174 33/8
36 175 -871429879/23417568
36 176 70091417/325244
36 177 -40826357/688752
36 178 -159151880/731799
36 179 26376977/1377504
36 180 -40826357/1377504
36 181 -46508561/1377504
36 182 55275737/1377504
36 183 -19360253/459168
36 184 -589415699/5854392
36 185 589415699/11708784
36 186 -589415699/11708784
36 189 4436296471/16530048
36 190 391296037/140505408
36 191 -3118755299/11708784
36 192 3118755299/11708784
36 193 49275875/2755008
36 194 1856647/38264
36 195 -6014313679/23417568
36 196 -520362667/5203904
36 197 520362667/2601952
36 198 13744249/459168
36 199 7791757193/23417568
36 200 -520362667/5203904
36 201 -13744249/459168
36 202 -7791757193/23417568
36 203 93098951/2755008
36 204 35883683/1377504
36 205 3651923/114792
36 206 9044071/1377504
36 207 -28281077/688752
36 208 -122005675/3902928
36 209 -2319856847/7805856
36 210 589415699/11708784
36 211 182954459/1377504
36 212 -589415699/11708784
36 213 -51801533/688752
36 214 303611/38264
36 215 23745684215/46835136
36 216 -7247622779153/1264548672
36 217 822301974323/70252704
36 218 -3282297376481/843032448
36 219 29461949/1377504
36 220 -132644941/2755008
36 221 -5347981579867/421516224
36 222 -1707470511163/281010816
36 223 3339545435489/421516224
36 224 -11
36 225 5910161649401/421516224
36 226 105624771865/105379056
36 227 -4127295551401/421516224
36 228 -3785881/86094
36 229 28830593/459168
36 230 33881441/459168
36 231 -23076581/1377504
36 232 -23076581/688752
36 233 1369248144601/421516224
36 234 3163281584983/421516224
36 236 589415699/11708784
36 238 -31438596961045/5058194688
36 239 407178675035/843032448
36 240 -199009606477/70252704
36 241 33/16
36 242 51801533/918336
36 243 -33/16
36 244 -58540718/129141
36 245 -217391377049/93670272
36 247 62342833201/35126352
36 248 -33/4
36 249 -13744249/459168
36 250 33/8
36 251 32236334297/24795072
36 252 191963238401/35126352
36 253 11/2
36 255 11/2
36 256 -33/8
36 257 51801533/1836672
36 259 -259007665/2755008
36 260 -51801533/459168
36 261 -143/16
36 262 55/4
36 263 7352618087/4132512
36 264 22360107059/24795072
36 266 -23626711033/24795072
36 268 -638358646087/105379056
36 269 -9503725/153056
36 270 312518993/1463598
36 271 -1824333480863/421516224
36 273 13744249/459168
36 274 11/2
36 275 3202168657/24795072
36 278 -2411843761/23417568
36 279 -51801533/688752
36 281 33/8
36 285 2452521274555/1686064896
36 286 16050757393/17563176
36 287 5578573/153056
36 288 6427465/918336
36 289 57882/4783
36 290 -7891843397/24795072
36 291 -138308486591/70252704
36 292 -5840989/153056
36 293 274593/76528
36 294 -2165713/76528
36 295 -3067625/38264
36 296 269919469/2755008
36 298 1494057/76528
36 299 1791031/153056
36 300 -3643255/76528
36 301 -23950246219/24795072
36 302 -8029201411/6198768
36 303 -303611/19132
36 304 398559085/1377504
36 306 -181234336229/46835136
36 307 -229395859/975732
36 308 -312518993/1463598
36 309 48688830839/24795072
36 310 -7279195/76528
36 311 -13744249/459168
36 312 -11/2
36 313 269050727/774846
36 316 2411843761/23417568
36 317 51801533/688752
36 319 36443/9566
36 323 -5566648371713/1686064896
36 324 -17075663/1033128
36 325 -12020503/688752
36 326 19070777/306112
36 328 -50335505/688752
36 334 1647701/172188
36 335 2543101/153056
36 337 -134255/76528
36 338 2451251/306112
36 339 2309175/38264
36 342 2332649/153056
36 345 24726779/688752
36 346 -590271/76528
36 347 -24726779/344376
36 350 64491317/688752
36 351 -477081/38264
36 355 24176713/459168
36 357 -11/4
36 358 693/9566
36 362 718716185/16530048
36 363 -38427961/306112
36 364 -7888243/153056
36 365 313984661/1836672
36 366 326358869/5510016
36 370 -15912875/306112
36 371 2543101/153056
36 372 341473159/2755008
36 373 259007665/2755008
36 374 -4808177/76528
36 375 -51801533/344376
36 377 -29930725/459168
36 378 590271/76528
36 379 24726779/344376
36 382 53971825/1377504
36 383 -371855/9566
36 387 -24176713/459168
36 388 -51801533/688752
36 389 11/4
36 390 -693/9566
36 394 -7381471/306112
36 395 -13541253/306112
36 396 10564411/153056
36 397 -47443/153056
36 398 -918489/76528
36 399 -5773801/76528
36 400 -303611/38264
36 401 -63376247/918336
36 402 -163344392659/148770432
36 403 -88111888391/49590144
36 404 20353832881/24795072
36 405 19042796561/12397536
36 407 51801533/688752
36 409 -17853112741/297540864
36 410 -7092129/153056
36 411 19072200901/24795072
36 412 122005675/1951464
36 413 4456094190193/421516224
36 414 4094816077/7805856
36 415 118891751/1300976
36 416 2612083596775/421516224
36 417 1475969/9566
36 418 -6369539/688752
36 419 6829933/76528
36 420 -1660848655/12397536
36 423 589415699/11708784
36 424 51801533/688752
36 425 11/4
36 426 -446611/38264
36 432 1029855881/7805856
36 433 589415699/11708784
36 434 -397049221/2927196
36 435 1070523107/17563176
36 436 844115454925/210758112
36 437 5087130013/23417568
36 438 589415699/23417568
36 439 -243474263/7805856
36 440 33601667/688752
36 441 -694956637559/421516224
36 442 98468764489/52689528
36 443 -118891751/650488
36 444 -124747293/2601952
36 445 525017387/15611712
36 446 2969772247/11708784
36 447 -589415699/15611712
36 448 356675253/2601952
36 449 433994011/3902928
36 450 1475947/5854392
36 451 1090040514847/421516224
36 452 -20581964359/15611712
36 453 -2845634671/1463598
36 454 441018457/1463598
36 455 -17183830279/23417568
36 458 144835813/2755008
36 459 51801533/688752
36 460 -455645011/2755008
36 461 2485431187/8265024
36 462 4771025429/6198768
36 463 10924297/76528
36 464 51801533/1377504
36 465 -51801533/688752
36 467 -37640661713/24795072
36 468 -119528653/24795072
36 469 191352953/688752
36 470 51801533/918336
36 471 -724179065/2755008
36 472 -51801533/918336
36 473 -157390805/2755008
36 474 4318580017/24795072
36 475 -24726779/688752
36 476 -24726779/688752
36 477 -26376977/1377504
36 478 -33601667/688752
36 479 40338617/1377504
36 480 22604989/459168
36 481 -33/8
36 483 -9025819/306112
36 484 300839/19132
36 486 2299891/306112
36 487 2755071/153056
36 488 8991213/306112
36 489 -1432211/76528
36 490 -1527603/306112
36 491 -65648/4783
36 492 7506785/306112
36 493 2852311/38264
36 494 284229/19132
36 495 -8811/76528
36 496 303611/38264
36 497 -481613/38264
36 498 -8690/4783
36 499 -34620729/153056
36 500 66
36 501 -11/2
36 502 11/4
36 503 -33/4
36 505 -33/8
36 530 370169561729/562021632
36 531 185268554207/17563176
37 1 -9/2
37 5 9/2
37 11 29/4
37 14 1/4
37 15 -1/4
37 16 -1/4
37 17 -57/4
37 18 1/2
37 19 -1/2
37 20 -15
37 21 -29/4
37 25 29/2
37 26 29/2
37 32 1/4
37 33 -1/4
37 37 -1/2
37 38 -1/2
37 43 1/2
37 44 1/2
37 46 1/4
37 49 1/4
37 50 -29/4
37 52 -1/2
37 53 29/2
37 54 1/4
37 56 -1/2
37 57 -7
37 58 1/2
37 59 -1/2
37 60 -15
37 61 29/2
37 66 29/2
37 67 -1/2
37 68 -1/2
37 70 -29/2
37 71 -29/2
37 78 1/4
37 79 143/16
37 80 9/4
37 82 -95/4
37 83 451/16
37 84 231/8
37 86 -9/4
37 88 7/4
37 89 -671/8
37 90 -9/8
37 91 -9/4
37 93 9/4
37 96 -9/2
37 101 9/4
37 103 112
37 104 -1705/8
37 105 87/8
37 108 999/4
37 109 1133/16
37 110 -66
37 114 11/8
37 115 -132
37 116 -99/2
37 118 -9/4
37 120 -21/8
37 121 429/4
37 126 9/8
37 129 9/2
37 132 -2
37 133 -9/4
37 137 -33/2
37 139 -9/4
37 140 -645/8
37 142 9/4
37 144 -15/8
37 153 1221/16
37 154 -33/8
37 155 9/8
37 156 9/32
37 157 27/32
37 158 9/8
37 161 -63/32
37 162 9/8
37 163 9/4
37 164 -9/4
37 168 -9/8
37 169 -45/16
37 171 45/16
37 172 27/16
37 173 -9/4
37 175 -27/8
37 178 9/4
37 184 -9/2
37 185 9/4
37 186 -9/4
37 189 75/32
37 194 -9/8
37 198 -9/4
37 201 9/4
37 206 -9/8
37 210 9/4
37 211 -9/4
37 212 -9/4
37 213 9/4
37 216 -12539/96
37 217 8265/32
37 218 -1499/16
37 221 -8851/32
37 222 -249/2
37 223 353/2
37 225 2285/8
37 226 103/8
37 227 -1705/8
37 233 305/4
37 234 349/2
37 236 9/4
37 238 -23075/192
37 239 187/24
37 240 -55
37 242 -27/16
37 244 45/16
37 245 -627/16
37 247 143/4
37 249 9/4
37 251 -1/2
37 252 209/2
37 257 -27/32
37 259 45/16
37 260 27/8
37 263 117/32
37 264 -13/2
37 266 13/4
37 268 -265/2
37 270 9/4
37 271 -313/4
37 273 -9/4
37 275 5/4
37 278 -9/4
37 279 9/4
37 285 517/24
37 286 77/4
37 290 7/8
37 291 -44
37 296 -9/8
37 298 -9/4
37 301 25/16
37 302 11/8
37 304 -9/2
37 306 -279/4
37 308 -9/4
37 309 44
37 311 9/4
37 313 11/4
37 316 9/4
37 317 -9/4
37 323 -2959/48
37 363 33/8
37 365 -9/32
37 366 63/32
37 372 9/8
37 373 -45/16
37 375 9/2
37 382 -9/4
37 388 9/4
37 394 -75/32
37 402 -155/96
37 403 -103/32
37 404 -19/4
37 405 17/4
37 407 -9/4
37 409 943/192
37 411 5/4
37 413 875/4
37 416 919/8
37 420 -17/8
37 423 9/4
37 424 -9/4
37 432 9/4
37 433 9/4
37 434 -45/8
37 435 6
37 436 361/4
37 437 45/8
37 438 9/8
37 439 -9/4
37 441 -485/8
37 442 293/8
37 445 27/16
37 446 9/8
37 447 -27/16
37 449 33/8
37 451 415/8
37 452 -99/4
37 453 -297/8
37 455 -99/8
37 457 66
37 458 15/8
37 459 -9/4
37 460 45/8
37 461 9/4
37 462 13/4
37 463 -3/2
37 464 -9/8
37 465 9/4
37 467 -4
37 468 -7/8
37 470 -27/16
37 471 -9/8
37 472 -39/16
37 473 33/8
37 474 25/8
37 530 22
37 531 154
38 1 -78235451/19143360
38 2 -95185/31212
38 4 3103/13248
38 5 100/27
38 8 166387/52020
38 11 106/45
38 12 1/6
38 14 -349/90
38 15 167/45
38 18 -212/45
38 21 19/36
38 22 11/36
38 23 -7/24
38 24 -11/144
38 25 25/144
38 26 -89/72
38 33 -41/36
38 36 212/45
38 39 43/72
38 40 11/144
38 41 -25/144
38 42 -212/45
38 44 89/72
38 55 106/45
38 59 893/180
38 63 5/6
38 65 5/3
38 73 -1/4
38 79 -163465663321/9484115040
38 80 -69831557867/8693772120
38 81 763185877/197585730
38 82 882689290387/31297579632
38 83 -133396164419/1896823008
38 84 -1323822025/19758573
38 85 -414735371/46490760
38 86 2815798847/204559344
38 87 6830963/1033128
38 88 17341387013/575323155
38 89 846735610811/4742057520
38 90 -5985162721/1086721515
38 91 1285805165/217344303
38 92 113701421/9298152
38 93 -10056680291/2897924040
38 94 -113701421/9298152
38 95 -113701421/46490760
38 96 3022530343/2173443030
38 97 -25477553431/1580685840
38 98 -1299105373/87815880
38 99 1306423363/87815880
38 100 336363833/46490760
38 101 649697623/127849590
38 102 3861240901/158068584
38 103 -5445083882375/31297579632
38 104 5260945479307/14226172560
38 105 1774410252371/52162632720
38 106 113701421/15496920
38 107 -112227029/23245380
38 108 -100028505463/217344303
38 109 -403586803181/2371028760
38 110 12591920687/79034292
38 114 13023545147/104604210
38 115 531988161247/1580685840
38 116 82036597391/790342920
38 117 -5663663/1291410
38 118 -449358287/170466120
38 120 -186858491167/3068390160
38 121 -195844449919/790342920
38 122 -7450687/15496920
38 123 140444389/23245380
38 124 1840591/573960
38 125 273955453/23245380
38 126 11346170111/1022796720
38 127 -30657851/2582820
38 129 -1157431921/63924795
38 130 -12778633/2066256
38 131 -294431/344376
38 132 -1706647446437/18410340960
38 133 -4693090057/37881360
38 134 -20973743/2582820
38 135 276380951/27894456
38 136 9102041/6586191
38 137 19739006861/1185514380
38 138 -20736097/1721880
38 139 1285805165/217344303
38 140 496467067828/3260164545
38 141 874241/215235
38 142 1259758531/102279672
38 143 435293/645705
38 144 20153625953/613678032
38 149 646229/645705
38 153 -75568635083/395171460
38 154 -2456218883/1185514380
38 155 -7316752033/8693772120
38 156 213475463171/34775088480
38 157 148147069717/34775088480
38 158 -89502600481/8693772120
38 159 -113701421/23245380
38 160 113701421/46490760
38 161 47850616379/3863898720
38 162 -7316752033/8693772120
38 163 -34120217377/2173443030
38 164 34120217377/2173443030
38 165 113701421/11622690
38 166 -113701421/11622690
38 167 -185852033/43907940
38 168 31257402917/4346886060
38 169 -133513565651/17387544240
38 170 113701421/11622690
38 171 133513565651/17387544240
38 172 21125497963/17387544240
38 173 10056680291/2897924040
38 175 -21125497963/8693772120
38 176 -602324557/43907940
38 177 113701421/23245380
38 178 12754956883/1086721515
38 179 -115175813/46490760
38 180 113701421/46490760
38 181 113701421/46490760
38 182 -112227029/46490760
38 183 113701421/15496920
38 184 7316752033/2173443030
38 185 -7316752033/4346886060
38 186 7316752033/4346886060
38 189 -45681641141/6136780320
38 190 6739252109/4742057520
38 191 391312696/19758573
38 192 -3137087759/158068584
38 193 -342791897/92981520
38 194 -47567753/14205510
38 195 1175260202/98792865
38 196 1291787383/175631760
38 197 -1306423363/87815880
38 198 -511635689/170466120
38 199 -19481343503/790342920
38 200 1328377333/175631760
38 201 497430179/170466120
38 202 19415481593/790342920
38 203 -340238063/92981520
38 204 -19343335/9298152
38 205 267836/1937115
38 206 -128258701/102279672
38 207 39486557/23245380
38 208 20399479/13172382
38 209 5777401451/263447640
38 210 -7316752033/4346886060
38 211 -7195589083/511398360
38 212 7316752033/4346886060
38 213 1853235841/255699180
38 214 -147047/172188
38 215 -9220716673/316137168
38 216 90761777087197/469463694480
38 217 -44422359610471/104325265440
38 218 39152558213509/312975796320
38 219 -113701421/46490760
38 220 565558321/92981520
38 221 74282679720827/156487898160
38 222 25983384167519/104325265440
38 223 -22237894485311/78243949080
38 225 -11418095475539/19560987270
38 226 -4679460514717/78243949080
38 227 5260945479307/14226172560
38 228 114438617/23245380
38 229 -113701421/15496920
38 230 -113701421/15496920
38 231 112227029/46490760
38 232 112227029/23245380
38 233 -4687607852519/39121974540
38 234 -19294911146371/78243949080
38 236 -7316752033/4346886060
38 238 518962488815417/1877854777920
38 239 -164344992557/7113086280
38 240 1185942991603/9484115040
38 242 -1853235841/340932240
38 244 66824440871/1534195080
38 245 338675890889/3161371680
38 247 -353072104153/4742057520
38 249 511635689/170466120
38 251 -1151723062021/9205170480
38 252 -232953432583/948411504
38 257 -1853235841/681864480
38 259 1853235841/204559344
38 260 1853235841/170466120
38 263 -262477141093/1534195080
38 264 -796242201367/9205170480
38 265 151/90
38 266 843767583641/9205170480
38 268 35953575932063/156487898160
38 269 51654301/5165640
38 270 -34120217377/2173443030
38 271 32299314657781/156487898160
38 273 -511635689/170466120
38 275 -114320701397/9205170480
38 278 78144289943/8693772120
38 279 1853235841/255699180
38 281 -151/90
38 285 -1816793944709/28452345120
38 286 -181419548393/4742057520
38 287 -14767361/5165640
38 288 -8704549/30993840
38 289 -6945361/5165640
38 290 283113281293/9205170480
38 291 375620818393/4742057520
38 292 2479409/430470
38 293 -943597/2582820
38 294 2362021/645705
38 295 16646603/2582820
38 296 -10596811919/1022796720
38 298 -25775419/9470340
38 299 834241/1721880
38 300 2221319/1291410
38 301 856149267761/9205170480
38 302 13023545147/104604210
38 303 -15247/286980
38 304 -14348393567/511398360
38 305 -1/6
38 306 3026672788603/17387544240
38 307 303326225/26344764
38 308 34120217377/2173443030
38 309 -55806459647/836833680
38 310 1683209/215235
38 311 511635689/170466120
38 313 -1399797629/41841684
38 316 -78144289943/8693772120
38 317 -1853235841/255699180
38 319 195244/215235
38 323 848298511163/5690469024
38 324 47102932/17434035
38 325 20853163/23245380
38 326 -4705381/688752
38 328 121154069/23245380
38 334 -9419107/11622690
38 335 -2577463/5165640
38 337 -533297/172188
38 338 -8778523/10331280
38 339 -6670741/1291410
38 342 6089333/5165640
38 345 -113701421/23245380
38 346 1055399/516564
38 347 113701421/11622690
38 350 -108270127/11622690
38 351 218743/258282
38 355 -113209957/15496920
38 358 -457223/2582820
38 362 -3103386131/557889120
38 363 377105563/30993840
38 364 6830963/1033128
38 365 -11312721961/681864480
38 366 -6899141581/2045593440
38 370 12778633/2066256
38 371 -2577463/5165640
38 372 -12335993339/1022796720
38 373 -1853235841/204559344
38 374 7023899/860940
38 375 1853235841/127849590
38 377 114684349/15496920
38 378 -463129/258282
38 379 -113701421/11622690
38 382 -486340699/102279672
38 383 437486/129141
38 387 113209957/15496920
38 388 1853235841/255699180
38 390 457223/2582820
38 394 898496587/340932240
38 395 93437479/30993840
38 396 -431872/129141
38 397 1717753/5165640
38 398 -291901/143490
38 399 10172443/2582820
38 400 147047/172188
38 401 149777849/30993840
38 402 5830787573627/55231022880
38 403 3144074604031/18410340960
38 404 -729368053397/9205170480
38 405 -679625415727/4602585240
38 407 -1853235841/255699180
38 409 608340854873/110462045760
38 410 3537487/573960
38 411 -135340442653/1841034096
38 412 -18204082/6586191
38 413 -32899589967571/78243949080
38 414 -8272410211/263447640
38 415 -185852033/43907940
38 416 -2855870372471/9780493635
38 417 -4239197/430470
38 418 20381737/11622690
38 419 -88249/19132
38 420 59985895241/4602585240
38 423 -7316752033/4346886060
38 424 -1853235841/255699180
38 426 -297223/1291410
38 432 -25185728929/2897924040
38 433 -7316752033/4346886060
38 434 6229389989/4346886060
38 435 166312889045/10432526544
38 436 -10567509490583/78243949080
38 437 -73382462699/8693772120
38 438 -7316752033/8693772120
38 439 -460291531/579584808
38 440 -114438617/23245380
38 441 -1348807389493/78243949080
38 442 -2678922260351/31297579632
38 443 185852033/21953970
38 444 125739733/29271960
38 445 -7316752033/5795848080
38 446 -12414188546/1086721515
38 447 7316752033/5795848080
38 448 -185852033/29271960
38 449 -1194326401/131723820
38 450 -48729319/197585730
38 451 -1654772503949/15648789816
38 452 31720052923/526895280
38 453 126607843709/1580685840
38 454 -1802796227/98792865
38 455 24043435003/790342920
38 458 -5241378749/1022796720
38 459 -1853235841/255699180
38 460 3272158759/204559344
38 461 -89216912339/3068390160
38 462 -170656861759/2301292620
38 463 -78829051/5682204
38 464 -1853235841/511398360
38 465 1853235841/255699180
38 467 1346142614917/9205170480
38 468 1130217817/1841034096
38 469 -630495473/23245380
38 470 -1853235841/340932240
38 471 5241378749/204559344
38 472 1853235841/340932240
38 473 390940421/92981520
38 474 -154978416293/9205170480
38 475 113701421/23245380
38 476 113701421/23245380
38 477 115175813/46490760
38 478 114438617/23245380
38 479 -23330041/9298152
38 480 -74624467/15496920
38 483 41144999/10331280
38 484 -874241/645705
38 486 -3645391/2066256
38 487 -7477057/5165640
38 488 -915577/229584
38 489 7471093/2582820
38 490 18614207/10331280
38 491 10757/23915
38 492 -18429941/10331280
38 493 -2925901/430470
38 494 -5466119/2582820
38 495 -86275/258282
38 496 -147047/172188
38 497 874241/430470
38 498 21514/71745
38 499 120880381/5165640
38 530 -73148857753/2371028760
38 531 -1199092936229/2371028760
39 1 408049/104040
39 2 -166387/52020
39 4 -5/72
39 5 -100/27
39 8 95185/31212
39 11 -106/45
39 12 212/45
39 14 349/90
39 15 -167/45
39 18 -1/6
39 21 -106/45
39 22 -212/45
39 23 212/45
39 33 41/36
39 36 -11/36
39 39 -43/72
39 40 25/144
39 41 -11/144
39 42 7/24
39 44 -89/72
39 47 -25/144
39 52 11/144
39 55 -19/36
39 56 89/72
39 61 -893/180
39 63 -5/3
39 65 -5/6
39 73 1/4
39 79 -43560856699/1264548672
39 80 -78716488867/5795848080
39 81 557395301/131723820
39 82 7171020522109/104325265440
39 83 -178434773663/1580685840
39 84 -228654705341/2107581120
39 85 -4491455/1549692
39 86 113832181/34093224
39 87 465049/688752
39 88 2245538737/153419508
39 89 505522984223/1580685840
39 90 -8774724517/1448962020
39 91 777130715/72448101
39 92 35151415/6198768
39 93 -3706476173/386389872
39 94 -35151415/6198768
39 95 -7030283/6198768
39 96 14749136263/724481010
39 97 -747193289/65861910
39 98 -560203637/58543920
39 99 560203637/58543920
39 100 6854945/6198768
39 101 4821991/68186448
39 102 936991277/65861910
39 103 -77240098660357/208650530880
39 104 1729187388437/2371028760
39 105 -123437621573/34775088480
39 106 7030283/2066256
39 107 -12792089/3099384
39 108 -10006219252303/11591696160
39 109 -53333498927/197585730
39 110 131986838353/526895280
39 113 1/12
39 114 1701791527/27894456
39 115 138206464913/263447640
39 116 188262702641/1053790560
39 117 -10073/172188
39 118 11138153/11364408
39 119 -1/6
39 120 -2854582645/102279672
39 121 -421752410353/1053790560
39 122 -2949937/2066256
39 123 6628643/1549692
39 124 97371/76528
39 125 1347017/387423
39 126 88128763/17046612
39 127 -526721/344376
39 129 -422688875/68186448
39 130 -1659905/1377504
39 131 87467/76528
39 132 -6820863683/153419508
39 133 -39378835/631356
39 134 -38392/43047
39 135 35256907/4649076
39 136 -104655835/35126352
39 137 4049824945/79034292
39 138 -321521/114792
39 139 777130715/72448101
39 140 9794267970011/34775088480
39 141 2645/57396
39 142 40113193/34093224
39 143 -59911/86094
39 144 863523599/51139836
39 149 16487/344376
39 153 -1356119253457/4215162240
39 154 2911562669/790342920
39 155 -14539196933/5795848080
39 156 184013183071/23183392320
39 157 8968926041/23183392320
39 158 -10161034483/1159169616
39 159 -7030283/3099384
39 160 7030283/6198768
39 161 43644904847/2575932480
39 162 -14539196933/5795848080
39 163 -4423185781/289792404
39 164 4423185781/289792404
39 165 7030283/1549692
39 166 -7030283/1549692
39 167 -167131633/29271960
39 168 32088645967/2897924040
39 169 4021893565/2318339232
39 170 7030283/1549692
39 171 -4021893565/2318339232
39 172 -41245538809/11591696160
39 173 3706476173/386389872
39 175 41245538809/5795848080
39 176 -323084597/29271960
39 177 7030283/3099384
39 178 4934723099/724481010
39 179 -1268477/6198768
39 180 7030283/6198768
39 181 7030283/6198768
39 182 -12792089/6198768
39 183 7030283/2066256
39 184 14539196933/1448962020
39 185 -14539196933/2897924040
39 186 14539196933/2897924040
39 189 -14099791445/818237376
39 190 -16779379463/3161371680
39 191 15427468849/1053790560
39 192 -15427468849/1053790560
39 193 -40851485/12397536
39 194 416179/7576272
39 195 28734472087/1053790560
39 196 560203637/117087840
39 197 -560203637/58543920
39 198 -551615/5682204
39 199 -2596409029/131723820
39 200 560203637/117087840
39 201 551615/5682204
39 202 2596409029/131723820
39 203 -6854945/12397536
39 204 163399/6198768
39 205 2833045/516564
39 206 -46258187/17046612
39 207 -1119383/6198768
39 208 -832586219/175631760
39 209 2469104653/175631760
39 210 -14539196933/2897924040
39 211 -441875113/68186448
39 212 14539196933/2897924040
39 213 14264639/4261653
39 214 -15937/114792
39 215 -83476251191/2107581120
39 216 55311275602973/125190318528
39 217 -30709434246247/34775088480
39 218 15728352873047/52162632720
39 219 -7030283/6198768
39 220 46675027/12397536
39 221 198583292645651/208650530880
39 222 962987332133/2173443030
39 223 -62543098627469/104325265440
39 225 -105987930348527/104325265440
39 226 -41158854997/652032909
39 227 1729187388437/2371028760
39 228 1037345/774846
39 229 -7030283/2066256
39 230 -7030283/2066256
39 231 12792089/6198768
39 232 12792089/3099384
39 233 -25705022063713/104325265440
39 234 -60565172877919/104325265440
39 236 -14539196933/2897924040
39 238 110493359796329/250380637056
39 239 -631939855057/18968230080
39 240 1286052254663/6322743360
39 242 -14264639/5682204
39 244 4400525105/204559344
39 245 17038476161/105379056
39 247 -409087109423/3161371680
39 249 551615/5682204
39 250 1/6
39 251 -2287662473/38354877
39 252 -1230074964817/3161371680
39 257 -14264639/11364408
39 259 71323195/17046612
39 260 14264639/2841102
39 261 -1/8
39 263 -8498812067/102279672
39 264 -1702497791/38354877
39 266 13538565203/306839016
39 267 -151/90
39 268 9458607899129/20865053088
39 269 282457/172188
39 270 -4423185781/289792404
39 271 3909281678113/13040658180
39 273 -551615/5682204
39 275 -923891845/153419508
39 278 54185626291/5795848080
39 279 14264639/4261653
39 281 -1/12
39 285 -1929700592311/18968230080
39 286 -25980286439/395171460
39 287 39892/43047
39 288 1186561/2066256
39 289 20096/43047
39 290 4072670461/306839016
39 291 451224527597/3161371680
39 292 23953/28698
39 293 -428347/344376
39 294 246643/344376
39 295 -864769/344376
39 296 -25049711/34093224
39 298 -366622/157839
39 299 265921/229584
39 300 -1119299/344376
39 301 26865047719/613678032
39 302 1701791527/27894456
39 303 5180/14349
39 304 -375845149/34093224
39 305 151/90
39 306 197367310631/724481010
39 307 2180998513/175631760
39 308 4423185781/289792404
39 309 -42357372851/278944560
39 310 -45557/28698
39 311 551615/5682204
39 313 -432975871/27894456
39 316 -54185626291/5795848080
39 317 -14264639/4261653
39 319 -6371/114792
39 323 1845090483809/7587292032
39 324 971827/2324538
39 325 525175/3099384
39 326 -238355/459168
39 328 2580307/1549692
39 334 -1385723/3099384
39 335 -778651/688752
39 337 -221479/114792
39 338 -1029139/1377504
39 339 -170243/344376
39 342 -836047/688752
39 344 -1/12
39 345 -7030283/3099384
39 346 399649/344376
39 347 7030283/1549692
39 349 -5/12
39 350 -3345773/3099384
39 351 13657/344376
39 355 -8950885/2066256
39 358 -4450/43047
39 362 -193033751/74385216
39 363 1904053/258282
39 364 579841/688752
39 365 -72426425/11364408
39 366 -89199307/68186448
39 370 1832093/1377504
39 371 -778651/688752
39 372 -18244510/4261653
39 373 -71323195/17046612
39 374 29659/38264
39 375 28529278/4261653
39 376 1/12
39 377 3189079/2066256
39 378 -399649/344376
39 379 -7030283/1549692
39 381 1/6
39 382 -368268107/68186448
39 383 156455/172188
39 387 8950885/2066256
39 388 14264639/4261653
39 390 4450/43047
39 394 198199709/90915264
39 395 -941969/4132512
39 396 147317/172188
39 397 346177/688752
39 398 -72481/28698
39 399 306995/172188
39 400 15937/114792
39 401 2889455/4132512
39 402 94529277263/1841034096
39 403 51411279415/613678032
39 404 -5394317353/153419508
39 405 -22133291087/306839016
39 407 -14264639/4261653
39 409 10263883981/1841034096
39 410 6485/229584
39 411 -3120728681/76709754
39 412 677932697/87815880
39 413 -81059701153909/104325265440
39 414 -277892636/10976985
39 415 -167131633/29271960
39 416 -44815399888663/104325265440
39 417 233431/57396
39 418 32877157/6198768
39 419 -20797/19132
39 420 1429376677/306839016
39 423 -14539196933/2897924040
39 424 -14264639/4261653
39 426 7831/86094
39 432 -19590351581/1931949360
39 433 -14539196933/2897924040
39 434 38047693561/2897924040
39 435 -106238925413/6955017696
39 436 -4025840747767/13040658180
39 437 -105788047999/5795848080
39 438 -14539196933/5795848080
39 439 9297455957/1931949360
39 440 -1037345/774846
39 441 3457467097261/20865053088
39 442 -13541146463759/104325265440
39 443 167131633/14635980
39 444 30330173/29271960
39 445 -14539196933/3863898720
39 446 -24317338817/1448962020
39 447 14539196933/3863898720
39 448 -167131633/19514640
39 449 -1214469109/175631760
39 450 23739337/52689528
39 451 -19718628602779/104325265440
39 452 16292409859/175631760
39 453 148782001483/1053790560
39 454 -525439688/32930955
39 455 29581043903/526895280
39 458 -58713401/34093224
39 459 -14264639/4261653
39 460 229889069/34093224
39 461 -1263562457/102279672
39 462 -5276261585/153419508
39 463 -9693631/1894068
39 464 -14264639/8523306
39 465 14264639/4261653
39 467 10449361007/153419508
39 468 -418407013/306839016
39 469 -13419175/1549692
39 470 -14264639/5682204
39 471 293567005/34093224
39 472 14264639/5682204
39 473 884005/387423
39 474 -1104996583/153419508
39 475 7030283/3099384
39 476 7030283/3099384
39 477 1268477/6198768
39 478 1037345/774846
39 479 4493329/6198768
39 480 -1154125/2066256
39 483 864089/1377504
39 484 -12211/172188
39 486 -1734593/1377504
39 487 734873/688752
39 488 -62023/153056
39 489 -1042/43047
39 490 1198289/1377504
39 491 -14425/14349
39 492 384781/1377504
39 493 -53323/57396
39 494 20419/86094
39 495 -25007/172188
39 496 -15937/114792
39 497 3320/14349
39 498 -17639/28698
39 499 1495735/688752
39 530 -149605551451/3161371680
39 531 -2120380636349/3161371680
40 1 -1/270
40 8 1/270
40 11 -11/360
40 14 11/180
40 15 -11/180
40 18 11/180
40 36 -11/180
40 42 11/180
40 55 -11/360
40 59 -11/180
40 79 1442048293/2371028760
40 80 2646554309/8693772120
40 81 -16046177/98792865
40 82 -6683983747/7824394908
40 83 157865260/59275719
40 84 395394251/158068584
40 85 2382709/5811345
40 86 -65780659/102279672
40 87 -158137/516564
40 88 -818194391/575323155
40 89 -7730355983/1185514380
40 90 1935502331/8693772120
40 91 -192238109/869377212
40 92 -2626771/4649076
40 93 39165364/362240505
40 94 2626771/4649076
40 95 2626771/23245380
40 96 300682753/4346886060
40 97 137923079/197585730
40 98 29109563/43907940
40 99 -29109563/43907940
40 100 -7859803/23245380
40 101 -29371951/127849590
40 102 -21166145/19758573
40 103 181094213237/31297579632
40 104 -45426119011/3556543140
40 105 -46017483001/26081316360
40 106 -2626771/7748460
40 107 2617909/11622690
40 108 28246816493/1738754424
40 109 7623030541/1185514380
40 110 -477802451/79034292
40 114 -614630849/104604210
40 115 -2529932153/197585730
40 116 -750002183/197585730
40 117 263291/1291410
40 118 9949807/85233060
40 120 4401102377/1534195080
40 121 3674035799/395171460
40 122 147917/7748460
40 123 -1604512/5811345
40 124 -13517/95660
40 125 -3164119/5811345
40 126 -268497061/511398360
40 127 709261/1291410
40 129 108682049/127849590
40 130 291557/1033128
40 131 8239/172188
40 132 40247064487/9205170480
40 133 110829467/18940680
40 134 244349/645705
40 135 -6626809/13947228
40 136 -437864/6586191
40 137 -482725397/1185514380
40 138 127778/215235
40 139 -192238109/869377212
40 140 -140564002313/26081316360
40 141 -40712/215235
40 142 -29040347/51139836
40 143 -20426/645705
40 144 -476235235/306839016
40 149 -59731/1291410
40 153 11288985449/1580685840
40 154 270772747/2371028760
40 155 118508663/4346886060
40 156 -4226530651/17387544240
40 157 -3574123427/17387544240
40 158 3908427607/8693772120
40 159 2626771/11622690
40 160 -2626771/23245380
40 161 -954196789/1931949360
40 162 118508663/4346886060
40 163 2926015253/4346886060
40 164 -2926015253/4346886060
40 165 -2626771/5811345
40 166 2626771/5811345
40 167 7314881/43907940
40 168 -2409536983/8693772120
40 169 3337106101/8693772120
40 170 -2626771/5811345
40 171 -3337106101/8693772120
40 172 -630200753/8693772120
40 173 -39165364/362240505
40 175 630200753/4346886060
40 176 51748193/87815880
40 177 -2626771/11622690
40 178 -1098527927/2173443030
40 179 2635633/23245380
40 180 -2626771/23245380
40 181 -2626771/23245380
40 182 2617909/23245380
40 183 -2626771/7748460
40 184 -118508663/1086721515
40 185 118508663/2173443030
40 186 -118508663/2173443030
40 189 758762641/3068390160
40 190 -191227939/2371028760
40 191 -137904599/158068584
40 192 137904599/158068584
40 193 8107687/46490760
40 194 2269211/14205510
40 195 -360464377/790342920
40 196 -29109563/87815880
40 197 29109563/43907940
40 198 11749759/85233060
40 199 106884232/98792865
40 200 -29109563/87815880
40 201 -11749759/85233060
40 202 -106884232/98792865
40 203 7859803/46490760
40 204 427175/4649076
40 205 -20657/1937115
40 206 3742907/51139836
40 207 -1043077/11622690
40 208 -437864/6586191
40 209 -128166661/131723820
40 210 118508663/2173443030
40 211 170876153/255699180
40 212 -118508663/2173443030
40 213 -43658531/127849590
40 214 3367/86094
40 215 192751097/158068584
40 216 -2913720229609/469463694480
40 217 374514870373/26081316360
40 218 -151803452171/39121974540
40 219 2626771/23245380
40 220 -13116131/46490760
40 221 -2545346479739/156487898160
40 222 -117523244461/13040658180
40 223 745266257687/78243949080
40 225 1664387294087/78243949080
40 226 196080404779/78243949080
40 227 -45426119011/3556543140
40 228 -1315601/5811345
40 229 2626771/7748460
40 230 2626771/7748460
40 231 -2617909/23245380
40 232 -2617909/11622690
40 233 318790016041/78243949080
40 234 151429241173/19560987270
40 236 118508663/2173443030
40 238 -9761032458667/938927388960
40 239 6423316319/7113086280
40 240 -5559795857/1185514380
40 242 43658531/170466120
40 244 -788603963/383548770
40 245 -1627304581/395171460
40 247 3231741499/1185514380
40 249 -11749759/85233060
40 251 27155954231/4602585240
40 252 551859364/59275719
40 257 43658531/340932240
40 259 -43658531/102279672
40 260 -43658531/85233060
40 263 6192082253/767097540
40 264 18814298237/4602585240
40 265 -7/90
40 266 -19900228831/4602585240
40 268 -621891167233/78243949080
40 269 -638953/1291410
40 270 2926015253/4346886060
40 271 -626487224741/78243949080
40 273 11749759/85233060
40 275 2696807407/4602585240
40 278 -1708978663/4346886060
40 279 -43658531/127849590
40 281 7/90
40 285 34393342879/14226172560
40 286 3312153733/2371028760
40 287 337561/2582820
40 288 173369/15496920
40 289 39914/645705
40 290 -6657752003/4602585240
40 291 -845065501/296378595
40 292 -229831/860940
40 293 13636/645705
40 294 -216839/1291410
40 295 -384013/1291410
40 296 241631299/511398360
40 298 323407/2367585
40 299 -19061/860940
40 300 -102473/1291410
40 301 -20179630681/4602585240
40 302 -614630849/104604210
40 303 -21/47830
40 304 336654367/255699180
40 306 -14320441667/2173443030
40 307 -12598691/26344764
40 308 -2926015253/4346886060
40 309 112021154/52302105
40 310 -78428/215235
40 311 -11749759/85233060
40 313 16490285/10460421
40 316 1708978663/4346886060
40 317 43658531/127849590
40 319 -8323/215235
40 323 -8011932131/1422617256
40 324 -4386473/34868070
40 325 -226954/5811345
40 326 108983/344376
40 328 -1381142/5811345
40 334 436849/11622690
40 335 39263/2582820
40 337 12733/86094
40 338 192563/5165640
40 339 303037/1291410
40 342 -161623/2582820
40 345 2626771/11622690
40 346 -25543/258282
40 347 -2626771/5811345
40 350 4997839/11622690
40 351 -10171/258282
40 355 2623817/7748460
40 358 9793/1291410
40 362 72471091/278944560
40 363 -8959223/15496920
40 364 -158137/516564
40 365 265291691/340932240
40 366 161009051/1022796720
40 370 -291557/1033128
40 371 39263/2582820
40 372 288791209/511398360
40 373 43658531/102279672
40 374 -81137/215235
40 375 -43658531/63924795
40 377 -2632679/7748460
40 378 25543/258282
40 379 2626771/5811345
40 382 12184739/51139836
40 383 -20342/129141
40 387 -2623817/7748460
40 388 -43658531/127849590
40 390 -9793/1291410
40 394 -2546719/21308265
40 395 -2124479/15496920
40 396 39053/258282
40 397 -26873/2582820
40 398 6776/71745
40 399 -112819/645705
40 400 -3367/86094
40 401 -3448669/15496920
40 402 -137559180997/27615511440
40 403 -74192790161/9205170480
40 404 17164251727/4602585240
40 405 16035642707/2301292620
40 407 43658531/127849590
40 409 -14793607003/55231022880
40 410 -83167/286980
40 411 3205459439/920517048
40 412 875728/6586191
40 413 1169286943447/78243949080
40 414 89066593/65861910
40 415 7314881/43907940
40 416 110074448162/9780493635
40 417 98812/215235
40 418 -1167019/11622690
40 419 987/4783
40 420 -1404502141/2301292620
40 423 118508663/2173443030
40 424 43658531/127849590
40 426 4613/645705
40 432 1054344193/2897924040
40 433 118508663/2173443030
40 434 55564859/8693772120
40 435 -4753408345/5216263272
40 436 84858401159/19560987270
40 437 658358267/2173443030
40 438 118508663/4346886060
40 439 17056403/289792404
40 440 1315601/5811345
40 441 173163698701/78243949080
40 442 50821672111/15648789816
40 443 -7314881/21953970
40 444 -2840033/14635980
40 445 118508663/2897924040
40 446 3857883421/8693772120
40 447 -118508663/2897924040
40 448 7314881/29271960
40 449 13314658/32930955
40 450 1255604/98792865
40 451 59613656837/15648789816
40 452 -150846857/65861910
40 453 -1140971867/395171460
40 454 155144143/197585730
40 455 -111919577/98792865
40 458 122566339/511398360
40 459 43658531/127849590
40 460 -76903505/102279672
40 461 2097221749/1534195080
40 462 4020789479/1150646310
40 463 1846943/2841102
40 464 43658531/255699180
40 465 -43658531/127849590
40 467 -31719709007/4602585240
40 468 -22439375/920517048
40 469 14729113/11622690
40 470 43658531/170466120
40 471 -122566339/102279672
40 472 -43658531/170466120
40 473 -9003421/46490760
40 474 3643701103/4602585240
40 475 -2626771/11622690
40 476 -2626771/11622690
40 477 -2635633/23245380
40 478 -1315601/5811345
40 479 528899/4649076
40 480 1705697/7748460
40 483 -961849/5165640
40 484 40712/645705
40 486 85589/1033128
40 487 176267/2582820
40 488 21259/114792
40 489 -85099/645705
40 490 -437017/5165640
40 491 -504/23915
40 492 411691/5165640
40 493 66941/215235
40 494 63077/645705
40 495 3703/258282
40 496 3367/86094
40 497 -20356/215235
40 498 -336/23915
40 499 -2777831/2582820
40 530 2699347021/2371028760
40 531 23512361299/1185514380
41 1 1/270
41 2 -1/270
41 11 11/360
41 12 -11/180
41 14 -11/180
41 15 11/180
41 21 11/360
41 22 11/180
41 23 -11/180
41 61 11/180
41 79 2429/7344
41 80 581/6120
41 81 -7/1020
41 82 -7861/9180
41 83 21749/18360
41 84 12089/12240
41 89 -28987/9180
41 90 -49/1530
41 91 -14/153
41 93 14/153
41 96 -581/3060
41 97 301/6120
41 98 7/510
41 99 -7/510
41 102 -259/3060
41 103 75523/18360
41 104 -35861/4590
41 105 1267/3060
41 108 27881/3060
41 109 96131/36720
41 110 -5033/2040
41 115 -3941/765
41 116 -10549/6120
41 121 336/85
41 136 7/408
41 137 -371/612
41 139 -14/153
41 140 -17983/6120
41 153 14329/4590
41 154 -343/2295
41 155 259/6120
41 156 7/24480
41 157 259/8160
41 158 7/153
41 161 -2149/24480
41 162 259/6120
41 163 14/153
41 164 -14/153
41 167 7/1020
41 168 -161/3060
41 169 -259/2448
41 171 259/2448
41 172 259/4080
41 173 -14/153
41 175 -259/2040
41 176 7/680
41 178 217/3060
41 184 -259/1530
41 185 259/3060
41 186 -259/3060
41 189 91/864
41 190 721/9180
41 191 -301/6120
41 192 301/6120
41 195 -581/2040
41 196 -7/1020
41 197 7/510
41 199 259/3060
41 200 -7/1020
41 202 -259/3060
41 208 581/6120
41 209 -7/1020
41 210 259/3060
41 212 -259/3060
41 215 3031/8160
41 216 -214025/44064
41 217 77693/8160
41 218 -31801/9180
41 221 -746921/73440
41 222 -55643/12240
41 223 59801/9180
41 225 190771/18360
41 226 203/459
41 227 -35861/4590
41 233 25627/9180
41 234 118727/18360
41 236 259/3060
41 238 -382739/88128
41 239 4291/13770
41 240 -72877/36720
41 245 -637/408
41 247 23527/18360
41 252 17717/4590
41 267 7/90
41 268 -17899/3672
41 270 14/153
41 271 -12943/4590
41 278 -259/3060
41 285 447671/440640
41 286 5509/9180
41 291 -3101/2295
41 305 -7/90
41 306 -15449/6120
41 307 -7/1020
41 308 -14/153
41 309 1771/1080
41 316 259/3060
41 323 -111769/44064
41 412 -343/3060
41 413 36743/4590
41 414 7/510
41 415 7/1020
41 416 37807/9180
41 423 259/3060
41 432 539/6120
41 433 259/3060
41 434 -329/1530
41 435 329/1224
41 436 7721/2295
41 437 1337/6120
41 438 259/6120
41 439 -259/3060
41 441 -8729/3672
41 442 11921/9180
41 443 -7/510
41 444 133/6120
41 445 259/4080
41 446 91/1530
41 447 -259/4080
41 448 7/680
41 449 49/680
41 450 -7/612
41 451 34937/18360
41 452 -609/680
41 453 -2779/2040
41 454 7/510
41 455 -3059/6120
41 530 80227/146880
41 531 20573/4080
42 1 -13/12
42 3 -25/18
42 4 25/18
42 9 13/12
42 10 -11/36
42 11 3/8
42 14 3/4
42 15 -3/4
42 19 -3/4
42 20 -3/4
42 27 1/6
42 28 -1/12
42 29 1/6
42 30 1/24
42 31 -1/12
42 32 -1/12
42 33 -1/6
42 34 -1/24
42 35 -1/24
42 37 -3/4
42 38 -5/12
42 43 3/4
42 44 11/12
42 49 1/24
42 51 1/24
42 54 1/24
42 57 3/8
42 58 3/4
42 60 -3/4
42 64 -1/6
42 78 -1/36
42 82 11/36
42 88 -11/36
42 103 -83/72
42 104 31/18
42 105 -7/12
42 108 -7/4
42 114 -31/18
42 120 7/12
42 132 83/72
42 133 7/4
42 135 -1/3
42 137 1/3
42 140 7/12
42 144 -7/12
42 216 43/27
42 217 -61/24
42 218 41/36
42 221 23/9
42 222 7/12
42 223 -61/36
42 225 -43/36
42 226 5/18
42 227 31/18
42 233 -23/36
42 234 -83/36
42 238 31/216
42 244 -7/12
42 251 61/36
42 263 61/24
42 264 43/36
42 266 -41/36
42 268 41/36
42 271 -2/9
42 275 2/9
42 290 -5/18
42 301 -41/36
42 302 -31/18
42 309 -5/9
42 313 5/9
42 402 -43/27
42 403 -23/9
42 404 23/36
42 405 83/36
42 409 -31/216
42 411 53/36
42 413 -53/36
42 416 7/36
42 420 -7/36
42 435 -5/12
42 436 -10/9
42 441 79/36
42 442 -1/36
42 451 -11/36
42 453 1/4
42 461 5/12
42 462 10/9
42 467 -79/36
42 468 1/36
42 474 11/36
43 1 13/12
43 3 -13/12
43 4 -25/18
43 9 25/18
43 10 11/36
43 11 -3/8
43 13 3/4
43 14 -3/4
43 15 3/4
43 20 3/4
43 27 -3/8
43 28 3/4
43 29 -3/4
43 31 -3/4
43 32 1/12
43 33 1/6
43 34 1/24
43 35 1/24
43 37 1/12
43 38 5/12
43 43 -1/6
43 44 -11/12
43 48 -1/24
43 49 -1/24
43 53 -1/24
43 54 -1/24
43 57 -1/6
43 58 1/12
43 62 3/4
43 68 1/6
43 78 1/36
43 453 -1/4
44 1 1097987/198720
44 2 479/108
44 4 -973/13248
44 5 -479/108
44 8 -736/135
44 11 -121/45
44 12 -1/2
44 14 242/45
44 15 -439/90
44 18 242/45
44 21 -13/18
44 22 -13/36
44 23 3/4
44 24 7/36
44 25 -29/36
44 26 14/9
44 33 13/36
44 36 -242/45
44 39 -1/36
44 40 -7/36
44 41 29/36
44 42 242/45
44 44 -14/9
44 55 -121/45
44 59 -529/90
44 63 -2
44 73 1/2
44 79 92360221973/4742057520
44 80 19334284163/2173443030
44 81 -417046916/98792865
44 82 -517225182599/15648789816
44 83 73654317121/948411504
44 84 11743039199/158068584
44 85 209141623/23245380
44 86 -1411925557/102279672
44 87 -1709861/258282
44 88 -17614286663/575323155
44 89 -473116063783/2371028760
44 90 25869408679/4346886060
44 91 -2862330325/434688606
44 92 -28519109/2324538
44 93 1496429707/362240505
44 94 28519109/2324538
44 95 28519109/11622690
44 96 -3335064014/1086721515
44 97 13379176313/790342920
44 98 335585257/21953970
44 99 -169622126/10976985
44 100 -83408327/11622690
44 101 -1325789261/255699180
44 102 -1995387815/79034292
44 103 3119967457885/15648789816
44 104 -2983612648151/7113086280
44 105 -857126360773/26081316360
44 106 -28519109/3874230
44 107 27877496/5811345
44 108 450704111533/869377212
44 109 111373764389/592757190
44 110 -13889031281/79034292
44 114 -13230287057/104604210
44 115 -292944656681/790342920
44 116 -45727645753/395171460
44 117 5647763/1291410
44 118 232789621/85233060
44 120 94820286761/1534195080
44 121 27072912113/98792865
44 122 2129953/3874230
44 123 -71221157/11622690
44 124 -241462/71745
44 125 -137446319/11622690
44 126 -5804192773/511398360
44 127 7679039/645705
44 129 4646148739/255699180
44 130 1622333/258282
44 131 29176/43047
44 132 866593490791/9205170480
44 133 2384775131/18940680
44 134 10431829/1291410
44 135 -141567097/13947228
44 136 -8758730/6586191
44 137 -6056021729/296378595
44 138 10141151/860940
44 139 -2862330325/434688606
44 140 -558700481278/3260164545
44 141 -870266/215235
44 142 -632154491/51139836
44 143 -429968/645705
44 144 -10244341795/306839016
44 149 -1296433/1291410
44 153 335409254417/1580685840
44 154 2238942443/1185514380
44 155 4266386549/4346886060
44 156 -116276794363/17387544240
44 157 -72530014481/17387544240
44 158 46310091923/4346886060
44 159 28519109/5811345
44 160 -28519109/11622690
44 161 -25917059347/1931949360
44 162 4266386549/4346886060
44 163 35643945157/2173443030
44 164 -35643945157/2173443030
44 165 -57038218/5811345
44 166 57038218/5811345
44 167 50733662/10976985
44 168 -34402181777/4346886060
44 169 63997241383/8693772120
44 170 -57038218/5811345
44 171 -63997241383/8693772120
44 172 -9013060409/8693772120
44 173 -1496429707/362240505
44 175 9013060409/4346886060
44 176 157510603/10976985
44 177 -28519109/5811345
44 178 -26730253631/2173443030
44 179 14580361/5811345
44 180 -28519109/11622690
44 181 -28519109/11622690
44 182 13938748/5811345
44 183 -28519109/3874230
44 184 -4266386549/1086721515
44 185 4266386549/2173443030
44 186 -4266386549/2173443030
44 189 26669885053/3068390160
44 190 -400868684/296378595
44 191 -3246686783/158068584
44 192 3259859165/158068584
44 193 83948753/23245380
44 194 51351023/14205510
44 195 -10238088751/790342920
44 196 -165963131/21953970
44 197 169622126/10976985
44 198 256239487/85233060
44 199 10061175469/395171460
44 200 -84811063/10976985
44 201 -284650507/85233060
44 202 -10192899289/395171460
44 203 42672721/11622690
44 204 2532140/1162269
44 205 -90071/1937115
44 206 78900113/51139836
44 207 -39783137/23245380
44 208 -10954127/6586191
44 209 -736700392/32930955
44 210 4266386549/2173443030
44 211 1847754697/127849590
44 212 -4266386549/2173443030
44 213 -940515683/127849590
44 214 37208/43047
44 215 613091446/19758573
44 216 -13135050132749/58682961810
44 217 25363961957963/52162632720
44 218 -22880071745177/156487898160
44 219 28519109/11622690
44 220 -141312319/23245380
44 221 -42205744353781/78243949080
44 222 -14532616098397/52162632720
44 223 3181431353437/9780493635
44 225 12741534149339/19560987270
44 226 2484916846121/39121974540
44 227 -2983612648151/7113086280
44 228 -57679831/11622690
44 229 28519109/3874230
44 230 28519109/3874230
44 231 -13938748/5811345
44 232 -27877496/5811345
44 233 2669693911897/19560987270
44 234 2807509413842/9780493635
44 236 4266386549/2173443030
44 238 -286570147563481/938927388960
44 239 179262660797/7113086280
44 240 -656222845109/4742057520
44 242 940515683/170466120
44 244 -16973323859/383548770
44 245 -185814851767/1580685840
44 247 196850755289/2371028760
44 249 -256239487/85233060
44 251 584764904183/4602585240
44 252 128510778749/474205752
44 257 940515683/340932240
44 259 -940515683/102279672
44 260 -940515683/85233060
44 263 133304269229/767097540
44 264 404727498941/4602585240
44 265 -151/90
44 266 -428467503583/4602585240
44 268 -20370880787929/78243949080
44 269 -25379453/2582820
44 270 35643945157/2173443030
44 271 -17656974512933/78243949080
44 273 256239487/85233060
44 275 58058645551/4602585240
44 278 -20145625067/2173443030
44 279 -940515683/127849590
44 281 151/90
44 285 501677185601/7113086280
44 286 50540151437/1185514380
44 287 1871422/645705
44 288 6901847/15496920
44 289 3501353/2582820
44 290 -143546566979/4602585240
44 291 -210620841839/2371028760
44 292 -4959853/860940
44 293 355301/1291410
44 294 -4770557/1291410
44 295 -4181447/645705
44 296 5250818677/511398360
44 298 6449446/2367585
44 299 -105767/215235
44 300 -2232149/1291410
44 301 -434612882233/4602585240
44 302 -13230287057/104604210
44 303 8303/71745
44 304 7266429631/255699180
44 305 1/3
44 306 -1668915269339/8693772120
44 307 -321708305/26344764
44 308 -35643945157/2173443030
44 309 32302263361/418416840
44 310 -1674614/215235
44 311 -256239487/85233060
44 313 355221365/10460421
44 316 20145625067/2173443030
44 317 940515683/127849590
44 319 -210949/215235
44 323 -468221433631/2845234512
44 324 -93789239/34868070
44 325 -11061719/11622690
44 326 1177231/172188
44 328 -61567657/11622690
44 334 9414757/11622690
44 335 432626/645705
44 337 129314/43047
44 338 578083/645705
44 339 6804541/1291410
44 342 -1301447/1291410
44 345 28519109/5811345
44 346 -252200/129141
44 347 -57038218/5811345
44 350 108729727/11622690
44 351 -218083/258282
44 355 14152619/1937115
44 358 122987/645705
44 362 96255073/17434035
44 363 -192236489/15496920
44 364 -1709861/258282
44 365 5727536363/340932240
44 366 3478248443/1022796720
44 370 -1622333/258282
44 371 432626/645705
44 372 6240015337/511398360
44 373 940515683/102279672
44 374 -3523417/430470
44 375 -940515683/63924795
44 377 -28946851/3874230
44 378 252200/129141
44 379 57038218/5811345
44 382 65172770/12784959
44 383 -436166/129141
44 387 -14152619/1937115
44 388 -940515683/127849590
44 390 -122987/645705
44 394 -908325727/340932240
44 395 -5951179/1937115
44 396 885059/258282
44 397 -284516/645705
44 398 145733/71745
44 399 -5305109/1291410
44 400 -37208/43047
44 401 -18846283/3874230
44 402 -2961343255621/27615511440
44 403 -1597018957073/9205170480
44 404 369948781711/4602585240
44 405 345191100851/2301292620
44 407 940515683/127849590
44 409 -313937268379/55231022880
44 410 -145288/23915
44 411 68877782447/920517048
44 412 17517460/6586191
44 413 9247476987109/19560987270
44 414 4298099093/131723820
44 415 50733662/10976985
44 416 12512631407549/39121974540
44 417 2107681/215235
44 418 -48612449/23245380
44 419 45667/9566
44 420 -30345459613/2301292620
44 423 4266386549/2173443030
44 424 940515683/127849590
44 426 197714/645705
44 432 6651721951/724481010
44 433 4266386549/2173443030
44 434 -10044904289/4346886060
44 435 -75847568563/5216263272
44 436 6117318206389/39121974540
44 437 41422462897/4346886060
44 438 4266386549/4346886060
44 439 79111231/144896202
44 440 57679831/11622690
44 441 77415576757/19560987270
44 442 1473657660433/15648789816
44 443 -101467324/10976985
44 444 -16119041/3658995
44 445 4266386549/2897924040
44 446 54492711929/4346886060
44 447 -4266386549/2897924040
44 448 25366831/3658995
44 449 619894013/65861910
44 450 21644147/98792865
44 451 926568029143/7824394908
44 452 -17452747829/263447640
44 453 -70862728357/790342920
44 454 1882855622/98792865
44 455 -13398445709/395171460
44 458 2649749827/511398360
44 459 940515683/127849590
44 460 -1658568785/102279672
44 461 45226282357/1534195080
44 462 86613341447/1150646310
44 463 39891839/2841102
44 464 940515683/255699180
44 465 -940515683/127849590
44 467 -683248247951/4602585240
44 468 -526454735/920517048
44 469 318578809/11622690
44 470 940515683/170466120
44 471 -2649749827/102279672
44 472 -940515683/170466120
44 473 -190912423/46490760
44 474 78569455279/4602585240
44 475 -28519109/5811345
44 476 -28519109/5811345
44 477 -14580361/5811345
44 478 -57679831/11622690
44 479 5960467/2324538
44 480 18915073/3874230
44 483 -10198271/2582820
44 484 870266/645705
44 486 899557/516564
44 487 1837363/1291410
44 488 76165/19132
44 489 -3799679/1291410
44 490 -4593563/2582820
44 491 -10642/23915
44 492 4774589/2582820
44 493 1481888/215235
44 494 2744797/1291410
44 495 92671/258282
44 496 37208/43047
44 497 -435133/215235
44 498 -21284/71745
44 499 -30479299/1291410
44 530 80955857773/2371028760
44 531 325399941041/592757190
45 1 -1100747/198720
45 2 736/135
45 4 1157/13248
45 5 479/108
45 8 -479/108
45 11 121/45
45 12 -242/45
45 14 -242/45
45 15 439/90
45 18 1/2
45 21 121/45
45 22 242/45
45 23 -242/45
45 33 -13/36
45 36 13/36
45 39 1/36
45 40 -29/36
45 41 7/36
45 42 -3/4
45 44 14/9
45 47 29/36
45 52 -7/36
45 55 13/18
45 56 -14/9
45 61 529/90
45 65 2
45 73 -1/2
45 79 6612428347/158068584
45 80 12245377399/724481010
45 81 -718468171/131723820
45 82 -2095755647591/26081316360
45 83 433485954881/3161371680
45 84 139354306883/1053790560
45 85 5885419/1549692
45 86 -345704119/68186448
45 87 -380497/344376
45 88 -1629245245/76709754
45 89 -613779188893/1580685840
45 90 24495273139/2897924040
45 91 -3809572561/289792404
45 92 -23440375/3099384
45 93 2247491699/193194936
45 94 23440375/3099384
45 95 4688075/3099384
45 96 -35831459221/1448962020
45 97 7626975107/526895280
45 98 371517281/29271960
45 99 -371517281/29271960
45 100 -5526857/3099384
45 101 70733/8523306
45 102 -4753102423/263447640
45 103 45909151340341/104325265440
45 104 -4137814897019/4742057520
45 105 -18752404313/8693772120
45 106 -4688075/1033128
45 107 7991711/1549692
45 108 6001277875939/5795848080
45 109 519389929811/1580685840
45 110 -80333438119/263447640
45 113 -1/6
45 114 -1234622635/13947228
45 115 -336687890441/526895280
45 116 -114137713493/526895280
45 117 32975/86094
45 118 -15389851/11364408
45 119 1/3
45 120 8289324685/204559344
45 121 256099675639/526895280
45 122 1705231/1033128
45 123 -2025421/387423
45 124 -40679/38264
45 125 -1988365/387423
45 126 -520975025/68186448
45 127 419267/172188
45 129 154287937/17046612
45 130 843161/688752
45 131 -15507/38264
45 132 79191369995/1227356064
45 133 228491135/2525424
45 134 135913/86094
45 135 -101959585/9298152
45 136 16071985/4390794
45 137 -4731962243/79034292
45 138 507835/114792
45 139 -3809572561/289792404
45 140 -5883419874083/17387544240
45 141 -7048/14349
45 142 -60512495/34093224
45 143 20971/43047
45 144 -5009518915/204559344
45 149 -1259/43047
45 153 824846586421/2107581120
45 154 -2417022439/790342920
45 155 8162078819/2897924040
45 156 -122467329013/11591696160
45 157 -10580564543/11591696160
45 158 1609895659/144896202
45 159 4688075/1549692
45 160 -4688075/3099384
45 161 -3072104889/143107360
45 162 8162078819/2897924040
45 163 5562912611/289792404
45 164 -5562912611/289792404
45 165 -4688075/774846
45 166 4688075/774846
45 167 54978707/7317990
45 168 -40819430777/2897924040
45 169 -1148718619/1159169616
45 170 -4688075/774846
45 171 1148718619/1159169616
45 172 21897335527/5795848080
45 173 -2247491699/193194936
45 175 -21897335527/2897924040
45 176 431500027/29271960
45 177 -4688075/1549692
45 178 -7451969809/724481010
45 179 1384439/3099384
45 180 -4688075/3099384
45 181 -4688075/3099384
45 182 7991711/3099384
45 183 -4688075/1033128
45 184 -8162078819/724481010
45 185 8162078819/1448962020
45 186 -8162078819/1448962020
45 189 8847042431/409118688
45 190 9734284679/1580685840
45 191 -625705867/32930955
45 192 625705867/32930955
45 193 28050809/6198768
45 194 200825/947034
45 195 -8680629893/263447640
45 196 -371517281/58543920
45 197 371517281/29271960
45 198 1818395/11364408
45 199 6667638343/263447640
45 200 -371517281/58543920
45 201 -1818395/11364408
45 202 -6667638343/263447640
45 203 5526857/6198768
45 204 -521647/3099384
45 205 -938498/129141
45 206 136849553/34093224
45 207 -335053/774846
45 208 120852803/21953970
45 209 -1664191609/87815880
45 210 8162078819/1448962020
45 211 323018299/34093224
45 212 -8162078819/1448962020
45 213 -82838695/17046612
45 214 8783/28698
45 215 6405947371/131723820
45 216 -16421962267363/31297579632
45 217 18324543147151/17387544240
45 218 -37176913417349/104325265440
45 219 4688075/3099384
45 220 -30047647/6198768
45 221 -59339748402949/52162632720
45 222 -18574782208663/34775088480
45 223 37289427843227/52162632720
45 225 63950882649971/52162632720
45 226 416952522493/5216263272
45 227 -4137814897019/4742057520
45 228 -3036257/1549692
45 229 4688075/1033128
45 230 4688075/1033128
45 231 -7991711/3099384
45 232 -7991711/1549692
45 233 15268131067339/52162632720
45 234 35879612007847/52162632720
45 236 8162078819/1448962020
45 238 -67094928109805/125190318528
45 239 386423332921/9484115040
45 240 -24426131782/98792865
45 242 82838695/22728816
45 244 -399033760/12784959
45 245 -41567002823/210758112
45 247 61978454381/395171460
45 249 -1818395/11364408
45 250 -1/3
45 251 53123446075/613678032
45 252 187068543199/395171460
45 257 82838695/45457632
45 259 -414193475/68186448
45 260 -82838695/11364408
45 261 1/4
45 263 12332560645/102279672
45 264 39507190825/613678032
45 266 -39294839195/613678032
45 267 151/90
45 268 -2826020575621/5216263272
45 269 -944647/344376
45 270 5562912611/289792404
45 271 -19146669229757/52162632720
45 273 1818395/11364408
45 275 5362694435/613678032
45 278 -32563107673/2897924040
45 279 -82838695/17046612
45 281 1/6
45 285 2347802965931/18968230080
45 286 31725087109/395171460
45 287 -423445/344376
45 288 -2074211/2066256
45 289 -112765/172188
45 290 -11834012095/613678032
45 291 -137567786533/790342920
45 292 -156479/114792
45 293 318127/172188
45 294 -132625/172188
45 295 122530/43047
45 296 97117547/68186448
45 298 2324609/631356
45 299 -195913/114792
45 300 813269/172188
45 301 -38995710065/613678032
45 302 -1234622635/13947228
45 303 -22349/28698
45 304 546634295/34093224
45 305 -151/90
45 306 -1929808059653/5795848080
45 307 -177913328/10976985
45 308 -5562912611/289792404
45 309 50394243841/278944560
45 310 88253/57396
45 311 -1818395/11364408
45 313 78571630/3486807
45 316 32563107673/2897924040
45 317 82838695/17046612
45 319 2000/14349
45 323 -1115942930723/3793646016
45 324 -1368893/2324538
45 325 7811/1549692
45 326 186821/229584
45 328 -772034/387423
45 334 218189/387423
45 335 176815/344376
45 337 174211/57396
45 338 420121/688752
45 339 26405/43047
45 342 234211/344376
45 344 1/6
45 345 4688075/1549692
45 346 -289429/172188
45 347 -4688075/774846
45 349 1/3
45 350 2502605/1549692
45 351 -14116/43047
45 355 5789287/1033128
45 358 7259/43047
45 362 144187931/37192608
45 363 -21908119/2066256
45 364 -495289/344376
45 365 421467055/45457632
45 366 247935103/136372896
45 370 -1015349/688752
45 371 176815/344376
45 372 425103845/68186448
45 373 414193475/68186448
45 374 -29937/19132
45 375 -82838695/8523306
45 376 -1/6
45 377 -2485651/1033128
45 378 289429/172188
45 379 4688075/774846
45 381 -1/3
45 382 267960989/34093224
45 383 -56464/43047
45 387 -5789287/1033128
45 388 -82838695/17046612
45 390 -7259/43047
45 394 -28090673/11364408
45 395 1002419/2066256
45 396 -421145/344376
45 397 48335/344376
45 398 191995/57396
45 399 -273793/172188
45 400 -8783/28698
45 401 -3121211/2066256
45 402 -274337724425/3682068192
45 403 -149190677605/1227356064
45 404 31339291715/613678032
45 405 32115654115/306839016
45 407 82838695/17046612
45 409 -59274948575/7364136384
45 410 -107933/114792
45 411 36184754495/613678032
45 412 -100606364/10976985
45 413 48751573373467/52162632720
45 414 2939889443/87815880
45 415 54978707/7317990
45 416 27373205253739/52162632720
45 417 -63014/14349
45 418 -5966041/774846
45 419 21101/19132
45 420 -2081372285/306839016
45 423 8162078819/1448962020
45 424 82838695/17046612
45 426 -23831/86094
45 432 5996106979/482987340
45 433 8162078819/1448962020
45 434 -42929477831/2897924040
45 435 26639609605/1738754424
45 436 9570641017009/26081316360
45 437 62581962067/2897924040
45 438 8162078819/2897924040
45 439 -5009902391/965974680
45 440 3036257/1549692
45 441 -1918256241457/10432526544
45 442 4113268011991/26081316360
45 443 -54978707/3658995
45 444 -43693313/29271960
45 445 8162078819/1931949360
45 446 62590998749/2897924040
45 447 -8162078819/1931949360
45 448 54978707/4878660
45 449 95379584/10976985
45 450 -6003767/13172382
45 451 11900390502757/52162632720
45 452 -19853596529/175631760
45 453 -22536979471/131723820
45 454 1388103101/65861910
45 455 -18058246079/263447640
45 458 171132575/68186448
45 459 82838695/17046612
45 460 -668164745/68186448
45 461 3672178505/204559344
45 462 7659851695/153419508
45 463 14109515/1894068
45 464 82838695/34093224
45 465 -82838695/17046612
45 467 -60677121955/613678032
45 468 1199949865/613678032
45 469 19570865/1549692
45 470 82838695/22728816
45 471 -855662875/68186448
45 472 -82838695/22728816
45 473 -20094737/6198768
45 474 6422220995/613678032
45 475 -4688075/1549692
45 476 -4688075/1549692
45 477 -1384439/3099384
45 478 -3036257/1549692
45 479 -1919197/3099384
45 480 800455/1033128
45 483 -796505/688752
45 484 11831/43047
45 486 1264241/688752
45 487 -457751/344376
45 488 60863/76528
45 489 -15895/172188
45 490 -884321/688752
45 491 18452/14349
45 492 -274381/688752
45 493 33829/28698
45 494 -16931/86094
45 495 32773/172188
45 496 8783/28698
45 497 -11831/28698
45 498 26197/28698
45 499 -1228195/344376
45 530 357810872317/6322743360
45 531 658706517931/790342920
48 1 14689/10404
48 2 -14689/10404
49 1 -14689/10404
49 8 14689/10404
50 1 1/36
50 3 -1/12
50 4 1/72
50 6 1/12
50 7 -1/24
50 10 -1/24
50 27 1/12
50 28 -1/6
50 31 1/6
50 32 1/12
50 38 -1/6
50 39 -1/24
50 40 1/12
50 44 1/12
50 47 -1/12
50 55 1/24
50 56 -1/12
50 64 -1/6
50 65 -1/12
50 67 -1/12
50 69 1/6
50 78 1/12
50 79 607/918
50 80 4331/13464
50 81 -25/306
50 82 -35533/30294
50 83 9391/3672
50 84 2605/1224
50 85 -5/36
50 86 -71/792
50 88 -569/891
50 89 -12095/1836
50 90 4517/13464
50 91 -1423/6732
50 92 13/36
50 93 103/561
50 94 -13/36
50 95 1/36
50 96 -6575/6732
50 97 40/153
50 98 13/68
50 99 -13/68
50 100 -1/36
50 101 -7/198
50 102 -55/153
50 103 1717591/242352
50 104 -79123/5508
50 105 10247/40392
50 106 1/6
50 107 -5/18
50 108 221581/13464
50 109 10621/1836
50 110 -877/153
50 114 -431/162
50 115 -1705/153
50 116 -523/153
50 118 1/132
50 120 2903/2376
50 121 1301/153
50 122 -1/12
50 123 2/9
50 125 11/36
50 126 -355/792
50 129 41/198
50 132 27673/14256
50 133 239/88
50 135 -35/108
50 136 1/102
50 137 -1571/1836
50 139 -1423/6732
50 140 -230243/40392
50 142 -25/396
50 144 -1745/2376
50 153 16259/2448
50 154 805/3672
50 155 -31/6732
50 156 -8941/26928
50 157 5143/26928
50 158 -821/13464
50 159 -7/36
50 160 2/9
50 161 -1379/2992
50 162 -31/6732
50 163 -1195/6732
50 164 1195/6732
50 165 7/18
50 166 -7/18
50 167 15/68
50 168 -4393/13464
50 169 -5081/13464
50 170 7/18
50 171 5081/13464
50 172 655/13464
50 173 -103/561
50 175 -655/6732
50 176 45/136
50 177 -1/18
50 178 -2825/3366
50 179 -1/18
50 180 -1/36
50 181 -1/36
50 182 1/9
50 183 5/12
50 184 31/1683
50 185 -31/3366
50 186 31/3366
50 189 4687/4752
50 190 5/3672
50 191 -133/1224
50 192 133/1224
50 193 -11/72
50 194 13/44
50 195 -325/1224
50 196 -13/136
50 197 13/68
50 198 1/132
50 199 4/153
50 200 -13/136
50 201 -1/132
50 202 -4/153
50 203 1/72
50 204 1/36
50 205 1/3
50 206 10/99
50 207 -5/9
50 208 1/102
50 209 -79/204
50 210 -31/3366
50 211 113/396
50 212 31/3366
50 213 -29/198
50 215 661/1224
50 216 -6101401/727056
50 217 687505/40392
50 218 -185533/30294
50 219 1/36
50 220 2/9
50 221 -4358357/242352
50 222 -89861/10098
50 223 1453523/121176
50 224 -1/4
50 225 2443847/121176
50 226 128221/121176
50 227 -79123/5508
50 228 11/72
50 229 -1/6
50 230 1/12
50 231 5/36
50 232 5/18
50 233 562483/121176
50 234 333541/30294
50 236 -31/3366
50 238 -12575689/1454112
50 239 3643/5508
50 240 -8141/1836
50 241 1/8
50 242 29/264
50 244 -557/594
50 245 -3965/1224
50 247 1351/459
50 249 -1/132
50 251 18569/7128
50 252 15647/1836
50 256 -1/4
50 257 29/528
50 259 -145/792
50 260 -29/132
50 263 4307/1188
50 264 13763/7128
50 266 -13729/7128
50 268 -1006219/121176
50 270 -1195/6732
50 271 -740747/121176
50 273 1/132
50 275 1873/7128
50 278 1153/3366
50 279 -29/198
50 285 11605/5508
50 286 5023/3672
50 288 -1/24
50 290 -4157/7128
50 291 -6487/1836
50 296 25/792
50 298 1/11
50 301 -13639/7128
50 302 -431/162
50 304 193/396
50 306 -39097/6732
50 307 -79/204
50 308 1195/6732
50 309 1079/324
50 311 -1/132
50 313 55/81
50 316 -1153/3366
50 317 29/198
50 323 -103793/22032
50 324 -1/27
50 325 -1/36
50 328 5/72
50 334 -1/36
50 337 -1/4
50 345 -7/36
50 347 7/18
50 348 -1/4
50 350 1/18
50 355 -1/3
50 362 -5/27
50 363 -7/24
50 365 149/528
50 366 413/1584
50 372 151/792
50 373 145/792
50 375 -29/99
50 377 1/12
50 379 -7/18
50 382 91/396
50 387 1/3
50 388 -29/198
50 394 35/176
50 402 -95803/42768
50 403 -52079/14256
50 404 10993/7128
50 405 11213/3564
50 407 29/198
50 409 -20197/85536
50 411 12565/7128
50 412 -1/51
50 413 1813651/121176
50 414 79/102
50 415 15/68
50 416 513965/60588
50 418 -2/9
50 420 -739/3564
50 423 -31/3366
50 424 29/198
50 432 -419/4488
50 433 -31/3366
50 434 -3793/13464
50 435 1087/40392
50 436 85600/15147
50 437 665/3366
50 438 -31/6732
50 439 -26/561
50 440 -1/36
50 441 -268151/121176
50 442 287183/121176
50 443 -15/34
50 444 5/68
50 445 -31/4488
50 446 7363/13464
50 447 31/4488
50 448 45/136
50 449 11/102
50 450 -1/153
50 451 455575/121176
50 452 -373/204
50 453 -437/153
50 454 169/306
50 455 -161/153
50 458 61/792
50 459 29/198
50 460 -235/792
50 461 1291/2376
50 462 2681/1782
50 463 5/22
50 464 29/396
50 465 -29/198
50 467 -21233/7128
50 468 395/7128
50 469 7/18
50 470 29/264
50 471 -305/792
50 472 -29/264
50 473 -7/72
50 474 2257/7128
50 475 7/36
50 476 7/36
50 477 1/18
50 478 1/36
50 479 1/9
50 480 -1/12
50 530 757/918
50 531 28111/1836
51 1 -1/24
51 6 1/24
51 7 -1/12
51 9 1/12
51 10 1/24
51 21 -1/24
51 25 1/12
51 26 1/12
51 32 -1/12
51 37 1/6
51 38 1/6
51 39 1/24
51 41 -1/12
51 44 -1/12
51 57 -1/12
51 58 -1/6
51 63 1/12
51 66 1/12
51 68 1/6
51 70 -1/6
51 78 -1/12
51 83 -1/12
51 88 1/12
51 89 1/12
51 109 -1/6
51 110 1/4
51 114 7/12
51 115 1/4
51 120 -1/4
51 121 -1/4
51 132 -5/12
51 133 -1/2
51 144 1/4
51 153 -1/24
51 239 -7/72
51 240 5/24
51 242 -1/8
51 244 3/8
51 245 1/4
51 247 -1/6
51 251 -2/3
51 252 -1/3
51 257 1/16
51 259 1/8
51 260 1/4
51 263 -11/16
51 264 -2/3
51 266 1/3
51 275 1/6
51 285 -43/288
51 290 1/6
51 291 1/6
51 301 11/24
51 302 7/12
51 313 -1/3
51 323 5/72
51 365 -1/16
51 366 -1/16
51 373 -1/8
51 384 1/4
51 394 -5/48
51 402 59/144
51 403 31/48
51 404 -1/3
51 405 -7/12
51 409 53/288
51 411 -1/3
51 420 -1/12
51 462 -1/6
51 467 1/6
51 468 1/12
51 470 1/8
51 472 -1/8
51 474 -1/12
51 530 1/96
51 531 -3/8
52 3 25/18
52 4 -25/18
52 10 25/18
52 11 1
52 12 -1/6
52 14 -2/3
52 15 2/3
52 17 -5/2
52 19 2/3
52 20 -11/6
52 21 -13/12
52 22 1/6
52 23 -1/6
52 25 7/3
52 26 7/3
52 27 -1/6
52 28 1/12
52 29 -1/6
52 30 -1/24
52 31 1/12
52 32 1/12
52 33 1/6
52 34 1/24
52 35 -1/8
52 37 2/3
52 38 1/6
52 41 1/6
52 43 -2/3
52 44 -2/3
52 49 -1/24
52 50 -5/4
52 51 -1/24
52 53 8/3
52 54 1/8
52 57 -5/3
52 58 -2/3
52 60 -11/6
52 61 8/3
52 64 1/6
52 66 7/3
52 70 -8/3
52 71 -5/2
52 78 1/9
52 79 65/48
52 80 15/44
52 82 -773/198
52 83 205/48
52 84 35/8
52 86 -15/44
52 88 113/198
52 89 -305/24
52 90 -15/88
52 91 -15/44
52 93 15/44
52 96 -15/22
52 101 15/44
52 103 14353/792
52 104 -2449/72
52 105 589/264
52 108 871/22
52 109 515/48
52 110 -10
52 114 139/72
52 115 -20
52 116 -15/2
52 118 -15/44
52 120 -259/264
52 121 65/4
52 126 15/88
52 129 15/22
52 132 -1153/792
52 133 -23/11
52 135 1/3
52 137 -17/6
52 139 -15/44
52 140 -3379/264
52 142 15/44
52 144 79/264
52 153 185/16
52 154 -5/8
52 155 15/88
52 156 15/352
52 157 45/352
52 158 15/88
52 161 -105/352
52 162 15/88
52 163 15/44
52 164 -15/44
52 168 -15/88
52 169 -75/176
52 171 75/176
52 172 45/176
52 173 -15/44
52 175 -45/88
52 178 15/44
52 184 -15/22
52 185 15/44
52 186 -15/44
52 189 125/352
52 194 -15/88
52 198 -15/44
52 201 15/44
52 206 -15/88
52 210 15/44
52 211 -15/44
52 212 -15/44
52 213 15/44
52 216 -203221/9504
52 217 44009/1056
52 218 -24289/1584
52 221 -140861/3168
52 222 -2567/132
52 223 11261/396
52 225 35221/792
52 226 1325/792
52 227 -2449/72
52 233 1207/99
52 234 11383/396
52 236 15/44
52 238 -348853/19008
52 239 85/72
52 240 -25/3
52 242 -45/176
52 244 533/528
52 245 -95/16
52 247 65/12
52 249 15/44
52 251 -701/396
52 252 95/6
52 257 -45/352
52 259 75/176
52 260 45/88
52 263 -2099/1056
52 264 -863/396
52 266 323/198
52 268 -8401/396
52 270 15/44
52 271 -4607/396
52 273 -15/44
52 275 -13/396
52 278 -15/44
52 279 15/44
52 285 235/72
52 286 35/12
52 290 325/792
52 291 -20/3
52 296 -15/88
52 298 -15/44
52 301 2179/1584
52 302 139/72
52 304 -15/22
52 306 -465/44
52 308 -15/44
52 309 65/9
52 311 15/44
52 313 -5/36
52 316 15/44
52 317 -15/44
52 323 -1345/144
52 363 5/8
52 365 -15/352
52 366 105/352
52 372 15/88
52 373 -75/176
52 375 15/22
52 382 -15/44
52 388 15/44
52 394 -125/352
52 402 12811/9504
52 403 6551/3168
52 404 -269/198
52 405 -329/198
52 407 -15/44
52 409 16873/19008
52 411 -127/99
52 413 3427/99
52 416 13631/792
52 420 -101/792
52 423 15/44
52 424 -15/44
52 432 15/44
52 433 15/44
52 434 -75/88
52 435 175/132
52 436 5855/396
52 437 75/88
52 438 15/88
52 439 -15/44
52 441 -9013/792
52 442 4417/792
52 445 45/176
52 446 15/88
52 447 -45/176
52 449 5/8
52 451 6467/792
52 452 -15/4
52 453 -47/8
52 455 -15/8
52 457 10
52 458 25/88
52 459 -15/44
52 460 75/88
52 461 -5/66
52 462 -245/396
52 463 -5/22
52 464 -15/88
52 465 15/44
52 467 629/396
52 468 -127/792
52 470 -45/176
52 471 -15/88
52 472 -65/176
52 473 5/8
52 474 133/792
52 530 10/3
52 531 70/3
53 4 25/18
53 9 -25/18
53 10 -25/18
53 11 -1
53 13 -2/3
53 14 2/3
53 15 -2/3
53 16 5/2
53 18 1/6
53 20 11/6
53 27 5/3
53 28 -2/3
53 29 2/3
53 30 -8/3
53 31 2/3
53 32 -1/12
53 33 -1/6
53 34 1/8
53 35 -1/24
53 36 -1/6
53 37 -1/12
53 38 -1/6
53 40 -1/6
53 42 1/6
53 43 1/6
53 44 2/3
53 45 5/4
53 47 -7/3
53 48 1/24
53 49 -1/8
53 53 1/24
53 54 1/24
53 55 13/12
53 56 -7/3
53 57 1/6
53 58 -1/12
53 59 -8/3
53 62 11/6
53 67 -7/3
53 68 -1/6
53 69 8/3
53 72 5/2
53 78 -1/9
53 79 3521540515/52689528
53 80 21944543375/772779744
53 81 -352338845/35126352
53 82 -930781155595/6955017696
53 83 202483844485/843032448
53 84 65542665715/281010816
53 85 12849905/1033128
53 86 -1715267725/90915264
53 87 -3729055/459168
53 88 -4857696715/102279672
53 89 -276421554545/421516224
53 90 6551653945/386389872
53 91 -4148603645/193194936
53 92 -63515215/4132512
53 93 4374724745/257593248
53 94 63515215/4132512
53 95 18557435/4132512
53 96 -1783843825/48298734
53 97 5289696055/140505408
53 98 236528485/7805856
53 99 -236528485/7805856
53 100 -42317705/4132512
53 101 -192791075/22728816
53 102 -3880340675/70252704
53 103 20553184221695/27820070784
53 104 -1876043432455/1264548672
53 105 -1490834870/72448101
53 106 -13104815/1377504
53 107 10489355/2066256
53 108 2738426963825/1545559488
53 109 243116602465/421516224
53 110 -37820936525/70252704
53 111 5/12
53 113 5/8
53 114 -3649637005/18596304
53 115 -158275805365/140505408
53 116 -52367134345/140505408
53 117 762215/114792
53 118 60483455/15152544
53 119 -5/8
53 120 26106930235/272745792
53 121 119178804635/140505408
53 122 2014495/1377504
53 123 -6965645/1033128
53 124 -3726515/459168
53 125 -7013065/516564
53 126 -1934504855/90915264
53 127 3038585/229584
53 129 41179990/1420551
53 130 8476705/918336
53 131 -1018595/459168
53 132 238904818925/1636474752
53 133 658380185/3367232
53 134 1087325/114792
53 135 -198451015/12397536
53 136 -55457125/11708784
53 137 -5143003405/52689528
53 138 4856485/459168
53 139 -4148603645/193194936
53 140 -2692433733625/4636678464
53 141 -136745/19132
53 142 -851076905/45457632
53 143 -40005/19132
53 144 -14150157685/272745792
53 148 -5/12
53 149 8125/14349
53 153 381245556425/562021632
53 154 28937755/52689528
53 155 2947078495/772779744
53 156 -60288492365/3091118976
53 157 -8938948915/3091118976
53 158 15971000065/772779744
53 159 11239445/2066256
53 160 -3921455/4132512
53 161 -13238510765/343457664
53 162 2947078495/772779744
53 163 1562594965/48298734
53 164 -1562594965/48298734
53 165 -11239445/1033128
53 166 11239445/1033128
53 167 54041705/3902928
53 168 -1187341555/48298734
53 169 2078817245/1545559488
53 170 -5942575/516564
53 171 -2078817245/1545559488
53 172 4357149395/1545559488
53 173 -4374724745/257593248
53 174 5/8
53 175 -4357149395/772779744
53 176 31859735/975732
53 177 -18557435/2066256
53 178 -795759400/24149367
53 179 11989535/4132512
53 180 -18557435/4132512
53 181 -21140255/4132512
53 182 25125335/4132512
53 183 -8800115/1377504
53 184 -2947078495/193194936
53 185 2947078495/386389872
53 186 -2947078495/386389872
53 189 22181482355/545491584
53 190 177861835/421516224
53 191 -1417616045/35126352
53 192 1417616045/35126352
53 193 22398125/8265024
53 194 9283235/1262712
53 195 -2733778945/70252704
53 196 -236528485/15611712
53 197 236528485/7805856
53 198 68721245/15152544
53 199 3541707815/70252704
53 200 -236528485/15611712
53 201 -68721245/15152544
53 202 -3541707815/70252704
53 203 42317705/8265024
53 204 16310765/4132512
53 205 1659965/344376
53 206 45220355/45457632
53 207 -12855035/2066256
53 208 -55457125/11708784
53 209 -1054480385/23417568
53 210 2947078495/386389872
53 211 914772295/45457632
53 212 -2947078495/386389872
53 213 -259007665/22728816
53 214 138005/114792
53 215 10793492825/140505408
53 216 -36238113895765/41730106176
53 217 4111509871615/2318339232
53 218 -16411486882405/27820070784
53 219 13391795/4132512
53 220 -60293155/8265024
53 221 -26739907899335/13910035392
53 222 -8537352555815/9273356928
53 223 16697727177445/13910035392
53 224 -5/3
53 225 29550808247005/13910035392
53 226 528123859325/3477508848
53 227 -1876043432455/1264548672
53 228 -1720855/258282
53 229 13104815/1377504
53 230 15400655/1377504
53 231 -10489355/4132512
53 232 -10489355/2066256
53 233 6846240723005/13910035392
53 234 15816407924915/13910035392
53 236 2947078495/386389872
53 238 -157192984805225/166920424704
53 239 185081215925/2529097344
53 240 -90458912035/210758112
53 241 5/16
53 242 259007665/30305088
53 243 -5/16
53 244 -292703590/4261653
53 245 -98814262295/281010816
53 247 28337651455/105379056
53 248 -5/4
53 249 -68721245/15152544
53 250 5/8
53 251 161181671485/818237376
53 252 87256017455/105379056
53 253 5/6
53 255 5/6
53 256 -5/8
53 257 259007665/60610176
53 259 -1295038325/90915264
53 260 -259007665/15152544
53 261 -65/48
53 262 25/12
53 263 36763090435/136372896
53 264 111800535295/818237376
53 266 -118133555165/818237376
53 268 -3191793230435/3477508848
53 269 -4319875/459168
53 270 1562594965/48298734
53 271 -9121667404315/13910035392
53 273 68721245/15152544
53 274 5/6
53 275 16010843285/818237376
53 278 -12059218805/772779744
53 279 -259007665/22728816
53 281 5/8
53 285 1114782397525/5058194688
53 286 7295798815/52689528
53 287 2535715/459168
53 288 2921575/2755008
53 289 8770/4783
53 290 -39459216985/818237376
53 291 -62867493905/210758112
53 292 -2654995/459168
53 293 41605/76528
53 294 -984415/229584
53 295 -1394375/114792
53 296 1349597345/90915264
53 298 2490095/841808
53 299 814105/459168
53 300 -1656025/229584
53 301 -119751231095/818237376
53 302 -3649637005/18596304
53 303 -138005/57396
53 304 1992795425/45457632
53 306 -906171681145/1545559488
53 307 -104270845/2927196
53 308 -1562594965/48298734
53 309 22131286745/74385216
53 310 -3308725/229584
53 311 -68721245/15152544
53 312 -5/6
53 313 122295785/2324538
53 316 12059218805/772779744
53 317 259007665/22728816
53 319 16565/28698
53 323 -2530294714415/5058194688
53 324 -7761665/3099384
53 325 -5463865/2066256
53 326 8668535/918336
53 328 -22879775/2066256
53 334 748955/516564
53 335 1155955/459168
53 337 -61025/229584
53 338 1114205/918336
53 339 349875/38264
53 342 1060295/459168
53 345 11239445/2066256
53 346 -89435/76528
53 347 -11239445/1033128
53 350 29314235/2066256
53 351 -72285/38264
53 355 10989415/1377504
53 357 -5/12
53 358 105/9566
53 362 326689175/49590144
53 363 -17467255/918336
53 364 -3585565/459168
53 365 1569923305/60610176
53 366 1631794345/181830528
53 370 -7233125/918336
53 371 1155955/459168
53 372 1707365795/90915264
53 373 1295038325/90915264
53 374 -2185535/229584
53 375 -259007665/11364408
53 377 -13604875/1377504
53 378 89435/76528
53 379 11239445/1033128
53 382 269859125/45457632
53 383 -169025/28698
53 387 -10989415/1377504
53 388 -259007665/22728816
53 389 5/12
53 390 -105/9566
53 394 -36907355/10101696
53 395 -2051705/306112
53 396 4802005/459168
53 397 -21565/459168
53 398 -139165/76528
53 399 -2624455/229584
53 400 -138005/114792
53 401 -28807385/2755008
53 402 -816721963295/4909424256
53 403 -440559441955/1636474752
53 404 101769164405/818237376
53 405 95213982805/409118688
53 407 259007665/22728816
53 409 -89265563705/9818848512
53 410 -1074565/153056
53 411 95361004505/818237376
53 412 55457125/5854392
53 413 22280470950965/13910035392
53 414 1861280035/23417568
53 415 54041705/3902928
53 416 13060417983875/13910035392
53 417 670895/28698
53 418 -2895245/2066256
53 419 3104515/229584
53 420 -8304243275/409118688
53 423 2947078495/386389872
53 424 259007665/22728816
53 425 5/12
53 426 -203005/114792
53 432 5149279405/257593248
53 433 2947078495/386389872
53 434 -1985246105/96597468
53 435 5352615535/579584808
53 436 4220577274625/6955017696
53 437 25435650065/772779744
53 438 2947078495/772779744
53 439 -1217371315/257593248
53 440 15273485/2066256
53 441 -3474783187795/13910035392
53 442 492343822445/1738754424
53 443 -54041705/1951464
53 444 -18901105/2601952
53 445 2625086935/515186496
53 446 14848861235/386389872
53 447 -2947078495/515186496
53 448 54041705/2601952
53 449 197270005/11708784
53 450 670885/17563176
53 451 5450202574235/13910035392
53 452 -9355438345/46835136
53 453 -2584745213/8781588
53 454 200462935/4390794
53 455 -7810831945/70252704
53 458 724179065/90915264
53 459 259007665/22728816
53 460 -2278225055/90915264
53 461 12427155935/272745792
53 462 23855127145/204559344
53 463 54621485/2525424
53 464 259007665/45457632
53 465 -259007665/22728816
53 467 -188203308565/818237376
53 468 -597643265/818237376
53 469 86978615/2066256
53 470 259007665/30305088
53 471 -3620895325/90915264
53 472 -259007665/30305088
53 473 -71541275/8265024
53 474 21592900085/818237376
53 475 -11239445/2066256
53 476 -11239445/2066256
53 477 -11989535/4132512
53 478 -15273485/2066256
53 479 18335735/4132512
53 480 10274995/1377504
53 481 -5/8
53 483 -4102645/918336
53 484 136745/57396
53 486 1045405/918336
53 487 417435/153056
53 488 1362305/306112
53 489 -651005/229584
53 490 -231455/306112
53 491 -29840/14349
53 492 3412175/918336
53 493 1296505/114792
53 494 43065/19132
53 495 -1335/76528
53 496 138005/114792
53 497 -218915/114792
53 498 -3950/14349
53 499 -5245565/153056
53 500 10
53 501 -5/6
53 502 5/12
53 503 -5/4
53 505 -5/8
53 530 168258891695/1686064896
53 531 84212979185/52689528
54 27 1/12
54 28 -1/6
54 31 1/6
54 32 1/12
54 38 -1/6
54 39 -1/24
54 40 1/12
54 44 1/12
54 47 -1/12
54 55 1/24
54 56 -1/12
54 64 -1/6
54 65 -1/12
54 67 -1/12
54 69 1/6
54 78 1/12
54 79 607/918
54 80 4331/13464
54 81 -25/306
54 82 -35533/30294
54 83 9391/3672
54 84 2605/1224
54 85 -5/36
54 86 -71/792
54 88 -569/891
54 89 -12095/1836
54 90 4517/13464
54 91 -1423/6732
54 92 13/36
54 93 103/561
54 94 -13/36
54 95 1/36
54 96 -6575/6732
54 97 40/153
54 98 13/68
54 99 -13/68
54 100 -1/36
54 101 -7/198
54 102 -55/153
54 103 1717591/242352
54 104 -79123/5508
54 105 10247/40392
54 106 1/6
54 107 -5/18
54 108 221581/13464
54 109 10621/1836
54 110 -877/153
54 114 -431/162
54 115 -1705/153
54 116 -523/153
54 118 1/132
54 120 2903/2376
54 121 1301/153
54 122 -1/12
54 123 2/9
54 125 11/36
54 126 -355/792
54 129 41/198
54 132 27673/14256
54 133 239/88
54 135 -35/108
54 136 1/102
54 137 -1571/1836
54 139 -1423/6732
54 140 -230243/40392
54 142 -25/396
54 144 -1745/2376
54 153 16259/2448
54 154 805/3672
54 155 -31/6732
54 156 -8941/26928
54 157 5143/26928
54 158 -821/13464
54 159 -7/36
54 160 2/9
54 161 -1379/2992
54 162 -31/6732
54 163 -1195/6732
54 164 1195/6732
54 165 7/18
54 166 -7/18
54 167 15/68
54 168 -4393/13464
54 169 -5081/13464
54 170 7/18
54 171 5081/13464
54 172 655/13464
54 173 -103/561
54 175 -655/6732
54 176 45/136
54 177 -1/18
54 178 -2825/3366
54 179 -1/18
54 180 -1/36
54 181 -1/36
54 182 1/9
54 183 5/12
54 184 31/1683
54 185 -31/3366
54 186 31/3366
54 189 4687/4752
54 190 5/3672
54 191 -133/1224
54 192 133/1224
54 193 -11/72
54 194 13/44
54 195 -325/1224
54 196 -13/136
54 197 13/68
54 198 1/132
54 199 4/153
54 200 -13/136
54 201 -1/132
54 202 -4/153
54 203 1/72
54 204 1/36
54 205 1/3
54 206 10/99
54 207 -5/9
54 208 1/102
54 209 -79/204
54 210 -31/3366
54 211 113/396
54 212 31/3366
54 213 -29/198
54 215 661/1224
54 216 -6101401/727056
54 217 687505/40392
54 218 -185533/30294
54 219 1/36
54 220 2/9
54 221 -4358357/242352
54 222 -89861/10098
54 223 1453523/121176
54 224 -1/4
54 225 2443847/121176
54 226 128221/121176
54 227 -79123/5508
54 228 11/72
54 229 -1/6
54 230 1/12
54 231 5/36
54 232 5/18
54 233 562483/121176
54 234 333541/30294
54 236 -31/3366
54 238 -12575689/1454112
54 239 3643/5508
54 240 -8141/1836
54 241 1/8
54 242 29/264
54 244 -557/594
54 245 -3965/1224
54 247 1351/459
54 249 -1/132
54 251 18569/7128
54 252 15647/1836
54 256 -1/4
54 257 29/528
54 259 -145/792
54 260 -29/132
54 263 4307/1188
54 264 13763/7128
54 266 -13729/7128
54 268 -1006219/121176
54 270 -1195/6732
54 271 -740747/121176
54 273 1/132
54 275 1873/7128
54 278 1153/3366
54 279 -29/198
54 285 11605/5508
54 286 5023/3672
54 288 -1/24
54 290 -4157/7128
54 291 -6487/1836
54 296 25/792
54 298 1/11
54 301 -13639/7128
54 302 -431/162
54 304 193/396
54 306 -39097/6732
54 307 -79/204
54 308 1195/6732
54 309 1079/324
54 311 -1/132
54 313 55/81
54 316 -1153/3366
54 317 29/198
54 323 -103793/22032
54 324 -1/27
54 325 -1/36
54 328 5/72
54 334 -1/36
54 337 -1/4
54 345 -7/36
54 347 7/18
54 348 -1/4
54 350 1/18
54 355 -1/3
54 362 -5/27
54 363 -7/24
54 365 149/528
54 366 413/1584
54 372 151/792
54 373 145/792
54 375 -29/99
54 377 1/12
54 379 -7/18
54 382 91/396
54 387 1/3
54 388 -29/198
54 394 35/176
54 402 -95803/42768
54 403 -52079/14256
54 404 10993/7128
54 405 11213/3564
54 407 29/198
54 409 -20197/85536
54 411 12565/7128
54 412 -1/51
54 413 1813651/121176
54 414 79/102
54 415 15/68
54 416 513965/60588
54 418 -2/9
54 420 -739/3564
54 423 -31/3366
54 424 29/198
54 432 -419/4488
54 433 -31/3366
54 434 -3793/13464
54 435 1087/40392
54 436 85600/15147
54 437 665/3366
54 438 -31/6732
54 439 -26/561
54 440 -1/36
54 441 -268151/121176
54 442 287183/121176
54 443 -15/34
54 444 5/68
54 445 -31/4488
54 446 7363/13464
54 447 31/4488
54 448 45/136
54 449 11/102
54 450 -1/153
54 451 455575/121176
54 452 -373/204
54 453 -437/153
54 454 169/306
54 455 -161/153
54 458 61/792
54 459 29/198
54 460 -235/792
54 461 1291/2376
54 462 2681/1782
54 463 5/22
54 464 29/396
54 465 -29/198
54 467 -21233/7128
54 468 395/7128
54 469 7/18
54 470 29/264
54 471 -305/792
54 472 -29/264
54 473 -7/72
54 474 2257/7128
54 475 7/36
54 476 7/36
54 477 1/18
54 478 1/36
54 479 1/9
54 480 -1/12
54 530 757/918
54 531 28111/1836
55 21 -1/24
55 25 1/12
55 26 1/12
55 32 -1/12
55 37 1/6
55 38 1/6
55 39 1/24
55 41 -1/12
55 44 -1/12
55 57 -1/12
55 58 -1/6
55 63 1/12
55 66 1/12
55 68 1/6
55 70 -1/6
55 78 -1/12
55 83 -1/12
55 88 1/12
55 89 1/12
55 109 -1/6
55 110 1/4
55 114 7/12
55 115 1/4
55 120 -1/4
55 121 -1/4
55 132 -5/12
55 133 -1/2
55 144 1/4
55 153 -1/24
55 239 -7/72
55 240 5/24
55 242 -1/8
55 244 3/8
55 245 1/4
55 247 -1/6
55 251 -2/3
55 252 -1/3
55 257 1/16
55 259 1/8
55 260 1/4
55 263 -11/16
55 264 -2/3
55 266 1/3
55 275 1/6
55 285 -43/288
55 290 1/6
55 291 1/6
55 301 11/24
55 302 7/12
55 313 -1/3
55 323 5/72
55 365 -1/16
55 366 -1/16
55 373 -1/8
55 384 1/4
55 394 -5/48
55 402 59/144
55 403 31/48
55 404 -1/3
55 405 -7/12
55 409 53/288
55 411 -1/3
55 420 -1/12
55 462 -1/6
55 467 1/6
55 468 1/12
55 470 1/8
55 472 -1/8
55 474 -1/12
55 530 1/96
55 531 -3/8
56 1 -1/3
56 3 -25/18
56 6 25/18
56 8 1/3
56 11 1/4
56 13 1/3
56 16 -1/48
56 17 -5/16
56 18 -1/2
56 27 -1/4
56 28 1/4
56 29 -1/6
56 30 13/24
56 31 -5/12
56 34 -1/4
56 40 1/6
56 45 -7/24
56 46 -11/48
56 47 -1/8
56 49 11/48
56 51 1/24
56 52 1/2
56 54 -3/16
56 55 1/16
56 56 3/8
56 59 5/6
56 67 3/8
56 69 -1/2
56 72 -1/3
56 78 -1/8
57 1 1/3
57 2 -1/3
57 7 -25/18
57 9 25/18
57 11 -1/4
57 12 1/2
57 16 5/16
57 17 1/48
57 19 -1/3
57 21 -1/16
57 24 -1/2
57 25 1/8
57 26 -3/8
57 35 1/4
57 37 -1/4
57 41 -1/6
57 43 1/6
57 46 11/48
57 48 -1/24
57 49 3/16
57 50 7/24
57 53 -13/24
57 54 -11/48
57 57 1/4
57 58 5/12
57 61 -5/6
57 66 -3/8
57 70 1/2
57 71 1/3
57 78 1/8
58 2 47/36
58 5 -47/36
58 12 1/3
58 15 -1/3
58 21 -13/24
58 22 -1/4
58 23 1/3
58 24 -5/24
58 25 3/8
58 26 2/3
58 33 1/4
58 39 5/24
58 40 5/24
58 41 -3/8
58 44 -2/3
58 59 1/6
58 63 7/12
58 66 1/4
58 73 -1/6
58 79 -15/16
58 80 -53/176
58 82 1951/792
58 83 -133/48
58 84 -23/8
58 86 -13/176
58 88 -50/99
58 89 203/24
58 90 -23/176
58 91 21/88
58 93 -21/88
58 96 53/88
58 97 -1/8
58 101 1/88
58 102 1/4
58 103 -37643/3168
58 104 1607/72
58 105 -763/528
58 108 -4541/176
58 109 -83/12
58 110 25/4
58 114 -19/9
58 115 105/8
58 116 5
58 118 -1/88
58 120 499/528
58 121 -21/2
58 126 -43/176
58 129 13/88
58 132 4841/3168
58 133 383/176
58 135 -7/24
58 137 49/24
58 138 1/4
58 139 21/88
58 140 4471/528
58 142 1/88
58 144 -313/528
58 153 -389/48
58 154 5/48
58 155 -5/88
58 156 61/352
58 157 -15/352
58 158 -21/176
58 161 123/352
58 162 -5/88
58 163 -21/88
58 164 21/88
58 167 -1/8
58 168 43/176
58 169 25/176
58 171 -25/176
58 172 -15/176
58 173 21/88
58 175 15/88
58 176 -3/16
58 178 3/22
58 184 5/22
58 185 -5/44
58 186 5/44
58 189 -455/1056
58 190 -1/8
58 191 1/8
58 192 -1/8
58 194 2/11
58 195 1/2
58 198 -1/88
58 199 -1/4
58 200 1/8
58 201 -21/88
58 206 27/88
58 207 -1/8
58 209 1/4
58 210 -5/44
58 211 4/11
58 212 5/44
58 213 -5/44
58 215 -1/2
58 216 137561/9504
58 217 -14681/528
58 218 1004/99
58 221 93601/3168
58 222 6631/528
58 223 -29839/1584
58 225 -45301/1584
58 226 -1613/1584
58 227 1607/72
58 233 -12095/1584
58 234 -15505/792
58 236 -5/44
58 238 220997/19008
58 239 -55/72
58 240 253/48
58 242 15/176
58 244 -197/264
58 245 63/16
58 247 -85/24
58 249 1/88
58 251 3241/1584
58 252 -233/24
58 257 15/352
58 259 -25/176
58 260 -15/88
58 263 757/264
58 264 2467/1584
58 266 -2405/1584
58 268 21941/1584
58 269 -1/4
58 270 -21/88
58 271 11419/1584
58 273 -1/88
58 275 329/1584
58 278 5/44
58 279 -5/44
58 285 -181/72
58 286 -15/8
58 288 1/16
58 290 -697/1584
58 291 97/24
58 296 -23/176
58 298 5/44
58 301 -2369/1584
58 302 -19/9
58 304 31/88
58 306 309/44
58 307 1/4
58 308 21/88
58 309 -359/72
58 311 1/88
58 313 19/36
58 316 -5/44
58 317 5/44
58 323 871/144
58 363 -13/48
58 365 71/352
58 366 9/352
58 372 23/176
58 373 25/176
58 375 -5/22
58 378 1/4
58 382 4/11
58 388 -5/44
58 394 5/352
58 402 -16847/9504
58 403 -9187/3168
58 404 1865/1584
58 405 1975/792
58 407 5/44
58 409 -4253/19008
58 411 2309/1584
58 413 -36299/1584
58 414 -1/2
58 415 -1/8
58 416 -8467/792
58 418 -3/8
58 420 -113/792
58 423 -5/44
58 424 5/44
58 432 -31/176
58 433 -5/44
58 434 61/176
58 435 -611/528
58 436 -1997/198
58 437 -9/22
58 438 -5/88
58 439 5/44
58 441 13639/1584
58 442 -5515/1584
58 443 1/4
58 445 -15/176
58 446 -65/176
58 447 15/176
58 448 -3/16
58 451 -8627/1584
58 452 19/8
58 453 33/8
58 454 -1/4
58 455 5/4
58 458 9/176
58 459 5/44
58 460 -39/176
58 461 215/528
58 462 463/396
58 463 7/44
58 464 5/88
58 465 -5/44
58 467 -3673/1584
58 468 103/1584
58 469 1/4
58 470 15/176
58 471 -45/176
58 472 -15/176
58 473 1/16
58 474 377/1584
58 530 -3/2
58 531 -52/3
59 5 47/36
59 8 -47/36
59 15 1/3
59 18 -1/3
59 33 -1/4
59 36 1/4
59 39 -5/24
59 40 3/8
59 41 -5/24
59 42 -1/3
59 44 2/3
59 47 -3/8
59 52 5/24
59 55 13/24
59 56 -2/3
59 61 -1/6
59 65 -7/12
59 67 -1/4
59 73 1/6
59 79 -4200025331/421516224
59 80 -793346357/193194936
59 81 6280369/4390794
59 82 134397389869/6955017696
59 83 -13297995617/421516224
59 84 -1114151057/35126352
59 85 -1032497/1033128
59 86 36541535/45457632
59 87 3523/28698
59 88 51357791/12784959
59 89 19306611523/210758112
59 90 -840376987/386389872
59 91 611821541/193194936
59 92 243980/129141
59 93 -179607575/64398312
59 94 -243980/129141
59 95 -48796/129141
59 96 574349909/96597468
59 97 -251273945/70252704
59 98 -1500163/487866
59 99 1500163/487866
59 100 55337/258282
59 101 1701641/22728816
59 102 150788041/35126352
59 103 -367897452961/3477508848
59 104 131982315359/632274336
59 105 -376140845/2318339232
59 106 48796/43047
59 107 -800063/516564
59 108 -23881553141/96597468
59 109 -2039001841/26344764
59 110 2508846067/35126352
59 114 38930741/2324538
59 115 10505673029/70252704
59 116 1817789893/35126352
59 117 3817/28698
59 118 2295485/7576272
59 120 -1043001965/136372896
59 121 -4024135475/35126352
59 122 -207451/344376
59 123 859267/516564
59 124 14173/19132
59 125 235223/258282
59 126 61351693/45457632
59 127 -17909/57396
59 129 -38037667/22728816
59 130 -34031/57396
59 131 8995/9566
59 132 -9980816311/818237376
59 133 -28846515/1683616
59 134 -5885/57396
59 135 13022681/6198768
59 136 -5644633/5854392
59 137 97257176/6586191
59 138 -45069/76528
59 139 611821541/193194936
59 140 93624354973/1159169616
59 141 -3817/19132
59 142 6571297/22728816
59 143 -6490/14349
59 144 632889959/136372896
59 149 3817/114792
59 153 -6489086929/70252704
59 154 57204325/105379056
59 155 -248771909/386389872
59 156 4107823675/1545559488
59 157 421665329/1545559488
59 158 -1049814437/386389872
59 159 -97592/129141
59 160 48796/129141
59 161 903798667/171728832
59 162 -248771909/386389872
59 163 -903816805/193194936
59 164 903816805/193194936
59 165 195184/129141
59 166 -195184/129141
59 167 -458396/243933
59 168 1337920805/386389872
59 169 75878489/772779744
59 170 195184/129141
59 171 -75878489/772779744
59 172 -760772323/772779744
59 173 179607575/64398312
59 175 760772323/386389872
59 176 -6938969/1951464
59 177 97592/129141
59 178 470099057/193194936
59 179 19327/1033128
59 180 48796/129141
59 181 48796/129141
59 182 -800063/1033128
59 183 48796/43047
59 184 248771909/96597468
59 185 -248771909/193194936
59 186 248771909/193194936
59 189 -1441078381/272745792
59 190 -72784247/52689528
59 191 323811109/70252704
59 192 -323811109/70252704
59 193 -1066723/1033128
59 194 406493/2525424
59 195 542410933/70252704
59 196 1500163/975732
59 197 -1500163/487866
59 198 -129355/7576272
59 199 -215799373/35126352
59 200 1500163/975732
59 201 129355/7576272
59 202 215799373/35126352
59 203 -55337/516564
59 204 -14927/258282
59 205 318683/172188
59 206 -16061065/22728816
59 207 -819865/2066256
59 208 -5644633/5854392
59 209 26397095/5854392
59 210 -248771909/193194936
59 211 -19809469/11364408
59 212 248771909/193194936
59 213 10426139/11364408
59 214 543/38264
59 215 -396417437/35126352
59 216 662871487403/5216263272
59 217 -1175164607633/4636678464
59 218 1196039582513/13910035392
59 219 -48796/129141
59 220 1385615/1033128
59 221 1900522026115/6955017696
59 222 588709368673/4636678464
59 223 -597455579989/3477508848
59 225 -1011511207495/3477508848
59 226 -63941471609/3477508848
59 227 131982315359/632274336
59 228 371041/1033128
59 229 -48796/43047
59 230 -48796/43047
59 231 800063/1033128
59 232 800063/516564
59 233 -243190204031/3477508848
59 234 -580306109525/3477508848
59 236 -248771909/193194936
59 238 10556680055149/83460212352
59 239 -1514696423/158068584
59 240 24604734527/421516224
59 242 -10426139/15152544
59 244 402751675/68186448
59 245 6496265299/140505408
59 247 -7831975991/210758112
59 249 129355/7576272
59 251 -6693917687/409118688
59 252 -23345788531/210758112
59 257 -10426139/30305088
59 259 52130695/45457632
59 260 10426139/7576272
59 263 -1555021163/68186448
59 264 -4990912829/409118688
59 266 4953140539/409118688
59 268 903199125991/6955017696
59 269 61727/229584
59 270 -903816805/193194936
59 271 596976856397/6955017696
59 273 -129355/7576272
59 275 -676146775/409118688
59 278 272190661/96597468
59 279 10426139/11364408
59 285 -36529917175/1264548672
59 286 -503996981/26344764
59 287 71609/229584
59 288 99637/1377504
59 289 16001/114792
59 290 1485556583/409118688
59 291 8667751133/210758112
59 292 11715/76528
59 293 -9185/28698
59 294 19003/57396
59 295 -124883/114792
59 296 -1027099/45457632
59 298 -202789/420904
59 299 2917/9566
59 300 -51005/57396
59 301 4911461791/409118688
59 302 38930741/2324538
59 303 -543/19132
59 304 -68352001/22728816
59 306 60830880047/772779744
59 307 49646113/11708784
59 308 903816805/193194936
59 309 -1630223641/37192608
59 310 -31325/38264
59 311 129355/7576272
59 313 -39563117/9298152
59 316 -272190661/96597468
59 317 -10426139/11364408
59 319 543/38264
59 323 1358264207/19758573
59 324 191587/1549692
59 325 88831/516564
59 326 -8589/76528
59 328 345413/516564
59 334 -170989/1033128
59 335 -50153/57396
59 337 -3939/9566
59 338 -101503/229584
59 339 -21541/114792
59 342 -50153/57396
59 345 -97592/129141
59 346 9185/28698
59 347 195184/129141
59 349 -1/4
59 350 -35132/129141
59 351 -14269/114792
59 355 -526933/344376
59 358 -547/28698
59 362 -4070485/6198768
59 363 2852243/1377504
59 364 3523/28698
59 365 -52648115/30305088
59 366 -36287375/90915264
59 370 34031/57396
59 371 -50153/57396
59 372 -52906825/45457632
59 373 -52130695/45457632
59 374 -139/19132
59 375 10426139/5682204
59 377 58619/172188
59 378 -9185/28698
59 379 -195184/129141
59 382 -16717853/11364408
59 383 14509/57396
59 387 526933/344376
59 388 10426139/11364408
59 390 547/28698
59 394 28612339/30305088
59 395 10075/688752
59 396 56041/229584
59 397 8219/14349
59 398 -32643/38264
59 399 113399/114792
59 400 -543/38264
59 401 -19313/344376
59 402 34593128209/2454712128
59 403 18818146685/818237376
59 404 -3938415703/409118688
59 405 -4050309353/204559344
59 407 -10426139/11364408
59 409 7612041091/4909424256
59 410 -4227/9566
59 411 -4582301467/409118688
59 412 5644633/2927196
59 413 -776690312135/3477508848
59 414 -98692823/11708784
59 415 -458396/243933
59 416 -106733895671/869377212
59 417 35801/19132
59 418 3004331/2066256
59 419 -20493/38264
59 420 259127023/204559344
59 423 -248771909/193194936
59 424 -10426139/11364408
59 426 -2723/57396
59 432 -192098119/64398312
59 433 -248771909/193194936
59 434 1314913913/386389872
59 435 -10932135103/2318339232
59 436 -309329715229/3477508848
59 437 -1969958809/386389872
59 438 -248771909/386389872
59 439 42064343/32199156
59 440 -371041/1033128
59 441 167373312085/3477508848
59 442 -256894308971/6955017696
59 443 916792/243933
59 444 170497/325244
59 445 -248771909/257593248
59 446 -2064020069/386389872
59 447 248771909/257593248
59 448 -229198/81311
59 449 -1312210/731799
59 450 871951/8781588
59 451 -47308892897/869377212
59 452 622544837/23417568
59 453 2876723503/70252704
59 454 -11569256/2195397
59 455 578817029/35126352
59 458 -21240343/45457632
59 459 -10426139/11364408
59 460 83797177/45457632
59 461 -460690441/136372896
59 462 -964223825/102279672
59 463 -1759249/1262712
59 464 -10426139/22728816
59 465 10426139/11364408
59 467 7639255367/409118688
59 468 -157892729/409118688
59 469 -2422495/1033128
59 470 -10426139/15152544
59 471 106201715/45457632
59 472 10426139/15152544
59 473 2731141/4132512
59 474 -805917223/409118688
59 475 97592/129141
59 476 97592/129141
59 477 -19327/1033128
59 478 371041/1033128
59 479 214511/516564
59 480 -58945/344376
59 483 704/14349
59 484 3817/57396
59 486 -9799/28698
59 487 46187/114792
59 488 -145/19132
59 489 -8077/114792
59 490 6541/28698
59 491 -1733/4783
59 492 1150/14349
59 493 -3249/9566
59 494 7969/57396
59 495 -5747/114792
59 496 543/38264
59 497 483/19132
59 498 -3027/19132
59 499 22295/57396
59 530 -5537124059/421516224
59 531 -10517225579/52689528
60 2 -47/36
60 7 47/36
60 10 47/36
60 21 1/4
60 22 1/12
60 24 1/24
60 25 -1/8
60 26 -7/12
60 35 -1/12
60 38 -1/12
60 46 -1/24
60 49 -1/24
60 50 -1/8
60 54 5/24
60 78 1/3
61 6 -47/36
61 8 47/36
61 10 -47/36
61 34 1/12
61 36 -1/12
61 38 1/12
61 45 1/8
61 46 1/24
61 47 1/8
61 49 -5/24
61 52 -1/24
61 54 1/24
61 55 -1/4
61 56 7/12
61 78 -1/3
62 1 1157/13248
62 2 8083/6936
62 4 -1157/13248
62 5 -95/72
62 8 1603/10404
62 12 1/2
62 15 -1/6
62 16 1/6
62 17 -1/6
62 18 -1/3
62 21 -3/8
62 22 -7/24
62 23 1/12
62 24 -13/48
62 25 23/48
62 26 11/24
62 33 1/8
62 36 1/6
62 39 7/24
62 40 13/48
62 41 -23/48
62 42 -1/6
62 44 -11/24
62 47 -1/6
62 52 1/6
62 55 1/6
62 59 5/12
62 61 -1/3
62 63 5/12
62 73 -1/12
62 79 15/16
62 80 53/176
62 82 -1951/792
62 83 133/48
62 84 23/8
62 86 13/176
62 88 50/99
62 89 -203/24
62 90 23/176
62 91 -21/88
62 93 21/88
62 96 -53/88
62 97 1/8
62 101 -1/88
62 102 -1/4
62 103 37643/3168
62 104 -1607/72
62 105 763/528
62 108 4541/176
62 109 83/12
62 110 -25/4
62 114 19/9
62 115 -105/8
62 116 -5
62 118 1/88
62 120 -499/528
62 121 21/2
62 126 43/176
62 129 -13/88
62 132 -4841/3168
62 133 -383/176
62 135 7/24
62 137 -49/24
62 138 -1/4
62 139 -21/88
62 140 -4471/528
62 142 -1/88
62 144 313/528
62 153 389/48
62 154 -5/48
62 155 5/88
62 156 -61/352
62 157 15/352
62 158 21/176
62 161 -123/352
62 162 5/88
62 163 21/88
62 164 -21/88
62 167 1/8
62 168 -43/176
62 169 -25/176
62 171 25/176
62 172 15/176
62 173 -21/88
62 175 -15/88
62 176 3/16
62 178 -3/22
62 184 -5/22
62 185 5/44
62 186 -5/44
62 189 455/1056
62 190 1/8
62 191 -1/8
62 192 1/8
62 194 -2/11
62 195 -1/2
62 198 1/88
62 199 1/4
62 200 -1/8
62 201 21/88
62 206 -27/88
62 207 1/8
62 209 -1/4
62 210 5/44
62 211 -4/11
62 212 -5/44
62 213 5/44
62 215 1/2
62 216 -137561/9504
62 217 14681/528
62 218 -1004/99
62 221 -93601/3168
62 222 -6631/528
62 223 29839/1584
62 225 45301/1584
62 226 1613/1584
62 227 -1607/72
62 233 12095/1584
62 234 15505/792
62 236 5/44
62 238 -220997/19008
62 239 55/72
62 240 -253/48
62 242 -15/176
62 244 197/264
62 245 -63/16
62 247 85/24
62 249 -1/88
62 251 -3241/1584
62 252 233/24
62 257 -15/352
62 259 25/176
62 260 15/88
62 263 -757/264
62 264 -2467/1584
62 266 2405/1584
62 268 -21941/1584
62 269 1/4
62 270 21/88
62 271 -11419/1584
62 273 1/88
62 275 -329/1584
62 278 -5/44
62 279 5/44
62 285 181/72
62 286 15/8
62 288 -1/16
62 290 697/1584
62 291 -97/24
62 296 23/176
62 298 -5/44
62 301 2369/1584
62 302 19/9
62 304 -31/88
62 306 -309/44
62 307 -1/4
62 308 -21/88
62 309 359/72
62 311 -1/88
62 313 -19/36
62 316 5/44
62 317 -5/44
62 323 -871/144
62 363 13/48
62 365 -71/352
62 366 -9/352
62 372 -23/176
62 373 -25/176
62 375 5/22
62 378 -1/4
62 382 -4/11
62 388 5/44
62 394 -5/352
62 402 16847/9504
62 403 9187/3168
62 404 -1865/1584
62 405 -1975/792
62 407 -5/44
62 409 4253/19008
62 411 -2309/1584
62 413 36299/1584
62 414 1/2
62 415 1/8
62 416 8467/792
62 418 3/8
62 420 113/792
62 423 5/44
62 424 -5/44
62 432 31/176
62 433 5/44
62 434 -61/176
62 435 611/528
62 436 1997/198
62 437 9/22
62 438 5/88
62 439 -5/44
62 441 -13639/1584
62 442 5515/1584
62 443 -1/4
62 445 15/176
62 446 65/176
62 447 -15/176
62 448 3/16
62 451 8627/1584
62 452 -19/8
62 453 -33/8
62 454 1/4
62 455 -5/4
62 458 -9/176
62 459 -5/44
62 460 39/176
62 461 -215/528
62 462 -463/396
62 463 -7/44
62 464 -5/88
62 465 5/44
62 467 3673/1584
62 468 -103/1584
62 469 -1/4
62 470 -15/176
62 471 45/176
62 472 15/176
62 473 -1/16
62 474 -377/1584
62 530 3/2
62 531 52/3
63 1 -605/13248
63 4 605/13248
63 5 95/72
63 8 -95/72
63 15 1/6
63 18 -1/6
63 33 -1/8
63 36 1/8
63 39 -7/24
63 40 5/16
63 41 -5/48
63 42 1/12
63 44 11/24
63 47 -5/16
63 52 5/48
63 55 5/24
63 56 -11/24
63 61 -1/12
63 65 -5/12
63 73 1/12
63 79 4200025331/421516224
63 80 793346357/193194936
63 81 -6280369/4390794
63 82 -134397389869/6955017696
63 83 13297995617/421516224
63 84 1114151057/35126352
63 85 1032497/1033128
63 86 -36541535/45457632
63 87 -3523/28698
63 88 -51357791/12784959
63 89 -19306611523/210758112
63 90 840376987/386389872
63 91 -611821541/193194936
63 92 -243980/129141
63 93 179607575/64398312
63 94 243980/129141
63 95 48796/129141
63 96 -574349909/96597468
63 97 251273945/70252704
63 98 1500163/487866
63 99 -1500163/487866
63 100 -55337/258282
63 101 -1701641/22728816
63 102 -150788041/35126352
63 103 367897452961/3477508848
63 104 -131982315359/632274336
63 105 376140845/2318339232
63 106 -48796/43047
63 107 800063/516564
63 108 23881553141/96597468
63 109 2039001841/26344764
63 110 -2508846067/35126352
63 114 -38930741/2324538
63 115 -10505673029/70252704
63 116 -1817789893/35126352
63 117 -3817/28698
63 118 -2295485/7576272
63 120 1043001965/136372896
63 121 4024135475/35126352
63 122 207451/344376
63 123 -859267/516564
63 124 -14173/19132
63 125 -235223/258282
63 126 -61351693/45457632
63 127 17909/57396
63 129 38037667/22728816
63 130 34031/57396
63 131 -8995/9566
63 132 9980816311/818237376
63 133 28846515/1683616
63 134 5885/57396
63 135 -13022681/6198768
63 136 5644633/5854392
63 137 -97257176/6586191
63 138 45069/76528
63 139 -611821541/193194936
63 140 -93624354973/1159169616
63 141 3817/19132
63 142 -6571297/22728816
63 143 6490/14349
63 144 -632889959/136372896
63 149 -3817/114792
63 153 6489086929/70252704
63 154 -57204325/105379056
63 155 248771909/386389872
63 156 -4107823675/1545559488
63 157 -421665329/1545559488
63 158 1049814437/386389872
63 159 97592/129141
63 160 -48796/129141
63 161 -903798667/171728832
63 162 248771909/386389872
63 163 903816805/193194936
63 164 -903816805/193194936
63 165 -195184/129141
63 166 195184/129141
63 167 458396/243933
63 168 -1337920805/386389872
63 169 -75878489/772779744
63 170 -195184/129141
63 171 75878489/772779744
63 172 760772323/772779744
63 173 -179607575/64398312
63 175 -760772323/386389872
63 176 6938969/1951464
63 177 -97592/129141
63 178 -470099057/193194936
63 179 -19327/1033128
63 180 -48796/129141
63 181 -48796/129141
63 182 800063/1033128
63 183 -48796/43047
63 184 -248771909/96597468
63 185 248771909/193194936
63 186 -248771909/193194936
63 189 1441078381/272745792
63 190 72784247/52689528
63 191 -323811109/70252704
63 192 323811109/70252704
63 193 1066723/1033128
63 194 -406493/2525424
63 195 -542410933/70252704
63 196 -1500163/975732
63 197 1500163/487866
63 198 129355/7576272
63 199 215799373/35126352
63 200 -1500163/975732
63 201 -129355/7576272
63 202 -215799373/35126352
63 203 55337/516564
63 204 14927/258282
63 205 -318683/172188
63 206 16061065/22728816
63 207 819865/2066256
63 208 5644633/5854392
63 209 -26397095/5854392
63 210 248771909/193194936
63 211 19809469/11364408
63 212 -248771909/193194936
63 213 -10426139/11364408
63 214 -543/38264
63 215 396417437/35126352
63 216 -662871487403/5216263272
63 217 1175164607633/4636678464
63 218 -1196039582513/13910035392
63 219 48796/129141
63 220 -1385615/1033128
63 221 -1900522026115/6955017696
63 222 -588709368673/4636678464
63 223 597455579989/3477508848
63 225 1011511207495/3477508848
63 226 63941471609/3477508848
63 227 -131982315359/632274336
63 228 -371041/1033128
63 229 48796/43047
63 230 48796/43047
63 231 -800063/1033128
63 232 -800063/516564
63 233 243190204031/3477508848
63 234 580306109525/3477508848
63 236 248771909/193194936
63 238 -10556680055149/83460212352
63 239 1514696423/158068584
63 240 -24604734527/421516224
63 242 10426139/15152544
63 244 -402751675/68186448
63 245 -6496265299/140505408
63 247 7831975991/210758112
63 249 -129355/7576272
63 251 6693917687/409118688
63 252 23345788531/210758112
63 257 10426139/30305088
63 259 -52130695/45457632
63 260 -10426139/7576272
63 263 1555021163/68186448
63 264 4990912829/409118688
63 266 -4953140539/409118688
63 268 -903199125991/6955017696
63 269 -61727/229584
63 270 903816805/193194936
63 271 -596976856397/6955017696
63 273 129355/7576272
63 275 676146775/409118688
63 278 -272190661/96597468
63 279 -10426139/11364408
63 285 36529917175/1264548672
63 286 503996981/26344764
63 287 -71609/229584
63 288 -99637/1377504
63 289 -16001/114792
63 290 -1485556583/409118688
63 291 -8667751133/210758112
63 292 -11715/76528
63 293 9185/28698
63 294 -19003/57396
63 295 124883/114792
63 296 1027099/45457632
63 298 202789/420904
63 299 -2917/9566
63 300 51005/57396
63 301 -4911461791/409118688
63 302 -38930741/2324538
63 303 543/19132
63 304 68352001/22728816
63 306 -60830880047/772779744
63 307 -49646113/11708784
63 308 -903816805/193194936
63 309 1630223641/37192608
63 310 31325/38264
63 311 -129355/7576272
63 313 39563117/9298152
63 316 272190661/96597468
63 317 10426139/11364408
63 319 -543/38264
63 323 -1358264207/19758573
63 324 -191587/1549692
63 325 -88831/516564
63 326 8589/76528
63 328 -345413/516564
63 334 170989/1033128
63 335 50153/57396
63 337 3939/9566
63 338 101503/229584
63 339 21541/114792
63 342 50153/57396
63 345 97592/129141
63 346 -9185/28698
63 347 -195184/129141
63 349 1/4
63 350 35132/129141
63 351 14269/114792
63 355 526933/344376
63 358 547/28698
63 362 4070485/6198768
63 363 -2852243/1377504
63 364 -3523/28698
63 365 52648115/30305088
63 366 36287375/90915264
63 370 -34031/57396
63 371 50153/57396
63 372 52906825/45457632
63 373 52130695/45457632
63 374 139/19132
63 375 -10426139/5682204
63 377 -58619/172188
63 378 9185/28698
63 379 195184/129141
63 382 16717853/11364408
63 383 -14509/57396
63 387 -526933/344376
63 388 -10426139/11364408
63 390 -547/28698
63 394 -28612339/30305088
63 395 -10075/688752
63 396 -56041/229584
63 397 -8219/14349
63 398 32643/38264
63 399 -113399/114792
63 400 543/38264
63 401 19313/344376
63 402 -34593128209/2454712128
63 403 -18818146685/818237376
63 404 3938415703/409118688
63 405 4050309353/204559344
63 407 10426139/11364408
63 409 -7612041091/4909424256
63 410 4227/9566
63 411 4582301467/409118688
63 412 -5644633/2927196
63 413 776690312135/3477508848
63 414 98692823/11708784
63 415 458396/243933
63 416 106733895671/869377212
63 417 -35801/19132
63 418 -3004331/2066256
63 419 20493/38264
63 420 -259127023/204559344
63 423 248771909/193194936
63 424 10426139/11364408
63 426 2723/57396
63 432 192098119/64398312
63 433 248771909/193194936
63 434 -1314913913/386389872
63 435 10932135103/2318339232
63 436 309329715229/3477508848
63 437 1969958809/386389872
63 438 248771909/386389872
63 439 -42064343/32199156
63 440 371041/1033128
63 441 -167373312085/3477508848
63 442 256894308971/6955017696
63 443 -916792/243933
63 444 -170497/325244
63 445 248771909/257593248
63 446 2064020069/386389872
63 447 -248771909/257593248
63 448 229198/81311
63 449 1312210/731799
63 450 -871951/8781588
63 451 47308892897/869377212
63 452 -622544837/23417568
63 453 -2876723503/70252704
63 454 11569256/2195397
63 455 -578817029/35126352
63 458 21240343/45457632
63 459 10426139/11364408
63 460 -83797177/45457632
63 461 460690441/136372896
63 462 964223825/102279672
63 463 1759249/1262712
63 464 10426139/22728816
63 465 -10426139/11364408
63 467 -7639255367/409118688
63 468 157892729/409118688
63 469 2422495/1033128
63 470 10426139/15152544
63 471 -106201715/45457632
63 472 -10426139/15152544
63 473 -2731141/4132512
63 474 805917223/409118688
63 475 -97592/129141
63 476 -97592/129141
63 477 19327/1033128
63 478 -371041/1033128
63 479 -214511/516564
63 480 58945/344376
63 483 -704/14349
63 484 -3817/57396
63 486 9799/28698
63 487 -46187/114792
63 488 145/19132
63 489 8077/114792
63 490 -6541/28698
63 491 1733/4783
63 492 -1150/14349
63 493 3249/9566
63 494 -7969/57396
63 495 5747/114792
63 496 -543/38264
63 497 -483/19132
63 498 3027/19132
63 499 -22295/57396
63 530 5537124059/421516224
63 531 10517225579/52689528
66 11 11/6
66 14 -11/3
66 15 11/3
66 18 -11/3
66 36 11/3
66 42 -11/3
66 55 11/6
66 59 11/3
66 79 -2266075889/79034292
66 80 -378079187/26344764
66 81 50430842/6586191
66 82 4774274105/118551438
66 83 -2480739800/19758573
66 84 -3106669115/26344764
66 85 -7488514/387423
66 86 46986185/1549692
66 87 1242505/86094
66 88 233769826/3486807
66 89 12147702259/39517146
66 90 -276500333/26344764
66 91 137312935/13172382
66 92 20638915/774846
66 93 -11190104/2195397
66 94 -20638915/774846
66 95 -4127783/774846
66 96 -42954679/13172382
66 97 -216736267/6586191
66 98 -45743599/1463598
66 99 45743599/1463598
66 100 12351119/774846
66 101 4195993/387423
66 102 332610850/6586191
66 103 -129353009455/474205752
66 104 71383901303/118551438
66 105 6573926143/79034292
66 106 4127783/258282
66 107 -4113857/387423
66 108 -20176297495/26344764
66 109 -11979047993/39517146
66 110 3754162115/13172382
66 114 965848477/3486807
66 115 3975607669/6586191
66 116 1178574859/6586191
66 117 -413743/43047
66 118 -1421401/258282
66 120 -628728911/4649076
66 121 -5773484827/13172382
66 122 -232441/258282
66 123 5042752/387423
66 124 63723/9566
66 125 9944374/387423
66 126 38356723/1549692
66 127 -1114553/43047
66 129 -15526007/387423
66 130 -2290805/172188
66 131 -64735/28698
66 132 -5749580641/27894456
66 133 -15832781/57396
66 134 -767954/43047
66 135 52067785/2324538
66 136 6880720/2195397
66 137 758568481/39517146
66 138 -401588/14349
66 139 137312935/13172382
66 140 20080571759/79034292
66 141 127952/14349
66 142 20743105/774846
66 143 64196/43047
66 144 340168025/4649076
66 149 93863/43047
66 153 -17739834277/52689528
66 154 -425500031/79034292
66 155 -16929809/13172382
66 156 603790093/52689528
66 157 510589061/52689528
66 158 -558346801/26344764
66 159 -4127783/387423
66 160 4127783/774846
66 161 136313827/5854392
66 162 -16929809/13172382
66 163 -418002179/13172382
66 164 418002179/13172382
66 165 8255566/387423
66 166 -8255566/387423
66 167 -11494813/1463598
66 168 344219569/26344764
66 169 -476729443/26344764
66 170 8255566/387423
66 171 476729443/26344764
66 172 90028679/26344764
66 173 11190104/2195397
66 175 -90028679/13172382
66 176 -81318589/2927196
66 177 4127783/387423
66 178 156932561/6586191
66 179 -4141709/774846
66 180 4127783/774846
66 181 4127783/774846
66 182 -4113857/774846
66 183 4127783/258282
66 184 33859618/6586191
66 185 -16929809/6586191
66 186 16929809/6586191
66 189 -108394663/9298152
66 190 300501047/79034292
66 191 1083536135/26344764
66 192 -1083536135/26344764
66 193 -12740651/1549692
66 194 -324173/43047
66 195 566444021/26344764
66 196 45743599/2927196
66 197 -45743599/1463598
66 198 -1678537/258282
66 199 -335921872/6586191
66 200 45743599/2927196
66 201 1678537/258282
66 202 335921872/6586191
66 203 -12351119/1549692
66 204 -3356375/774846
66 205 64922/129141
66 206 -2673505/774846
66 207 1639121/387423
66 208 6880720/2195397
66 209 201404753/4390794
66 210 -16929809/6586191
66 211 -24410879/774846
66 212 16929809/6586191
66 213 6236933/387423
66 214 -26455/14349
66 215 -1514472905/26344764
66 216 416245747087/1422617256
66 217 -53502124339/79034292
66 218 21686207453/118551438
66 219 -4127783/774846
66 220 20611063/1549692
66 221 363620925677/474205752
66 222 16789034923/39517146
66 223 -106466608241/237102876
66 225 -237769613441/237102876
66 226 -28011486397/237102876
66 227 71383901303/118551438
66 228 4134746/387423
66 229 -4127783/258282
66 230 -4127783/258282
66 231 4113857/774846
66 232 4113857/387423
66 233 -45541430863/237102876
66 234 -21632748739/59275719
66 236 -16929809/6586191
66 238 1394433208381/2845234512
66 239 -10093782787/237102876
66 240 8736822061/39517146
66 242 -6236933/516564
66 244 112657709/1162269
66 245 2557192913/13172382
66 247 -5078450927/39517146
66 249 1678537/258282
66 251 -3879422033/13947228
66 252 -8672075720/19758573
66 257 -6236933/1033128
66 259 31184665/1549692
66 260 6236933/258282
66 263 -884583179/2324538
66 264 -2687756891/13947228
66 265 11/3
66 266 2842889833/13947228
66 268 88841595319/237102876
66 269 1004069/43047
66 270 -418002179/13172382
66 271 89498174963/237102876
66 273 -1678537/258282
66 275 -385258201/13947228
66 278 244139809/13172382
66 279 6236933/387423
66 281 -11/3
66 285 -54046681667/474205752
66 286 -5204813009/79034292
66 287 -530453/86094
66 288 -272437/516564
66 289 -125444/43047
66 290 951107429/13947228
66 291 2655920146/19758573
66 292 361163/28698
66 293 -42856/43047
66 294 340747/43047
66 295 603449/43047
66 296 -34518757/1549692
66 298 -92402/14349
66 299 29953/28698
66 300 161029/43047
66 301 2882804383/13947228
66 302 965848477/3486807
66 303 99/4783
66 304 -48093481/774846
66 306 2045777381/6586191
66 307 98989715/4390794
66 308 418002179/13172382
66 309 -352066484/3486807
66 310 246488/14349
66 311 1678537/258282
66 313 -259133050/3486807
66 316 -244139809/13172382
66 317 -6236933/387423
66 319 26158/14349
66 323 62950895315/237102876
66 324 6893029/1162269
66 325 713284/387423
66 326 -856295/57396
66 328 4340732/387423
66 334 -686477/387423
66 335 -61699/86094
66 337 -100045/14349
66 338 -302599/172188
66 339 -476201/43047
66 342 253979/86094
66 345 -4127783/387423
66 346 200695/43047
66 347 8255566/387423
66 350 -7853747/387423
66 351 79915/43047
66 355 -4123141/258282
66 358 -15389/43047
66 362 -113883143/9298152
66 363 14078779/516564
66 364 1242505/86094
66 365 -37898813/1033128
66 366 -23001293/3099384
66 370 2290805/172188
66 371 -61699/86094
66 372 -41255887/1549692
66 373 -31184665/1549692
66 374 255002/14349
66 375 12473866/387423
66 377 4137067/258282
66 378 -200695/43047
66 379 -8255566/387423
66 382 -8703385/774846
66 383 319660/43047
66 387 4123141/258282
66 388 6236933/387423
66 390 15389/43047
66 394 727634/129141
66 395 3338467/516564
66 396 -306845/43047
66 397 42229/86094
66 398 -21296/4783
66 399 354574/43047
66 400 26455/14349
66 401 5419337/516564
66 402 19651311571/83683368
66 403 10598970023/27894456
66 404 -2452035961/13947228
66 405 -2290806101/6973614
66 407 -6236933/387423
66 409 2113372429/167366736
66 410 130691/9566
66 411 -2289613885/13947228
66 412 -13761440/2195397
66 413 -167040991921/237102876
66 414 -139961789/2195397
66 415 -11494813/1463598
66 416 -31449842332/59275719
66 417 -310552/14349
66 418 1833887/387423
66 419 -46530/4783
66 420 200643163/6973614
66 423 -16929809/6586191
66 424 -6236933/387423
66 426 -14498/43047
66 432 -150620599/8781588
66 433 -16929809/6586191
66 434 -7937837/26344764
66 435 3395291675/79034292
66 436 -12122628737/59275719
66 437 -94051181/6586191
66 438 -16929809/13172382
66 439 -12183145/4390794
66 440 -4134746/387423
66 441 -24737671243/237102876
66 442 -36301194365/237102876
66 443 11494813/731799
66 444 4462909/487866
66 445 -16929809/8781588
66 446 -551126203/26344764
66 447 16929809/8781588
66 448 -11494813/975732
66 449 -41846068/2195397
66 450 -3946184/6586191
66 451 -42581183455/237102876
66 452 237045061/2195397
66 453 1792955791/13172382
66 454 -243797939/6586191
66 455 351747242/6586191
66 458 -17509477/1549692
66 459 -6236933/387423
66 460 54931075/1549692
66 461 -299603107/4649076
66 462 -574398497/3486807
66 463 -1319245/43047
66 464 -6236933/774846
66 465 6236933/387423
66 467 4531387001/13947228
66 468 16028125/13947228
66 469 -23145749/387423
66 470 -6236933/516564
66 471 87547385/1549692
66 472 6236933/516564
66 473 14148233/1549692
66 474 -520528729/13947228
66 475 4127783/387423
66 476 4127783/387423
66 477 4141709/774846
66 478 4134746/387423
66 479 -4155635/774846
66 480 -2680381/258282
66 483 1511477/172188
66 484 -127952/43047
66 486 -672485/172188
66 487 -276991/86094
66 488 -167035/19132
66 489 267454/43047
66 490 686741/172188
66 491 4752/4783
66 492 -646943/172188
66 493 -210386/14349
66 494 -198242/43047
66 495 -29095/43047
66 496 -26455/14349
66 497 63976/14349
66 498 3168/4783
66 499 4365163/86094
66 530 -4241831033/79034292
66 531 -36947996327/39517146
67 11 -11/6
67 12 11/3
67 14 11/3
67 15 -11/3
67 21 -11/6
67 22 -11/3
67 23 11/3
67 61 -11/3
67 79 -19085/1224
67 80 -913/204
67 81 11/34
67 82 12353/306
67 83 -34177/612
67 84 -18997/408
67 89 45551/306
67 90 77/51
67 91 220/51
67 93 -220/51
67 96 913/102
67 97 -473/204
67 98 -11/17
67 99 11/17
67 102 407/102
67 103 -118679/612
67 104 56353/153
67 105 -1991/102
67 108 -43813/102
67 109 -151063/1224
67 110 7909/68
67 115 12386/51
67 116 16577/204
67 121 -3168/17
67 136 -55/68
67 137 2915/102
67 139 220/51
67 140 28259/204
67 153 -22517/153
67 154 1078/153
67 155 -407/204
67 156 -11/816
67 157 -407/272
67 158 -110/51
67 161 3377/816
67 162 -407/204
67 163 -220/51
67 164 220/51
67 167 -11/34
67 168 253/102
67 169 2035/408
67 171 -2035/408
67 172 -407/136
67 173 220/51
67 175 407/68
67 176 -33/68
67 178 -341/102
67 184 407/51
67 185 -407/102
67 186 407/102
67 189 -715/144
67 190 -1133/306
67 191 473/204
67 192 -473/204
67 195 913/68
67 196 11/34
67 197 -11/17
67 199 -407/102
67 200 11/34
67 202 407/102
67 208 -913/204
67 209 11/34
67 210 -407/102
67 212 407/102
67 215 -4763/272
67 216 1681625/7344
67 217 -122089/272
67 218 49973/306
67 221 1173733/2448
67 222 87439/408
67 223 -93973/306
67 225 -299783/612
67 226 -3190/153
67 227 56353/153
67 233 -40271/306
67 234 -186571/612
67 236 -407/102
67 238 3007235/14688
67 239 -6743/459
67 240 114521/1224
67 245 5005/68
67 247 -36971/612
67 252 -27841/153
67 267 -11/3
67 268 140635/612
67 270 -220/51
67 271 20339/153
67 278 407/102
67 285 -703483/14688
67 286 -8657/306
67 291 9746/153
67 305 11/3
67 306 24277/204
67 307 11/34
67 308 220/51
67 309 -2783/36
67 316 -407/102
67 323 878185/7344
67 412 539/102
67 413 -57739/153
67 414 -11/17
67 415 -11/34
67 416 -59411/306
67 423 -407/102
67 432 -847/204
67 433 -407/102
67 434 517/51
67 435 -2585/204
67 436 -24266/153
67 437 -2101/204
67 438 -407/204
67 439 407/102
67 441 68585/612
67 442 -18733/306
67 443 11/17
67 444 -209/204
67 445 -407/136
67 446 -143/51
67 447 407/136
67 448 -33/68
67 449 -231/68
67 450 55/102
67 451 -54901/612
67 452 2871/68
67 453 4367/68
67 454 -11/17
67 455 4807/204
67 530 -126071/4896
67 531 -32329/136
68 11 -1/4
68 17 1/2
68 20 1/2
68 21 1/4
68 25 -1/2
68 26 -1/2
68 50 1/4
68 53 -1/2
68 57 1/4
68 60 1/2
68 61 -1/2
68 66 -1/2
68 70 1/2
68 71 1/2
68 79 -13/48
68 80 -3/44
68 82 95/132
68 83 -41/48
68 84 -7/8
68 86 3/44
68 88 -7/132
68 89 61/24
68 90 3/88
68 91 3/44
68 93 -3/44
68 96 3/22
68 101 -3/44
68 103 -112/33
68 104 155/24
68 105 -29/88
68 108 -333/44
68 109 -103/48
68 110 2
68 114 -1/24
68 115 4
68 116 3/2
68 118 3/44
68 120 7/88
68 121 -13/4
68 126 -3/88
68 129 -3/22
68 132 2/33
68 133 3/44
68 137 1/2
68 139 3/44
68 140 215/88
68 142 -3/44
68 144 5/88
68 153 -37/16
68 154 1/8
68 155 -3/88
68 156 -3/352
68 157 -9/352
68 158 -3/88
68 161 21/352
68 162 -3/88
68 163 -3/44
68 164 3/44
68 168 3/88
68 169 15/176
68 171 -15/176
68 172 -9/176
68 173 3/44
68 175 9/88
68 178 -3/44
68 184 3/22
68 185 -3/44
68 186 3/44
68 189 -25/352
68 194 3/88
68 198 3/44
68 201 -3/44
68 206 3/88
68 210 -3/44
68 211 3/44
68 212 3/44
68 213 -3/44
68 216 12539/3168
68 217 -2755/352
68 218 1499/528
68 221 8851/1056
68 222 83/22
68 223 -353/66
68 225 -2285/264
68 226 -103/264
68 227 155/24
68 233 -305/132
68 234 -349/66
68 236 -3/44
68 238 23075/6336
68 239 -17/72
68 240 5/3
68 242 9/176
68 244 -15/176
68 245 19/16
68 247 -13/12
68 249 -3/44
68 251 1/66
68 252 -19/6
68 257 9/352
68 259 -15/176
68 260 -9/88
68 263 -39/352
68 264 13/66
68 266 -13/132
68 268 265/66
68 270 -3/44
68 271 313/132
68 273 3/44
68 275 -5/132
68 278 3/44
68 279 -3/44
68 285 -47/72
68 286 -7/12
68 290 -7/264
68 291 4/3
68 296 3/88
68 298 3/44
68 301 -25/528
68 302 -1/24
68 304 3/22
68 306 93/44
68 308 3/44
68 309 -4/3
68 311 -3/44
68 313 -1/12
68 316 -3/44
68 317 3/44
68 323 269/144
68 363 -1/8
68 365 3/352
68 366 -21/352
68 372 -3/88
68 373 15/176
68 375 -3/22
68 382 3/44
68 388 -3/44
68 394 25/352
68 402 155/3168
68 403 103/1056
68 404 19/132
68 405 -17/132
68 407 3/44
68 409 -943/6336
68 411 -5/132
68 413 -875/132
68 416 -919/264
68 420 17/264
68 423 -3/44
68 424 3/44
68 432 -3/44
68 433 -3/44
68 434 15/88
68 435 -2/11
68 436 -361/132
68 437 -15/88
68 438 -3/88
68 439 3/44
68 441 485/264
68 442 -293/264
68 445 -9/176
68 446 -3/88
68 447 9/176
68 449 -1/8
68 451 -415/264
68 452 3/4
68 453 9/8
68 455 3/8
68 457 -2
68 458 -5/88
68 459 3/44
68 460 -15/88
68 461 -3/44
68 462 -13/132
68 463 1/22
68 464 3/88
68 465 -3/44
68 467 4/33
68 468 7/264
68 470 9/176
68 471 3/88
68 472 13/176
68 473 -1/8
68 474 -25/264
68 530 -2/3
68 531 -14/3
69 11 1/4
69 16 -1/2
69 20 -1/2
69 27 -1/4
69 30 1/2
69 45 -1/4
69 47 1/2
69 55 -1/4
69 56 1/2
69 59 1/2
69 62 -1/2
69 67 1/2
69 69 -1/2
69 72 -1/2
69 79 -704308103/52689528
69 80 -4388908675/772779744
69 81 70467769/35126352
69 82 186156231119/6955017696
69 83 -40496768897/843032448
69 84 -13108533143/281010816
69 85 -2569981/1033128
69 86 343053545/90915264
69 87 745811/459168
69 88 971539343/102279672
69 89 55284310909/421516224
69 90 -1310330789/386389872
69 91 829720729/193194936
69 92 12703043/4132512
69 93 -874944949/257593248
69 94 -12703043/4132512
69 95 -3711487/4132512
69 96 356768765/48298734
69 97 -1057939211/140505408
69 98 -47305697/7805856
69 99 47305697/7805856
69 100 8463541/4132512
69 101 38558215/22728816
69 102 776068135/70252704
69 103 -4110636844339/27820070784
69 104 375208686491/1264548672
69 105 298166974/72448101
69 106 2620963/1377504
69 107 -2097871/2066256
69 108 -547685392765/1545559488
69 109 -48623320493/421516224
69 110 7564187305/70252704
69 111 -1/12
69 113 -1/8
69 114 729927401/18596304
69 115 31655161073/140505408
69 116 10473426869/140505408
69 117 -152443/114792
69 118 -12096691/15152544
69 119 1/8
69 120 -5221386047/272745792
69 121 -23835760927/140505408
69 122 -402899/1377504
69 123 1393129/1033128
69 124 745303/459168
69 125 1402613/516564
69 126 386900971/90915264
69 127 -607717/229584
69 129 -8235998/1420551
69 130 -1695341/918336
69 131 203719/459168
69 132 -47780963785/1636474752
69 133 -131676037/3367232
69 134 -217465/114792
69 135 39690203/12397536
69 136 11091425/11708784
69 137 1028600681/52689528
69 138 -971297/459168
69 139 829720729/193194936
69 140 538486746725/4636678464
69 141 27349/19132
69 142 170215381/45457632
69 143 8001/19132
69 144 2830031537/272745792
69 148 1/12
69 149 -1625/14349
69 153 -76249111285/562021632
69 154 -5787551/52689528
69 155 -589415699/772779744
69 156 12057698473/3091118976
69 157 1787789783/3091118976
69 158 -3194200013/772779744
69 159 -2247889/2066256
69 160 784291/4132512
69 161 2647702153/343457664
69 162 -589415699/772779744
69 163 -312518993/48298734
69 164 312518993/48298734
69 165 2247889/1033128
69 166 -2247889/1033128
69 167 -10808341/3902928
69 168 237468311/48298734
69 169 -415763449/1545559488
69 170 1188515/516564
69 171 415763449/1545559488
69 172 -871429879/1545559488
69 173 874944949/257593248
69 174 -1/8
69 175 871429879/772779744
69 176 -6371947/975732
69 177 3711487/2066256
69 178 159151880/24149367
69 179 -2397907/4132512
69 180 3711487/4132512
69 181 4228051/4132512
69 182 -5025067/4132512
69 183 1760023/1377504
69 184 589415699/193194936
69 185 -589415699/386389872
69 186 589415699/386389872
69 189 -4436296471/545491584
69 190 -35572367/421516224
69 191 283523209/35126352
69 192 -283523209/35126352
69 193 -4479625/8265024
69 194 -1856647/1262712
69 195 546755789/70252704
69 196 47305697/15611712
69 197 -47305697/7805856
69 198 -13744249/15152544
69 199 -708341563/70252704
69 200 47305697/15611712
69 201 13744249/15152544
69 202 708341563/70252704
69 203 -8463541/8265024
69 204 -3262153/4132512
69 205 -331993/344376
69 206 -9044071/45457632
69 207 2571007/2066256
69 208 11091425/11708784
69 209 210896077/23417568
69 210 -589415699/386389872
69 211 -182954459/45457632
69 212 589415699/386389872
69 213 51801533/22728816
69 214 -27601/114792
69 215 -2158698565/140505408
69 216 7247622779153/41730106176
69 217 -822301974323/2318339232
69 218 3282297376481/27820070784
69 219 -2678359/4132512
69 220 12058631/8265024
69 221 5347981579867/13910035392
69 222 1707470511163/9273356928
69 223 -3339545435489/13910035392
69 224 1/3
69 225 -5910161649401/13910035392
69 226 -105624771865/3477508848
69 227 375208686491/1264548672
69 228 344171/258282
69 229 -2620963/1377504
69 230 -3080131/1377504
69 231 2097871/4132512
69 232 2097871/2066256
69 233 -1369248144601/13910035392
69 234 -3163281584983/13910035392
69 236 -589415699/386389872
69 238 31438596961045/166920424704
69 239 -37016243185/2529097344
69 240 18091782407/210758112
69 241 -1/16
69 242 -51801533/30305088
69 243 1/16
69 244 58540718/4261653
69 245 19762852459/281010816
69 247 -5667530291/105379056
69 248 1/4
69 249 13744249/15152544
69 250 -1/8
69 251 -32236334297/818237376
69 252 -17451203491/105379056
69 253 -1/6
69 255 -1/6
69 256 1/8
69 257 -51801533/60610176
69 259 259007665/90915264
69 260 51801533/15152544
69 261 13/48
69 262 -5/12
69 263 -7352618087/136372896
69 264 -22360107059/818237376
69 266 23626711033/818237376
69 268 638358646087/3477508848
69 269 863975/459168
69 270 -312518993/48298734
69 271 1824333480863/13910035392
69 273 -13744249/15152544
69 274 -1/6
69 275 -3202168657/818237376
69 278 2411843761/772779744
69 279 51801533/22728816
69 281 -1/8
69 285 -222956479505/5058194688
69 286 -1459159763/52689528
69 287 -507143/459168
69 288 -584315/2755008
69 289 -1754/4783
69 290 7891843397/818237376
69 291 12573498781/210758112
69 292 530999/459168
69 293 -8321/76528
69 294 196883/229584
69 295 278875/114792
69 296 -269919469/90915264
69 298 -498019/841808
69 299 -162821/459168
69 300 331205/229584
69 301 23950246219/818237376
69 302 729927401/18596304
69 303 27601/57396
69 304 -398559085/45457632
69 306 181234336229/1545559488
69 307 20854169/2927196
69 308 312518993/48298734
69 309 -4426257349/74385216
69 310 661745/229584
69 311 13744249/15152544
69 312 1/6
69 313 -24459157/2324538
69 316 -2411843761/772779744
69 317 -51801533/22728816
69 319 -3313/28698
69 323 506058942883/5058194688
69 324 1552333/3099384
69 325 1092773/2066256
69 326 -1733707/918336
69 328 4575955/2066256
69 334 -149791/516564
69 335 -231191/459168
69 337 12205/229584
69 338 -222841/918336
69 339 -69975/38264
69 342 -212059/459168
69 345 -2247889/2066256
69 346 17887/76528
69 347 2247889/1033128
69 350 -5862847/2066256
69 351 14457/38264
69 355 -2197883/1377504
69 357 1/12
69 358 -21/9566
69 362 -65337835/49590144
69 363 3493451/918336
69 364 717113/459168
69 365 -313984661/60610176
69 366 -326358869/181830528
69 370 1446625/918336
69 371 -231191/459168
69 372 -341473159/90915264
69 373 -259007665/90915264
69 374 437107/229584
69 375 51801533/11364408
69 377 2720975/1377504
69 378 -17887/76528
69 379 -2247889/1033128
69 382 -53971825/45457632
69 383 33805/28698
69 387 2197883/1377504
69 388 51801533/22728816
69 389 -1/12
69 390 21/9566
69 394 7381471/10101696
69 395 410341/306112
69 396 -960401/459168
69 397 4313/459168
69 398 27833/76528
69 399 524891/229584
69 400 27601/114792
69 401 5761477/2755008
69 402 163344392659/4909424256
69 403 88111888391/1636474752
69 404 -20353832881/818237376
69 405 -19042796561/409118688
69 407 -51801533/22728816
69 409 17853112741/9818848512
69 410 214913/153056
69 411 -19072200901/818237376
69 412 -11091425/5854392
69 413 -4456094190193/13910035392
69 414 -372256007/23417568
69 415 -10808341/3902928
69 416 -2612083596775/13910035392
69 417 -134179/28698
69 418 579049/2066256
69 419 -620903/229584
69 420 1660848655/409118688
69 423 -589415699/386389872
69 424 -51801533/22728816
69 425 -1/12
69 426 40601/114792
69 432 -1029855881/257593248
69 433 -589415699/386389872
69 434 397049221/96597468
69 435 -1070523107/579584808
69 436 -844115454925/6955017696
69 437 -5087130013/772779744
69 438 -589415699/772779744
69 439 243474263/257593248
69 440 -3054697/2066256
69 441 694956637559/13910035392
69 442 -98468764489/1738754424
69 443 10808341/1951464
69 444 3780221/2601952
69 445 -525017387/515186496
69 446 -2969772247/386389872
69 447 589415699/515186496
69 448 -10808341/2601952
69 449 -39454001/11708784
69 450 -134177/17563176
69 451 -1090040514847/13910035392
69 452 1871087669/46835136
69 453 258694061/4390794
69 454 -40092587/4390794
69 455 1562166389/70252704
69 458 -144835813/90915264
69 459 -51801533/22728816
69 460 455645011/90915264
69 461 -2485431187/272745792
69 462 -4771025429/204559344
69 463 -10924297/2525424
69 464 -51801533/45457632
69 465 51801533/22728816
69 467 37640661713/818237376
69 468 119528653/818237376
69 469 -17395723/2066256
69 470 -51801533/30305088
69 471 724179065/90915264
69 472 51801533/30305088
69 473 14308255/8265024
69 474 -4318580017/818237376
69 475 2247889/2066256
69 476 2247889/2066256
69 477 2397907/4132512
69 478 3054697/2066256
69 479 -3667147/4132512
69 480 -2054999/1377504
69 481 1/8
69 483 820529/918336
69 484 -27349/57396
69 486 -209081/918336
69 487 -83487/153056
69 488 -272461/306112
69 489 130201/229584
69 490 46291/306112
69 491 5968/14349
69 492 -682435/918336
69 493 -259301/114792
69 494 -8613/19132
69 495 267/76528
69 496 -27601/114792
69 497 43783/114792
69 498 790/14349
69 499 1049113/153056
69 500 -2
69 501 1/6
69 502 -1/12
69 503 1/4
69 505 1/8
69 530 -33651778339/1686064896
69 531 -16842595837/52689528
70 6 -1/12
70 8 1/12
70 10 -1/12
71 2 -1/12
71 7 1/12
71 10 1/12
72 1 1
72 5 -1
72 11 7/6
72 12 -31/12
72 14 -1/2
72 15 1/2
72 16 -13/12
72 17 13/12
72 18 1/4
72 21 -1/12
72 22 5/6
72 23 -5/6
72 24 7/4
72 25 1
72 26 11/4
72 27 1/3
72 30 -2/3
72 33 -1/2
72 34 2/3
72 35 -2/3
72 36 1/6
72 39 11/12
72 40 1/6
72 41 -1
72 42 -1/6
72 44 -5/6
72 46 -2/3
72 47 -1/6
72 49 -4/3
72 52 -5/12
72 53 2/3
72 55 1/6
72 56 -7/12
72 57 -1/3
72 59 -1/4
72 61 31/12
72 63 11/6
72 64 2/3
72 66 11/4
72 67 -7/12
72 68 -2/3
72 69 2/3
72 70 -2/3
72 78 -4/9
73 1 -1/4
73 5 1/4
73 11 5/12
73 12 1/6
73 14 1/12
73 15 -1/12
73 16 1/2
73 17 -1/2
73 18 -1
73 21 -11/24
73 22 -1/6
73 23 1/6
73 25 3/4
73 26 3/4
73 32 -1/3
73 33 1/12
73 35 2/3
73 38 2/3
73 39 7/24
73 41 -3/4
73 44 -3/4
73 46 -1/2
73 49 -1/2
73 52 1
73 53 -2/3
73 54 -7/6
73 56 1
73 57 1/3
73 59 1
73 61 -1/6
73 63 7/12
73 66 3/4
73 67 1
73 68 2/3
73 70 2/3
73 78 -4/9
74 1 1/4
74 5 -1/4
74 11 -5/12
74 12 1
74 14 -1/12
74 15 1/12
74 16 1/2
74 17 -1/2
74 18 -1/6
74 24 -1
74 26 -1
74 27 -1/3
74 30 2/3
74 32 1/3
74 33 -1/12
74 34 -2/3
74 36 1/6
74 38 -2/3
74 39 -7/24
74 40 3/4
74 42 -1/6
74 44 3/4
74 46 1/2
74 47 -3/4
74 49 7/6
74 54 1/2
74 55 11/24
74 56 -3/4
74 59 1/6
74 61 -1
74 64 -2/3
74 65 -7/12
74 66 -1
74 67 -3/4
74 69 -2/3
74 78 4/9
75 1 -2
75 5 2
75 11 -7/3
75 12 7/3
75 14 1
75 15 -1
75 18 7/3
75 21 -1/12
75 22 -1
75 23 1
75 24 -4/3
75 25 -5/6
75 26 -13/6
75 33 1
75 36 -1
75 39 -11/6
75 40 5/6
75 41 5/6
75 42 1
75 44 5/3
75 46 4/3
75 47 -5/6
75 49 4/3
75 52 -4/3
75 54 4/3
75 55 -1/12
75 56 -13/6
75 59 -7/3
75 61 -7/3
75 63 -11/6
75 65 -11/6
75 66 -13/6
75 67 -13/6
75 78 8/9
76 1 -683/2208
76 2 -1/12
76 3 -1/8
76 4 1/4
76 6 105/1472
76 7 105/1472
76 8 -1/12
76 9 5/24
76 10 499/2208
76 11 -1/6
76 13 1/6
76 15 1/3
76 16 -1/6
76 17 -1/6
76 19 1/6
76 27 -1/12
76 29 -1/6
76 30 1/6
76 39 -1/6
76 40 1/6
76 41 1/6
76 43 -1/6
76 45 -1/12
76 50 -1/12
76 53 1/6
76 57 -1/12
76 63 -1/6
76 65 -1/6
76 71 -1/6
76 72 -1/6
76 78 1/18
77 1 -1/12
77 3 -1/8
77 9 5/24
77 10 1/12
80 0 -37/36
80 1 1/3
80 4 1/8
80 5 -2/3
80 6 1/48
80 7 1/48
80 9 5/12
80 10 5/24
80 11 17/24
80 13 -17/12
80 14 17/24
80 15 -17/24
80 20 -17/12
80 27 17/24
80 28 -17/12
80 29 17/12
80 31 17/12
80 32 17/24
80 33 -17/24
80 38 -17/12
80 44 17/12
80 62 -17/12
80 64 -17/12
80 78 17/72
81 0 37/36
81 1 -2/3
81 3 -1/12
81 4 5/24
81 5 2/3
81 6 -1/48
81 7 -1/48
81 9 -1/3
81 10 -5/24
81 11 -17/24
81 14 -17/24
81 15 17/24
81 19 17/12
81 20 17/12
81 32 -17/24
81 33 17/24
81 37 17/12
81 38 17/12
81 43 -17/12
81 44 -17/12
81 57 -17/24
81 58 -17/12
81 60 17/12
81 68 17/12
81 78 -17/72
82 1 -35495/31212
82 2 35495/31212
82 11 -1/24
82 15 1/12
82 39 -1/24
82 59 -1/12
82 61 -1/12
82 63 -1/12
82 65 -1/12
82 73 1/12
83 1 35495/31212
83 8 -35495/31212
83 11 1/24
83 15 -1/12
83 39 1/24
83 59 1/12
83 61 1/12
83 63 1/12
83 65 1/12
83 73 -1/12
84 11 5/48
84 12 -5/24
84 14 -5/48
84 15 5/48
84 21 5/24
84 22 5/24
84 23 -5/24
84 25 -5/24
84 26 -5/24
84 32 5/48
84 33 -5/48
84 35 -5/24
84 38 -5/24
84 41 5/24
84 44 5/24
84 53 5/24
84 54 5/24
84 57 -5/48
84 61 5/24
84 66 -5/24
84 68 -5/24
84 70 -5/24
84 78 5/144
85 11 -5/48
85 14 5/48
85 15 -5/48
85 18 5/24
85 27 5/48
85 30 -5/24
85 32 -5/48
85 33 5/48
85 34 5/24
85 36 -5/24
85 38 5/24
85 40 -5/24
85 42 5/24
85 44 -5/24
85 47 5/24
85 49 -5/24
85 55 -5/24
85 56 5/24
85 59 -5/24
85 64 5/24
85 67 5/24
85 69 5/24
85 78 -5/144
86 11 -11/24
86 12 2/3
86 14 11/24
86 15 -11/24
86 18 1/4
86 21 -1/3
86 22 -2/3
86 23 2/3
86 33 11/24
86 36 -1/4
86 39 -11/24
86 42 1/4
86 55 -1/8
86 59 -1/4
86 61 -2/3
86 63 -2/3
86 65 -1/4
87 11 11/24
87 12 -1/4
87 14 -11/24
87 15 11/24
87 18 -2/3
87 21 1/8
87 22 1/4
87 23 -1/4
87 33 -11/24
87 36 2/3
87 39 11/24
87 42 -2/3
87 55 1/3
87 59 2/3
87 61 1/4
87 63 1/4
87 65 2/3
88 1 53/4416
88 2 -1/12
88 7 105/1472
88 10 105/1472
88 11 -1/12
88 13 -2/3
88 14 5/6
88 15 -2/3
88 16 -1/6
88 18 5/6
88 20 -5/6
88 27 3/4
88 28 -5/6
88 29 2/3
88 30 -2/3
88 31 5/6
88 34 5/6
88 36 -5/6
88 39 -1/12
88 40 -2/3
88 42 5/6
88 45 -1/12
88 47 5/6
88 49 -5/6
88 55 -5/6
88 56 5/6
88 59 -5/6
88 62 -5/6
88 65 -1/6
88 67 5/6
88 69 5/6
88 72 -1/6
88 78 1/36
89 1 473/1472
89 4 -1/3
89 6 -105/1472
89 8 1/12
89 10 -105/1472
89 11 1/12
89 12 -5/6
89 14 -5/6
89 15 2/3
89 17 1/6
89 19 2/3
89 20 5/6
89 21 5/6
89 22 5/6
89 23 -5/6
89 25 -5/6
89 26 -5/6
89 35 -5/6
89 37 5/6
89 39 1/12
89 41 2/3
89 43 -2/3
89 50 1/12
89 53 2/3
89 54 5/6
89 57 -3/4
89 58 -5/6
89 60 5/6
89 61 5/6
89 63 1/6
89 66 -5/6
89 70 -5/6
89 71 1/6
89 78 -1/36
90 11 -5/12
90 13 1/2
90 14 -5/12
90 15 5/12
90 19 1/3
90 20 5/6
90 27 -1/4
90 28 1/2
90 29 -1/2
90 31 -1/2
90 32 -5/12
90 33 5/12
90 37 1/3
90 38 5/6
90 43 -1/3
90 44 -5/6
90 57 -1/6
90 58 -1/3
90 60 1/3
90 62 1/2
90 64 1/2
90 68 1/3
90 78 -5/36
91 11 5/12
91 13 -1/3
91 14 5/12
91 15 -5/12
91 19 -1/2
91 20 -5/6
91 27 1/6
91 28 -1/3
91 29 1/3
91 31 1/3
91 32 5/12
91 33 -5/12
91 37 -1/2
91 38 -5/6
91 43 1/2
91 44 5/6
91 57 1/4
91 58 1/2
91 60 -1/2
91 62 -1/3
91 64 -1/3
91 68 -1/2
91 78 5/36
92 1 -1/3
92 3 -1/6
92 4 1/6
92 9 1/3
92 10 1/6
92 11 -17/24
92 14 -17/24
92 15 17/24
92 19 17/12
92 20 17/12
92 32 -17/24
92 33 17/24
92 37 17/12
92 38 17/12
92 43 -17/12
92 44 -17/12
92 57 -17/24
92 58 -17/12
92 60 17/12
92 68 17/12
92 78 -17/72
93 1 2/3
93 4 -1/2
93 9 -1/6
93 10 -1/6
93 11 17/24
93 13 -17/12
93 14 17/24
93 15 -17/24
93 20 -17/12
93 27 17/24
93 28 -17/12
93 29 17/12
93 31 17/12
93 32 17/24
93 33 -17/24
93 38 -17/12
93 44 17/12
93 62 -17/12
93 64 -17/12
93 78 17/72
94 11 -19/320
94 12 -11/320
94 14 -11/320
94 15 71/320
94 18 -11/320
94 21 11/640
94 22 11/320
94 23 -11/320
94 33 -11/320
94 36 11/320
94 39 -19/320
94 42 -11/320
94 55 11/640
94 59 -49/320
94 61 -49/320
94 63 -49/320
94 65 -49/320
94 73 3/16
94 79 6783349175/843032448
94 80 1266785279/386389872
94 81 -2440519/2195397
94 82 -216191800369/13910035392
94 83 20396896265/843032448
94 84 860210827/35126352
94 85 533957/2066256
94 86 22972777/90915264
94 87 46111/114792
94 88 -48348125/25569918
94 89 -30396741763/421516224
94 90 1195648255/772779744
94 91 -993181553/386389872
94 92 -275315/258282
94 93 303602435/128796624
94 94 275315/258282
94 95 55063/258282
94 96 -1019662535/193194936
94 97 308999537/140505408
94 98 1800199/975732
94 99 -1800199/975732
94 100 195433/516564
94 101 8385535/45457632
94 102 -152806321/70252704
94 103 294023084759/3477508848
94 104 -209037836063/1264548672
94 105 9475068617/4636678464
94 106 -55063/86094
94 107 1147271/1033128
94 108 75093738655/386389872
94 109 6262012241/105379056
94 110 -3839346679/70252704
94 114 -37021991/4649076
94 115 -16078200029/140505408
94 116 -2824655347/70252704
94 117 -6562/14349
94 118 -6025541/15152544
94 120 915949061/272745792
94 121 6177428393/70252704
94 122 447259/688752
94 123 -1184575/1033128
94 124 -5723/38264
94 125 -148919/516564
94 126 -52430869/90915264
94 127 -80323/114792
94 129 18526219/45457632
94 130 -9839/57396
94 131 -8811/19132
94 132 9263717599/1636474752
94 133 28239931/3367232
94 134 -42193/114792
94 135 -17259473/12397536
94 136 15673777/11708784
94 137 -79382527/6586191
94 138 -17539/153056
94 139 -993181553/386389872
94 140 -146701745383/2318339232
94 141 21465/38264
94 142 25583639/45457632
94 143 16769/57396
94 144 -633037007/272745792
94 149 -11899/229584
94 153 2527972567/35126352
94 154 -167289169/210758112
94 155 445974101/772779744
94 156 -6120515323/3091118976
94 157 19934335/3091118976
94 158 1487427041/772779744
94 159 55063/129141
94 160 -55063/258282
94 161 -1392903547/343457664
94 162 445974101/772779744
94 163 1322678545/386389872
94 164 -1322678545/386389872
94 165 -110126/129141
94 166 110126/129141
94 167 1381837/975732
94 168 -2087596457/772779744
94 169 -911882537/1545559488
94 170 -110126/129141
94 171 911882537/1545559488
94 172 1537087027/1545559488
94 173 -303602435/128796624
94 175 -1537087027/772779744
94 176 9452207/3902928
94 177 -55063/129141
94 178 -548858441/386389872
94 179 -266263/2066256
94 180 -55063/258282
94 181 -55063/258282
94 182 1147271/2066256
94 183 -55063/86094
94 184 -445974101/193194936
94 185 445974101/386389872
94 186 -445974101/386389872
94 189 2354578573/545491584
94 190 168556655/105379056
94 191 -422246533/140505408
94 192 422246533/140505408
94 193 1665397/2066256
94 194 -2068109/5050848
94 195 -983226157/140505408
94 196 -1800199/1951464
94 197 1800199/975732
94 198 -2876813/15152544
94 199 292632205/70252704
94 200 -1800199/1951464
94 201 2876813/15152544
94 202 -292632205/70252704
94 203 -195433/1033128
94 204 2783/516564
94 205 -685421/344376
94 206 26379901/45457632
94 207 2621857/4132512
94 208 15673777/11708784
94 209 -32178269/11708784
94 210 445974101/386389872
94 211 18025753/22728816
94 212 -445974101/386389872
94 213 -9245795/22728816
94 214 -2209/76528
94 215 321749107/35126352
94 216 -535196883487/5216263272
94 217 1873918903565/9273356928
94 218 -1939329864401/27820070784
94 219 55063/258282
94 220 -1808027/2066256
94 221 -3017305762183/13910035392
94 222 -920750950369/9273356928
94 223 955452329275/6955017696
94 225 1575382194625/6955017696
94 226 90021583073/6955017696
94 227 -209037836063/1264548672
94 228 -174241/2066256
94 229 55063/86094
94 230 55063/86094
94 231 -1147271/2066256
94 232 -1147271/1033128
94 233 388294298441/6955017696
94 234 937499783747/6955017696
94 236 445974101/386389872
94 238 -16224249498421/166920424704
94 239 4610944993/632274336
94 240 -38048316827/843032448
94 242 9245795/30305088
94 244 -386323483/136372896
94 245 -9904625035/281010816
94 247 12208276019/421516224
94 249 2876813/15152544
94 251 6169437599/818237376
94 252 35890158895/421516224
94 257 9245795/60610176
94 259 -46228975/90915264
94 260 -9245795/15152544
94 263 1464235523/136372896
94 264 4982314613/818237376
94 266 -4616759395/818237376
94 268 -1434033089035/13910035392
94 269 148033/459168
94 270 1322678545/386389872
94 271 -905036272061/13910035392
94 273 -2876813/15152544
94 275 635498431/818237376
94 278 -412631137/193194936
94 279 -9245795/22728816
94 285 55775882281/2529097344
94 286 1586394589/105379056
94 287 -283793/459168
94 288 -578917/2755008
94 289 -100751/229584
94 290 -1200707183/818237376
94 291 -13723257185/421516224
94 292 32675/153056
94 293 6569/14349
94 294 2971/57396
94 295 376901/229584
94 296 -56087717/90915264
94 298 368889/841808
94 299 -31603/76528
94 300 24445/14349
94 301 -4458642391/818237376
94 302 -37021991/4649076
94 303 2209/38264
94 304 47152009/45457632
94 306 -92995322423/1545559488
94 307 -71906221/23417568
94 308 -1322678545/386389872
94 309 2629406065/74385216
94 310 126307/76528
94 311 2876813/15152544
94 313 35288141/18596304
94 316 412631137/193194936
94 317 9245795/22728816
94 319 -2209/76528
94 323 -67000639675/1264548672
94 324 266339/3099384
94 325 -51583/1033128
94 326 -70549/153056
94 328 -109903/516564
94 334 9991/2066256
94 335 40967/114792
94 337 6247/19132
94 338 98695/459168
94 339 -76241/229584
94 342 69665/114792
94 345 55063/129141
94 346 -11927/57396
94 347 -110126/129141
94 349 1/4
94 350 -96325/258282
94 351 22603/229584
94 355 676093/688752
94 358 659/28698
94 362 1380997/3099384
94 363 -3177827/2755008
94 364 46111/114792
94 365 34721723/60610176
94 366 10740359/181830528
94 370 9839/57396
94 371 40967/114792
94 372 28968097/90915264
94 373 46228975/90915264
94 374 20455/38264
94 375 -9245795/11364408
94 377 15337/344376
94 378 11927/57396
94 379 110126/129141
94 381 -1/4
94 382 26502353/22728816
94 383 2159/114792
94 387 -676093/688752
94 388 -9245795/22728816
94 390 -659/28698
94 394 -37068655/60610176
94 395 614399/1377504
94 396 -346069/459168
94 397 -2347/14349
94 398 59915/76528
94 399 -50813/229584
94 400 2209/76528
94 401 47401/344376
94 402 -32624319433/4909424256
94 403 -17917259093/1636474752
94 404 3313055935/818237376
94 405 3838574225/409118688
94 407 9245795/22728816
94 409 -11309363467/9818848512
94 410 9057/19132
94 411 4907148451/818237376
94 412 -15673777/5854392
94 413 1219323443933/6955017696
94 414 131396543/23417568
94 415 1381837/975732
94 416 323386952551/3477508848
94 417 -14322/4783
94 418 -5603195/4132512
94 419 -5421/76528
94 420 -144532807/409118688
94 423 445974101/386389872
94 424 9245795/22728816
94 426 9263/114792
94 432 294775441/128796624
94 433 445974101/386389872
94 434 -2447580965/772779744
94 435 24258107587/4636678464
94 436 499726467973/6955017696
94 437 3324285409/772779744
94 438 445974101/772779744
94 439 -82627547/64398312
94 440 174241/2066256
94 441 -306038337727/6955017696
94 442 388511538143/13910035392
94 443 -1381837/487866
94 444 -86103/650488
94 445 445974101/515186496
94 446 3182011361/772779744
94 447 -445974101/515186496
94 448 1381837/650488
94 449 1570351/1463598
94 450 -243308/2195397
94 451 148034724919/3477508848
94 452 -952580333/46835136
94 453 -4476084355/140505408
94 454 16180817/4390794
94 455 -943435421/70252704
94 458 9861151/90915264
94 459 9245795/22728816
94 460 -65335921/90915264
94 461 363662785/272745792
94 462 859551257/204559344
94 463 1061497/2525424
94 464 9245795/45457632
94 465 -9245795/22728816
94 467 -6846211247/818237376
94 468 346432817/818237376
94 469 924439/2066256
94 470 9245795/30305088
94 471 -49305755/90915264
94 472 -9245795/30305088
94 473 -2663005/8265024
94 474 642882703/818237376
94 475 -55063/129141
94 476 -55063/129141
94 477 266263/2066256
94 478 -174241/2066256
94 479 -486515/1033128
94 480 -186005/688752
94 483 44429/229584
94 484 -11899/114792
94 485 -2
94 486 69811/229584
94 487 -142373/229584
94 488 -19159/76528
94 489 53065/229584
94 490 -45493/229584
94 491 9969/19132
94 492 -40871/229584
94 493 -5069/19132
94 494 -34075/114792
94 495 -4279/229584
94 496 -2209/76528
94 497 1779/19132
94 498 8509/38264
94 499 146143/114792
94 530 8121831473/843032448
94 531 15774228437/105379056
95 11 19/320
95 12 11/320
95 14 11/320
95 15 -71/320
95 18 11/320
95 21 -11/640
95 22 -11/320
95 23 11/320
95 33 11/320
95 36 -11/320
95 39 19/320
95 42 11/320
95 55 -11/640
95 59 49/320
95 61 49/320
95 63 49/320
95 65 49/320
95 73 -3/16
95 79 537383045/843032448
95 80 136798967/386389872
95 81 -2261183/17563176
95 82 -10811208247/13910035392
95 83 2863160573/843032448
95 84 415166227/140505408
95 85 573821/2066256
95 86 -70029419/90915264
95 87 -89221/229584
95 88 -101895403/51139836
95 89 -3265075387/421516224
95 90 382705711/772779744
95 91 -79076225/386389872
95 92 -792325/2066256
95 93 8240545/64398312
95 94 792325/2066256
95 95 158465/2066256
95 96 -23950051/96597468
95 97 111179153/140505408
95 98 3011467/3902928
95 99 -3011467/3902928
95 100 -1062263/2066256
95 101 -12496727/45457632
95 102 -93089689/70252704
95 103 82666971665/13910035392
95 104 -17973211451/1264548672
95 105 -10601253529/4636678464
95 106 -158465/688752
95 107 -34982/129141
95 108 13951750169/772779744
95 109 1630269013/210758112
95 110 -519576247/70252704
95 114 -76551253/9298152
95 115 -2197339193/140505408
95 116 -151069301/35126352
95 117 15623/57396
95 118 3003499/15152544
95 120 1095577985/272745792
95 121 381446815/35126352
95 122 -5581/86094
95 123 72773/1033128
95 124 -21/76528
95 125 -80905/258282
95 126 -98935585/90915264
95 127 36799/57396
95 129 44370841/45457632
95 130 84767/459168
95 131 31225/76528
95 132 10023244219/1636474752
95 133 27614935/3367232
95 134 44639/114792
95 135 -8299949/12397536
95 136 -3313913/11708784
95 137 -22205921/52689528
95 138 68173/153056
95 139 -79076225/386389872
95 140 -1824183125/289792404
95 141 -15623/38264
95 142 -35866513/45457632
95 143 -7351/57396
95 144 -593439611/272745792
95 149 15623/229584
95 153 2399821313/281010816
95 154 99620099/210758112
95 155 -36369259/772779744
95 156 -1421715067/3091118976
95 157 -583235057/3091118976
95 158 256873955/772779744
95 159 158465/1033128
95 160 -158465/2066256
95 161 -203289619/343457664
95 162 -36369259/772779744
95 163 197608045/386389872
95 164 -197608045/386389872
95 165 -158465/516564
95 166 158465/516564
95 167 291529/975732
95 168 -309967193/772779744
95 169 655973575/1545559488
95 170 -158465/516564
95 171 -655973575/1545559488
95 172 -555503705/1545559488
95 173 -8240545/64398312
95 175 555503705/772779744
95 176 1737541/1951464
95 177 -158465/1033128
95 178 -490458191/386389872
95 179 298393/1033128
95 180 -158465/2066256
95 181 -158465/2066256
95 182 -17491/129141
95 183 -158465/688752
95 184 36369259/193194936
95 185 -36369259/386389872
95 186 36369259/386389872
95 189 270300925/545491584
95 190 -101002553/210758112
95 191 -137809891/140505408
95 192 137809891/140505408
95 193 783257/4132512
95 194 1942465/5050848
95 195 90825953/140505408
95 196 -3011467/7805856
95 197 3011467/3902928
95 198 2898295/15152544
95 199 83603485/70252704
95 200 -3011467/7805856
95 201 -2898295/15152544
95 202 -83603485/70252704
95 203 1062263/4132512
95 204 172811/2066256
95 205 46501/344376
95 206 10611277/45457632
95 207 -2042513/4132512
95 208 -3313913/11708784
95 209 -8365489/5854392
95 210 -36369259/386389872
95 211 6524503/5682204
95 212 36369259/386389872
95 213 -10868831/22728816
95 214 13009/76528
95 215 8503987/35126352
95 216 -126746760919/20865053088
95 217 142739123171/9273356928
95 218 -108707407109/27820070784
95 219 158465/2066256
95 220 84317/4132512
95 221 -242421952867/13910035392
95 222 -95307713521/9273356928
95 223 8781947981/869377212
95 225 85779324707/3477508848
95 226 22249479713/6955017696
95 227 -17973211451/1264548672
95 228 -755251/2066256
95 229 158465/688752
95 230 158465/688752
95 231 17491/129141
95 232 34982/129141
95 233 13786782535/3477508848
95 234 13308021659/1738754424
95 236 -36369259/386389872
95 238 -2039873434993/166920424704
95 239 1229078315/1264548672
95 240 -4624215857/843032448
95 242 10868831/30305088
95 244 -392908825/136372896
95 245 -1343259463/281010816
95 247 1374780569/421516224
95 249 -2898295/15152544
95 251 6762591323/818237376
95 252 4666873765/421516224
95 257 10868831/60610176
95 259 -54344155/90915264
95 260 -10868831/15152544
95 263 1542288827/136372896
95 264 4688824841/818237376
95 266 -4956191431/818237376
95 268 -115478467861/13910035392
95 269 -207707/459168
95 270 197608045/386389872
95 271 -137101821929/13910035392
95 273 2898295/15152544
95 275 671694475/818237376
95 278 29436421/386389872
95 279 -10868831/22728816
95 285 3602703371/1264548672
95 286 23428979/13172382
95 287 91195/459168
95 288 -183949/2755008
95 289 11893/229584
95 290 -1656407507/818237376
95 291 -1670347271/421516224
95 292 -78669/153056
95 293 -797/114792
95 294 -13555/114792
95 295 -126577/229584
95 296 74780839/90915264
95 298 267585/841808
95 299 -277/38264
95 300 -10231/114792
95 301 -5024662639/818237376
95 302 -76551253/9298152
95 303 -13009/38264
95 304 83689729/45457632
95 306 -12670068743/1545559488
95 307 -22868899/23417568
95 308 -197608045/386389872
95 309 162388405/74385216
95 310 -59061/76528
95 311 -2898295/15152544
95 313 41054543/18596304
95 316 -29436421/386389872
95 317 10868831/22728816
95 319 13009/76528
95 323 -14865519449/2529097344
95 324 -474493/3099384
95 325 -7385/516564
95 326 2674/4783
95 328 -122581/516564
95 334 153277/2066256
95 335 -62429/229584
95 337 4775/38264
95 338 -3671/114792
95 339 41857/229584
95 342 -62429/229584
95 345 158465/1033128
95 346 797/114792
95 347 -158465/516564
95 350 617537/1033128
95 351 -37607/229584
95 355 6179/344376
95 358 5851/57396
95 362 5695013/24795072
95 363 -2097863/2755008
95 364 -89221/229584
95 365 65937335/60610176
95 366 43920923/181830528
95 370 -84767/459168
95 371 -62429/229584
95 372 71733925/90915264
95 373 54344155/90915264
95 374 -9509/19132
95 375 -10868831/11364408
95 377 -450679/688752
95 378 -797/114792
95 379 158465/516564
95 382 6256099/11364408
95 383 -32167/114792
95 387 -6179/344376
95 388 -10868831/22728816
95 390 -5851/57396
95 394 9198455/60610176
95 395 -102269/688752
95 396 123095/459168
95 397 65993/229584
95 398 4371/76528
95 399 -51677/229584
95 400 -13009/76528
95 401 -718151/1377504
95 402 -34262941861/4909424256
95 403 -18481384865/1636474752
95 404 4271446987/818237376
95 405 3994300337/409118688
95 407 10868831/22728816
95 409 -3723752839/9818848512
95 410 -25739/76528
95 411 3997572943/818237376
95 412 3313913/5854392
95 413 58842862423/3477508848
95 414 56493443/23417568
95 415 291529/975732
95 416 97147990097/6955017696
95 417 5371/4783
95 418 -1484501/4132512
95 419 27027/76528
95 420 -348887767/409118688
95 423 -36369259/386389872
95 424 10868831/22728816
95 426 -27325/114792
95 432 26873131/128796624
95 433 -36369259/386389872
95 434 184932631/772779744
95 435 -7254898307/4636678464
95 436 29711985073/6955017696
95 437 49044673/772779744
95 438 -36369259/772779744
95 439 49322747/128796624
95 440 755251/2066256
95 441 14780690437/3477508848
95 442 57194158265/13910035392
95 443 -291529/487866
95 444 -119967/1300976
95 445 -36369259/515186496
95 446 540858161/772779744
95 447 36369259/515186496
95 448 291529/650488
95 449 973685/2927196
95 450 186862/2195397
95 451 31089684239/6955017696
95 452 -130592489/46835136
95 453 -509654617/140505408
95 454 7941427/8781588
95 455 -68581181/70252704
95 458 30432547/90915264
95 459 10868831/22728816
95 460 -95645533/90915264
95 461 521702989/272745792
95 462 1001019425/204559344
95 463 2294521/2525424
95 464 10868831/45457632
95 465 -10868831/22728816
95 467 -7897294043/818237376
95 468 -26081059/818237376
95 469 3655855/2066256
95 470 10868831/30305088
95 471 -152162735/90915264
95 472 -10868831/30305088
95 473 -489385/8265024
95 474 906459067/818237376
95 475 -158465/1033128
95 476 -158465/1033128
95 477 -298393/1033128
95 478 -755251/2066256
95 479 1035107/2066256
95 480 76475/344376
95 483 -109337/459168
95 484 15623/114792
95 485 -2
95 486 21521/459168
95 487 10333/57396
95 488 32305/153056
95 489 -18323/229584
95 490 -14597/459168
95 491 -1321/19132
95 492 88931/459168
95 493 2163/4783
95 494 10979/114792
95 495 25325/229584
95 496 13009/76528
95 497 -1355/9566
95 498 -167/38264
95 499 -397291/229584
95 530 342907883/210758112
95 531 1331334283/52689528
96 79 -607/1377
96 80 -4331/20196
96 81 25/459
96 82 35533/45441
96 83 -9391/5508
96 84 -2605/1836
96 85 5/54
96 86 71/1188
96 88 1138/2673
96 89 12095/2754
96 90 -4517/20196
96 91 1423/10098
96 92 -13/54
96 93 -206/1683
96 94 13/54
96 95 -1/54
96 96 6575/10098
96 97 -80/459
96 98 -13/102
96 99 13/102
96 100 1/54
96 101 7/297
96 102 110/459
96 103 -1717591/363528
96 104 79123/8262
96 105 -10247/60588
96 106 -1/9
96 107 5/27
96 108 -221581/20196
96 109 -10621/2754
96 110 1754/459
96 114 431/243
96 115 3410/459
96 116 1046/459
96 118 -1/198
96 120 -2903/3564
96 121 -2602/459
96 122 1/18
96 123 -4/27
96 125 -11/54
96 126 355/1188
96 129 -41/297
96 132 -27673/21384
96 133 -239/132
96 135 35/162
96 136 -1/153
96 137 1571/2754
96 139 1423/10098
96 140 230243/60588
96 142 25/594
96 144 1745/3564
96 153 -16259/3672
96 154 -805/5508
96 155 31/10098
96 156 8941/40392
96 157 -5143/40392
96 158 821/20196
96 159 7/54
96 160 -4/27
96 161 1379/4488
96 162 31/10098
96 163 1195/10098
96 164 -1195/10098
96 165 -7/27
96 166 7/27
96 167 -5/34
96 168 4393/20196
96 169 5081/20196
96 170 -7/27
96 171 -5081/20196
96 172 -655/20196
96 173 206/1683
96 175 655/10098
96 176 -15/68
96 177 1/27
96 178 2825/5049
96 179 1/27
96 180 1/54
96 181 1/54
96 182 -2/27
96 183 -5/18
96 184 -62/5049
96 185 31/5049
96 186 -31/5049
96 189 -4687/7128
96 190 -5/5508
96 191 133/1836
96 192 -133/1836
96 193 11/108
96 194 -13/66
96 195 325/1836
96 196 13/204
96 197 -13/102
96 198 -1/198
96 199 -8/459
96 200 13/204
96 201 1/198
96 202 8/459
96 203 -1/108
96 204 -1/54
96 205 -2/9
96 206 -20/297
96 207 10/27
96 208 -1/153
96 209 79/306
96 210 31/5049
96 211 -113/594
96 212 -31/5049
96 213 29/297
96 215 -661/1836
96 216 6101401/1090584
96 217 -687505/60588
96 218 185533/45441
96 219 -1/54
96 220 -4/27
96 221 4358357/363528
96 222 89861/15147
96 223 -1453523/181764
96 224 1/6
96 225 -2443847/181764
96 226 -128221/181764
96 227 79123/8262
96 228 -11/108
96 229 1/9
96 230 -1/18
96 231 -5/54
96 232 -5/27
96 233 -562483/181764
96 234 -333541/45441
96 236 31/5049
96 238 12575689/2181168
96 239 -3643/8262
96 240 8141/2754
96 241 -1/12
96 242 -29/396
96 244 557/891
96 245 3965/1836
96 247 -2702/1377
96 249 1/198
96 251 -18569/10692
96 252 -15647/2754
96 256 1/6
96 257 -29/792
96 259 145/1188
96 260 29/198
96 263 -4307/1782
96 264 -13763/10692
96 266 13729/10692
96 268 1006219/181764
96 270 1195/10098
96 271 740747/181764
96 273 -1/198
96 275 -1873/10692
96 278 -1153/5049
96 279 29/297
96 285 -11605/8262
96 286 -5023/5508
96 288 1/36
96 290 4157/10692
96 291 6487/2754
96 296 -25/1188
96 298 -2/33
96 301 13639/10692
96 302 431/243
96 304 -193/594
96 306 39097/10098
96 307 79/306
96 308 -1195/10098
96 309 -1079/486
96 311 1/198
96 313 -110/243
96 316 1153/5049
96 317 -29/297
96 323 103793/33048
96 324 2/81
96 325 1/54
96 328 -5/108
96 334 1/54
96 337 1/6
96 345 7/54
96 347 -7/27
96 348 1/6
96 350 -1/27
96 355 2/9
96 362 10/81
96 363 7/36
96 365 -149/792
96 366 -413/2376
96 372 -151/1188
96 373 -145/1188
96 375 58/297
96 377 -1/18
96 379 7/27
96 382 -91/594
96 387 -2/9
96 388 29/297
96 394 -35/264
96 402 95803/64152
96 403 52079/21384
96 404 -10993/10692
96 405 -11213/5346
96 407 -29/297
96 409 20197/128304
96 411 -12565/10692
96 412 2/153
96 413 -1813651/181764
96 414 -79/153
96 415 -5/34
96 416 -513965/90882
96 418 4/27
96 420 739/5346
96 423 31/5049
96 424 -29/297
96 432 419/6732
96 433 31/5049
96 434 3793/20196
96 435 -1087/60588
96 436 -171200/45441
96 437 -665/5049
96 438 31/10098
96 439 52/1683
96 440 1/54
96 441 268151/181764
96 442 -287183/181764
96 443 5/17
96 444 -5/102
96 445 31/6732
96 446 -7363/20196
96 447 -31/6732
96 448 -15/68
96 449 -11/153
96 450 2/459
96 451 -455575/181764
96 452 373/306
96 453 874/459
96 454 -169/459
96 455 322/459
96 458 -61/1188
96 459 -29/297
96 460 235/1188
96 461 -1291/3564
96 462 -2681/2673
96 463 -5/33
96 464 -29/594
96 465 29/297
96 467 21233/10692
96 468 -395/10692
96 469 -7/27
96 470 -29/396
96 471 305/1188
96 472 29/396
96 473 7/108
96 474 -2257/10692
96 475 -7/54
96 476 -7/54
96 477 -1/27
96 478 -1/54
96 479 -2/27
96 480 1/18
96 530 -757/1377
96 531 -28111/2754
97 83 1/18
97 88 -1/18
97 89 -1/18
97 109 1/9
97 110 -1/6
97 114 -7/18
97 115 -1/6
97 120 1/6
97 121 1/6
97 132 5/18
97 133 1/3
97 144 -1/6
97 153 1/36
97 239 7/108
97 240 -5/36
97 242 1/12
97 244 -1/4
97 245 -1/6
97 247 1/9
97 251 4/9
97 252 2/9
97 257 -1/24
97 259 -1/12
97 260 -1/6
97 263 11/24
97 264 4/9
97 266 -2/9
97 275 -1/9
97 285 43/432
97 290 -1/9
97 291 -1/9
97 301 -11/36
97 302 -7/18
97 313 2/9
97 323 -5/108
97 365 1/24
97 366 1/24
97 373 1/12
97 384 -1/6
97 394 5/72
97 402 -59/216
97 403 -31/72
97 404 2/9
97 405 7/18
97 409 -53/432
97 411 2/9
97 420 1/18
97 462 1/9
97 467 -1/9
97 468 -1/18
97 470 -1/12
97 472 1/12
97 474 1/18
97 530 -1/144
97 531 1/4
98 79 13/48
98 80 3/44
98 82 -95/132
98 83 41/48
98 84 7/8
98 86 -3/44
98 88 7/132
98 89 -61/24
98 90 -3/88
98 91 -3/44
98 93 3/44
98 96 -3/22
98 101 3/44
98 103 112/33
98 104 -155/24
98 105 29/88
98 108 333/44
98 109 103/48
98 110 -2
98 114 1/24
98 115 -4
98 116 -3/2
98 118 -3/44
98 120 -7/88
98 121 13/4
98 126 3/88
98 129 3/22
98 132 -2/33
98 133 -3/44
98 137 -1/2
98 139 -3/44
98 140 -215/88
98 142 3/44
98 144 -5/88
98 153 37/16
98 154 -1/8
98 155 3/88
98 156 3/352
98 157 9/352
98 158 3/88
98 161 -21/352
98 162 3/88
98 163 3/44
98 164 -3/44
98 168 -3/88
98 169 -15/176
98 171 15/176
98 172 9/176
98 173 -3/44
98 175 -9/88
98 178 3/44
98 184 -3/22
98 185 3/44
98 186 -3/44
98 189 25/352
98 194 -3/88
98 198 -3/44
98 201 3/44
98 206 -3/88
98 210 3/44
98 211 -3/44
98 212 -3/44
98 213 3/44
98 216 -12539/3168
98 217 2755/352
98 218 -1499/528
98 221 -8851/1056
98 222 -83/22
98 223 353/66
98 225 2285/264
98 226 103/264
98 227 -155/24
98 233 305/132
98 234 349/66
98 236 3/44
98 238 -23075/6336
98 239 17/72
98 240 -5/3
98 242 -9/176
98 244 15/176
98 245 -19/16
98 247 13/12
98 249 3/44
98 251 -1/66
98 252 19/6
98 257 -9/352
98 259 15/176
98 260 9/88
98 263 39/352
98 264 -13/66
98 266 13/132
98 268 -265/66
98 270 3/44
98 271 -313/132
98 273 -3/44
98 275 5/132
98 278 -3/44
98 279 3/44
98 285 47/72
98 286 7/12
98 290 7/264
98 291 -4/3
98 296 -3/88
98 298 -3/44
98 301 25/528
98 302 1/24
98 304 -3/22
98 306 -93/44
98 308 -3/44
98 309 4/3
98 311 3/44
98 313 1/12
98 316 3/44
98 317 -3/44
98 323 -269/144
98 363 1/8
98 365 -3/352
98 366 21/352
98 372 3/88
98 373 -15/176
98 375 3/22
98 382 -3/44
98 388 3/44
98 394 -25/352
98 402 -155/3168
98 403 -103/1056
98 404 -19/132
98 405 17/132
98 407 -3/44
98 409 943/6336
98 411 5/132
98 413 875/132
98 416 919/264
98 420 -17/264
98 423 3/44
98 424 -3/44
98 432 3/44
98 433 3/44
98 434 -15/88
98 435 2/11
98 436 361/132
98 437 15/88
98 438 3/88
98 439 -3/44
98 441 -485/264
98 442 293/264
98 445 9/176
98 446 3/88
98 447 -9/176
98 449 1/8
98 451 415/264
98 452 -3/4
98 453 -9/8
98 455 -3/8
98 457 2
98 458 5/88
98 459 -3/44
98 460 15/88
98 461 3/44
98 462 13/132
98 463 -1/22
98 464 -3/88
98 465 3/44
98 467 -4/33
98 468 -7/264
98 470 -9/176
98 471 -3/88
98 472 -13/176
98 473 1/8
98 474 25/264
98 530 2/3
98 531 14/3
99 79 704308103/52689528
99 80 4388908675/772779744
99 81 -70467769/35126352
99 82 -186156231119/6955017696
99 83 40496768897/843032448
99 84 13108533143/281010816
99 85 2569981/1033128
99 86 -343053545/90915264
99 87 -745811/459168
99 88 -971539343/102279672
99 89 -55284310909/421516224
99 90 1310330789/386389872
99 91 -829720729/193194936
99 92 -12703043/4132512
99 93 874944949/257593248
99 94 12703043/4132512
99 95 3711487/4132512
99 96 -356768765/48298734
99 97 1057939211/140505408
99 98 47305697/7805856
99 99 -47305697/7805856
99 100 -8463541/4132512
99 101 -38558215/22728816
99 102 -776068135/70252704
99 103 4110636844339/27820070784
99 104 -375208686491/1264548672
99 105 -298166974/72448101
99 106 -2620963/1377504
99 107 2097871/2066256
99 108 547685392765/1545559488
99 109 48623320493/421516224
99 110 -7564187305/70252704
99 111 1/12
99 113 1/8
99 114 -729927401/18596304
99 115 -31655161073/140505408
99 116 -10473426869/140505408
99 117 152443/114792
99 118 12096691/15152544
99 119 -1/8
99 120 5221386047/272745792
99 121 23835760927/140505408
99 122 402899/1377504
99 123 -1393129/1033128
99 124 -745303/459168
99 125 -1402613/516564
99 126 -386900971/90915264
99 127 607717/229584
99 129 8235998/1420551
99 130 1695341/918336
99 131 -203719/459168
99 132 47780963785/1636474752
99 133 131676037/3367232
99 134 217465/114792
99 135 -39690203/12397536
99 136 -11091425/11708784
99 137 -1028600681/52689528
99 138 971297/459168
99 139 -829720729/193194936
99 140 -538486746725/4636678464
99 141 -27349/19132
99 142 -170215381/45457632
99 143 -8001/19132
99 144 -2830031537/272745792
99 148 -1/12
99 149 1625/14349
99 153 76249111285/562021632
99 154 5787551/52689528
99 155 589415699/772779744
99 156 -12057698473/3091118976
99 157 -1787789783/3091118976
99 158 3194200013/772779744
99 159 2247889/2066256
99 160 -784291/4132512
99 161 -2647702153/343457664
99 162 589415699/772779744
99 163 312518993/48298734
99 164 -312518993/48298734
99 165 -2247889/1033128
99 166 2247889/1033128
99 167 10808341/3902928
99 168 -237468311/48298734
99 169 415763449/1545559488
99 170 -1188515/516564
99 171 -415763449/1545559488
99 172 871429879/1545559488
99 173 -874944949/257593248
99 174 1/8
99 175 -871429879/772779744
99 176 6371947/975732
99 177 -3711487/2066256
99 178 -159151880/24149367
99 179 2397907/4132512
99 180 -3711487/4132512
99 181 -4228051/4132512
99 182 5025067/4132512
99 183 -1760023/1377504
99 184 -589415699/193194936
99 185 589415699/386389872
99 186 -589415699/386389872
99 189 4436296471/545491584
99 190 35572367/421516224
99 191 -283523209/35126352
99 192 283523209/35126352
99 193 4479625/8265024
99 194 1856647/1262712
99 195 -546755789/70252704
99 196 -47305697/15611712
99 197 47305697/7805856
99 198 13744249/15152544
99 199 708341563/70252704
99 200 -47305697/15611712
99 201 -13744249/15152544
99 202 -708341563/70252704
99 203 8463541/8265024
99 204 3262153/4132512
99 205 331993/344376
99 206 9044071/45457632
99 207 -2571007/2066256
99 208 -11091425/11708784
99 209 -210896077/23417568
99 210 589415699/386389872
99 211 182954459/45457632
99 212 -589415699/386389872
99 213 -51801533/22728816
99 214 27601/114792
99 215 2158698565/140505408
99 216 -7247622779153/41730106176
99 217 822301974323/2318339232
99 218 -3282297376481/27820070784
99 219 2678359/4132512
99 220 -12058631/8265024
99 221 -5347981579867/13910035392
99 222 -1707470511163/9273356928
99 223 3339545435489/13910035392
99 224 -1/3
99 225 5910161649401/13910035392
99 226 105624771865/3477508848
99 227 -375208686491/1264548672
99 228 -344171/258282
99 229 2620963/1377504
99 230 3080131/1377504
99 231 -2097871/4132512
99 232 -2097871/2066256
99 233 1369248144601/13910035392
99 234 3163281584983/13910035392
99 236 589415699/386389872
99 238 -31438596961045/166920424704
99 239 37016243185/2529097344
99 240 -18091782407/210758112
99 241 1/16
99 242 51801533/30305088
99 243 -1/16
99 244 -58540718/4261653
99 245 -19762852459/281010816
99 247 5667530291/105379056
99 248 -1/4
99 249 -13744249/15152544
99 250 1/8
99 251 32236334297/818237376
99 252 17451203491/105379056
99 253 1/6
99 255 1/6
99 256 -1/8
99 257 51801533/60610176
99 259 -259007665/90915264
99 260 -51801533/15152544
99 261 -13/48
99 262 5/12
99 263 7352618087/136372896
99 264 22360107059/818237376
99 266 -23626711033/818237376
99 268 -638358646087/3477508848
99 269 -863975/459168
99 270 312518993/48298734
99 271 -1824333480863/13910035392
99 273 13744249/15152544
99 274 1/6
99 275 3202168657/818237376
99 278 -2411843761/772779744
99 279 -51801533/22728816
99 281 1/8
99 285 222956479505/5058194688
99 286 1459159763/52689528
99 287 507143/459168
99 288 584315/2755008
99 289 1754/4783
99 290 -7891843397/818237376
99 291 -12573498781/210758112
99 292 -530999/459168
99 293 8321/76528
99 294 -196883/229584
99 295 -278875/114792
99 296 269919469/90915264
99 298 498019/841808
99 299 162821/459168
99 300 -331205/229584
99 301 -23950246219/818237376
99 302 -729927401/18596304
99 303 -27601/57396
99 304 398559085/45457632
99 306 -181234336229/1545559488
99 307 -20854169/2927196
99 308 -312518993/48298734
99 309 4426257349/74385216
99 310 -661745/229584
99 311 -13744249/15152544
99 312 -1/6
99 313 24459157/2324538
99 316 2411843761/772779744
99 317 51801533/22728816
99 319 3313/28698
99 323 -506058942883/5058194688
99 324 -1552333/3099384
99 325 -1092773/2066256
99 326 1733707/918336
99 328 -4575955/2066256
99 334 149791/516564
99 335 231191/459168
99 337 -12205/229584
99 338 222841/918336
99 339 69975/38264
99 342 212059/459168
99 345 2247889/2066256
99 346 -17887/76528
99 347 -2247889/1033128
99 350 5862847/2066256
99 351 -14457/38264
99 355 2197883/1377504
99 357 -1/12
99 358 21/9566
99 362 65337835/49590144
99 363 -3493451/918336
99 364 -717113/459168
99 365 313984661/60610176
99 366 326358869/181830528
99 370 -1446625/918336
99 371 231191/459168
99 372 341473159/90915264
99 373 259007665/90915264
99 374 -437107/229584
99 375 -51801533/11364408
99 377 -2720975/1377504
99 378 17887/76528
99 379 2247889/1033128
99 382 53971825/45457632
99 383 -33805/28698
99 387 -2197883/1377504
99 388 -51801533/22728816
99 389 1/12
99 390 -21/9566
99 394 -7381471/10101696
99 395 -410341/306112
99 396 960401/459168
99 397 -4313/459168
99 398 -27833/76528
99 399 -524891/229584
99 400 -27601/114792
99 401 -5761477/2755008
99 402 -163344392659/4909424256
99 403 -88111888391/1636474752
99 404 20353832881/818237376
99 405 19042796561/409118688
99 407 51801533/22728816
99 409 -17853112741/9818848512
99 410 -214913/153056
99 411 19072200901/818237376
99 412 11091425/5854392
99 413 4456094190193/13910035392
99 414 372256007/23417568
99 415 10808341/3902928
99 416 2612083596775/13910035392
99 417 134179/28698
99 418 -579049/2066256
99 419 620903/229584
99 420 -1660848655/409118688
99 423 589415699/386389872
99 424 51801533/22728816
99 425 1/12
99 426 -40601/114792
99 432 1029855881/257593248
99 433 589415699/386389872
99 434 -397049221/96597468
99 435 1070523107/579584808
99 436 844115454925/6955017696
99 437 5087130013/772779744
99 438 589415699/772779744
99 439 -243474263/257593248
99 440 3054697/2066256
99 441 -694956637559/13910035392
99 442 98468764489/1738754424
99 443 -10808341/1951464
99 444 -3780221/2601952
99 445 525017387/515186496
99 446 2969772247/386389872
99 447 -589415699/515186496
99 448 10808341/2601952
99 449 39454001/11708784
99 450 134177/17563176
99 451 1090040514847/13910035392
99 452 -1871087669/46835136
99 453 -258694061/4390794
99 454 40092587/4390794
99 455 -1562166389/70252704
99 458 144835813/90915264
99 459 51801533/22728816
99 460 -455645011/90915264
99 461 2485431187/272745792
99 462 4771025429/204559344
99 463 10924297/2525424
99 464 51801533/45457632
99 465 -51801533/22728816
99 467 -37640661713/818237376
99 468 -119528653/818237376
99 469 17395723/2066256
99 470 51801533/30305088
99 471 -724179065/90915264
99 472 -51801533/30305088
99 473 -14308255/8265024
99 474 4318580017/818237376
99 475 -2247889/2066256
99 476 -2247889/2066256
99 477 -2397907/4132512
99 478 -3054697/2066256
99 479 3667147/4132512
99 480 2054999/1377504
99 481 -1/8
99 483 -820529/918336
99 484 27349/57396
99 486 209081/918336
99 487 83487/153056
99 488 272461/306112
99 489 -130201/229584
99 490 -46291/306112
99 491 -5968/14349
99 492 682435/918336
99 493 259301/114792
99 494 8613/19132
99 495 -267/76528
99 496 27601/114792
99 497 -43783/114792
99 498 -790/14349
99 499 -1049113/153056
99 500 2
99 501 -1/6
99 502 1/12
99 503 -1/4
99 505 -1/8
99 530 33651778339/1686064896
99 531 16842595837/52689528
102 6 47/72
102 8 -47/72
102 10 47/72
102 34 -1/24
102 36 1/24
102 38 -1/24
102 45 -1/16
102 46 -1/48
102 47 -1/16
102 49 5/48
102 52 1/48
102 54 -1/48
102 55 1/8
102 56 -7/24
102 78 1/6
103 2 47/72
103 7 -47/72
103 10 -47/72
103 21 -1/8
103 22 -1/24
103 24 -1/48
103 25 1/16
103 26 7/24
103 35 1/24
103 38 1/24
103 46 1/48
103 49 1/48
103 50 1/16
103 54 -5/48
103 78 -1/6
106 0 3179/1472
106 1 -1899941/1914336
106 2 5071/10404
106 4 -1/8
106 6 289/1472
106 7 289/1472
106 8 1235/5202
106 10 289/736
106 11 5/6
106 12 -5/3
106 14 -5/6
106 15 11/12
106 18 -1/12
106 21 5/6
106 22 5/3
106 23 -5/3
106 33 -11/12
106 36 1/12
106 39 11/12
106 42 -1/6
106 55 1/12
106 61 5/3
106 63 5/3
106 65 1/6
107 0 -3179/1472
107 1 1820177/1914336
107 2 -1235/5202
107 4 1/6
107 6 -289/1472
107 7 -289/1472
107 8 -5071/10404
107 10 -289/736
107 11 -5/6
107 12 1/12
107 14 5/6
107 15 -11/12
107 18 5/3
107 21 -1/12
107 22 -1/12
107 23 1/6
107 33 11/12
107 36 -5/3
107 39 -11/12
107 42 5/3
107 55 -5/6
107 59 -5/3
107 63 -1/6
107 65 -5/3
108 1 -11/24
108 6 1/4
108 7 1/24
108 8 1/6
108 10 7/24
109 1 11/24
109 2 -1/6
109 6 -1/24
109 7 -1/4
109 10 -7/24
112 11 -19/40
112 12 -11/40
112 14 -11/40
112 15 71/40
112 18 -11/40
112 21 11/80
112 22 11/40
112 23 -11/40
112 33 -11/40
112 36 11/40
112 39 -19/40
112 42 -11/40
112 55 11/80
112 59 -49/40
112 61 -49/40
112 63 -49/40
112 65 -49/40
112 73 3/2
113 11 19/40
113 12 11/40
113 14 11/40
113 15 -71/40
113 18 11/40
113 21 -11/80
113 22 -11/40
113 23 11/40
113 33 11/40
113 36 -11/40
113 39 19/40
113 42 11/40
113 55 -11/80
113 59 49/40
113 61 49/40
113 63 49/40
113 65 49/40
113 73 -3/2
116 1 1/270
116 2 -1/270
116 11 11/360
116 12 -11/180
116 14 -11/180
116 15 11/180
116 21 11/360
116 22 11/180
116 23 -11/180
116 61 11/180
116 79 2429/7344
116 80 581/6120
116 81 -7/1020
116 82 -7861/9180
116 83 21749/18360
116 84 12089/12240
116 89 -28987/9180
116 90 -49/1530
116 91 -14/153
116 93 14/153
116 96 -581/3060
116 97 301/6120
116 98 7/510
116 99 -7/510
116 102 -259/3060
116 103 75523/18360
116 104 -35861/4590
116 105 1267/3060
116 108 27881/3060
116 109 96131/36720
116 110 -5033/2040
116 115 -3941/765
116 116 -10549/6120
116 121 336/85
116 136 7/408
116 137 -371/612
116 139 -14/153
116 140 -17983/6120
116 153 14329/4590
116 154 -343/2295
116 155 259/6120
116 156 7/24480
116 157 259/8160
116 158 7/153
116 161 -2149/24480
116 162 259/6120
116 163 14/153
116 164 -14/153
116 167 7/1020
116 168 -161/3060
116 169 -259/2448
116 171 259/2448
116 172 259/4080
116 173 -14/153
116 175 -259/2040
116 176 7/680
116 178 217/3060
116 184 -259/1530
116 185 259/3060
116 186 -259/3060
116 189 91/864
116 190 721/9180
116 191 -301/6120
116 192 301/6120
116 195 -581/2040
116 196 -7/1020
116 197 7/510
116 199 259/3060
116 200 -7/1020
116 202 -259/3060
116 208 581/6120
116 209 -7/1020
116 210 259/3060
116 212 -259/3060
116 215 3031/8160
116 216 -214025/44064
116 217 77693/8160
116 218 -31801/9180
116 221 -746921/73440
116 222 -55643/12240
116 223 59801/9180
116 225 190771/18360
116 226 203/459
116 227 -35861/4590
116 233 25627/9180
116 234 118727/18360
116 236 259/3060
116 238 -382739/88128
116 239 4291/13770
116 240 -72877/36720
116 245 -637/408
116 247 23527/18360
116 252 17717/4590
116 267 7/90
116 268 -17899/3672
116 270 14/153
116 271 -12943/4590
116 278 -259/3060
116 285 447671/440640
116 286 5509/9180
116 291 -3101/2295
116 305 -7/90
116 306 -15449/6120
116 307 -7/1020
116 308 -14/153
116 309 1771/1080
116 316 259/3060
116 323 -111769/44064
116 412 -343/3060
116 413 36743/4590
116 414 7/510
116 415 7/1020
116 416 37807/9180
116 423 259/3060
116 432 539/6120
116 433 259/3060
116 434 -329/1530
116 435 329/1224
116 436 7721/2295
116 437 1337/6120
116 438 259/6120
116 439 -259/3060
116 441 -8729/3672
116 442 11921/9180
116 443 -7/510
116 444 133/6120
116 445 259/4080
116 446 91/1530
116 447 -259/4080
116 448 7/680
116 449 49/680
116 450 -7/612
116 451 34937/18360
116 452 -609/680
116 453 -2779/2040
116 454 7/510
116 455 -3059/6120
116 530 80227/146880
116 531 20573/4080
117 1 -1/270
117 8 1/270
117 11 -11/360
117 14 11/180
117 15 -11/180
117 18 11/180
117 36 -11/180
117 42 11/180
117 55 -11/360
117 59 -11/180
117 79 1442048293/2371028760
117 80 2646554309/8693772120
117 81 -16046177/98792865
117 82 -6683983747/7824394908
117 83 157865260/59275719
117 84 395394251/158068584
117 85 2382709/5811345
117 86 -65780659/102279672
117 87 -158137/516564
117 88 -818194391/575323155
117 89 -7730355983/1185514380
117 90 1935502331/8693772120
117 91 -192238109/869377212
117 92 -2626771/4649076
117 93 39165364/362240505
117 94 2626771/4649076
117 95 2626771/23245380
117 96 300682753/4346886060
117 97 137923079/197585730
117 98 29109563/43907940
117 99 -29109563/43907940
117 100 -7859803/23245380
117 101 -29371951/127849590
117 102 -21166145/19758573
117 103 181094213237/31297579632
117 104 -45426119011/3556543140
117 105 -46017483001/26081316360
117 106 -2626771/7748460
117 107 2617909/11622690
117 108 28246816493/1738754424
117 109 7623030541/1185514380
117 110 -477802451/79034292
117 114 -614630849/104604210
117 115 -2529932153/197585730
117 116 -750002183/197585730
117 117 263291/1291410
117 118 9949807/85233060
117 120 4401102377/1534195080
117 121 3674035799/395171460
117 122 147917/7748460
117 123 -1604512/5811345
117 124 -13517/95660
117 125 -3164119/5811345
117 126 -268497061/511398360
117 127 709261/1291410
117 129 108682049/127849590
117 130 291557/1033128
117 131 8239/172188
117 132 40247064487/9205170480
117 133 110829467/18940680
117 134 244349/645705
117 135 -6626809/13947228
117 136 -437864/6586191
117 137 -482725397/1185514380
117 138 127778/215235
117 139 -192238109/869377212
117 140 -140564002313/26081316360
117 141 -40712/215235
117 142 -29040347/51139836
117 143 -20426/645705
117 144 -476235235/306839016
117 149 -59731/1291410
117 153 11288985449/1580685840
117 154 270772747/2371028760
117 155 118508663/4346886060
117 156 -4226530651/17387544240
117 157 -3574123427/17387544240
117 158 3908427607/8693772120
117 159 2626771/11622690
117 160 -2626771/23245380
117 161 -954196789/1931949360
117 162 118508663/4346886060
117 163 2926015253/4346886060
117 164 -2926015253/4346886060
117 165 -2626771/5811345
117 166 2626771/5811345
117 167 7314881/43907940
117 168 -2409536983/8693772120
117 169 3337106101/8693772120
117 170 -2626771/5811345
117 171 -3337106101/8693772120
117 172 -630200753/8693772120
117 173 -39165364/362240505
117 175 630200753/4346886060
117 176 51748193/87815880
117 177 -2626771/11622690
117 178 -1098527927/2173443030
117 179 2635633/23245380
117 180 -2626771/23245380
117 181 -2626771/23245380
117 182 2617909/23245380
117 183 -2626771/7748460
117 184 -118508663/1086721515
117 185 118508663/2173443030
117 186 -118508663/2173443030
117 189 758762641/3068390160
117 190 -191227939/2371028760
117 191 -137904599/158068584
117 192 137904599/158068584
117 193 8107687/46490760
117 194 2269211/14205510
117 195 -360464377/790342920
117 196 -29109563/87815880
117 197 29109563/43907940
117 198 11749759/85233060
117 199 106884232/98792865
117 200 -29109563/87815880
117 201 -11749759/85233060
117 202 -106884232/98792865
117 203 7859803/46490760
117 204 427175/4649076
117 205 -20657/1937115
117 206 3742907/51139836
117 207 -1043077/11622690
117 208 -437864/6586191
117 209 -128166661/131723820
117 210 118508663/2173443030
117 211 170876153/255699180
117 212 -118508663/2173443030
117 213 -43658531/127849590
117 214 3367/86094
117 215 192751097/158068584
117 216 -2913720229609/469463694480
117 217 374514870373/26081316360
117 218 -151803452171/39121974540
117 219 2626771/23245380
117 220 -13116131/46490760
117 221 -2545346479739/156487898160
117 222 -117523244461/13040658180
117 223 745266257687/78243949080
117 225 1664387294087/78243949080
117 226 196080404779/78243949080
117 227 -45426119011/3556543140
117 228 -1315601/5811345
117 229 2626771/7748460
117 230 2626771/7748460
117 231 -2617909/23245380
117 232 -2617909/11622690
117 233 318790016041/78243949080
117 234 151429241173/19560987270
117 236 118508663/2173443030
117 238 -9761032458667/938927388960
117 239 6423316319/7113086280
117 240 -5559795857/1185514380
117 242 43658531/170466120
117 244 -788603963/383548770
117 245 -1627304581/395171460
117 247 3231741499/1185514380
117 249 -11749759/85233060
117 251 27155954231/4602585240
117 252 551859364/59275719
117 257 43658531/340932240
117 259 -43658531/102279672
117 260 -43658531/85233060
117 263 6192082253/767097540
117 264 18814298237/4602585240
117 265 -7/90
117 266 -19900228831/4602585240
117 268 -621891167233/78243949080
117 269 -638953/1291410
117 270 2926015253/4346886060
117 271 -626487224741/78243949080
117 273 11749759/85233060
117 275 2696807407/4602585240
117 278 -1708978663/4346886060
117 279 -43658531/127849590
117 281 7/90
117 285 34393342879/14226172560
117 286 3312153733/2371028760
117 287 337561/2582820
117 288 173369/15496920
117 289 39914/645705
117 290 -6657752003/4602585240
117 291 -845065501/296378595
117 292 -229831/860940
117 293 13636/645705
117 294 -216839/1291410
117 295 -384013/1291410
117 296 241631299/511398360
117 298 323407/2367585
117 299 -19061/860940
117 300 -102473/1291410
117 301 -20179630681/4602585240
117 302 -614630849/104604210
117 303 -21/47830
117 304 336654367/255699180
117 306 -14320441667/2173443030
117 307 -12598691/26344764
117 308 -2926015253/4346886060
117 309 112021154/52302105
117 310 -78428/215235
117 311 -11749759/85233060
117 313 16490285/10460421
117 316 1708978663/4346886060
117 317 43658531/127849590
117 319 -8323/215235
117 323 -8011932131/1422617256
117 324 -4386473/34868070
117 325 -226954/5811345
117 326 108983/344376
117 328 -1381142/5811345
117 334 436849/11622690
117 335 39263/2582820
117 337 12733/86094
117 338 192563/5165640
117 339 303037/1291410
117 342 -161623/2582820
117 345 2626771/11622690
117 346 -25543/258282
117 347 -2626771/5811345
117 350 4997839/11622690
117 351 -10171/258282
117 355 2623817/7748460
117 358 9793/1291410
117 362 72471091/278944560
117 363 -8959223/15496920
117 364 -158137/516564
117 365 265291691/340932240
117 366 161009051/1022796720
117 370 -291557/1033128
117 371 39263/2582820
117 372 288791209/511398360
117 373 43658531/102279672
117 374 -81137/215235
117 375 -43658531/63924795
117 377 -2632679/7748460
117 378 25543/258282
117 379 2626771/5811345
117 382 12184739/51139836
117 383 -20342/129141
117 387 -2623817/7748460
117 388 -43658531/127849590
117 390 -9793/1291410
117 394 -2546719/21308265
117 395 -2124479/15496920
117 396 39053/258282
117 397 -26873/2582820
117 398 6776/71745
117 399 -112819/645705
117 400 -3367/86094
117 401 -3448669/15496920
117 402 -137559180997/27615511440
117 403 -74192790161/9205170480
117 404 17164251727/4602585240
117 405 16035642707/2301292620
117 407 43658531/127849590
117 409 -14793607003/55231022880
117 410 -83167/286980
117 411 3205459439/920517048
117 412 875728/6586191
117 413 1169286943447/78243949080
117 414 89066593/65861910
117 415 7314881/43907940
117 416 110074448162/9780493635
117 417 98812/215235
117 418 -1167019/11622690
117 419 987/4783
117 420 -1404502141/2301292620
117 423 118508663/2173443030
117 424 43658531/127849590
117 426 4613/645705
117 432 1054344193/2897924040
117 433 118508663/2173443030
117 434 55564859/8693772120
117 435 -4753408345/5216263272
117 436 84858401159/19560987270
117 437 658358267/2173443030
117 438 118508663/4346886060
117 439 17056403/289792404
117 440 1315601/5811345
117 441 173163698701/78243949080
117 442 50821672111/15648789816
117 443 -7314881/21953970
117 444 -2840033/14635980
117 445 118508663/2897924040
117 446 3857883421/8693772120
117 447 -118508663/2897924040
117 448 7314881/29271960
117 449 13314658/32930955
117 450 1255604/98792865
117 451 59613656837/15648789816
117 452 -150846857/65861910
117 453 -1140971867/395171460
117 454 155144143/197585730
117 455 -111919577/98792865
117 458 122566339/511398360
117 459 43658531/127849590
117 460 -76903505/102279672
117 461 2097221749/1534195080
117 462 4020789479/1150646310
117 463 1846943/2841102
117 464 43658531/255699180
117 465 -43658531/127849590
117 467 -31719709007/4602585240
117 468 -22439375/920517048
117 469 14729113/11622690
117 470 43658531/170466120
117 471 -122566339/102279672
117 472 -43658531/170466120
117 473 -9003421/46490760
117 474 3643701103/4602585240
117 475 -2626771/11622690
117 476 -2626771/11622690
117 477 -2635633/23245380
117 478 -1315601/5811345
117 479 528899/4649076
117 480 1705697/7748460
117 483 -961849/5165640
117 484 40712/645705
117 486 85589/1033128
117 487 176267/2582820
117 488 21259/114792
117 489 -85099/645705
117 490 -437017/5165640
117 491 -504/23915
117 492 411691/5165640
117 493 66941/215235
117 494 63077/645705
117 495 3703/258282
117 496 3367/86094
117 497 -20356/215235
117 498 -336/23915
117 499 -2777831/2582820
117 530 2699347021/2371028760
117 531 23512361299/1185514380
118 11 5/144
118 12 -1/8
118 14 -5/144
118 15 5/144
118 16 -1/24
118 17 1/24
118 18 1/18
118 21 1/16
118 22 1/12
118 23 -1/12
118 24 1/24
118 25 -1/24
118 33 -5/144
118 36 -1/72
118 39 5/144
118 40 -1/24
118 41 1/24
118 42 1/72
118 47 1/24
118 52 -1/24
118 55 -1/36
118 59 -1/18
118 61 1/8
118 63 1/24
118 65 1/36
119 11 -5/144
119 12 -1/18
119 14 5/144
119 15 -5/144
119 16 -1/24
119 17 1/24
119 18 1/8
119 21 1/36
119 22 1/72
119 23 -1/72
119 24 1/24
119 25 -1/24
119 33 5/144
119 36 -1/12
119 39 -5/144
119 40 -1/24
119 41 1/24
119 42 1/12
119 47 1/24
119 52 -1/24
119 55 -1/16
119 59 -1/8
119 61 1/18
119 63 -1/36
119 65 -1/24
128 1 -7600/2601
128 2 2437/867
128 8 1/9
128 11 -11/160
128 12 31/160
128 14 11/160
128 15 -31/160
128 18 11/160
128 21 -11/320
128 22 -11/160
128 23 11/160
128 24 -1/8
128 26 -1/8
128 33 11/160
128 36 -11/160
128 39 -11/160
128 40 1/8
128 42 11/160
128 44 1/8
128 55 -11/320
128 59 9/160
128 61 -11/160
128 63 9/160
128 65 -11/160
128 66 -1/8
128 73 -1/8
129 1 7600/2601
129 2 -1/9
129 8 -2437/867
129 11 11/160
129 12 -11/160
129 14 -11/160
129 15 31/160
129 18 -31/160
129 21 11/320
129 22 11/160
129 23 -11/160
129 33 -11/160
129 36 11/160
129 39 11/160
129 41 -1/8
129 42 -11/160
129 44 -1/8
129 52 1/8
129 55 11/320
129 56 1/8
129 59 11/160
129 61 -9/160
129 63 11/160
129 65 -9/160
129 67 1/8
129 73 1/8
132 1 3/4
132 5 -3/4
133 1 -3/4
133 5 3/4
134 11 5/48
134 12 -1/12
134 14 -5/48
134 15 5/48
134 18 -1/8
134 21 1/24
134 22 1/12
134 23 -1/12
134 33 -5/48
134 36 1/8
134 39 5/48
134 42 -1/8
134 55 1/16
134 59 1/8
134 61 1/12
134 63 1/12
134 65 1/8
134 79 -279/68
134 80 -30/17
134 81 -27/34
134 82 269/34
134 83 -431/34
134 84 -771/68
134 89 631/17
134 90 -12/17
134 91 24/17
134 93 -24/17
134 96 60/17
134 97 -21/68
134 98 27/17
134 99 -3/34
134 102 12/17
134 103 -1471/34
134 104 2837/34
134 105 -105/34
134 108 -1635/17
134 109 -1883/68
134 110 438/17
134 115 1815/34
134 116 1329/68
134 121 -1431/34
134 136 -9/34
134 137 108/17
134 138 3/2
134 139 24/17
134 140 531/17
134 153 -4949/136
134 154 12/17
134 155 -6/17
134 156 33/34
134 157 -9/34
134 158 -12/17
134 161 69/34
134 162 -6/17
134 163 -24/17
134 164 24/17
134 167 -12/17
134 168 24/17
134 169 15/17
134 171 -15/17
134 172 -9/17
134 173 24/17
134 175 18/17
134 176 -18/17
134 178 12/17
134 184 24/17
134 185 -12/17
134 186 12/17
134 189 -5/2
134 190 -7/17
134 191 21/68
134 192 -18/17
134 195 39/17
134 196 -27/34
134 197 3/34
134 199 -12/17
134 200 12/17
134 202 12/17
134 208 -30/17
134 209 12/17
134 210 -12/17
134 212 12/17
134 215 -201/68
134 216 10961/204
134 217 -3513/34
134 218 2509/68
134 221 7459/68
134 222 3321/68
134 223 -1202/17
134 225 -1877/17
134 226 -82/17
134 227 2837/34
134 233 -484/17
134 234 -1198/17
134 236 -12/17
134 238 2341/51
134 239 -167/51
134 240 382/17
134 245 1077/68
134 247 -1001/68
134 252 -703/17
134 267 -3/2
134 268 1775/34
134 269 -3/2
134 270 -24/17
134 271 1027/34
134 278 12/17
134 285 -3745/408
134 286 -257/34
134 291 583/34
134 306 957/34
134 307 12/17
134 308 24/17
134 309 -37/2
134 316 -12/17
134 323 9779/408
134 412 60/17
134 413 -1474/17
134 414 -24/17
134 415 -12/17
134 416 -730/17
134 423 -12/17
134 432 -18/17
134 433 -12/17
134 434 36/17
134 435 -141/34
134 436 -641/17
134 437 -42/17
134 438 -6/17
134 439 12/17
134 441 479/17
134 442 -433/34
134 443 24/17
134 444 -21/17
134 445 -9/17
134 446 -36/17
134 447 9/17
134 448 -18/17
134 449 27/17
134 450 3/17
134 451 -358/17
134 452 327/34
134 453 531/34
134 454 -24/17
134 455 126/17
134 530 -563/136
134 531 -1065/17
135 11 -5/48
135 12 1/8
135 14 5/48
135 15 -5/48
135 18 1/12
135 21 -1/16
135 22 -1/8
135 23 1/8
135 33 5/48
135 36 -1/12
135 39 -5/48
135 42 1/12
135 55 -1/24
135 59 -1/12
135 61 -1/8
135 63 -1/8
135 65 -1/12
135 79 -1287222599/17563176
135 80 -262485002/8049789
135 81 17716061/1463598
135 82 17495630369/144896202
135 83 -8137829593/35126352
135 84 -2727569305/11708784
135 85 -299753/43047
135 86 39313027/3788136
135 87 30019/19132
135 88 220155433/4261653
135 89 11781786377/17563176
135 90 -718162997/32199156
135 91 386844115/16099578
135 92 2709805/172188
135 93 -224113841/10733052
135 94 -2709805/172188
135 95 -541961/172188
135 96 745899887/16099578
135 97 -166849159/5854392
135 98 -9067339/325244
135 99 9067339/325244
135 100 631871/172188
135 101 -1598263/947034
135 102 95984915/2927196
135 103 -822835058027/1159169616
135 104 75698403391/52689528
135 105 907652623/24149367
135 106 541961/57396
135 107 -960125/86094
135 108 -110492349245/64398312
135 109 -9979065565/17563176
135 110 1538556545/2927196
135 114 167038687/774846
135 115 6451419253/5854392
135 116 2187997921/5854392
135 117 -6164/4783
135 118 3052699/631356
135 119 -3/2
135 120 -1110935101/11364408
135 121 -4879970141/5854392
135 122 -200641/57396
135 123 428321/43047
135 124 13077/19132
135 125 467591/43047
135 126 74821865/3788136
135 127 -23855/9566
135 129 -10137827/473517
135 130 -7433/38264
135 131 -23907/19132
135 132 -10682507531/68186448
135 133 -93078813/420904
135 134 -25025/9566
135 135 14473585/516564
135 136 -3857309/487866
135 137 404651873/4390794
135 138 -226389/19132
135 139 386844115/16099578
135 140 108833963269/193194936
135 141 32841/9566
135 142 3754055/1894068
135 143 -1286/4783
135 144 682106275/11364408
135 149 -1541/4783
135 153 -15914103995/23417568
135 154 -33403327/8781588
135 155 -110592337/32199156
135 156 3204428999/128796624
135 157 478996645/128796624
135 158 -172721059/8049789
135 159 -541961/86094
135 160 541961/172188
135 161 622173515/14310736
135 162 -110592337/32199156
135 163 -589537529/16099578
135 164 589537529/16099578
135 165 541961/43047
135 166 -541961/43047
135 167 -1395211/81311
135 168 939347671/32199156
135 169 -257811971/64398312
135 170 541961/43047
135 171 257811971/64398312
135 172 -285476933/64398312
135 173 224113841/10733052
135 175 285476933/32199156
135 176 -10652513/325244
135 177 541961/86094
135 178 232530629/8049789
135 179 -123797/172188
135 180 541961/172188
135 181 541961/172188
135 182 -960125/172188
135 183 541961/57396
135 184 110592337/8049789
135 185 -110592337/16099578
135 186 110592337/16099578
135 189 -994564361/22728816
135 190 -169274893/17563176
135 191 115374745/2927196
135 192 -115374745/2927196
135 193 -3758843/344376
135 194 -36833/52613
135 195 84031013/1463598
135 196 9067339/650488
135 197 -9067339/325244
135 198 171733/631356
135 199 -149143439/2927196
135 200 9067339/650488
135 201 -171733/631356
135 202 149143439/2927196
135 203 -631871/344376
135 204 243757/172188
135 205 260581/14349
135 206 -21205661/1894068
135 207 265841/86094
135 208 -3857309/487866
135 209 41967659/975732
135 210 -110592337/16099578
135 211 -43999249/1894068
135 212 110592337/16099578
135 213 11114503/947034
135 214 -2526/4783
135 215 -506824025/5854392
135 216 184913345855/217344303
135 217 -333696470333/193194936
135 218 655613629945/1159169616
135 219 -541961/172188
135 220 3546133/344376
135 221 135587515630/72448101
135 222 347361536363/386389872
135 223 -677397292897/579584808
135 225 -1197369753493/579584808
135 226 -44267201839/289792404
135 227 75698403391/52689528
135 228 332879/86094
135 229 -541961/57396
135 230 -541961/57396
135 231 960125/172188
135 232 960125/86094
135 233 -271500643889/579584808
135 234 -641028129053/579584808
135 236 -110592337/16099578
135 238 6389582332007/6955017696
135 239 -7513127315/105379056
135 240 7492173443/17563176
135 242 -11114503/1262712
135 244 108090347/1420551
135 245 3999091751/11708784
135 247 -1182246019/4390794
135 249 -171733/631356
135 250 3/2
135 251 -7160020603/34093224
135 252 -7147213231/8781588
135 257 -11114503/2525424
135 259 55572515/3788136
135 260 11114503/631356
135 261 -3/4
135 263 -1666512589/5682204
135 264 -5378018281/34093224
135 265 3/2
135 266 5303383403/34093224
135 268 128825437781/144896202
135 269 139087/19132
135 270 -589537529/16099578
135 271 372123368269/579584808
135 272 -3/2
135 273 171733/631356
135 275 -724503491/34093224
135 278 603421463/32199156
135 279 11114503/947034
135 285 -44758416163/210758112
135 286 -619267943/4390794
135 287 59923/19132
135 288 327911/114792
135 289 6865/9566
135 290 1571561839/34093224
135 291 667347917/2195397
135 292 58833/19132
135 293 -43651/9566
135 294 25825/9566
135 295 -36710/4783
135 296 -7937399/3788136
135 298 -1052709/105226
135 299 96951/19132
135 300 -110681/9566
135 301 5246412953/34093224
135 302 167038687/774846
135 303 5052/4783
135 304 -71471471/1894068
135 306 37684927681/64398312
135 307 17437111/487866
135 308 589537529/16099578
135 309 -915597569/3099384
135 310 -31977/9566
135 311 -171733/631356
135 313 -21098150/387423
135 316 -603421463/32199156
135 317 -11114503/947034
135 319 -2526/4783
135 323 104546237381/210758112
135 324 170990/129141
135 325 -47903/86094
135 326 -35277/38264
135 328 136777/43047
135 334 -32821/43047
135 335 11579/19132
135 337 -70863/9566
135 338 -53455/38264
135 339 -2818/4783
135 342 11579/19132
135 345 -541961/86094
135 346 43651/9566
135 347 541961/43047
135 350 -194057/86094
135 351 2633/4783
135 355 -681349/57396
135 358 -985/4783
135 362 -18348389/2066256
135 363 2980051/114792
135 364 30019/19132
135 365 -54885583/2525424
135 366 -27490303/7576272
135 370 36131/38264
135 371 11579/19132
135 372 -54542117/3788136
135 373 -55572515/3788136
135 374 8955/9566
135 375 11114503/473517
135 377 263185/57396
135 378 -43651/9566
135 379 -541961/43047
135 382 -39729995/1894068
135 383 10532/4783
135 387 681349/57396
135 388 11114503/947034
135 390 985/4783
135 394 5728561/1262712
135 395 -305825/114792
135 396 74027/19132
135 397 -42113/19132
135 398 -99255/9566
135 399 1933/9566
135 400 2526/4783
135 401 383291/114792
135 402 37078635161/204559344
135 403 20187832693/68186448
135 404 -4179863651/34093224
135 405 -4343266891/17046612
135 407 -11114503/947034
135 409 8586483839/409118688
135 410 43257/19132
135 411 -4972153535/34093224
135 412 3857309/243933
135 413 -907880147489/579584808
135 414 -72389479/975732
135 415 -1395211/81311
135 416 -527408512673/579584808
135 417 56370/4783
135 418 1829327/86094
135 419 639/9566
135 420 267410933/17046612
135 423 -110592337/16099578
135 424 -11114503/947034
135 426 4067/4783
135 432 -116688311/5366526
135 433 -110592337/16099578
135 434 626520049/32199156
135 435 -724804097/48298734
135 436 -173207407469/289792404
135 437 -1105465241/32199156
135 438 -110592337/32199156
135 439 66011545/10733052
135 440 -332879/86094
135 441 141008518075/579584808
135 442 -38821286101/144896202
135 443 2790422/81311
135 444 1291581/325244
135 445 -110592337/21466104
135 446 -1491851227/32199156
135 447 110592337/21466104
135 448 -4185633/162622
135 449 -7839547/487866
135 450 234422/731799
135 451 -224042090207/579584808
135 452 381413665/1951464
135 453 862344727/2927196
135 454 -34327135/731799
135 455 361730317/2927196
135 458 -21713807/3788136
135 459 -11114503/947034
135 460 88400825/3788136
135 461 -486462137/11364408
135 462 -1028349127/8523306
135 463 -1823795/105226
135 464 -11114503/1894068
135 465 11114503/947034
135 467 8151052291/34093224
135 468 -189681625/34093224
135 469 -2455769/86094
135 470 -11114503/1262712
135 471 108569035/3788136
135 472 11114503/1262712
135 473 2632853/344376
135 474 -851695139/34093224
135 475 541961/86094
135 476 541961/86094
135 477 123797/172188
135 478 332879/86094
135 479 294367/172188
135 480 -51109/57396
135 483 114011/38264
135 484 -3082/4783
135 486 -187043/38264
135 487 69005/19132
135 488 -85581/38264
135 489 2473/9566
135 490 119123/38264
135 491 -15786/4783
135 492 54775/38264
135 493 -6849/4783
135 494 3332/4783
135 495 -5581/9566
135 496 -2526/4783
135 497 4623/4783
135 498 -10524/4783
135 499 94801/19132
135 530 -6249540089/70252704
135 531 -3386064995/2195397
142 11 1/12
142 13 -1/6
142 14 1/12
142 15 -1/12
142 20 -1/6
142 27 1/12
142 28 -1/6
142 29 1/6
142 31 1/6
142 32 1/12
142 33 -1/12
142 38 -1/6
142 44 1/6
142 62 -1/6
142 64 -1/6
142 78 1/36
143 11 -1/12
143 14 -1/12
143 15 1/12
143 19 1/6
143 20 1/6
143 32 -1/12
143 33 1/12
143 37 1/6
143 38 1/6
143 43 -1/6
143 44 -1/6
143 57 -1/12
143 58 -1/6
143 60 1/6
143 68 1/6
143 78 -1/36
149 39 -1/12
149 40 1/6
149 44 1/6
149 47 -1/6
149 55 1/12
149 56 -1/6
149 65 -1/6
149 67 -1/6
150 21 -1/12
150 25 1/6
150 26 1/6
150 39 1/12
150 41 -1/6
150 44 -1/6
150 63 1/6
150 66 1/6
151 82 -55/36
151 88 55/36
151 103 415/72
151 104 -155/18
151 105 35/12
151 108 35/4
151 114 155/18
151 120 -35/12
151 132 -415/72
151 133 -35/4
151 135 5/3
151 137 -5/3
151 140 -35/12
151 144 35/12
151 216 -215/27
151 217 305/24
151 218 -205/36
151 221 -115/9
151 222 -35/12
151 223 305/36
151 225 215/36
151 226 -25/18
151 227 -155/18
151 233 115/36
151 234 415/36
151 238 -155/216
151 244 35/12
151 251 -305/36
151 263 -305/24
151 264 -215/36
151 266 205/36
151 268 -205/36
151 271 10/9
151 275 -10/9
151 290 25/18
151 301 205/36
151 302 155/18
151 309 25/9
151 313 -25/9
151 402 215/27
151 403 115/9
151 404 -115/36
151 405 -415/36
151 409 155/216
151 411 -265/36
151 413 265/36
151 416 -35/36
151 420 35/36
151 435 25/12
151 436 50/9
151 441 -395/36
151 442 5/36
151 451 55/36
151 453 -5/4
151 461 -25/12
151 462 -50/9
151 467 395/36
151 468 -5/36
151 474 -55/36
152 453 5/4
153 0 551/216
153 1 1/6
153 4 -13/72
153 5 -17/72
153 6 -23/72
153 7 -11/72
153 8 -13/36
153 10 11/18
153 11 -1/6
153 14 1/12
153 15 -1/12
153 16 -1/12
153 17 1/12
153 18 1/3
153 33 1/12
153 36 -1/6
153 40 -1/6
153 42 1/6
153 44 -1/6
153 46 1/12
153 47 1/6
153 49 1/12
153 52 -1/6
153 54 1/12
153 55 -1/6
153 59 -1/3
153 78 1/18
154 0 -551/216
154 1 -1/6
154 2 13/36
154 4 13/72
154 5 17/72
154 6 11/72
154 7 23/72
154 10 -11/18
154 11 1/6
154 12 -1/3
154 14 -1/12
154 15 1/12
154 16 -1/12
154 17 1/12
154 21 1/6
154 22 1/6
154 23 -1/6
154 24 1/6
154 25 -1/6
154 33 -1/12
154 41 1/6
154 44 1/6
154 46 -1/12
154 49 -1/12
154 54 -1/12
154 61 1/3
154 78 -1/18
155 11 19/80
155 12 11/80
155 14 11/80
155 15 -71/80
155 18 11/80
155 21 -11/160
155 22 -11/80
155 23 11/80
155 33 11/80
155 36 -11/80
155 39 19/80
155 42 11/80
155 55 -11/160
155 59 49/80
155 61 49/80
155 63 49/80
155 65 49/80
155 73 -3/4
156 0 -19963/6624
156 1 7/6
156 4 -1/4
156 5 -5/6
156 6 -7/24
156 7 -7/24
156 10 -1/12
159 79 31/68
159 80 10/51
159 81 3/34
159 82 -269/306
159 83 431/306
159 84 257/204
159 89 -631/153
159 90 4/51
159 91 -8/51
159 93 8/51
159 96 -20/51
159 97 7/204
159 98 -3/17
159 99 1/102
159 102 -4/51
159 103 1471/306
159 104 -2837/306
159 105 35/102
159 108 545/51
159 109 1883/612
159 110 -146/51
159 115 -605/102
159 116 -443/204
159 121 159/34
159 136 1/34
159 137 -12/17
159 138 -1/6
159 139 -8/51
159 140 -59/17
159 153 4949/1224
159 154 -4/51
159 155 2/51
159 156 -11/102
159 157 1/34
159 158 4/51
159 161 -23/102
159 162 2/51
159 163 8/51
159 164 -8/51
159 167 4/51
159 168 -8/51
159 169 -5/51
159 171 5/51
159 172 1/17
159 173 -8/51
159 175 -2/17
159 176 2/17
159 178 -4/51
159 184 -8/51
159 185 4/51
159 186 -4/51
159 189 5/18
159 190 7/153
159 191 -7/204
159 192 2/17
159 195 -13/51
159 196 3/34
159 197 -1/102
159 199 4/51
159 200 -4/51
159 202 -4/51
159 208 10/51
159 209 -4/51
159 210 4/51
159 212 -4/51
159 215 67/204
159 216 -10961/1836
159 217 1171/102
159 218 -2509/612
159 221 -7459/612
159 222 -369/68
159 223 1202/153
159 225 1877/153
159 226 82/153
159 227 -2837/306
159 233 484/153
159 234 1198/153
159 236 4/51
159 238 -2341/459
159 239 167/459
159 240 -382/153
159 245 -359/204
159 247 1001/612
159 252 703/153
159 267 1/6
159 268 -1775/306
159 269 1/6
159 270 8/51
159 271 -1027/306
159 278 -4/51
159 285 3745/3672
159 286 257/306
159 291 -583/306
159 306 -319/102
159 307 -4/51
159 308 -8/51
159 309 37/18
159 316 4/51
159 323 -9779/3672
159 412 -20/51
159 413 1474/153
159 414 8/51
159 415 4/51
159 416 730/153
159 423 4/51
159 432 2/17
159 433 4/51
159 434 -4/17
159 435 47/102
159 436 641/153
159 437 14/51
159 438 2/51
159 439 -4/51
159 441 -479/153
159 442 433/306
159 443 -8/51
159 444 7/51
159 445 1/17
159 446 4/17
159 447 -1/17
159 448 2/17
159 449 -3/17
159 450 -1/51
159 451 358/153
159 452 -109/102
159 453 -59/34
159 454 8/51
159 455 -14/17
159 530 563/1224
159 531 355/51
160 79 1287222599/158068584
160 80 262485002/72448101
160 81 -17716061/13172382
160 82 -17495630369/1304065818
160 83 8137829593/316137168
160 84 2727569305/105379056
160 85 299753/387423
160 86 -39313027/34093224
160 87 -30019/172188
160 88 -220155433/38354877
160 89 -11781786377/158068584
160 90 718162997/289792404
160 91 -386844115/144896202
160 92 -2709805/1549692
160 93 224113841/96597468
160 94 2709805/1549692
160 95 541961/1549692
160 96 -745899887/144896202
160 97 166849159/52689528
160 98 9067339/2927196
160 99 -9067339/2927196
160 100 -631871/1549692
160 101 1598263/8523306
160 102 -95984915/26344764
160 103 822835058027/10432526544
160 104 -75698403391/474205752
160 105 -907652623/217344303
160 106 -541961/516564
160 107 960125/774846
160 108 110492349245/579584808
160 109 9979065565/158068584
160 110 -1538556545/26344764
160 114 -167038687/6973614
160 115 -6451419253/52689528
160 116 -2187997921/52689528
160 117 6164/43047
160 118 -3052699/5682204
160 119 1/6
160 120 1110935101/102279672
160 121 4879970141/52689528
160 122 200641/516564
160 123 -428321/387423
160 124 -1453/19132
160 125 -467591/387423
160 126 -74821865/34093224
160 127 23855/86094
160 129 10137827/4261653
160 130 7433/344376
160 131 7969/57396
160 132 10682507531/613678032
160 133 31026271/1262712
160 134 25025/86094
160 135 -14473585/4649076
160 136 3857309/4390794
160 137 -404651873/39517146
160 138 75463/57396
160 139 -386844115/144896202
160 140 -108833963269/1738754424
160 141 -3649/9566
160 142 -3754055/17046612
160 143 1286/43047
160 144 -682106275/102279672
160 149 1541/43047
160 153 15914103995/210758112
160 154 33403327/79034292
160 155 110592337/289792404
160 156 -3204428999/1159169616
160 157 -478996645/1159169616
160 158 172721059/72448101
160 159 541961/774846
160 160 -541961/1549692
160 161 -622173515/128796624
160 162 110592337/289792404
160 163 589537529/144896202
160 164 -589537529/144896202
160 165 -541961/387423
160 166 541961/387423
160 167 1395211/731799
160 168 -939347671/289792404
160 169 257811971/579584808
160 170 -541961/387423
160 171 -257811971/579584808
160 172 285476933/579584808
160 173 -224113841/96597468
160 175 -285476933/289792404
160 176 10652513/2927196
160 177 -541961/774846
160 178 -232530629/72448101
160 179 123797/1549692
160 180 -541961/1549692
160 181 -541961/1549692
160 182 960125/1549692
160 183 -541961/516564
160 184 -110592337/72448101
160 185 110592337/144896202
160 186 -110592337/144896202
160 189 994564361/204559344
160 190 169274893/158068584
160 191 -115374745/26344764
160 192 115374745/26344764
160 193 3758843/3099384
160 194 36833/473517
160 195 -84031013/13172382
160 196 -9067339/5854392
160 197 9067339/2927196
160 198 -171733/5682204
160 199 149143439/26344764
160 200 -9067339/5854392
160 201 171733/5682204
160 202 -149143439/26344764
160 203 631871/3099384
160 204 -243757/1549692
160 205 -260581/129141
160 206 21205661/17046612
160 207 -265841/774846
160 208 3857309/4390794
160 209 -41967659/8781588
160 210 110592337/144896202
160 211 43999249/17046612
160 212 -110592337/144896202
160 213 -11114503/8523306
160 214 842/14349
160 215 506824025/52689528
160 216 -184913345855/1956098727
160 217 333696470333/1738754424
160 218 -655613629945/10432526544
160 219 541961/1549692
160 220 -3546133/3099384
160 221 -135587515630/652032909
160 222 -347361536363/3477508848
160 223 677397292897/5216263272
160 225 1197369753493/5216263272
160 226 44267201839/2608131636
160 227 -75698403391/474205752
160 228 -332879/774846
160 229 541961/516564
160 230 541961/516564
160 231 -960125/1549692
160 232 -960125/774846
160 233 271500643889/5216263272
160 234 641028129053/5216263272
160 236 110592337/144896202
160 238 -6389582332007/62595159264
160 239 7513127315/948411504
160 240 -7492173443/158068584
160 242 11114503/11364408
160 244 -108090347/12784959
160 245 -3999091751/105379056
160 247 1182246019/39517146
160 249 171733/5682204
160 250 -1/6
160 251 7160020603/306839016
160 252 7147213231/79034292
160 257 11114503/22728816
160 259 -55572515/34093224
160 260 -11114503/5682204
160 261 1/12
160 263 1666512589/51139836
160 264 5378018281/306839016
160 265 -1/6
160 266 -5303383403/306839016
160 268 -128825437781/1304065818
160 269 -139087/172188
160 270 589537529/144896202
160 271 -372123368269/5216263272
160 272 1/6
160 273 -171733/5682204
160 275 724503491/306839016
160 278 -603421463/289792404
160 279 -11114503/8523306
160 285 44758416163/1896823008
160 286 619267943/39517146
160 287 -59923/172188
160 288 -327911/1033128
160 289 -6865/86094
160 290 -1571561839/306839016
160 291 -667347917/19758573
160 292 -6537/19132
160 293 43651/86094
160 294 -25825/86094
160 295 36710/43047
160 296 7937399/34093224
160 298 350903/315678
160 299 -32317/57396
160 300 110681/86094
160 301 -5246412953/306839016
160 302 -167038687/6973614
160 303 -1684/14349
160 304 71471471/17046612
160 306 -37684927681/579584808
160 307 -17437111/4390794
160 308 -589537529/144896202
160 309 915597569/27894456
160 310 3553/9566
160 311 171733/5682204
160 313 21098150/3486807
160 316 603421463/289792404
160 317 11114503/8523306
160 319 842/14349
160 323 -104546237381/1896823008
160 324 -170990/1162269
160 325 47903/774846
160 326 11759/114792
160 328 -136777/387423
160 334 32821/387423
160 335 -11579/172188
160 337 23621/28698
160 338 53455/344376
160 339 2818/43047
160 342 -11579/172188
160 345 541961/774846
160 346 -43651/86094
160 347 -541961/387423
160 350 194057/774846
160 351 -2633/43047
160 355 681349/516564
160 358 985/43047
160 362 18348389/18596304
160 363 -2980051/1033128
160 364 -30019/172188
160 365 54885583/22728816
160 366 27490303/68186448
160 370 -36131/344376
160 371 -11579/172188
160 372 54542117/34093224
160 373 55572515/34093224
160 374 -995/9566
160 375 -11114503/4261653
160 377 -263185/516564
160 378 43651/86094
160 379 541961/387423
160 382 39729995/17046612
160 383 -10532/43047
160 387 -681349/516564
160 388 -11114503/8523306
160 390 -985/43047
160 394 -5728561/11364408
160 395 305825/1033128
160 396 -74027/172188
160 397 42113/172188
160 398 33085/28698
160 399 -1933/86094
160 400 -842/14349
160 401 -383291/1033128
160 402 -37078635161/1841034096
160 403 -20187832693/613678032
160 404 4179863651/306839016
160 405 4343266891/153419508
160 407 11114503/8523306
160 409 -8586483839/3682068192
160 410 -14419/57396
160 411 4972153535/306839016
160 412 -3857309/2195397
160 413 907880147489/5216263272
160 414 72389479/8781588
160 415 1395211/731799
160 416 527408512673/5216263272
160 417 -18790/14349
160 418 -1829327/774846
160 419 -71/9566
160 420 -267410933/153419508
160 423 110592337/144896202
160 424 11114503/8523306
160 426 -4067/43047
160 432 116688311/48298734
160 433 110592337/144896202
160 434 -626520049/289792404
160 435 724804097/434688606
160 436 173207407469/2608131636
160 437 1105465241/289792404
160 438 110592337/289792404
160 439 -66011545/96597468
160 440 332879/774846
160 441 -141008518075/5216263272
160 442 38821286101/1304065818
160 443 -2790422/731799
160 444 -143509/325244
160 445 110592337/193194936
160 446 1491851227/289792404
160 447 -110592337/193194936
160 448 1395211/487866
160 449 7839547/4390794
160 450 -234422/6586191
160 451 224042090207/5216263272
160 452 -381413665/17563176
160 453 -862344727/26344764
160 454 34327135/6586191
160 455 -361730317/26344764
160 458 21713807/34093224
160 459 11114503/8523306
160 460 -88400825/34093224
160 461 486462137/102279672
160 462 1028349127/76709754
160 463 1823795/947034
160 464 11114503/17046612
160 465 -11114503/8523306
160 467 -8151052291/306839016
160 468 189681625/306839016
160 469 2455769/774846
160 470 11114503/11364408
160 471 -108569035/34093224
160 472 -11114503/11364408
160 473 -2632853/3099384
160 474 851695139/306839016
160 475 -541961/774846
160 476 -541961/774846
160 477 -123797/1549692
160 478 -332879/774846
160 479 -294367/1549692
160 480 51109/516564
160 483 -114011/344376
160 484 3082/43047
160 486 187043/344376
160 487 -69005/172188
160 488 9509/38264
160 489 -2473/86094
160 490 -119123/344376
160 491 1754/4783
160 492 -54775/344376
160 493 761/4783
160 494 -3332/43047
160 495 5581/86094
160 496 842/14349
160 497 -1541/14349
160 498 3508/14349
160 499 -94801/172188
160 530 6249540089/632274336
160 531 3386064995/19758573
163 11 1/12
163 15 -1/6
163 17 1/6
163 19 -1/6
163 39 1/12
163 41 -1/6
163 43 1/6
163 50 1/12
163 53 -1/6
163 57 1/12
163 63 1/6
163 71 1/6
163 78 -1/36
164 11 -1/12
164 13 1/6
164 15 1/6
164 16 -1/6
164 27 -1/12
164 29 -1/6
164 30 1/6
164 39 -1/12
164 40 1/6
164 45 -1/12
164 65 -1/6
164 72 -1/6
164 78 1/36
167 79 -3352731203/1896823008
167 80 -5515632349/6955017696
167 81 90499639/316137168
167 82 211394552099/62595159264
167 83 -51439053323/7587292032
167 84 -16450626881/2529097344
167 85 -4338277/9298152
167 86 658259795/818237376
167 87 1506953/4132512
167 88 1672510073/920517048
167 89 68042475679/3793646016
167 90 -1881322169/3477508848
167 91 1016660281/1738754424
167 92 19877381/37192608
167 93 -983238955/2318339232
167 94 -19877381/37192608
167 95 -5972857/37192608
167 96 387329387/434688606
167 97 -1594047977/1264548672
167 98 -72041111/70252704
167 99 72041111/70252704
167 100 16845379/37192608
167 101 73371775/204559344
167 102 1232049421/632274336
167 103 -4844551527325/250380637056
167 104 451162376057/11380938048
167 105 14605216369/10432526544
167 106 4193581/12397536
167 107 -2180809/18596304
167 108 -664847437939/13910035392
167 109 -61382456339/3793646016
167 110 9602428459/632274336
167 111 -1/108
167 113 -1/72
167 114 1254743183/167366736
167 115 40177434923/1264548672
167 116 12969939035/1264548672
167 117 -288037/1033128
167 118 -27014041/136372896
167 119 1/72
167 120 -9069612245/2454712128
167 121 -30008411281/1264548672
167 122 32155/12397536
167 123 1665319/9298152
167 124 1087081/4132512
167 125 587213/1162269
167 126 673214473/818237376
167 127 -1261963/2066256
167 129 -118523137/102279672
167 130 -2918027/8265024
167 131 -95879/4132512
167 132 -82417536787/14728272768
167 133 -225349895/30305088
167 134 -443377/1033128
167 135 62186537/111577824
167 136 28802171/105379056
167 137 1126640369/474205752
167 138 -2010827/4132512
167 139 1016660281/1738754424
167 140 655104101507/41730106176
167 141 8215/28698
167 142 332042719/409118688
167 143 17227/172188
167 144 4826185643/2454712128
167 148 1/108
167 149 -5513/516564
167 153 -95206202995/5058194688
167 154 -17336261/118551438
167 155 -584329337/6955017696
167 156 16223980555/27820070784
167 157 4026888773/27820070784
167 158 -4450317815/6955017696
167 159 -3476131/18596304
167 160 979405/37192608
167 161 3462475243/3091118976
167 162 -584329337/6955017696
167 163 -833348389/869377212
167 164 833348389/869377212
167 165 3476131/9298152
167 166 -3476131/9298152
167 167 -14636275/35126352
167 168 1232825753/1738754424
167 169 -2278645291/13910035392
167 170 1931777/4649076
167 171 2278645291/13910035392
167 172 31535411/13910035392
167 173 983238955/2318339232
167 174 -1/24
167 175 -31535411/6955017696
167 176 -2358928/2195397
167 177 5972857/18596304
167 178 1034922587/869377212
167 179 -4771453/37192608
167 180 5972857/37192608
167 181 7522549/37192608
167 182 -7174261/37192608
167 183 2643889/12397536
167 184 584329337/1738754424
167 185 -584329337/3477508848
167 186 584329337/3477508848
167 189 -5714831605/4909424256
167 190 548868439/3793646016
167 191 209770835/158068584
167 192 -209770835/158068584
167 193 -4948159/74385216
167 194 -480581/1420551
167 195 522589769/632274336
167 196 72041111/140505408
167 197 -72041111/70252704
167 198 -27343315/136372896
167 199 -1029796681/632274336
167 200 72041111/140505408
167 201 27343315/136372896
167 202 1029796681/632274336
167 203 -16845379/74385216
167 204 -5883055/37192608
167 205 -991435/3099384
167 206 -8259013/409118688
167 207 5912323/18596304
167 208 28802171/105379056
167 209 326125843/210758112
167 210 -584329337/3477508848
167 211 -331244405/409118688
167 212 584329337/3477508848
167 213 89875823/204559344
167 214 -54013/1033128
167 215 -2680452283/1264548672
167 216 8428057762631/375570955584
167 217 -244271910617/5216263272
167 218 3781363941563/250380637056
167 219 -4939729/37192608
167 220 16942361/74385216
167 221 6394119647689/125190318528
167 222 2100476618785/83460212352
167 223 -3956626537991/125190318528
167 224 7/108
167 225 -7307589454991/125190318528
167 226 -147677774383/31297579632
167 227 451162376057/11380938048
167 228 2277131/9298152
167 229 -4193581/12397536
167 230 -4997125/12397536
167 231 2180809/37192608
167 232 2180809/18596304
167 233 -1621471880239/125190318528
167 234 -3654650393497/125190318528
167 236 -584329337/3477508848
167 238 39638873661943/1502283822336
167 239 -48115931911/22761876096
167 240 5674819745/474205752
167 241 -1/144
167 242 -89875823/272745792
167 243 1/144
167 244 804022705/306839016
167 245 25380273049/2529097344
167 247 -1752565931/237102876
167 248 1/36
167 249 27343315/136372896
167 250 -1/72
167 251 -55657375619/7364136384
167 252 -2762083355/118551438
167 253 -1/54
167 255 -1/54
167 256 1/72
167 257 -89875823/545491584
167 259 449379115/818237376
167 260 89875823/136372896
167 261 13/432
167 262 -5/108
167 263 -12657151061/1227356064
167 264 -38144414273/7364136384
167 266 40730143123/7364136384
167 268 382902740867/15648789816
167 269 1828661/4132512
167 270 -833348389/869377212
167 271 2354991238373/125190318528
167 272 1/36
167 273 -27343315/136372896
167 274 -1/54
167 275 -5513808715/7364136384
167 278 2876542951/6955017696
167 279 89875823/204559344
167 281 -1/24
167 285 -284084589671/45523752192
167 286 -908281063/237102876
167 287 -995285/4132512
167 288 -1020641/24795072
167 289 -38795/344376
167 290 13828756151/7364136384
167 291 15605492269/1896823008
167 292 1180925/4132512
167 293 -1663/688752
167 294 333941/2066256
167 295 590011/1033128
167 296 -532885999/818237376
167 298 -304547/2525424
167 299 -322919/4132512
167 300 788459/2066256
167 301 41433106177/7364136384
167 302 1254743183/167366736
167 303 54013/516564
167 304 -707237767/409118688
167 306 230536311791/13910035392
167 307 58216033/52689528
167 308 833348389/869377212
167 309 -5129158855/669466944
167 310 1360247/2066256
167 311 27343315/136372896
167 312 1/54
167 313 -84813821/41841684
167 316 -2876542951/6955017696
167 317 -89875823/204559344
167 319 -5483/516564
167 323 630200916709/45523752192
167 324 3305563/27894456
167 325 1806983/18596304
167 326 -3535693/8265024
167 328 7148635/18596304
167 334 -232639/4649076
167 335 -145385/4132512
167 337 34447/2066256
167 338 -222079/8265024
167 339 -121363/344376
167 342 -11461/4132512
167 345 -3476131/18596304
167 346 30361/688752
167 347 3476131/9298152
167 350 -11364217/18596304
167 351 27989/344376
167 355 -3044357/12397536
167 357 1/108
167 358 5/86094
167 362 -94727509/446311296
167 363 643201/918336
167 364 1478255/4132512
167 365 -558752375/545491584
167 366 -563382407/1636474752
167 370 2669311/8265024
167 371 -145385/4132512
167 372 -613439005/818237376
167 373 -449379115/818237376
167 374 930877/2066256
167 375 89875823/102279672
167 377 5057129/12397536
167 378 -30361/688752
167 379 -3476131/9298152
167 382 -81231631/409118688
167 383 30026/129141
167 387 3044357/12397536
167 388 89875823/204559344
167 389 -1/108
167 390 -5/86094
167 394 7647707/90915264
167 395 2265121/8265024
167 396 -1740107/4132512
167 397 -155905/4132512
167 398 22693/229584
167 399 794273/2066256
167 400 54013/1033128
167 401 9882391/24795072
167 402 281126489233/44184818304
167 403 151437137165/14728272768
167 404 -35523784171/7364136384
167 405 -32750809571/3682068192
167 407 -89875823/204559344
167 409 25645779367/88369636608
167 410 499103/1377504
167 411 -32104174759/7364136384
167 412 -28802171/52689528
167 413 -5435481790471/125190318528
167 414 -549699509/210758112
167 415 -14636275/35126352
167 416 -3361150837009/125190318528
167 417 -138335/129141
167 418 -36287/18596304
167 419 -1000997/2066256
167 420 2981242141/3682068192
167 423 -584329337/3477508848
167 424 -89875823/204559344
167 425 -1/108
167 426 65039/1033128
167 432 -1305907631/2318339232
167 433 -584329337/3477508848
167 434 767641229/1738754424
167 435 3197573153/10432526544
167 436 -982421499727/62595159264
167 437 -5819629135/6955017696
167 438 -584329337/6955017696
167 439 92132321/2318339232
167 440 -5372155/18596304
167 441 531000395009/125190318528
167 442 -251539899659/31297579632
167 443 14636275/17563176
167 444 5903651/23417568
167 445 -391134401/4636678464
167 446 -3914642731/3477508848
167 447 584329337/4636678464
167 448 -14636275/23417568
167 449 -60395171/105379056
167 450 -2348165/158068584
167 451 -1337353150321/125190318528
167 452 2379841079/421516224
167 453 2536277983/316137168
167 454 -58316261/39517146
167 455 1901594087/632274336
167 458 -261781591/818237376
167 459 -89875823/204559344
167 460 801036529/818237376
167 461 -4364685937/2454712128
167 462 -8272498655/1841034096
167 463 -19536523/22728816
167 464 -89875823/409118688
167 465 89875823/204559344
167 467 65222738699/7364136384
167 468 448675567/7364136384
167 469 -31612225/18596304
167 470 -89875823/272745792
167 471 1308907955/818237376
167 472 89875823/272745792
167 473 21835669/74385216
167 474 -7576677931/7364136384
167 475 3476131/18596304
167 476 3476131/18596304
167 477 4771453/37192608
167 478 5372155/18596304
167 479 -8219125/37192608
167 480 -3767129/12397536
167 481 1/24
167 483 1661351/8265024
167 484 -54073/516564
167 486 -221711/8265024
167 487 -226105/1377504
167 488 -560107/2755008
167 489 279667/2066256
167 490 26087/918336
167 491 28817/258282
167 492 -1358965/8265024
167 493 -480335/1033128
167 494 -21181/172188
167 495 -8263/688752
167 496 -54013/1033128
167 497 95257/1033128
167 498 8051/258282
167 499 2042407/1377504
167 500 -2/3
167 501 1/216
167 502 -1/108
167 503 1/36
167 504 1/36
167 505 1/72
167 530 -42459168757/15174584064
167 531 -11156379065/237102876
168 79 -5/144
168 80 -1/132
168 82 43/297
168 83 -11/72
168 84 -7/48
168 86 1/132
168 88 -10/297
168 89 29/72
168 90 1/264
168 91 1/132
168 93 -1/132
168 96 1/66
168 101 -1/132
168 103 -3035/4752
168 104 32/27
168 105 -73/792
168 108 -365/264
168 109 -53/144
168 110 1/3
168 114 -25/216
168 115 17/24
168 116 1/4
168 118 1/132
168 120 5/99
168 121 -13/24
168 126 -1/264
168 129 -1/66
168 132 395/4752
168 133 35/264
168 135 -1/36
168 137 1/9
168 139 1/132
168 140 179/396
168 142 -1/132
168 144 -7/198
168 153 -37/96
168 154 1/72
168 155 -1/264
168 156 -1/1056
168 157 -1/352
168 158 -1/264
168 161 7/1056
168 162 -1/264
168 163 -1/132
168 164 1/132
168 168 1/264
168 169 5/528
168 171 -5/528
168 172 -1/176
168 173 1/132
168 175 1/88
168 178 -1/132
168 184 1/66
168 185 -1/132
168 186 1/132
168 189 -25/3168
168 194 1/264
168 198 1/132
168 201 -1/132
168 206 1/264
168 210 -1/132
168 211 1/132
168 212 1/132
168 213 -1/132
168 216 21361/28512
168 217 -4625/3168
168 218 1283/2376
168 221 14813/9504
168 222 1049/1584
168 223 -2347/2376
168 225 -452/297
168 226 -125/2376
168 227 32/27
168 233 -995/2376
168 234 -2441/2376
168 236 -1/132
168 238 35395/57024
168 239 -17/432
168 240 5/18
168 242 1/176
168 244 -59/1584
168 245 5/24
168 247 -13/72
168 249 -1/132
168 251 235/2376
168 252 -19/36
168 257 1/352
168 259 -5/528
168 260 -1/88
168 263 467/3168
168 264 217/2376
168 266 -191/2376
168 268 871/1188
168 270 -1/132
168 271 901/2376
168 273 1/132
168 275 23/2376
168 278 1/132
168 279 -1/132
168 285 -121/864
168 286 -7/72
168 290 -5/297
168 291 2/9
168 296 1/264
168 298 1/132
168 301 -355/4752
168 302 -25/216
168 304 1/66
168 306 95/264
168 308 1/132
168 309 -55/216
168 311 -1/132
168 313 1/54
168 316 -1/132
168 317 1/132
168 323 269/864
168 363 -1/72
168 365 1/1056
168 366 -7/1056
168 372 -1/264
168 373 5/528
168 375 -1/66
168 382 1/132
168 388 -1/132
168 394 25/3168
168 402 -2617/28512
168 403 -1481/9504
168 404 137/2376
168 405 37/297
168 407 1/132
168 409 -1603/57024
168 411 221/2376
168 413 -2861/2376
168 416 -685/1188
168 420 17/2376
168 423 -1/132
168 424 1/132
168 432 -1/132
168 433 -1/132
168 434 5/264
168 435 -19/396
168 436 -307/594
168 437 -5/264
168 438 -1/264
168 439 1/132
168 441 128/297
168 442 -469/2376
168 445 -1/176
168 446 -1/264
168 447 1/176
168 449 -1/24
168 451 -167/594
168 452 1/8
168 453 5/24
168 455 1/24
168 457 -2/3
168 458 1/132
168 459 1/132
168 460 -5/264
168 461 5/792
168 462 53/1188
168 463 -1/44
168 464 1/264
168 465 -1/132
168 467 -199/2376
168 468 5/297
168 470 1/176
168 471 1/264
168 472 19/528
168 473 -1/24
168 474 1/297
168 530 -29/288
168 531 -7/9
169 11 -1/4
169 13 1/2
169 14 -1/2
169 15 1/2
169 20 1/2
169 27 -1/4
169 28 1/2
169 29 -1/2
169 31 -1/2
169 38 1/2
169 44 -1/2
169 62 1/2
169 78 -1/6
170 11 1/4
170 14 1/2
170 15 -1/2
170 19 -1/2
170 20 -1/2
170 37 -1/2
170 38 -1/2
170 43 1/2
170 44 1/2
170 57 1/4
170 58 1/2
170 60 -1/2
170 78 1/6
171 1 -1/3
171 3 -1/3
171 4 1/3
171 9 1/3
172 16 1/4
172 17 -1/4
172 21 -1/4
172 25 1/2
172 26 1/2
172 46 -1/4
172 49 -1/4
172 54 -1/4
172 66 1/2
172 78 -1/6
173 16 1/4
173 17 -1/4
173 46 1/4
173 47 -1/2
173 49 1/4
173 54 1/4
173 55 1/4
173 56 -1/2
173 67 -1/2
173 78 1/6
178 79 -3809/14688
178 80 -1151/26928
178 81 173/1224
178 82 155141/121176
178 83 -5317/7344
178 84 -4685/4896
178 85 1/36
178 86 -191/792
178 88 -662/891
178 89 4255/1836
178 90 1369/6732
178 91 140/1683
178 92 5/18
178 93 -31/1122
178 94 -5/18
178 95 -1/18
178 96 -3337/13464
178 97 -893/2448
178 98 -3/34
178 99 3/34
178 100 -7/36
178 101 145/396
178 102 547/1224
178 103 -1308275/242352
178 104 50831/5508
178 105 -48745/40392
178 106 1/6
178 107 -7/36
178 108 -142481/13464
178 109 -31039/14688
178 110 4367/2448
178 114 -253/81
178 115 2435/612
178 116 4091/2448
178 118 -2/33
178 120 397/297
178 121 -505/153
178 122 -5/24
178 123 11/36
178 125 5/36
178 126 -361/792
178 129 35/198
178 132 1987/891
178 133 36/11
178 135 -14/27
178 136 29/816
178 137 3413/3672
178 139 140/1683
178 140 268751/80784
178 142 17/99
178 144 -268/297
178 153 -2855/1224
178 154 152/459
178 155 -2209/26928
178 156 -15277/107712
178 157 5341/107712
178 158 -701/3366
178 159 -1/9
178 160 1/18
178 161 447/11968
178 162 -2209/26928
178 163 -514/1683
178 164 514/1683
178 165 2/9
178 166 -2/9
178 167 11/136
178 168 -529/13464
178 169 -923/53856
178 170 2/9
178 171 923/53856
178 172 -5879/53856
178 173 31/1122
178 175 5879/26928
178 176 -1/272
178 177 1/9
178 178 -4013/13464
178 179 -1/72
178 180 1/18
178 181 1/18
178 182 -7/72
178 183 1/6
178 184 2209/6732
178 185 -2209/13464
178 186 2209/13464
178 189 2707/19008
178 190 -1/3672
178 191 757/2448
178 192 -757/2448
178 193 1/18
178 194 3/22
178 195 895/2448
178 196 3/68
178 197 -3/34
178 198 -2/33
178 199 -649/1224
178 200 3/68
178 201 2/33
178 202 649/1224
178 203 7/72
178 204 -11/36
178 205 1/12
178 206 317/792
178 207 -23/36
178 208 233/816
178 209 103/408
178 210 -2209/13464
178 211 38/99
178 212 2209/13464
178 213 -16/99
178 215 -5413/9792
178 216 19019453/2908224
178 217 -3847735/323136
178 218 70252/15147
178 219 -1/18
178 220 13/72
178 221 12280177/969408
178 222 774799/161568
178 223 -977797/121176
178 225 -2605367/242352
178 226 2875/121176
178 227 50831/5508
178 228 5/72
178 229 -1/6
178 230 -1/6
178 231 7/72
178 232 7/36
178 233 -446771/121176
178 234 -2151151/242352
178 236 -2209/13464
178 238 23484863/5816448
178 239 -1463/5508
178 240 24317/14688
178 242 4/33
178 244 -659/594
178 245 2963/2448
178 247 -8087/7344
178 249 2/33
178 251 2650/891
178 252 -5149/1836
178 257 2/33
178 259 -20/99
178 260 -8/33
178 263 1253/297
178 264 2110/891
178 266 -1979/891
178 268 1497631/242352
178 270 -514/1683
178 271 131159/60588
178 273 -2/33
178 275 272/891
178 278 2507/6732
178 279 -16/99
178 285 -102271/176256
178 286 -1739/3672
178 288 -1/6
178 290 -529/891
178 291 1481/1836
178 296 -17/198
178 298 3/11
178 301 -3841/1782
178 302 -253/81
178 304 43/99
178 306 49607/26928
178 307 103/408
178 308 514/1683
178 309 -2809/1296
178 311 2/33
178 313 61/81
178 316 -2507/6732
178 317 16/99
178 323 177313/88128
178 324 -1/108
178 325 1/18
178 328 1/9
178 334 1/18
178 344 1/4
178 345 -1/9
178 347 2/9
178 350 -1/9
178 355 -5/24
178 362 -47/432
178 363 -5/12
178 365 8/33
178 366 8/99
178 372 14/99
178 373 20/99
178 375 -32/99
178 376 -1/4
178 377 1/12
178 379 -2/9
178 382 49/99
178 387 5/24
178 388 -16/99
178 394 73/528
178 402 -13955/5346
178 403 -7651/1782
178 404 1448/891
178 405 3281/891
178 407 16/99
178 409 -1130/2673
178 411 2054/891
178 412 -131/408
178 413 -271169/30294
178 414 -103/204
178 415 11/136
178 416 -402803/121176
178 418 -5/9
178 420 -139/891
178 423 -2209/13464
178 424 16/99
178 432 -2107/8976
178 433 -2209/13464
178 434 1741/6732
178 435 -66133/80784
178 436 -136291/30294
178 437 -8867/26928
178 438 -2209/26928
178 439 337/2244
178 440 -5/72
178 441 1246529/242352
178 442 -140485/121176
178 443 -11/68
178 444 -21/272
178 445 -2209/17952
178 446 809/6732
178 447 2209/17952
178 448 33/272
178 449 13/816
178 450 -29/1224
178 451 -489913/242352
178 452 635/816
178 453 3265/2448
178 454 -37/612
178 455 1219/2448
178 458 5/99
178 459 16/99
178 460 -29/99
178 461 161/297
178 462 1486/891
178 463 2/11
178 464 8/99
178 465 -16/99
178 467 -2956/891
178 468 133/891
178 469 2/9
178 470 4/33
178 471 -25/99
178 472 -4/33
178 473 -1/18
178 474 284/891
178 475 1/9
178 476 1/9
178 477 1/72
178 478 5/72
178 479 1/36
178 480 1/6
178 530 -32915/58752
178 531 -84421/14688
179 79 17727067/5854392
179 80 25084733/21466104
179 81 -106088/243933
179 82 -156490052/24149367
179 83 25081127/2927196
179 84 8857361/975732
179 85 7919/28698
179 86 53000/157839
179 87 1010/4783
179 88 490993/1420551
179 89 -155177749/5854392
179 90 5246003/21466104
179 91 -10565881/10733052
179 92 -28925/57396
179 93 1580681/1788842
179 94 28925/57396
179 95 5785/57396
179 96 -18593963/10733052
179 97 766051/975732
179 98 160439/325244
179 99 -160439/325244
179 100 21611/57396
179 101 12208/157839
179 102 -341699/487866
179 103 13036843219/386389872
179 104 -563562607/8781588
179 105 141288845/64398312
179 106 -5785/19132
179 107 11600/14349
179 108 1608705739/21466104
179 109 15743800/731799
179 110 -19140907/975732
179 114 359479/258282
179 115 -10011157/243933
179 116 -14768701/975732
179 117 -820/4783
179 118 -37489/210452
179 120 -3054919/3788136
179 121 7861226/243933
179 122 7309/19132
179 123 -43393/57396
179 124 -2066/4783
179 125 -18655/57396
179 126 688757/1262712
179 127 -1610/4783
179 129 -147845/631356
179 130 638/4783
179 131 -3296/4783
179 132 -24981833/22728816
179 133 -537341/420904
179 134 -2609/9566
179 135 -11501/172188
179 136 138095/325244
179 137 -14633393/2927196
179 138 -1015/4783
179 139 -10565881/10733052
179 140 -1551552539/64398312
179 141 1230/4783
179 142 286553/631356
179 143 459/4783
179 144 1195201/3788136
179 149 -205/4783
179 153 51455029/1951464
179 154 -4422725/5854392
179 155 3306455/10733052
179 156 -20411371/42932208
179 157 1265005/42932208
179 158 17056651/21466104
179 159 5785/28698
179 160 -5785/57396
179 161 -19698711/14310736
179 162 3306455/10733052
179 163 14893061/10733052
179 164 -14893061/10733052
179 165 -5785/14349
179 166 5785/14349
179 167 119787/325244
179 168 -18471823/21466104
179 169 -7877915/21466104
179 170 -5785/14349
179 171 7877915/21466104
179 172 14268985/21466104
179 173 -1580681/1788842
179 175 -14268985/10733052
179 176 358681/650488
179 177 -5785/28698
179 178 764147/2683263
179 179 -5815/28698
179 180 -5785/57396
179 181 -5785/57396
179 182 5800/14349
179 183 -5785/19132
179 184 -3306455/2683263
179 185 3306455/5366526
179 186 -3306455/5366526
179 189 10311025/7576272
179 190 5451689/5854392
179 191 -1857091/1951464
179 192 1857091/1951464
179 193 19117/114792
179 194 -43585/105226
179 195 -6983791/1951464
179 196 -160439/650488
179 197 160439/325244
179 198 -25873/210452
179 199 687887/487866
179 200 -160439/650488
179 201 25873/210452
179 202 -687887/487866
179 203 -21611/114792
179 204 2617/57396
179 205 -3394/4783
179 206 -66293/631356
179 207 10777/14349
179 208 138095/325244
179 209 -156473/325244
179 210 3306455/5366526
179 211 -312733/631356
179 212 -3306455/5366526
179 213 29773/315678
179 214 -1507/9566
179 215 16577185/3902928
179 216 -47915251177/1159169616
179 217 1280554975/16099578
179 218 -1362306499/48298734
179 219 5785/57396
179 220 -63755/114792
179 221 -32871710627/386389872
179 222 -1209819871/32199156
179 223 10474585457/193194936
179 225 16441630349/193194936
179 226 749962681/193194936
179 227 -563562607/8781588
179 228 5845/57396
179 229 5785/19132
179 230 5785/19132
179 231 -5800/14349
179 232 -11600/14349
179 233 4333456459/193194936
179 234 5264676947/96597468
179 236 3306455/5366526
179 238 -82699329103/2318339232
179 239 5869312/2195397
179 240 -96871891/5854392
179 242 -29773/420904
179 244 450721/947034
179 245 -12431509/975732
179 247 7828465/731799
179 249 25873/210452
179 251 -17125945/11364408
179 252 90222941/2927196
179 257 -29773/841808
179 259 148865/1262712
179 260 29773/210452
179 263 -3713683/1894068
179 264 -9508435/11364408
179 266 12231473/11364408
179 268 -7841081287/193194936
179 269 1279/4783
179 270 14893061/10733052
179 271 -4425279005/193194936
179 273 -25873/210452
179 275 -1624769/11364408
179 278 -3278725/2683263
179 279 29773/315678
179 285 69809281/8781588
179 286 7711969/1463598
179 287 -1643/9566
179 288 3309/38264
179 289 -2117/38264
179 290 5236813/11364408
179 291 -32395645/2927196
179 292 8975/19132
179 293 264/4783
179 294 -233/4783
179 295 2696/4783
179 296 -687767/1262712
179 298 -12664/52613
179 299 -3049/38264
179 300 2583/9566
179 301 13145351/11364408
179 302 359479/258282
179 303 1507/4783
179 304 -309953/631356
179 306 -114817487/5366526
179 307 -243445/325244
179 308 -14893061/10733052
179 309 1825445/129141
179 310 12353/19132
179 311 25873/210452
179 313 -55619/129141
179 316 3278725/2683263
179 317 -29773/315678
179 319 -1507/9566
179 323 -353884537/17563176
179 324 28859/172188
179 325 -4297/57396
179 326 -20001/38264
179 328 -8045/57396
179 334 -991/57396
179 335 2886/4783
179 337 248/4783
179 338 5329/38264
179 339 3867/19132
179 342 2886/4783
179 345 5785/28698
179 346 -264/4783
179 347 -5785/14349
179 350 -9497/28698
179 351 771/19132
179 355 5795/9566
179 358 -1097/9566
179 362 28693/172188
179 363 -609/38264
179 364 1010/4783
179 365 -252357/841808
179 366 -180769/2525424
179 370 -638/4783
179 371 2886/4783
179 372 -304103/1262712
179 373 -148865/1262712
179 374 1249/4783
179 375 29773/157839
179 377 5825/19132
179 378 264/4783
179 379 5785/14349
179 382 -103799/631356
179 383 771/4783
179 387 -5795/9566
179 388 29773/315678
179 390 1097/9566
179 394 -433571/841808
179 395 1331/28698
179 396 -7379/38264
179 397 -2168/4783
179 398 1629/19132
179 399 -4995/19132
179 400 1507/9566
179 401 26133/76528
179 402 82181675/68186448
179 403 43255327/22728816
179 404 -12776801/11364408
179 405 -9462061/5682204
179 407 -29773/315678
179 409 -17130475/136372896
179 410 3931/9566
179 411 -5893253/11364408
179 412 -138095/162622
179 413 12940314757/193194936
179 414 190983/162622
179 415 119787/325244
179 416 3174535451/96597468
179 417 -9451/9566
179 418 595/14349
179 419 3159/19132
179 420 1466819/5682204
179 423 3306455/5366526
179 424 -29773/315678
179 426 1917/9566
179 432 7168657/7155368
179 433 3306455/5366526
179 434 -32690341/21466104
179 435 198628729/64398312
179 436 1395190955/48298734
179 437 10242623/5366526
179 438 3306455/10733052
179 439 -732310/894421
179 440 -5845/57396
179 441 -4137706877/193194936
179 442 1923791897/193194936
179 443 -119787/162622
179 444 -28309/325244
179 445 3306455/7155368
179 446 26377765/21466104
179 447 -3306455/7155368
179 448 359361/650488
179 449 53181/162622
179 450 -23836/243933
179 451 3093346147/193194936
179 452 -1190101/162622
179 453 -2856959/243933
179 454 556051/487866
179 455 -1275815/243933
179 458 -137165/1262712
179 459 -29773/315678
179 460 315803/1262712
179 461 -1698107/3788136
179 462 -2715193/2841102
179 463 -27823/105226
179 464 -29773/631356
179 465 29773/315678
179 467 21202657/11364408
179 468 1308869/11364408
179 469 -17351/28698
179 470 -29773/420904
179 471 685825/1262712
179 472 29773/420904
179 473 -31969/114792
179 474 -2913473/11364408
179 475 -5785/28698
179 476 -5785/28698
179 477 5815/28698
179 478 5845/57396
179 479 -29045/57396
179 480 -1927/19132
179 483 1311/9566
179 484 -410/4783
179 486 823/19132
179 487 -4415/19132
179 488 -452/4783
179 489 -194/4783
179 490 -313/9566
179 491 591/4783
179 492 -553/4783
179 493 -728/4783
179 494 -252/4783
179 495 -221/9566
179 496 -1507/9566
179 497 615/4783
179 498 394/4783
179 499 4749/4783
179 530 2469395/731799
179 531 150980131/2927196
180 79 19085/816
180 80 913/136
180 81 -33/68
180 82 -12353/204
180 83 34177/408
180 84 18997/272
180 89 -45551/204
180 90 -77/34
180 91 -110/17
180 93 110/17
180 96 -913/68
180 97 473/136
180 98 33/34
180 99 -33/34
180 102 -407/68
180 103 118679/408
180 104 -56353/102
180 105 1991/68
180 108 43813/68
180 109 151063/816
180 110 -23727/136
180 115 -6193/17
180 116 -16577/136
180 121 4752/17
180 136 165/136
180 137 -2915/68
180 139 -110/17
180 140 -28259/136
180 153 22517/102
180 154 -539/51
180 155 407/136
180 156 11/544
180 157 1221/544
180 158 55/17
180 161 -3377/544
180 162 407/136
180 163 110/17
180 164 -110/17
180 167 33/68
180 168 -253/68
180 169 -2035/272
180 171 2035/272
180 172 1221/272
180 173 -110/17
180 175 -1221/136
180 176 99/136
180 178 341/68
180 184 -407/34
180 185 407/68
180 186 -407/68
180 189 715/96
180 190 1133/204
180 191 -473/136
180 192 473/136
180 195 -2739/136
180 196 -33/68
180 197 33/34
180 199 407/68
180 200 -33/68
180 202 -407/68
180 208 913/136
180 209 -33/68
180 210 407/68
180 212 -407/68
180 215 14289/544
180 216 -1681625/4896
180 217 366267/544
180 218 -49973/204
180 221 -1173733/1632
180 222 -87439/272
180 223 93973/204
180 225 299783/408
180 226 1595/51
180 227 -56353/102
180 233 40271/204
180 234 186571/408
180 236 407/68
180 238 -3007235/9792
180 239 6743/306
180 240 -114521/816
180 245 -15015/136
180 247 36971/408
180 252 27841/102
180 267 11/2
180 268 -140635/408
180 270 110/17
180 271 -20339/102
180 278 -407/68
180 285 703483/9792
180 286 8657/204
180 291 -4873/51
180 305 -11/2
180 306 -24277/136
180 307 -33/68
180 308 -110/17
180 309 2783/24
180 316 407/68
180 323 -878185/4896
180 412 -539/68
180 413 57739/102
180 414 33/34
180 415 33/68
180 416 59411/204
180 423 407/68
180 432 847/136
180 433 407/68
180 434 -517/34
180 435 2585/136
180 436 12133/51
180 437 2101/136
180 438 407/136
180 439 -407/68
180 441 -68585/408
180 442 18733/204
180 443 -33/34
180 444 209/136
180 445 1221/272
180 446 143/34
180 447 -1221/272
180 448 99/136
180 449 693/136
180 450 -55/68
180 451 54901/408
180 452 -8613/136
180 453 -13101/136
180 454 33/34
180 455 -4807/136
180 530 126071/3264
180 531 96987/272
181 79 2266075889/52689528
181 80 378079187/17563176
181 81 -25215421/2195397
181 82 -4774274105/79034292
181 83 1240369900/6586191
181 84 3106669115/17563176
181 85 3744257/129141
181 86 -46986185/1033128
181 87 -1242505/57396
181 88 -116884913/1162269
181 89 -12147702259/26344764
181 90 276500333/17563176
181 91 -137312935/8781588
181 92 -20638915/516564
181 93 5595052/731799
181 94 20638915/516564
181 95 4127783/516564
181 96 42954679/8781588
181 97 216736267/4390794
181 98 45743599/975732
181 99 -45743599/975732
181 100 -12351119/516564
181 101 -4195993/258282
181 102 -166305425/2195397
181 103 129353009455/316137168
181 104 -71383901303/79034292
181 105 -6573926143/52689528
181 106 -4127783/172188
181 107 4113857/258282
181 108 20176297495/17563176
181 109 11979047993/26344764
181 110 -3754162115/8781588
181 114 -965848477/2324538
181 115 -3975607669/4390794
181 116 -1178574859/4390794
181 117 413743/28698
181 118 1421401/172188
181 120 628728911/3099384
181 121 5773484827/8781588
181 122 232441/172188
181 123 -2521376/129141
181 124 -191169/19132
181 125 -4972187/129141
181 126 -38356723/1033128
181 127 1114553/28698
181 129 15526007/258282
181 130 2290805/114792
181 131 64735/19132
181 132 5749580641/18596304
181 133 15832781/38264
181 134 383977/14349
181 135 -52067785/1549692
181 136 -3440360/731799
181 137 -758568481/26344764
181 138 200794/4783
181 139 -137312935/8781588
181 140 -20080571759/52689528
181 141 -63976/4783
181 142 -20743105/516564
181 143 -32098/14349
181 144 -340168025/3099384
181 149 -93863/28698
181 153 17739834277/35126352
181 154 425500031/52689528
181 155 16929809/8781588
181 156 -603790093/35126352
181 157 -510589061/35126352
181 158 558346801/17563176
181 159 4127783/258282
181 160 -4127783/516564
181 161 -136313827/3902928
181 162 16929809/8781588
181 163 418002179/8781588
181 164 -418002179/8781588
181 165 -4127783/129141
181 166 4127783/129141
181 167 11494813/975732
181 168 -344219569/17563176
181 169 476729443/17563176
181 170 -4127783/129141
181 171 -476729443/17563176
181 172 -90028679/17563176
181 173 -5595052/731799
181 175 90028679/8781588
181 176 81318589/1951464
181 177 -4127783/258282
181 178 -156932561/4390794
181 179 4141709/516564
181 180 -4127783/516564
181 181 -4127783/516564
181 182 4113857/516564
181 183 -4127783/172188
181 184 -16929809/2195397
181 185 16929809/4390794
181 186 -16929809/4390794
181 189 108394663/6198768
181 190 -300501047/52689528
181 191 -1083536135/17563176
181 192 1083536135/17563176
181 193 12740651/1033128
181 194 324173/28698
181 195 -566444021/17563176
181 196 -45743599/1951464
181 197 45743599/975732
181 198 1678537/172188
181 199 167960936/2195397
181 200 -45743599/1951464
181 201 -1678537/172188
181 202 -167960936/2195397
181 203 12351119/1033128
181 204 3356375/516564
181 205 -32461/43047
181 206 2673505/516564
181 207 -1639121/258282
181 208 -3440360/731799
181 209 -201404753/2927196
181 210 16929809/4390794
181 211 24410879/516564
181 212 -16929809/4390794
181 213 -6236933/258282
181 214 26455/9566
181 215 1514472905/17563176
181 216 -416245747087/948411504
181 217 53502124339/52689528
181 218 -21686207453/79034292
181 219 4127783/516564
181 220 -20611063/1033128
181 221 -363620925677/316137168
181 222 -16789034923/26344764
181 223 106466608241/158068584
181 225 237769613441/158068584
181 226 28011486397/158068584
181 227 -71383901303/79034292
181 228 -2067373/129141
181 229 4127783/172188
181 230 4127783/172188
181 231 -4113857/516564
181 232 -4113857/258282
181 233 45541430863/158068584
181 234 21632748739/39517146
181 236 16929809/4390794
181 238 -1394433208381/1896823008
181 239 10093782787/158068584
181 240 -8736822061/26344764
181 242 6236933/344376
181 244 -112657709/774846
181 245 -2557192913/8781588
181 247 5078450927/26344764
181 249 -1678537/172188
181 251 3879422033/9298152
181 252 4336037860/6586191
181 257 6236933/688752
181 259 -31184665/1033128
181 260 -6236933/172188
181 263 884583179/1549692
181 264 2687756891/9298152
181 265 -11/2
181 266 -2842889833/9298152
181 268 -88841595319/158068584
181 269 -1004069/28698
181 270 418002179/8781588
181 271 -89498174963/158068584
181 273 1678537/172188
181 275 385258201/9298152
181 278 -244139809/8781588
181 279 -6236933/258282
181 281 11/2
181 285 54046681667/316137168
181 286 5204813009/52689528
181 287 530453/57396
181 288 272437/344376
181 289 62722/14349
181 290 -951107429/9298152
181 291 -1327960073/6586191
181 292 -361163/19132
181 293 21428/14349
181 294 -340747/28698
181 295 -603449/28698
181 296 34518757/1033128
181 298 46201/4783
181 299 -29953/19132
181 300 -161029/28698
181 301 -2882804383/9298152
181 302 -965848477/2324538
181 303 -297/9566
181 304 48093481/516564
181 306 -2045777381/4390794
181 307 -98989715/2927196
181 308 -418002179/8781588
181 309 176033242/1162269
181 310 -123244/4783
181 311 -1678537/172188
181 313 129566525/1162269
181 316 244139809/8781588
181 317 6236933/258282
181 319 -13079/4783
181 323 -62950895315/158068584
181 324 -6893029/774846
181 325 -356642/129141
181 326 856295/38264
181 328 -2170366/129141
181 334 686477/258282
181 335 61699/57396
181 337 100045/9566
181 338 302599/114792
181 339 476201/28698
181 342 -253979/57396
181 345 4127783/258282
181 346 -200695/28698
181 347 -4127783/129141
181 350 7853747/258282
181 351 -79915/28698
181 355 4123141/172188
181 358 15389/28698
181 362 113883143/6198768
181 363 -14078779/344376
181 364 -1242505/57396
181 365 37898813/688752
181 366 23001293/2066256
181 370 -2290805/114792
181 371 61699/57396
181 372 41255887/1033128
181 373 31184665/1033128
181 374 -127501/4783
181 375 -6236933/129141
181 377 -4137067/172188
181 378 200695/28698
181 379 4127783/129141
181 382 8703385/516564
181 383 -159830/14349
181 387 -4123141/172188
181 388 -6236933/258282
181 390 -15389/28698
181 394 -363817/43047
181 395 -3338467/344376
181 396 306845/28698
181 397 -42229/57396
181 398 31944/4783
181 399 -177287/14349
181 400 -26455/9566
181 401 -5419337/344376
181 402 -19651311571/55788912
181 403 -10598970023/18596304
181 404 2452035961/9298152
181 405 2290806101/4649076
181 407 6236933/258282
181 409 -2113372429/111577824
181 410 -392073/19132
181 411 2289613885/9298152
181 412 6880720/731799
181 413 167040991921/158068584
181 414 139961789/1463598
181 415 11494813/975732
181 416 15724921166/19758573
181 417 155276/4783
181 418 -1833887/258282
181 419 69795/4783
181 420 -200643163/4649076
181 423 16929809/4390794
181 424 6236933/258282
181 426 7249/14349
181 432 150620599/5854392
181 433 16929809/4390794
181 434 7937837/17563176
181 435 -3395291675/52689528
181 436 12122628737/39517146
181 437 94051181/4390794
181 438 16929809/8781588
181 439 12183145/2927196
181 440 2067373/129141
181 441 24737671243/158068584
181 442 36301194365/158068584
181 443 -11494813/487866
181 444 -4462909/325244
181 445 16929809/5854392
181 446 551126203/17563176
181 447 -16929809/5854392
181 448 11494813/650488
181 449 20923034/731799
181 450 1973092/2195397
181 451 42581183455/158068584
181 452 -237045061/1463598
181 453 -1792955791/8781588
181 454 243797939/4390794
181 455 -175873621/2195397
181 458 17509477/1033128
181 459 6236933/258282
181 460 -54931075/1033128
181 461 299603107/3099384
181 462 574398497/2324538
181 463 1319245/28698
181 464 6236933/516564
181 465 -6236933/258282
181 467 -4531387001/9298152
181 468 -16028125/9298152
181 469 23145749/258282
181 470 6236933/344376
181 471 -87547385/1033128
181 472 -6236933/344376
181 473 -14148233/1033128
181 474 520528729/9298152
181 475 -4127783/258282
181 476 -4127783/258282
181 477 -4141709/516564
181 478 -2067373/129141
181 479 4155635/516564
181 480 2680381/172188
181 483 -1511477/114792
181 484 63976/14349
181 486 672485/114792
181 487 276991/57396
181 488 501105/38264
181 489 -133727/14349
181 490 -686741/114792
181 491 -7128/4783
181 492 646943/114792
181 493 105193/4783
181 494 99121/14349
181 495 29095/28698
181 496 26455/9566
181 497 -31988/4783
181 498 -4752/4783
181 499 -4365163/57396
181 530 4241831033/52689528
181 531 36947996327/26344764
185 1 17105/20808
185 2 -1051/2601
185 4 -1/72
185 8 -1051/2601
185 11 -5/6
185 12 1/12
185 14 5/6
185 15 -11/12
185 18 5/3
185 21 -1/12
185 22 -1/12
185 23 1/6
185 33 11/12
185 36 -5/3
185 39 -11/12
185 42 5/3
185 55 -5/6
185 59 -5/3
185 63 -1/6
185 65 -5/3
186 1 -5509/6936
186 2 1051/2601
186 4 -1/72
186 8 1051/2601
186 11 5/6
186 12 -5/3
186 14 -5/6
186 15 11/12
186 18 -1/12
186 21 5/6
186 22 5/3
186 23 -5/3
186 33 -11/12
186 36 1/12
186 39 11/12
186 42 -1/6
186 55 1/12
186 61 5/3
186 63 5/3
186 65 1/6
187 0 -1/24
189 1 1/2
189 5 -1/2
190 13 1/12
190 14 -1/12
190 15 1/12
190 18 -1/12
190 20 1/12
190 27 -1/12
190 28 1/12
190 29 -1/12
190 30 1/12
190 31 -1/12
190 34 -1/12
190 36 1/12
190 40 1/12
190 42 -1/12
190 47 -1/12
190 49 1/12
190 55 1/12
190 56 -1/12
190 59 1/12
190 62 1/12
190 67 -1/12
190 69 -1/12
191 12 1/12
191 14 1/12
191 15 -1/12
191 19 -1/12
191 20 -1/12
191 21 -1/12
191 22 -1/12
191 23 1/12
191 25 1/12
191 26 1/12
191 35 1/12
191 37 -1/12
191 41 -1/12
191 43 1/12
191 53 -1/12
191 54 -1/12
191 57 1/12
191 58 1/12
191 60 -1/12
191 61 -1/12
191 66 1/12
191 70 1/12
192 82 11/6
192 88 -11/6
192 103 -83/12
192 104 31/3
192 105 -7/2
192 108 -21/2
192 114 -31/3
192 120 7/2
192 132 83/12
192 133 21/2
192 135 -2
192 137 2
192 140 7/2
192 144 -7/2
192 216 86/9
192 217 -61/4
192 218 41/6
192 221 46/3
192 222 7/2
192 223 -61/6
192 225 -43/6
192 226 5/3
192 227 31/3
192 233 -23/6
192 234 -83/6
192 238 31/36
192 244 -7/2
192 251 61/6
192 263 61/4
192 264 43/6
192 266 -41/6
192 268 41/6
192 271 -4/3
192 275 4/3
192 290 -5/3
192 301 -41/6
192 302 -31/3
192 309 -10/3
192 313 10/3
192 402 -86/9
192 403 -46/3
192 404 23/6
192 405 83/6
192 409 -31/36
192 411 53/6
192 413 -53/6
192 416 7/6
192 420 -7/6
192 435 -5/2
192 436 -20/3
192 441 79/6
192 442 -1/6
192 451 -11/6
192 453 3/2
192 461 5/2
192 462 20/3
192 467 -79/6
192 468 1/6
192 474 11/6
193 453 -3/2
194 11 -11/80
194 15 11/40
194 39 -11/80
194 59 -11/40
194 61 -11/40
194 63 -11/40
194 65 -11/40
194 73 11/40
199 11 -1/8
199 16 1/4
199 20 1/4
199 27 1/8
199 30 -1/4
199 45 1/8
199 47 -1/4
199 55 1/8
199 56 -1/4
199 59 -1/4
199 62 1/4
199 67 -1/4
199 69 1/4
199 72 1/4
200 11 1/8
200 17 -1/4
200 20 -1/4
200 21 -1/8
200 25 1/4
200 26 1/4
200 50 -1/8
200 53 1/4
200 57 -1/8
200 60 -1/4
200 61 1/4
200 66 1/4
200 70 -1/4
200 71 -1/4
201 1 -1/4
201 4 1/12
201 5 -1/12
201 6 1/8
201 7 1/8
201 10 1/4
204 1 1051/867
204 2 -1051/1734
204 8 -1051/1734
204 11 -3/8
204 12 1/4
204 14 1/4
204 18 1/4
204 21 -1/8
204 22 -1/4
204 23 1/4
204 33 1/4
204 36 -1/4
204 39 -3/8
204 42 1/4
204 55 -1/8
204 59 -1/2
204 61 -1/2
204 63 -1/2
204 65 -1/2
204 73 1/4
207 0 -47/72
207 1 1/6
207 4 1/24
207 6 1/48
207 7 1/48
207 10 -5/24
209 0 11/92
209 1 -709/79764
209 2 -4/867
209 4 -1/276
209 6 1/92
209 7 1/92
209 8 -4/867
209 10 1/46
211 11 1/4
211 15 -1/2
211 17 1/2
211 19 -1/2
211 39 1/4
211 41 -1/2
211 43 1/2
211 50 1/4
211 53 -1/2
211 57 1/4
211 63 1/2
211 71 1/2
211 78 -1/12
212 11 -1/4
212 13 1/2
212 15 1/2
212 16 -1/2
212 27 -1/4
212 29 -1/2
212 30 1/2
212 39 -1/4
212 40 1/2
212 45 -1/4
212 65 -1/2
212 72 -1/2
212 78 1/12
217 1 -1/72
217 2 -1603/20808
217 4 1/72
217 8 1603/20808
217 12 1/6
217 16 1/12
217 17 -1/12
217 18 -1/6
217 21 -1/12
217 22 -1/12
217 23 1/12
217 24 -1/12
217 25 1/12
217 36 1/12
217 40 1/12
217 41 -1/12
217 42 -1/12
217 47 -1/12
217 52 1/12
217 55 1/12
217 59 1/6
217 61 -1/6
218 1 1/6
218 3 -1/6
218 10 -1/6
219 1 -1/6
219 9 1/6
219 10 1/6
226 0 -13/4
231 1 1/4
231 3 -1/4
231 10 -1/4
232 1 -1/4
232 9 1/4
232 10 1/4
233 11 -1/8
233 12 1/4
233 16 1/8
233 17 -1/8
233 24 -1/4
233 26 -1/4
233 46 1/8
233 49 1/8
233 54 1/8
233 61 -1/4
233 66 -1/4
233 78 1/12
234 11 1/8
234 16 1/8
234 17 -1/8
234 18 -1/4
234 46 -1/8
234 49 -1/8
234 52 1/4
234 54 -1/8
234 56 1/4
234 59 1/4
234 67 1/4
234 78 -1/12
235 11 -1/8
235 14 -1/8
235 15 1/8
235 19 1/4
235 20 1/4
235 32 -1/8
235 33 1/8
235 37 1/4
235 38 1/4
235 43 -1/4
235 44 -1/4
235 57 -1/8
235 58 -1/4
235 60 1/4
235 68 1/4
235 78 -1/24
236 11 1/8
236 13 -1/4
236 14 1/8
236 15 -1/8
236 20 -1/4
236 27 1/8
236 28 -1/4
236 29 1/4
236 31 1/4
236 32 1/8
236 33 -1/8
236 38 -1/4
236 44 1/4
236 62 -1/4
236 64 -1/4
236 78 1/24
237 39 -1/8
237 40 1/4
237 44 1/4
237 47 -1/4
237 55 1/8
237 56 -1/4
237 65 -1/4
237 67 -1/4
238 21 -1/8
238 25 1/4
238 26 1/4
238 39 1/8
238 41 -1/4
238 44 -1/4
238 63 1/4
238 66 1/4
245 1 1/6
245 6 -1/6
245 10 -1/6
246 1 -1/6
246 7 1/6
246 10 1/6
249 11 1/8
249 14 -1/8
249 15 1/8
249 18 -1/4
249 33 -1/8
249 36 1/4
249 39 1/8
249 42 -1/4
249 55 1/8
249 59 1/4
249 65 1/4
250 11 -1/8
250 12 1/4
250 14 1/8
250 15 -1/8
250 21 -1/8
250 22 -1/4
250 23 1/4
250 33 1/8
250 39 -1/8
250 61 -1/4
250 63 -1/4
261 1 1/6
261 4 -1/6
262 1 1/4
262 7 -1/4
262 10 -1/4
263 1 -1/4
263 6 1/4
263 10 1/4
264 1 -1/4
264 4 1/4
268 1 -1/18
268 2 1/18
269 1 1/18
269 8 -1/18
272 1 1/6
272 5 -1/6
274 1 1/4
274 5 -1/4
275 1 -1/4
275 2 1/4
276 1 1/4
276 8 -1/4
278 76 -1/4
283 75 1/4
283 5016 0


==> anc/uubggH/matrix_pmpm_0L_Nc0_Nf0 <==
16 0 1
17 0 -1
28 0 1
29 0 -1
283 5016 0


==> anc/uubggH/matrix_pmpm_1L_Nc0_Nf1 <==
16 0 -5/9
16 4 1/6
16 5 1/3
16 6 1/12
16 7 1/12
16 10 -1/2
17 0 5/9
17 4 -1/6
17 5 -1/3
17 6 -1/12
17 7 -1/12
17 10 1/2
24 5 -1/3
24 8 1/3
25 2 -1/3
25 5 1/3
28 0 -5/9
28 4 1/6
28 5 1/3
28 6 1/12
28 7 1/12
28 10 -1/2
29 0 5/9
29 4 -1/6
29 5 -1/3
29 6 -1/12
29 7 -1/12
29 10 1/2
38 5 -1/6
38 8 1/6
39 2 -1/6
39 5 1/6
44 5 1/3
44 8 -1/3
45 2 1/3
45 5 -1/3
153 0 -1/6
154 0 1/6
283 5016 0


==> anc/uubggH/matrix_pmpm_1L_Nc1_Nf0 <==
0 0 1/4
1 0 -1/4
2 3 1
2 4 -1
2 10 1
3 4 1
3 9 -1
3 10 -1
16 0 20/9
16 4 -11/12
16 5 -13/12
16 6 -5/6
16 7 -5/6
16 10 2
16 11 -3/4
16 15 1/2
16 16 1/2
16 17 1/2
16 20 1
16 21 1/4
16 25 -1/2
16 26 -1/2
16 27 1/4
16 30 -1/2
16 32 1/4
16 35 -1/2
16 38 -1/2
16 40 -1/2
16 44 -1/2
16 45 1/4
16 50 1/4
16 54 1/2
16 59 -1
16 60 1/2
16 61 -1
16 62 1/2
16 63 -1/2
16 66 -1/2
16 68 -1/2
16 69 1/2
16 71 1/2
16 72 1/2
16 73 1/2
16 78 1/12
17 0 -20/9
17 4 11/12
17 5 13/12
17 6 5/6
17 7 5/6
17 10 -2
17 11 3/4
17 15 -1/2
17 16 -1/2
17 17 -1/2
17 20 -1
17 32 -1/4
17 34 1/2
17 38 1/2
17 41 1/2
17 44 1/2
17 45 -1/4
17 47 1/2
17 49 -1/2
17 50 -1/4
17 53 1/2
17 55 -1/4
17 56 1/2
17 57 -1/4
17 59 1
17 60 -1/2
17 61 1
17 62 -1/2
17 64 1/2
17 65 1/2
17 67 1/2
17 70 -1/2
17 71 -1/2
17 72 -1/2
17 73 -1/2
17 78 -1/12
20 3 1/4
20 4 -1/4
20 10 1/4
21 4 1/4
21 9 -1/4
21 10 -1/4
24 5 13/12
24 8 -13/12
25 2 13/12
25 5 -13/12
26 5 -1/2
26 8 1/2
27 2 -1/2
27 5 1/2
28 0 20/9
28 4 -11/12
28 5 -13/12
28 6 -5/6
28 7 -5/6
28 10 2
28 11 -3/4
28 15 1/2
28 16 1/2
28 17 1/2
28 20 1
28 32 1/2
28 34 -1/2
28 35 -1/2
28 38 -1
28 39 1/4
28 40 -1/2
28 41 -1/2
28 44 -1
28 45 1/4
28 49 1/2
28 50 1/4
28 54 1/2
28 59 -1
28 60 1/2
28 61 -1
28 62 1/2
28 64 -1/2
28 68 -1/2
28 71 1/2
28 72 1/2
28 73 1/2
28 78 1/6
29 0 -20/9
29 4 11/12
29 5 13/12
29 6 5/6
29 7 5/6
29 10 -2
29 11 3/4
29 15 -1/2
29 16 -1/2
29 17 -1/2
29 20 -1
29 32 -1/2
29 34 1/2
29 35 1/2
29 38 1
29 39 -1/4
29 40 1/2
29 41 1/2
29 44 1
29 45 -1/4
29 49 -1/2
29 50 -1/4
29 54 -1/2
29 59 1
29 60 -1/2
29 61 1
29 62 -1/2
29 64 1/2
29 68 1/2
29 71 -1/2
29 72 -1/2
29 73 -1/2
29 78 -1/6
38 5 -1/12
38 8 1/12
39 2 -1/12
39 5 1/12
44 5 -1/3
44 8 1/3
45 2 -1/3
45 5 1/3
62 5 1/4
62 8 -1/4
63 2 1/4
63 5 -1/4
80 0 -1/4
81 0 1/4
153 0 1/6
154 0 -1/6
156 0 -1/2
283 5016 0


==> anc/uubggH/matrix_pmpm_2L_Nc0_Nf2 <==
16 0 25/81
16 4 -5/27
16 5 -10/27
16 6 -5/54
16 7 -5/54
16 10 5/9
16 32 1/24
16 33 1/18
16 34 1/72
16 35 1/72
16 38 -5/36
16 39 1/9
16 40 1/36
16 41 1/36
16 44 -5/18
16 45 5/288
16 46 1/144
16 49 -1/24
16 50 5/288
16 54 -1/24
16 78 11/54
17 0 -25/81
17 4 5/27
17 5 10/27
17 6 5/54
17 7 5/54
17 10 -5/9
17 32 -1/24
17 33 -1/18
17 34 -1/72
17 35 -1/72
17 38 5/36
17 39 -1/9
17 40 -1/36
17 41 -1/36
17 44 5/18
17 45 -5/288
17 46 -1/144
17 49 1/24
17 50 -5/288
17 54 1/24
17 78 -11/54
24 5 10/27
24 8 -10/27
24 33 -1/18
24 36 1/18
24 39 -1/9
24 40 -1/36
24 41 -1/36
24 44 5/18
24 47 1/36
24 52 1/36
24 55 1/9
24 56 -5/18
25 2 10/27
25 5 -10/27
25 21 -1/9
25 22 -1/18
25 24 -1/36
25 25 -1/36
25 26 5/18
25 33 1/18
25 39 1/9
25 40 1/36
25 41 1/36
25 44 -5/18
28 0 25/81
28 4 -5/27
28 5 -10/27
28 6 -5/54
28 7 -5/54
28 10 5/9
28 32 1/24
28 33 1/18
28 34 1/72
28 35 1/72
28 38 -5/36
28 39 1/9
28 40 1/36
28 41 1/36
28 44 -5/18
28 45 5/288
28 46 1/144
28 49 -1/24
28 50 5/288
28 54 -1/24
28 78 11/54
29 0 -25/81
29 4 5/27
29 5 10/27
29 6 5/54
29 7 5/54
29 10 -5/9
29 32 -1/24
29 33 -1/18
29 34 -1/72
29 35 -1/72
29 38 5/36
29 39 -1/9
29 40 -1/36
29 41 -1/36
29 44 5/18
29 45 -5/288
29 46 -1/144
29 49 1/24
29 50 -5/288
29 54 1/24
29 78 -11/54
38 5 5/27
38 8 -5/27
38 33 -1/36
38 36 1/36
38 39 -1/18
38 40 -1/72
38 41 -1/72
38 44 5/36
38 47 1/72
38 52 1/72
38 55 1/18
38 56 -5/36
39 2 5/27
39 5 -5/27
39 21 -1/18
39 22 -1/36
39 24 -1/72
39 25 -1/72
39 26 5/36
39 33 1/36
39 39 1/18
39 40 1/72
39 41 1/72
39 44 -5/36
44 5 -10/27
44 8 10/27
44 33 1/18
44 36 -1/18
44 39 1/9
44 40 1/36
44 41 1/36
44 44 -5/18
44 47 -1/36
44 52 -1/36
44 55 -1/9
44 56 5/18
45 2 -10/27
45 5 10/27
45 21 1/9
45 22 1/18
45 24 1/36
45 25 1/36
45 26 -5/18
45 33 -1/18
45 39 -1/9
45 40 -1/36
45 41 -1/36
45 44 5/18
153 0 5/27
153 2 -1/18
153 4 -1/36
153 5 -1/18
153 6 -1/72
153 7 -1/72
153 10 5/36
154 0 -5/27
154 4 1/36
154 5 1/18
154 6 1/72
154 7 1/72
154 8 1/18
154 10 -5/36
283 5016 0


==> anc/uubggH/matrix_pmpm_2L_Nc1_Nf1 <==
0 0 -37/36
0 1 12115/4416
0 2 1/3
0 4 -35/24
0 5 -11/12
0 6 -821/2208
0 7 5/48
0 8 -4861/4416
0 9 11/12
0 10 881/2208
0 11 53/4416
0 12 -1/6
0 13 1/3
0 14 -605/4416
0 15 605/4416
0 16 -1/12
0 18 131/2208
0 19 -1/6
0 20 1/12
0 21 1/12
0 22 1/6
0 23 -1/6
0 27 -5/24
0 28 1/3
0 29 -1/3
0 30 1/12
0 31 -1/3
0 32 -1/12
0 33 131/4416
0 36 -131/2208
0 37 -1/6
0 38 1/6
0 39 79/1472
0 42 131/2208
0 43 1/6
0 44 -1/6
0 45 -1/24
0 47 1/12
0 55 -105/1472
0 56 1/12
0 57 1/12
0 58 1/6
0 59 53/2208
0 60 -1/6
0 61 1/6
0 62 1/4
0 63 1/6
0 64 1/3
0 65 -131/2208
0 67 1/12
0 68 -1/6
0 69 -1/12
0 72 -1/12
0 78 -1/36
1 0 37/36
1 1 -3355/1472
1 2 4861/4416
1 3 -5/4
1 4 2195/2208
1 5 11/12
1 6 -5/48
1 7 821/2208
1 8 -1/3
1 9 1/3
1 10 -881/2208
1 11 -53/4416
1 12 -131/2208
1 13 1/6
1 14 605/4416
1 15 -605/4416
1 17 1/12
1 18 1/6
1 19 -1/3
1 20 -1/12
1 21 105/1472
1 22 131/2208
1 23 -131/2208
1 25 -1/12
1 26 -1/12
1 27 -1/12
1 28 1/6
1 29 -1/6
1 31 -1/6
1 32 1/12
1 33 -131/4416
1 36 -1/6
1 37 -1/3
1 38 -1/6
1 39 -79/1472
1 42 1/6
1 43 1/3
1 44 1/6
1 50 1/24
1 53 -1/12
1 55 -1/12
1 57 5/24
1 58 1/3
1 59 -1/6
1 60 -1/4
1 61 -53/2208
1 62 1/6
1 63 131/2208
1 64 1/6
1 65 -1/6
1 66 -1/12
1 68 -1/3
1 70 1/12
1 71 1/12
1 78 1/36
2 1 1/2
2 3 -49/36
2 4 13/9
2 6 -1/12
2 9 -1/2
2 10 -35/18
2 11 -1/2
2 14 -3/4
2 15 3/4
2 19 1
2 20 1
2 27 1/4
2 28 2/3
2 29 1/3
2 30 -7/12
2 31 -1
2 32 -7/6
2 33 -1/12
2 34 7/12
2 35 -1/12
2 37 1
2 38 19/6
2 43 -1
2 44 -2/3
2 49 -7/12
2 51 1/12
2 54 1/12
2 57 -1/2
2 58 -1
2 60 1
2 64 2/3
2 68 1/2
2 69 -1/6
2 78 -17/12
2 79 -301/918
2 80 -4331/13464
2 81 25/306
2 82 -51793/60588
2 83 -4189/3672
2 84 -1381/1224
2 85 5/36
2 86 71/792
2 88 2227/1782
2 89 2911/918
2 90 -4517/13464
2 91 1423/6732
2 92 -13/36
2 93 -103/561
2 94 13/36
2 95 -1/36
2 96 6575/6732
2 97 -40/153
2 98 -13/68
2 99 13/68
2 100 1/36
2 101 7/198
2 102 55/153
2 103 194297/242352
2 104 2765/2754
2 105 87367/40392
2 106 -1/6
2 107 5/18
2 108 -19621/13464
2 109 -4501/1836
2 110 1519/612
2 114 989/162
2 115 2995/612
2 116 217/153
2 118 -1/132
2 120 -5675/2376
2 121 -1991/612
2 122 1/12
2 123 -2/9
2 125 -11/36
2 126 355/792
2 129 -41/198
2 132 -60541/14256
2 133 -547/88
2 135 107/108
2 136 -1/102
2 137 -1489/1836
2 139 1423/6732
2 140 11453/40392
2 142 25/396
2 144 4517/2376
2 153 -9221/2448
2 154 -805/3672
2 155 31/6732
2 156 5575/26928
2 157 -1777/26928
2 158 821/13464
2 159 7/36
2 160 -2/9
2 161 1005/2992
2 162 31/6732
2 163 1195/6732
2 164 -1195/6732
2 165 -7/18
2 166 7/18
2 167 -15/68
2 168 4393/13464
2 169 5081/13464
2 170 -5/36
2 171 -5081/13464
2 172 -655/13464
2 173 103/561
2 174 -1/4
2 175 655/6732
2 176 -45/136
2 177 1/18
2 178 2825/3366
2 179 1/18
2 180 1/36
2 181 5/18
2 182 -1/9
2 183 -5/12
2 184 -31/1683
2 185 31/3366
2 186 -31/3366
2 189 -4687/4752
2 190 -5/3672
2 191 133/1224
2 192 -133/1224
2 193 11/72
2 194 -13/44
2 195 325/1224
2 196 13/136
2 197 -13/68
2 198 -1/132
2 199 -4/153
2 200 13/136
2 201 1/132
2 202 4/153
2 203 -1/72
2 204 -1/36
2 205 -1/3
2 206 -10/99
2 207 5/9
2 208 -1/102
2 209 79/204
2 210 31/3366
2 211 -113/396
2 212 -31/3366
2 213 29/198
2 215 -661/1224
2 216 -657527/727056
2 217 3787/20196
2 218 -114515/121176
2 219 -1/36
2 220 -2/9
2 221 -10711/242352
2 222 95213/40392
2 223 -33071/121176
2 225 -659867/121176
2 226 -175345/121176
2 227 2765/2754
2 228 -11/72
2 229 1/6
2 230 1/6
2 231 -5/36
2 232 -5/18
2 233 36665/121176
2 234 34348/15147
2 236 31/3366
2 238 5079607/1454112
2 239 -1745/2754
2 240 6949/3672
2 241 1/8
2 242 -29/264
2 244 625/297
2 245 1447/612
2 247 -1019/918
2 249 1/132
2 251 -42725/7128
2 252 -7079/1836
2 256 -1/4
2 257 -29/528
2 259 145/792
2 260 29/132
2 263 -5173/594
2 264 -30791/7128
2 266 29965/7128
2 268 43543/121176
2 270 1195/6732
2 271 451271/121176
2 273 -1/132
2 275 -5041/7128
2 278 -1153/3366
2 279 29/198
2 285 -38005/22032
2 286 -2575/3672
2 288 1/24
2 290 8117/7128
2 291 3121/1836
2 296 -25/792
2 298 -1/11
2 301 29875/7128
2 302 989/162
2 304 -193/396
2 306 18901/6732
2 307 79/204
2 308 -1195/6732
2 309 145/324
2 311 1/132
2 313 -145/81
2 316 1153/3366
2 317 -29/198
2 323 37391/22032
2 324 1/27
2 325 1/36
2 328 -5/72
2 334 1/36
2 337 1/4
2 345 7/36
2 347 -7/18
2 350 -1/18
2 355 1/3
2 362 85/216
2 363 7/24
2 365 -149/528
2 366 -413/1584
2 372 -151/792
2 373 -145/792
2 375 29/99
2 377 -1/12
2 379 7/18
2 382 -91/396
2 387 -1/3
2 388 29/198
2 394 -35/176
2 402 232027/42768
2 403 124943/14256
2 404 -20101/7128
2 405 -27647/3564
2 407 -29/198
2 409 44749/85536
2 411 -33553/7128
2 412 1/51
2 413 -285487/121176
2 414 -79/102
2 415 -15/68
2 416 -134965/30294
2 418 2/9
2 420 2125/3564
2 423 31/3366
2 424 -29/198
2 432 419/4488
2 433 31/3366
2 434 3793/13464
2 435 32573/40392
2 436 12247/30294
2 437 -665/3366
2 438 31/6732
2 439 26/561
2 440 1/36
2 441 -607009/121176
2 442 -88589/121176
2 443 15/34
2 444 -5/68
2 445 1153/4488
2 446 -7363/13464
2 447 -31/4488
2 448 -45/136
2 449 -11/102
2 450 1/153
2 451 -88681/121176
2 452 169/204
2 453 109/306
2 454 -169/306
2 455 161/153
2 458 -61/792
2 459 -29/198
2 460 235/792
2 461 -3271/2376
2 462 -6641/1782
2 463 -5/22
2 464 -29/396
2 465 29/198
2 467 52517/7128
2 468 -791/7128
2 469 -7/18
2 470 -29/264
2 471 305/792
2 472 29/264
2 473 7/72
2 474 -6613/7128
2 475 -7/36
2 476 -7/36
2 477 -1/18
2 478 -1/36
2 479 -1/9
2 480 1/12
2 481 1/4
2 530 4195/7344
2 531 -18319/1836
3 1 -1/2
3 3 1/2
3 4 -13/9
3 7 1/12
3 9 49/36
3 10 35/18
3 11 1/2
3 13 -1
3 14 3/4
3 15 -3/4
3 20 -1
3 27 1/2
3 28 -1
3 29 1
3 31 1
3 32 7/6
3 33 1/12
3 34 1/12
3 35 -7/12
3 37 -2/3
3 38 -19/6
3 43 -1/3
3 44 2/3
3 48 -1/12
3 49 -1/12
3 53 7/12
3 54 7/12
3 57 -1/4
3 58 1
3 62 -1
3 64 -1/2
3 68 -2/3
3 70 1/6
3 78 17/12
3 79 1/3
3 82 -14/9
3 83 4/3
3 84 1
3 88 2/9
3 89 -10/3
3 103 113/18
3 104 -101/9
3 105 4/3
3 108 13
3 109 19/6
3 110 -3
3 114 17/9
3 115 -6
3 116 -2
3 120 -1/3
3 121 5
3 132 -10/9
3 133 -2
3 135 1/3
3 137 -4/3
3 140 -13/3
3 144 1/3
3 153 17/6
3 216 -401/54
3 217 85/6
3 218 -97/18
3 221 -271/18
3 222 -35/6
3 223 85/9
3 225 121/9
3 226 2/9
3 227 -101/9
3 233 35/9
3 234 95/9
3 238 -140/27
3 239 19/72
3 240 -7/3
3 242 -1/8
3 244 7/12
3 245 -13/8
3 247 5/3
3 251 -16/9
3 252 13/3
3 257 1/16
3 259 1/8
3 260 1/4
3 263 -137/48
3 264 -23/18
3 266 14/9
3 268 -62/9
3 271 -25/9
3 275 -7/18
3 285 325/288
3 286 2/3
3 290 1/9
3 291 -5/3
3 301 19/18
3 302 17/9
3 306 -3
3 309 23/9
3 313 -2/9
3 323 -53/18
3 365 -1/16
3 366 -1/16
3 373 -1/8
3 394 -5/48
3 402 763/432
3 403 419/144
3 404 -5/9
3 405 -89/36
3 409 199/864
3 411 -17/9
3 413 101/9
3 416 41/9
3 420 5/18
3 435 2/3
3 436 46/9
3 441 -49/9
3 442 16/9
3 451 23/9
3 452 -1
3 453 -3/2
3 461 -2/3
3 462 -13/9
3 467 25/9
3 468 -1/9
3 470 1/8
3 472 1/8
3 474 -2/9
3 530 113/96
3 531 137/24
6 1 -4
6 3 -1/2
6 5 9/2
6 10 -1/2
6 11 3/4
6 13 -2
6 14 3/2
6 15 -3/2
6 16 -1/2
6 18 1
6 20 -5/2
6 27 5/4
6 28 -2
6 29 2
6 30 -1/2
6 31 2
6 32 -3/4
6 33 -1/2
6 34 1
6 35 15/2
6 36 -1
6 37 -5
6 38 3/2
6 39 -1/4
6 40 -1/2
6 42 1
6 44 3/2
6 45 -1/4
6 47 1
6 49 -1
6 53 -15/2
6 54 -15/2
6 55 -1
6 56 1
6 57 25/4
6 58 5
6 59 -1/2
6 62 -5/2
6 64 -1
6 65 -1/2
6 67 1
6 68 5/2
6 69 1/2
6 70 25/2
6 72 -1/2
6 78 17/12
6 79 190437211/6586191
6 80 261508357/35126352
6 81 -33790793/17563176
6 82 -28204162229/316137168
6 83 41870232097/421516224
6 84 12804903943/140505408
6 85 -153115/516564
6 86 2985085/4132512
6 87 157829/229584
6 88 39301981/4649076
6 89 -58163841725/210758112
6 90 68848193/17563176
6 91 -50463169/8781588
6 92 2307077/2066256
6 93 63263935/11708784
6 94 -2307077/2066256
6 95 709463/2066256
6 96 -68772019/4390794
6 97 427433707/70252704
6 98 14037625/3902928
6 99 -14037625/3902928
6 100 519091/2066256
6 101 -453661/1033128
6 102 -292270535/35126352
6 103 517776009169/1264548672
6 104 -484243250443/632274336
6 105 1434571501/26344764
6 106 381061/688752
6 107 -894025/1033128
6 108 62514464815/70252704
6 109 50167480765/210758112
6 110 -7731811625/35126352
6 111 1/6
6 113 1/4
6 114 662120795/9298152
6 115 -32208348385/70252704
6 116 -11260007701/70252704
6 117 1991/57396
6 118 65953/688752
6 119 -1/4
6 120 -199542811/12397536
6 121 25448975135/70252704
6 122 233851/688752
6 123 440599/516564
6 124 -328207/229584
6 125 405455/258282
6 126 -7277017/4132512
6 127 -202867/114792
6 129 85999/129141
6 130 9767/153056
6 131 -344959/229584
6 132 -3247111613/74385216
6 133 -11023401/153056
6 134 -20597/19132
6 135 60164957/6198768
6 136 -6087265/5854392
6 137 -1944469699/26344764
6 138 -781087/229584
6 139 -50463169/8781588
6 140 -61747842983/210758112
6 141 -4085/9566
6 142 -388231/2066256
6 143 -12331/28698
6 144 207076213/12397536
6 148 -1/6
6 149 11783/14349
6 153 73980371813/281010816
6 154 -16447135/13172382
6 155 41270657/35126352
6 156 -657034339/140505408
6 157 208811155/140505408
6 158 87346619/35126352
6 159 -754135/1033128
6 160 2217733/2066256
6 161 -141562867/15611712
6 162 41270657/35126352
6 163 18821437/4390794
6 164 -18821437/4390794
6 165 754135/516564
6 166 -754135/516564
6 167 6628409/1951464
6 168 -55059425/8781588
6 169 -308915645/70252704
6 170 312497/258282
6 171 308915645/70252704
6 172 144696301/70252704
6 173 -63263935/11708784
6 174 1/4
6 175 -144696301/35126352
6 176 1783765/325244
6 177 -709463/1033128
6 178 -14670109/2195397
6 179 -614245/2066256
6 180 -709463/2066256
6 181 -1226027/2066256
6 182 2033171/2066256
6 183 1242001/688752
6 184 -41270657/8781588
6 185 41270657/17563176
6 186 -41270657/17563176
6 189 324467197/24795072
6 190 254118583/210758112
6 191 -86516639/17563176
6 192 86516639/17563176
6 193 -4786303/4132512
6 194 50905/57396
6 195 -340776145/35126352
6 196 -14037625/7805856
6 197 14037625/3902928
6 198 28723/688752
6 199 219727931/35126352
6 200 -14037625/7805856
6 201 -28723/688752
6 202 -219727931/35126352
6 203 -519091/4132512
6 204 821153/2066256
6 205 355601/172188
6 206 -1122179/2066256
6 207 -1378919/1033128
6 208 -6087265/5854392
6 209 -64419893/11708784
6 210 41270657/17563176
6 211 -1121143/2066256
6 212 -41270657/17563176
6 213 -173279/1033128
6 214 -1259/57396
6 215 1057263725/70252704
6 216 -930082722815/1896823008
6 217 100085505797/105379056
6 218 -439738890275/1264548672
6 219 -323665/2066256
6 220 2931233/4132512
6 221 -639531594229/632274336
6 222 -180149102257/421516224
6 223 405309174251/632274336
6 224 -2/3
6 225 619381382963/632274336
6 226 5563045021/158068584
6 227 -484243250443/632274336
6 228 31715/129141
6 229 -381061/688752
6 230 78107/688752
6 231 894025/2066256
6 232 894025/1033128
6 233 165121402627/632274336
6 234 424859626885/632274336
6 236 41270657/17563176
6 238 -3024166453927/7587292032
6 239 28657120673/1264548672
6 240 -18455644819/105379056
6 241 1/8
6 242 -10158001/1377504
6 243 -1/8
6 244 42945017/1549692
6 245 -18119593883/140505408
6 247 6191849623/52689528
6 248 -1/2
6 249 -28723/688752
6 250 1/4
6 251 -2618279917/37192608
6 252 17466982691/52689528
6 253 1/3
6 255 1/3
6 256 -1/4
6 257 10504559/2755008
6 259 30127445/4132512
6 260 10158001/688752
6 261 -13/24
6 262 5/6
6 263 -633532495/6198768
6 264 -2091564079/37192608
6 265 1
6 266 2027254541/37192608
6 268 -74547094219/158068584
6 269 596489/229584
6 270 18821437/4390794
6 271 -153448444469/632274336
6 273 28723/688752
6 274 1/3
6 275 -237032261/37192608
6 278 -41702299/35126352
6 279 -173279/1033128
6 281 -3/4
6 285 218635358833/2529097344
6 286 378222556/6586191
6 287 40453/76528
6 288 386179/1377504
6 289 -880/14349
6 290 284212585/37192608
6 291 -13452399725/105379056
6 292 256993/229584
6 293 -6205/114792
6 294 50933/114792
6 295 -19813/19132
6 296 -566417/4132512
6 298 -21927/38264
6 299 228173/229584
6 300 -214093/114792
6 301 1608454175/37192608
6 302 662120795/9298152
6 303 -27439/28698
6 304 1255567/2066256
6 306 -16847239727/70252704
6 307 -5927552/731799
6 308 -18821437/4390794
6 309 6253497221/37192608
6 310 -123953/114792
6 311 -28723/688752
6 312 -1/3
6 313 -18469543/1162269
6 316 41702299/35126352
6 317 173279/1033128
6 319 10447/14349
6 323 -541063711523/2529097344
6 324 954223/1549692
6 325 -574021/1033128
6 326 -134573/459168
6 328 -1419059/1033128
6 334 24977/258282
6 335 186319/229584
6 337 -230485/114792
6 338 923/153056
6 339 36761/57396
6 342 132257/76528
6 345 -754135/1033128
6 346 92299/114792
6 347 754135/516564
6 350 151031/1033128
6 351 -14311/57396
6 355 -800765/688752
6 357 -1/6
6 358 -1336/14349
6 362 -17486269/24795072
6 363 -241241/1377504
6 364 186527/229584
6 365 -9349993/2755008
6 366 -18053065/8265024
6 370 219415/459168
6 371 186319/229584
6 372 1038733/4132512
6 373 -30127445/4132512
6 374 119261/114792
6 375 -173279/516564
6 377 287801/688752
6 378 -92299/114792
6 379 -754135/516564
6 382 -1423205/2066256
6 383 -4745/14349
6 384 15/2
6 387 800765/688752
6 388 -173279/1033128
6 389 1/6
6 390 1336/14349
6 394 -8505775/1377504
6 395 -1265093/1377504
6 396 514081/229584
6 397 26399/229584
6 398 -74297/38264
6 399 -267019/114792
6 400 1259/57396
6 401 -1820141/1377504
6 402 14009477519/223155648
6 403 7632593203/74385216
6 404 -924753317/37192608
6 405 -1639538677/18596304
6 407 173279/1033128
6 409 5461885241/446311296
6 410 70231/76528
6 411 -2410844489/37192608
6 412 6087265/2927196
6 413 496480807195/632274336
6 414 168675223/11708784
6 415 6628409/1951464
6 416 232382520661/632274336
6 417 49483/14349
6 418 754687/1033128
6 419 316343/114792
6 420 103414499/18596304
6 423 41270657/17563176
6 424 173279/1033128
6 425 1/6
6 426 -15291/19132
6 432 38852135/11708784
6 433 41270657/17563176
6 434 -72912389/8781588
6 435 466439221/13172382
6 436 107579219863/316137168
6 437 325664647/35126352
6 438 41270657/35126352
6 439 -30994493/11708784
6 440 47609/1033128
6 441 -184440384653/632274336
6 442 2466689881/19758573
6 443 -6628409/975732
6 444 -534469/1300976
6 445 35416265/23417568
6 446 169774531/17563176
6 447 -41270657/23417568
6 448 6628409/1300976
6 449 9020497/5854392
6 450 -1300799/8781588
6 451 116600824597/632274336
6 452 -1884029077/23417568
6 453 -305626795/2195397
6 454 17929138/2195397
6 455 -1050534037/35126352
6 458 432727/4132512
6 459 173279/1033128
6 460 -1472401/4132512
6 461 -239895599/12397536
6 462 -433425457/9298152
6 463 33667/114792
6 464 173279/2066256
6 465 -173279/1033128
6 467 3159022885/37192608
6 468 -30203263/37192608
6 469 562451/1033128
6 470 10504559/1377504
6 471 -2163635/4132512
6 472 -173279/1377504
6 473 -4018631/4132512
6 474 -326900405/37192608
6 475 754135/1033128
6 476 754135/1033128
6 477 614245/2066256
6 478 -47609/1033128
6 479 644867/2066256
6 480 105631/688752
6 481 -1/4
6 483 92909/153056
6 484 4085/28698
6 486 -93333/153056
6 487 49013/229584
6 488 -91979/153056
6 489 21437/38264
6 490 360575/459168
6 491 -8048/14349
6 492 211931/459168
6 493 29789/57396
6 494 -10205/28698
6 495 -21961/114792
6 496 -1259/57396
6 497 26009/57396
6 498 1012/14349
6 499 27325/229584
6 500 -20
6 501 -1/3
6 502 1/6
6 503 -1/2
6 505 -1/4
6 530 51344937203/843032448
6 531 14339940563/26344764
6 532 39960063281525281/481982726332800
6 533 136637478700561/2921107432320
6 534 7944676852411/663888052800
6 535 -176006822960953783/2891896357996800
6 536 91203210980907217/321321817555200
6 537 83552073264016993/481982726332800
6 538 -264053/214200
6 539 20907733253579/1593331326720
6 540 -462351183589307/43816611484800
6 541 -310702888879039/1593331326720
6 542 -8959068650516221/144594817899840
6 543 -291977354370420031/481982726332800
6 544 1999744147403/78104476800
6 545 -134638153370953/7302768580800
6 546 207047480240977/8346021235200
6 547 -6547054418827/811418731200
6 548 11930157647119/7302768580800
6 549 -67271/130900
6 550 189745795344541/11684429729280
6 551 10400927790929/973702477440
6 552 -5466035082511/73027685808
6 553 5167553/7068600
6 554 -593092193019661/14605537161600
6 555 3688331572049/82986006600
6 556 -1650664824769/24547121280
6 557 77002073142299/663888052800
6 558 18492374714279/331944026400
6 559 631/3570
6 560 -362933411227/29506135680
6 561 -27755329857559/2434256193600
6 562 331532505901/13277761056
6 563 1963/6732
6 564 -53352695893981/165972013200
6 565 656830044488254243/963965452665600
6 566 -184761775013038039/128528727022080
6 567 2339323441016671/4418481830400
6 568 2186669/706860
6 569 328662374438269/52579933781760
6 570 -3942611975923543/105159867563520
6 571 289430137684855/751141911168
6 572 -132735285253631/2628996689088
6 573 106392000354769057/137709350380800
6 574 7179792820774877/10954152871200
6 575 -12154012111922083/11340770031360
6 576 -78037/15300
6 577 -8347423103681/455237521920
6 578 400198897191179/8763322296960
6 579 -63140807439811/99583207920
6 580 -28514683352793433/120495681583200
6 581 -25090245452564269/43816611484800
6 582 -32671661823038251/40165227194400
6 583 -366491/71400
6 584 -504004711669/39341514240
6 585 231910129521457/4868512387200
6 586 -333334967858449/531110442240
6 587 22315934958845389/131449834454400
6 588 331414933490991233/120495681583200
6 589 -253/1050
6 591 2528/5775
6 593 57107/103950
6 594 294629/21420
6 595 -80540411057/31241790720
6 596 -39612218651/25456273920
6 597 -11947565821/390522384
6 598 7666949592361/773234320320
6 599 55249444680679/1593331326720
6 600 -11814503590921/429574622400
6 601 2105790555577/42957462240
6 602 -281593074067/386617160160
6 603 -869888506026713/8763322296960
6 604 7001615617/289275840
6 605 16556386520893/193308580080
6 606 22073849928941/12447900990
6 607 32961545911474289/170111550470400
6 608 80403192177847769/481982726332800
6 609 2323977323/216956880
6 610 -46339687426649/2025137505600
6 611 -128797322971/22129601760
6 612 -3966589511134499/34427337595200
6 613 299169029/27119610
6 614 -205086895733491/7302768580800
6 615 -340851657070678597/481982726332800
6 616 -3407311/344376
6 617 -9398243889481/429574622400
6 619 -33468383/14463792
6 620 -1981774265670517/28351925078400
6 621 9287/60480
6 624 1/50
6 625 6/175
6 627 -461/567
6 629 79123787/54239220
6 633 -81302979312527/75005092800
6 634 135571567074743/43816611484800
6 635 68582874869657/7302768580800
6 636 370353526228211/58422148646400
6 637 -31253621883881/1947404954880
6 638 -8556140158717/4868512387200
6 639 -14797/32725
6 640 1056613873745/333840849408
6 641 183435731729/265555221120
6 642 -909544343129/22821151815
6 643 1377319/785400
6 644 -5718812888029/1947404954880
6 645 -800812108121/663888052800
6 646 -182839458213679/5842214864640
6 647 108194653238809/2434256193600
6 648 696741700447/486851238720
6 649 11311/14025
6 650 -3146387148533/278200707840
6 651 52037619508337/7302768580800
6 652 376063460953/6520329090
6 653 -295/2244
6 654 -39110999030827/608564048400
6 655 784129910231999/14605537161600
6 656 -5605785365084123/29211074323200
6 657 4186657871923/143191540800
6 659 32033497921/10413930240
6 660 162622526089/31241790720
6 661 1405524029531129/9737024774400
6 662 214921585697659/2921107432320
6 663 -478303975611719/7302768580800
6 664 -12/175
6 665 -43275488983/10413930240
6 666 4998730259/7810447680
6 667 7530261191/223155648
6 668 -554/675
6 669 -131183591316199/912846072600
6 670 -205364443186591/4868512387200
6 671 -12806/19635
6 672 -22133808964361/1460553716160
6 673 -17563692662563/1825692145200
6 674 -23460613127543/486851238720
6 675 540163/1178100
6 676 235332510213949/1217128096800
6 677 31/150
6 679 -13/525
6 681 -311/1050
6 682 61661/65450
6 683 1536935303/892622592
6 684 -53076082777/6248358144
6 685 -7530261191/223155648
6 687 186283357931939/5842214864640
6 688 1075302616667/143191540800
6 689 -74098266689/7810447680
6 691 -7318869915997/730276858080
6 694 77749733967251/730276858080
6 695 80009/207900
6 696 -380297/392700
6 698 -73/630
6 699 542323/171360
6 700 -93369045955373/1825692145200
6 701 -17/35
6 702 34224037793369/3651384290400
6 703 -2568360251/28274400
6 705 1546/5775
6 708 -626/2475
6 710 -589/50
6 711 -39977173520747/3651384290400
6 712 -3/10
6 716 -139224155374343/7966656633600
6 717 19486054211161/1991664158400
6 718 3242265867593/66388805280
6 719 -1221256205969/22129601760
6 720 997165074391/110648008800
6 721 -20753/35700
6 722 -23919786721/5532400440
6 723 1591595111359/132777610560
6 724 -11668557334271/132777610560
6 725 1/17
6 726 5249061520067/331944026400
6 727 1009138721/3534300
6 728 -152420648988407/295061356800
6 729 -2478039530507/129826996992
6 730 -293174026177/31241790720
6 731 -1700000020639/171829848960
6 732 4180647865921187/7302768580800
6 733 110195559979/683012400
6 734 -972262516433/6147111600
6 735 -3231/5950
6 736 -258072648941/531110442240
6 737 7777273953971/912846072600
6 738 -198303777863/2950613568
6 739 1813/1224
6 740 -29065248146339/132777610560
6 741 -83817071497/702527040
6 742 3231/5950
6 743 472503816971/75872920320
6 744 -3829194945073/456423036300
6 745 198303777863/2950613568
6 746 -5719/8976
6 747 132864787135111/663888052800
6 748 53/300
6 750 -323/1155
6 753 14443/17850
6 754 113597488703/10413930240
6 755 646076346919/57276616320
6 756 26976704539/1562089536
6 758 339791765093/33194402640
6 759 14561862487/3182034240
6 760 1505703531421/85914924480
6 761 7/132
6 762 -15275483976169/811418731200
6 764 8353232275261/66388805280
6 765 -3107/3168
6 766 -13867/8976
6 768 7/24
6 769 -304308157753/55324004400
6 770 -3223901/71400
6 771 -6361199960543/110648008800
6 772 16016341274621/3651384290400
6 773 -6004810807/28274400
6 775 114036046793/4295746224
6 777 223/528
6 780 -35769387814667/3651384290400
6 781 -652368121651/42957462240
6 783 195044617/108478440
6 785 144702815319359/663888052800
6 786 535918414377165983/6940551259192320
6 787 -12246231937335425/57837927159936
6 788 -11030675699819757997/5783792715993600
6 789 -118990027/7068600
6 790 -6527556805801403/210319735127040
6 791 613748963130479/4779993980160
6 792 -110429466702929963/52579933781760
6 793 14698199/1184832
6 794 14869149658834473319/5783792715993600
6 795 -32574163499360003/2891896357996800
6 796 318097458884227069/103282012785600
6 797 2683391/80325
6 798 309249866657387/4779993980160
6 799 -306085768203517/1194998495040
6 800 2480734981628581/597499247520
6 801 -13010162907415595/57837927159936
6 802 -2760045794129970301/722974089499200
6 803 -2378831536091027/6455125799100
6 804 -306941/1178100
6 805 946847053845173/35053289187840
6 806 33534823140799/17526644593920
6 807 -20705569993597/1251903185280
6 808 7489774937650393/77117236213248
6 809 -304201311858886487/90371761187400
6 813 -15446119/392700
6 814 -154348448197/31241790720
6 815 110106470693/15620895360
6 816 12764095723/1301741280
6 818 -1222555406947351/11684429729280
6 819 -18170661369811/687319395840
6 820 -8654260477/1952611920
6 822 167250215184223/486851238720
6 823 2555725109/247950720
6 824 -14391065979432911/2921107432320
6 825 367754014591589/2474349825024
6 826 217830193503499/952064644608
6 827 21983351/2711961
6 828 -43292982145/2677867776
6 829 -438665051917/63227433600
6 830 16716314659460297/37557095558400
6 831 1163925299/216956880
6 832 -182839458213679/5842214864640
6 833 2951012380185894701/5783792715993600
6 834 -39245347/4821264
6 835 -1324982865845/68731939584
6 836 -69579463/36159480
6 837 -21760358499325/412391637504
6 838 1483/12096
6 840 1311/350
6 841 1541499394307/146055371616
6 843 -24223/22680
6 844 702735623/433913760
6 846 7088106203488056473/1388110251838464
6 847 -27413034450720521/722974089499200
6 848 -8819978107425299/6885467519040
6 849 -664417/53550
6 850 -55236239997593/1593331326720
6 851 4322906047334789/43816611484800
6 852 -1230940154134363/796665663360
6 853 11056284712961/853570353600
6 854 21435140613418531/14605537161600
6 855 584907736022729657/481982726332800
6 856 205453/17850
6 857 1033804266629/33194402640
6 858 -634544617500823/7302768580800
6 859 95411342902723/66388805280
6 860 49147083201510197/131449834454400
6 861 8756714589493987/8763322296960
6 864 97/210
6 866 26869/9450
6 867 429271/17850
6 868 2389696609/1301741280
6 869 310057511/122038245
6 870 -406597/9642528
6 871 5663705787967/140588058240
6 872 1668378346637/22129601760
6 873 25770527059769/1718298489600
6 874 -1332684313/216956880
6 875 -158364622467731/7732343203200
6 876 -70989631646933/347750884800
6 877 -1666262197/289275840
6 878 12434819215291/35147014560
6 879 99579871028213/33194402640
6 880 314871940993171/1104620457600
6 881 -58204917363969169/206564025571200
6 882 -31106243/7748460
6 883 -15647354673984377/85055775235200
6 884 2354293363/3457750275
6 885 -1598327098652558171/1445948178998400
6 886 -34292431739/2169568800
6 887 108947433518797/2434256193600
6 888 -125771680848506159/180743522374800
6 889 9019373/2582820
6 890 4675847646319/429574622400
6 892 32523341/21695688
6 893 628080145273373/12150825033600
6 894 13/840
6 897 -117/175
6 898 -130611991522531/7302768580800
6 899 -665255360323/42957462240
6 900 167/567
6 902 11613113/108478440
6 905 -17734575800068932001/5783792715993600
6 906 455671820661359/602478407916
6 907 294233/35700
6 908 7057062228187/265555221120
6 909 -760310964162311/14605537161600
6 910 270586305803221/265555221120
6 911 -41848637659937323/289189635799680
6 912 -664004994323986279/240991363166400
6 915 1261/11550
6 917 -34081/34650
6 918 -93181/5100
6 919 -18001436821/1301741280
6 920 3322358599949/343659697920
6 921 -280161877/28927584
6 922 -45475212641479/2061958187520
6 923 -14662372310413/265555221120
6 924 8481822072701/286383081600
6 925 -165437278921/14319154080
6 926 -163417055281/515489546880
6 927 844765324469641/7302768580800
6 928 213762047/289275840
6 929 -22290953276833/128872386720
6 930 -607722822484847/265555221120
6 931 -13240559425923017/42527887617600
6 932 -10344466727748761/41312805114240
6 933 -265008299/54239220
6 934 160100947366093/2025137505600
6 935 -132705565999/13831001100
6 936 -18856354620302171/34427337595200
6 937 -109229540851/2212960176
6 938 -11035900992973/2434256193600
6 939 13217720384630149/10328201278560
6 940 -3994610741/216956880
6 941 -2177839649959/429574622400
6 943 -351499093/108478440
6 944 4933822895768077/42527887617600
6 945 -13/840
6 949 130340745832387/7302768580800
6 950 665255360323/42957462240
6 951 -167/567
6 953 98215597/54239220
6 956 2261427517829996167/2891896357996800
6 957 -241/2100
6 959 -262/525
6 961 87/350
6 962 641/2100
6 968 5689/11550
6 970 -46/175
6 971 -6739/5775
6 975 -91183/41580
6 976 -1139/385
6 978 886/1575
6 979 -201/5950
6 980 7696/3825
6 982 97316/98175
6 983 14865377/1178100
6 985 -323/1155
6 988 30361/34650
6 991 3/10
6 995 -133163/9520
6 996 -51727727483/93725372160
6 997 -499306571/144637920
6 998 20941929299/2603482560
6 1000 -1609515157/892622592
6 1001 5906839958147/687319395840
6 1002 16137146239/976305960
6 1004 -1268268420499/34365969792
6 1005 16060310437/867827520
6 1007 129906572639/7810447680
6 1008 -11017962645571/353478546432
6 1009 -968924321909/25456273920
6 1010 -23040461/14463792
6 1011 -1518957227/13389338880
6 1012 614366810383/88518407040
6 1013 2794319121635/318666265344
6 1014 -126886787/61987680
6 1015 -3146387148533/278200707840
6 1016 147513925090441/5007612741120
6 1017 865985/267848
6 1018 9144223783801/343659697920
6 1020 -15490141/5165640
6 1021 19921554166369/2061958187520
6 1022 569/8640
6 1026 20769867673/2603482560
6 1028 -124/189
6 1030 -63756431/216956880
6 1033 -299505917403023/6373325306880
6 1034 -69272370823/2789445600
6 1035 296988627461/10739365560
6 1036 17803724514743/572766163200
6 1037 -37527016905347/1718298489600
6 1038 -6914767579/216956880
6 1040 -2932003169687/85914924480
6 1041 397918453990811/15464686406400
6 1042 9537197375357/429574622400
6 1043 -22454753/1721880
6 1044 -8356131692473/257744773440
6 1045 8784957607/3161371680
6 1046 -328281126613/11380938048
6 1047 -52317311/108478440
6 1048 182118644587/26555522112
6 1049 -74511963108217/796665663360
6 1050 299249/669620
6 1051 1147910775547/85914924480
6 1053 -903824071/108478440
6 1054 -6320225059/46862686080
6 1055 -2231/30240
6 1057 1
6 1059 -20769867673/2603482560
6 1060 -645208544611/42957462240
6 1061 485/648
6 1063 -32684899/108478440
6 1066 403392444923161/2655552211200
6 1067 -1483369489/49590144
6 1069 26816469947/578551680
6 1070 -10182793559935/38661716016
6 1071 -280114604159/795508560
6 1072 -116748007/8035440
6 1073 23657661961/836833680
6 1074 5529693443/691550055
6 1075 58683639466247/199166415840
6 1076 -4324233083/433913760
6 1077 376063460953/6520329090
6 1078 14131904959836199/8763322296960
6 1079 6200897/669620
6 1080 1494711140533/42957462240
6 1082 -1601631733/108478440
6 1083 6015463793579/64436193360
6 1087 14569/11340
6 1089 -1811663333/433913760
6 1091 -1967875271631971/1062220884480
6 1092 -111236216507229743/510334651411200
6 1093 -588571618732723/6075412516800
6 1095 2782015202711821/17011155047040
6 1096 9/34
6 1097 -482729/148104
6 1099 -295/2244
6 1100 -718761/65824
6 1102 7/132
6 1105 2626392072111569/8505577523520
6 1108 -1
6 1109 645208544611/42957462240
6 1114 1217667745915197823/3470275629596160
6 1115 145083181/72318960
6 1116 10386275932287347/85055775235200
6 1117 249768216839/13831001100
6 1118 472546543482001501/289189635799680
6 1119 12233051181307/110648008800
6 1120 -28065380410591/608564048400
6 1121 -823876743128065189/1445948178998400
6 1122 5521104641/216956880
6 1123 -2513059075507/107393655600
6 1125 1146269933/54239220
6 1126 -10349896599749143/85055775235200
6 1127 -9287/30240
6 1130 22/35
6 1131 5093518574669/521626327200
6 1132 652368121651/42957462240
6 1133 553/1620
6 1135 -213334591/86782752
6 1138 23770505994863/973702477440
6 1139 75319238286349/7302768580800
6 1140 -420394153880161/14605537161600
6 1141 4656597172856297/481982726332800
6 1142 266733065369669527/361487044749600
6 1143 78289158403801/1825692145200
6 1144 34611377368283/7302768580800
6 1145 -3889174560119/608564048400
6 1146 3775418579/390522384
6 1147 -420909056099710027/1445948178998400
6 1148 499137927981677389/1445948178998400
6 1149 -187380960617/5268952800
6 1150 -14723930771/2049037200
6 1151 33841688743259/4868512387200
6 1152 714345637709959/14605537161600
6 1153 -34089751041083/4868512387200
6 1154 49906660439/1967075712
6 1155 2060133981233/110648008800
6 1156 -32422936831/165972013200
6 1157 694720470101848787/1445948178998400
6 1158 -1644599505483007/6694204532400
6 1159 -14896609011353/41493003300
6 1160 19225251798637/331944026400
6 1161 -6851033171089/47420575200
6 1164 8855833284499/859149244800
6 1165 652368121651/42957462240
6 1166 -28201043418253/859149244800
6 1167 9718464587873/162011000448
6 1168 3304101067113307/21263943808800
6 1169 666930951937/23865256800
6 1170 652368121651/85914924480
6 1171 -3269818422671/214787311200
6 1172 1/35
6 1173 -26057374293154249/85055775235200
6 1174 -530108741639/12150825033600
6 1175 1043950407799/19526119200
6 1176 652368121651/57276616320
6 1177 -8742916526611/171829848960
6 1178 -652368121651/57276616320
6 1179 -934880370457/78104476800
6 1180 2938610127952673/85055775235200
6 1181 -2198584877/390522384
6 1182 -44279957107/7810447680
6 1183 -12662766247/3905223840
6 1184 -17147636623/1952611920
6 1185 10480298873/1952611920
6 1186 10582035011/1301741280
6 1187 17/420
6 1189 -277026521/54239220
6 1190 32794565/10847844
6 1192 331284131/216956880
6 1193 9020897/3443760
6 1194 19894601/4017720
6 1195 -148525567/54239220
6 1196 -659027/1205316
6 1197 -133615747/54239220
6 1198 812495533/216956880
6 1199 1325619143/108478440
6 1200 1941641/1004430
6 1201 -1446313/3013290
6 1202 195044617/108478440
6 1203 -29144174/13559805
6 1204 -2822137/54239220
6 1205 -2828327737/72318960
6 1206 -23/175
6 1207 -23/175
6 1208 13/350
6 1209 -1/35
6 1210 -7/50
6 1211 33/350
6 1219 -6787/5670
6 1220 2531/5670
6 1221 -5503/3780
6 1222 -709/3780
6 1223 -593/378
6 1224 -1331/2520
6 1239 341/8640
6 1241 13/1260
6 1243 284245321955745461/137709350380800
6 1244 8446475448131053/4381661148480
6 1245 9585959/1285200
6 1246 -52477/56100
6 1247 -36815316251249/175266445939200
6 1248 -88155676813423/8763322296960
6 1249 26423342322089/10954152871200
6 1250 4129/26775
6 1251 -12379657598381/3186662653440
6 1252 -489637711133/113809380480
6 1253 1560814846567/199166415840
6 1254 97243/42840
6 1255 -1224749193457/521626327200
6 1256 21436843/5654880
6 1257 505806708757/4173010617600
6 1258 20834429017961/14605537161600
6 1259 -395720766874/114105759075
6 1260 -769/196350
6 1261 3709698217103/5842214864640
6 1262 1062837337127/663888052800
6 1263 -4259155307497/365138429040
6 1264 -925/2244
6 1265 -15905573990681/4868512387200
6 1266 -5321782036534409/116844297292800
6 1267 817389979117057/38948099097600
6 1268 65609954372801/1145532326400
6 1269 69777/261800
6 1270 30111874364189/4673771891712
6 1271 -469728634783/531110442240
6 1272 70988303882747/1460553716160
6 1273 -13795/8976
6 1274 -305457239888201/2291064652800
6 1275 21362595287/15620895360
6 1276 -62313620758559/14605537161600
6 1277 -41161/261800
6 1278 -9796191343973/7789619819520
6 1279 518424260663/177036814080
6 1280 987425177927/292110743232
6 1281 -925/2992
6 1282 124374695857777/9737024774400
6 1283 -202969681605457/7302768580800
6 1284 -75437/196350
6 1285 -29754601600193/3894809909760
6 1286 2093610562651/442592035200
6 1287 -10522848128527/208650530880
6 1288 295/4488
6 1289 803386854673/6955017696
6 1290 1/140
6 1292 -7/30
6 1294 43/150
6 1295 52229/52360
6 1296 -2070415397/6248358144
6 1297 -11315561321/7810447680
6 1298 -47365218749/3905223840
6 1300 134182629532177/7789619819520
6 1301 36186167671/39052238400
6 1302 20793338777/7810447680
6 1304 -11164489711943/885184070400
6 1307 7998348344461/81141873120
6 1308 -41/525
6 1309 -574921/523600
6 1311 -2/35
6 1312 -59/175
6 1313 -5246011/2356200
6 1314 -17/70
6 1315 1524437/9424800
6 1316 -109/350
6 1318 8/75
6 1323 -21227/1050
6 1324 -2283931/4712400
6 1325 -16/175
6 1329 -362278873466707/3245674924800
6 1330 -157430297/84823200
6 1331 178190686635733/29211074323200
6 1332 243798406247/41493003300
6 1333 -11588171559731/912846072600
6 1334 -15251/98175
6 1335 3709698217103/5842214864640
6 1336 443571421621/292110743232
6 1337 -4259155307497/365138429040
6 1338 -925/2244
6 1339 61483434762467/2434256193600
6 1340 -75349121/9424800
6 1341 212390698940081/5842214864640
6 1342 -235945027086893/5842214864640
6 1343 -141993499661/15620895360
6 1344 141993499661/15620895360
6 1345 75065284281221/3245674924800
6 1346 -47549667888617/7302768580800
6 1347 -20191599248351/456423036300
6 1348 -57298/98175
6 1349 21612814516819/5842214864640
6 1350 -4257189173593/2434256193600
6 1351 -29916849719431/365138429040
6 1352 295/2244
6 1353 18366694528003/221296017600
6 1354 981485370991/18256921452
6 1355 57298/98175
6 1356 11399954712107/834602123520
6 1357 -37998018118727/2434256193600
6 1358 29916849719431/365138429040
6 1359 -295/2244
6 1360 -295166694586271/2434256193600
6 1361 -59/1050
6 1363 -10/21
6 1366 -59/119
6 1367 2070415397/3124179072
6 1368 6652368913/5206965120
6 1369 47365218749/1952611920
6 1371 -5590136312533/177036814080
6 1372 -82308862217/42957462240
6 1373 -47365218749/1952611920
6 1375 994352161943/31613716800
6 1376 -63339612113/1844133480
6 1377 65/68
6 1378 415027/171360
6 1379 -15625721/2356200
6 1380 170243/128520
6 1381 14749769/2356200
6 1382 8/165
6 1383 -620661/130900
6 1384 -8/165
6 1386 451381212189/10017515200
6 1387 -1682627711651149/11684429729280
6 1388 486645629200453/2163783283200
6 1389 -254383000330859/7302768580800
6 1390 44038/98175
6 1391 -31264010616721/3894809909760
6 1392 -959715391079/265555221120
6 1393 11535510052529/182569214520
6 1394 -4585/4488
6 1395 -17465179123419707/58422148646400
6 1396 -5797665120747869/58422148646400
6 1397 450143976725221/3651384290400
6 1398 142973/392700
6 1399 19611426598769/11684429729280
6 1400 -1507278734803/265555221120
6 1401 3581184725359/730276858080
6 1402 4625/4488
6 1403 2199032596105153/9737024774400
6 1404 367707587566939/6491349849600
6 1405 662032081/48815298
6 1406 -168915825301/15620895360
6 1407 -3292436586171023/14605537161600
6 1410 -142973/392700
6 1411 8750594599/2603482560
6 1412 -14572022663/4463112960
6 1413 47365218749/1952611920
6 1415 -130413113807293/3894809909760
6 1416 61654648189/7810447680
6 1417 1165333597853/531110442240
6 1418 -3581184725359/730276858080
6 1419 -4625/4488
6 1420 31/35
6 1421 148243505939171/7302768580800
6 1422 178190686635733/14605537161600
6 1423 273250121/1570800
6 1425 188/75
6 1426 -926194720567/78104476800
6 1428 -10824537308844137/350532891878400
6 1429 13911433433207/3651384290400
6 1430 -1880982422885/36513842904
6 1431 -6437/26180
6 1432 32357314671481/11684429729280
6 1433 40954920218843/14605537161600
6 1434 -2684827192231/208650530880
6 1435 -38333/42840
6 1436 -749508804725/53111044224
6 1437 17764851064969/304282024200
6 1438 12806/19635
6 1439 -693047768059/486851238720
6 1440 -3450243434899/1825692145200
6 1441 23460613127543/486851238720
6 1442 334009/504900
6 1443 19396693594871/405709365600
6 1448 6437/13090
6 1449 -10516069583/7810447680
6 1450 147695087/111577824
6 1453 -21376006652129/5842214864640
6 1454 -326010358189/214787311200
6 1455 38/825
6 1456 -19056191750633/7302768580800
6 1458 2684827192231/104325265440
6 1459 2962/2475
6 1460 6423001/3534300
6 1462 -5206/7425
6 1464 -10943107224772/114105759075
6 1465 17/35
6 1466 -17223259507/53696827800
6 1467 -11684479/235620
6 1469 28/275
6 1471 658/7425
6 1473 -81/50
6 1474 1399066549481/912846072600
6 1475 -808/5775
6 1479 -62242486873841/3505328918784
6 1480 -205471349299/9220667400
6 1481 -4051/5950
6 1482 -549415349933/118024542720
6 1483 10305135821521/1327776105600
6 1484 -1107078775669/14753067840
6 1485 9077317/7068600
6 1486 1050600021429619/14605537161600
6 1489 97/525
6 1492 15277/19635
6 1493 -660508997/3905223840
6 1494 72416928973/15620895360
6 1496 2381474857759/194740495488
6 1497 -411778614997/71595770400
6 1498 73937098721/3905223840
6 1500 -13392267474743/1825692145200
6 1502 7109585621767/104325265440
6 1503 -29107/51975
6 1504 -448973/126225
6 1506 1198/5775
6 1507 144/175
6 1508 -6141000754499/114105759075
6 1509 898951/642600
6 1510 -11835521044279/912846072600
6 1511 106883/2160
6 1513 -28/275
6 1515 152/675
6 1517 1532749986631/130406581800
6 1518 808/5775
6 1522 -1958054752105439/10954152871200
6 1523 29/450
6 1525 113/1050
6 1527 -67/210
6 1528 -79/525
6 1534 51/350
6 1536 -8/75
6 1537 166/525
6 1541 781/2100
6 1542 311/1050
6 1544 107/1050
6 1545 2/25
6 1546 7112/14025
6 1548 -10299/65450
6 1550 -10/21
6 1554 23209/98175
6 1555 169/350
6 1558 -159571/138600
6 1559 -20327773657/15620895360
6 1560 1098473137/3471310080
6 1561 -7231167379/1562089536
6 1563 117474808313/31241790720
6 1564 -223838429/867827520
6 1565 74098266689/7810447680
6 1567 -51423069731/6248358144
6 1569 74098266689/7810447680
6 1575 -3709698217103/1460553716160
6 1577 3709698217103/2921107432320
6 1585 -3709698217103/2921107432320
6 1590 -44818258240223/4123916375040
6 1591 3349658173/19526119200
6 1592 -112040696483/7810447680
6 1593 71/825
6 1594 1147018580849/71595770400
6 1596 38561648081/2603482560
6 1597 46/825
6 1598 -38/825
6 1600 -16/165
6 1602 -198404522299/33194402640
6 1604 198404522299/66388805280
6 1605 8/165
6 1610 -198404522299/66388805280
6 1611 -8/165
6 1615 -67312909576399/5154895468800
6 1623 4259155307497/91284607260
6 1625 -4259155307497/182569214520
6 1630 4259155307497/182569214520
6 1634 -27006753343571/257744773440
6 1635 -16847/22275
6 1636 -212389/207900
6 1638 746/1485
6 1639 925/561
6 1641 -925/1122
6 1644 316/297
6 1646 925/1122
6 1647 8/165
6 1651 886363/498960
6 1653 12673/20790
6 1654 -2745887/428400
6 1655 19575946325849/121712809680
6 1656 -875083/321300
6 1657 5107649010601/243425619360
6 1658 285711029/3141600
6 1660 -166/525
6 1663 -452/7425
6 1666 67/5
6 1667 -25468732499123/1217128096800
6 1668 23/66
6 1672 -4250723/403920
6 1673 -6189659/673200
6 1674 67896331/5654880
6 1675 1831321/1178100
6 1676 1012485059/14137200
6 1677 -377066587/28274400
6 1678 -63819821/9424800
6 1679 -5784571/4712400
6 1680 -148/35
6 1681 -183748387/3141600
6 1682 278541287/9424800
6 1683 -1547389/80325
6 1684 -2787503/856800
6 1685 9799087/6283200
6 1686 661122773/28274400
6 1687 72008177/6283200
6 1688 105159/19040
6 1689 -3230027/856800
6 1690 -2655311/1285200
6 1691 1282311733/28274400
6 1692 -1685869/107100
6 1693 -144524911/2570400
6 1694 25805509/1285200
6 1695 16418239/2570400
6 1696 148/35
6 1697 -59/15
6 1698 62/825
6 1699 8/165
6 1700 -34/825
6 1701 86/495
6 1702 3704/7425
6 1703 56/825
6 1704 4/165
6 1705 -64/1925
6 1706 22/525
6 1707 -10324/10395
6 1708 206/7425
6 1709 8/75
6 1710 2/55
6 1711 -6/55
6 1712 -2/55
6 1713 -2/25
6 1714 754/7425
6 1738 -4/75
6 1739 -4/75
6 1740 -8/525
6 1741 -22/525
6 1742 2/525
6 1743 34/175
6 1765 288158782002721/2086505308800
6 1766 845226007/5140800
6 1767 -10495211/7711200
6 1768 75487436798761/15933313267200
6 1769 -14917977047551/1991664158400
6 1770 -2354860330129/398332831680
6 1771 -39611/107100
6 1772 20186180440499/3186662653440
6 1773 6296606220563/1752664459392
6 1774 -5993216437321/796665663360
6 1775 -71/612
6 1776 22021441286897/1327776105600
6 1777 -52185353518909/1062220884480
6 1778 52185353518909/1062220884480
6 1779 18182331613/62483581440
6 1780 326787297481/38184410880
6 1781 -334868706206201/5311104422400
6 1782 699898289879/66388805280
6 1783 6366188434301/165972013200
6 1784 27247/35700
6 1785 2065399726189/1062220884480
6 1786 -258368817377/53111044224
6 1787 24778666495013/265555221120
6 1788 -1/17
6 1789 -99707445091391/1327776105600
6 1790 -8103395149033/165972013200
6 1791 -27247/35700
6 1792 -3231647561897/212444176896
6 1793 11057241999647/2921107432320
6 1794 -24778666495013/265555221120
6 1795 1/17
6 1796 214200769793783/1327776105600
6 1797 -289/2100
6 1799 -97/1155
6 1802 15091/8925
6 1803 153817170211/62483581440
6 1804 -1366070076743/343659697920
6 1805 -84797166263/15620895360
6 1807 4265463999113/1062220884480
6 1808 -8703264791/9546102720
6 1809 -108127210133/9546102720
6 1810 17/33
6 1811 -30258154295927/2921107432320
6 1812 29330331105863/265555221120
6 1813 59/204
6 1815 -26765/11424
6 1816 129/350
6 1817 -5861689/642600
6 1818 2069737/1047200
6 1819 5/88
6 1820 -14400497/4712400
6 1821 3/44
6 1823 -57801632402809/442592035200
6 1824 -23656993181/67858560
6 1825 77171350547/113097600
6 1826 -1945531123/8078400
6 1829 -82226353897/113097600
6 1830 -2223334390077851/6491349849600
6 1831 1625270848962587/3245674924800
6 1833 107193525773/22910646528
6 1834 6129834706783/7670975400
6 1835 22661455634513/1298269969920
6 1837 -107193525773/22910646528
6 1838 -7288895573617/11855143800
6 1839 293174026177/62483581440
6 1840 162917923153/31241790720
6 1841 22915974547/2603482560
6 1842 -22716612341/21478731120
6 1843 -11282596879/1562089536
6 1844 -438665051917/63227433600
6 1845 2599852111/14137200
6 1846 -9628383209143/177036814080
6 1847 178190686635733/14605537161600
6 1848 3297774479/7068600
6 1849 6082177002401/343659697920
6 1851 -12423632230391/1327776105600
6 1852 -398901690457/34365969792
6 1853 74029511/61987680
6 1855 -11538602738128007/58422148646400
6 1856 325057451179/12294223200
6 1857 -340839775223/2458844640
6 1858 3231/11900
6 1859 261454345693/118024542720
6 1860 -1974795138809/973702477440
6 1861 198303777863/5901227136
6 1862 4153/8976
6 1863 -208099585775087/1327776105600
6 1864 1711374210223/24588446400
6 1865 -3231/5950
6 1866 -261454345693/59012271360
6 1867 1583062914401/486851238720
6 1868 -198303777863/2950613568
6 1869 -32891/26928
6 1870 190332465587909/663888052800
6 1872 -97/275
6 1873 -8777/8925
6 1874 -15404532811/7810447680
6 1875 -1019414145691/343659697920
6 1877 -2017106113/592757190
6 1878 -361734539273/85914924480
6 1879 -60648622211/7159577040
6 1880 17/528
6 1881 773442537053/73765339200
6 1883 -7927498245589/66388805280
6 1884 -62/33
6 1885 -28745/26928
6 1886 1553/1584
6 1887 1325479949/6915500550
6 1888 -172161269/504900
6 1889 1824063952787/110648008800
6 1890 1127812027387/228211518150
6 1891 -2835952073/14137200
6 1893 -468308765861/42957462240
6 1895 -215/1584
6 1897 -261627676679/114105759075
6 1898 22641558949/4295746224
6 1899 -10749974/13559805
6 1901 457722354633223/2655552211200
6 1902 1581924449219/24588446400
6 1903 3231/11900
6 1904 261454345693/118024542720
6 1905 -1418159108033/973702477440
6 1906 198303777863/5901227136
6 1907 5081/26928
6 1908 -105235730630837/1327776105600
6 1910 97/275
6 1911 8777/8925
6 1912 -1403584717/1562089536
6 1913 1216027641979/343659697920
6 1915 50198090198/2074650165
6 1916 -662386833721/85914924480
6 1917 60648622211/7159577040
6 1918 7/132
6 1919 -926257819489/115916961600
6 1921 7927498245589/66388805280
6 1922 92/99
6 1923 1669/1224
6 1925 -3/22
6 1926 -17551002151/1975857300
6 1927 -2752216571/14137200
6 1928 4111896644173/110648008800
6 1929 -8439756337979/456423036300
6 1930 1549603/12600
6 1932 -758920012687/42957462240
6 1934 -23/72
6 1936 7230642989921/456423036300
6 1937 38456108063/4295746224
6 1938 -9852037/54239220
6 1940 -52848014061917/132777610560
6 1941 -181/2100
6 1943 194/525
6 1946 69/700
6 1950 -97/1155
6 1953 47/105
6 1956 -677/5950
6 1957 3511/5950
6 1958 -13657/28050
6 1959 -194/1155
6 1960 1063/3927
6 1961 194/1155
6 1963 -8187/3400
6 1964 -21723237479/8926225920
6 1965 -33295924853/10413930240
6 1966 -26976704539/3124179072
6 1968 -22525460891/5206965120
6 1969 1884487807/1022796720
6 1970 -70720005899/7810447680
6 1972 574918453/111577824
6 1974 -149066537/23245380
6 1978 614366810383/88518407040
6 1980 1220577344951/177036814080
6 1981 3709698217103/2921107432320
6 1983 -1464573824809/343659697920
6 1988 -3709698217103/2921107432320
6 1989 445671608941/171829848960
6 1991 -100056209/216956880
6 1993 -2432213106107/151745840640
6 1994 618955627/390522384
6 1995 20062533517/21478731120
6 1996 469/1056
6 1997 141471943603/17182984896
6 1999 40053295543/7810447680
6 2000 -5/176
6 2001 -617/528
6 2003 3/22
6 2004 8784957607/3161371680
6 2006 -159615133663/44259203520
6 2007 198404522299/66388805280
6 2009 -7221875761/12273560640
6 2013 -198404522299/66388805280
6 2014 39554967439/42957462240
6 2016 5178727/13559805
6 2018 258564775655491/14605537161600
6 2022 5529693443/691550055
6 2023 620245648007/6322743360
6 2024 -4259155307497/182569214520
6 2026 -2879058611287/85914924480
6 2028 4259155307497/182569214520
6 2029 110545037051/5369682780
6 2030 -817329487/433913760
6 2031 -52229285323961/265555221120
6 2032 11063/9504
6 2033 6115/3168
6 2034 -1031/1584
6 2035 9/34
6 2036 -2/51
6 2037 -925/1122
6 2038 34/33
6 2039 -653/396
6 2041 925/1122
6 2042 -145/132
6 2045 4291/323136
6 2047 -1799/1584
6 2048 12541485788/1152583425
6 2049 1640128673/2827440
6 2050 -5606956310317/73765339200
6 2051 34735425407147/1217128096800
6 2052 8199405821/28274400
6 2054 1014344057641/28638308160
6 2056 13/396
6 2059 -25523480534663/1217128096800
6 2060 -282942226879/14319154080
6 2062 51107387/48212640
6 2064 9279481/2019600
6 2065 1916077/942480
6 2066 -225803351/28274400
6 2067 5504931/261800
6 2068 382344439/1570800
6 2069 1704193/161568
6 2070 14014529/9424800
6 2071 -17582489/4712400
6 2072 -31/35
6 2073 -967272683/5654880
6 2074 101100067/1130976
6 2075 -1602949/160650
6 2076 868919/856800
6 2077 16797089/6283200
6 2078 415873483/28274400
6 2079 -16797089/6283200
6 2080 6535471/856800
6 2081 2260019/856800
6 2082 -38417/257040
6 2083 157487557/1130976
6 2084 -27466007/428400
6 2085 -274742981/2570400
6 2086 14681981/1285200
6 2087 -91832179/2570400
6 2088 -1/176
6 2089 -3/44
6 2090 19/176
6 2091 -107/528
6 2092 -70/99
6 2093 -1/22
6 2094 -3/88
6 2095 3/44
6 2097 2239/1584
6 2098 -163/1584
6 2100 -9/176
6 2101 5/176
6 2102 9/176
6 2103 1/8
6 2104 -191/1584
6 2148 228559008060449/885184070400
6 2149 104781689/244800
6 2150 -4218504756100656173/3154796026905600
6 2151 4482373983957388793/1577398013452800
6 2152 2293878314711452883/4337844536995200
6 2153 84552851/4241160
6 2154 15535406721294569/630959205381120
6 2155 -341769671796533/2048568848640
6 2156 19646115964756879/7886990067264
6 2157 -14434259/888624
6 2158 -12932507264418379391/2313517086397440
6 2159 -92788494855309371/55083740152320
6 2160 -222454820967450395/231351708639744
6 2161 -23635553/589050
6 2162 -2368750623265661/35053289187840
6 2163 49829361618367/159333132672
6 2164 -87798525394835581/17526644593920
6 2165 12716021/394944
6 2166 51298560806958421723/5783792715993600
6 2167 6840007215982105391/5783792715993600
6 2168 2451104/176715
6 2169 44073316546727/3755709555840
6 2170 -30196633195789/298749623760
6 2171 3201226265370559/1877854777920
6 2172 -5964173/592416
6 2173 -925804518235982173/963965452665600
6 2177 304572503/7068600
6 2178 -207082928629/31241790720
6 2179 10380021931/1301741280
6 2180 -52085924957/7810447680
6 2182 2810646372288679/30045676446720
6 2183 -49242097031/31241790720
6 2184 276344847733/15620895360
6 2186 -1710045203955163/4779993980160
6 2187 142095353728530527/26289966890880
6 2188 -10229479/296208
6 2189 29/112
6 2190 -31/70
6 2191 397360277610331187/525799337817600
6 2192 461189019529230133/262899668908800
6 2193 7801/60480
6 2194 -1019/1050
6 2195 179289579431701/14605537161600
6 2196 -1303/5040
6 2198 -497789387390713651399/69405512591923200
6 2199 52064344916042387/180743522374800
6 2200 172186079577705283/289189635799680
6 2201 24091811/1178100
6 2202 1638145912375999/35053289187840
6 2203 -995281631610283/7010657837568
6 2204 22112166741225439/8763322296960
6 2205 -1621908668373739/19279309053312
6 2206 -4197957896828975861/1156758543198720
6 2207 -2321574714203490313/1445948178998400
6 2208 -97123337/3534300
6 2209 -4517419573941271/105159867563520
6 2210 11034229696600819/52579933781760
6 2211 -2548557670300289/751141911168
6 2212 51148566237974503/231351708639744
6 2213 1766559706910648431/963965452665600
6 2214 -165496733/3534300
6 2215 1171956041/244076490
6 2216 -4896582253/1301741280
6 2217 40643/11340
6 2219 -12491850012401941/105159867563520
6 2220 7332048430423/1374638791680
6 2221 -1994508452285/137463879168
6 2222 17116759436859139/52579933781760
6 2223 -7175/2592
6 2224 -152480272943591083/26289966890880
6 2225 56580787238791/206195818752
6 2226 5688270490379659/33050244091392
6 2227 -181837690224557/1237174912512
6 2229 -567990223071341131/385586181066240
6 2230 -2470909051/433913760
6 2231 235945027086893/5842214864640
6 2232 -186025241001799091/165251220456960
6 2233 2603/7560
6 2234 107193525773/22910646528
6 2235 2813/3240
6 2236 24642287570429/1237174912512
6 2237 -13/420
6 2238 -17/70
6 2239 -99483806557027/4868512387200
6 2240 -398901690457/34365969792
6 2241 353/720
6 2242 -269/840
6 2244 6846442222558004053/1020669302822400
6 2245 -543089657338937/525799337817600
6 2246 -5006261/1767150
6 2247 -139852689873323/15022838223360
6 2248 32095489248373/1911997592064
6 2249 -1213056494829517/3286245861360
6 2250 -1541231387233093/33050244091392
6 2251 1346967651789190087/578379271599360
6 2252 2683391/80325
6 2253 -585500119/488152980
6 2254 -6258903757/650870640
6 2255 -1764210881/433913760
6 2256 184653459366563/4779993980160
6 2257 15051881089481/687319395840
6 2258 -1581759616629337/6572491722720
6 2259 2815463111/867827520
6 2260 11046332799176/2667407355
6 2261 -184383970411307/1237174912512
6 2262 -13010162907415595/57837927159936
6 2263 -74029511/30993840
6 2264 3075231853949/68731939584
6 2266 -428738142324601777/262899668908800
6 2267 -1724050463267/35407362816
6 2268 -235945027086893/5842214864640
6 2269 -1399697095759452467/963965452665600
6 2270 -3505779271/216956880
6 2271 -107193525773/22910646528
6 2272 -2813/3240
6 2273 753352292375/14058805824
6 2274 13/420
6 2276 33519728869507/4868512387200
6 2277 398901690457/34365969792
6 2278 -353/720
6 2279 657162293/433913760
6 2281 -26011030532412547253/6940551259192320
6 2289 -8159567/706860
6 2290 -18450857/706860
6 2291 -1063/3927
6 2293 860555281/42411600
6 2294 6583846879/187450744320
6 2295 -5590036693/1487704320
6 2296 70041600631/3124179072
6 2298 -1610385873667/62483581440
6 2299 -1424737529/3124179072
6 2300 -20659639243/1301741280
6 2302 530645831701/31241790720
6 2303 463867205/347131008
6 2304 -31231916747/2603482560
6 2307 4533103753/867827520
6 2309 -1197566953769273/105159867563520
6 2310 47686151/144637920
6 2311 -141993499661/15620895360
6 2312 -1598818050410437/52579933781760
6 2313 45609194933/3124179072
6 2314 -261783451/144637920
6 2316 1211/4320
6 2319 4699866434815/584221486464
6 2320 -12617/45360
6 2321 -1519111/14463792
6 2323 15613631529283247/180274058680320
6 2324 -1178302243709/62483581440
6 2325 1790120657/1952611920
6 2326 2423282555377/91642586112
6 2327 -900869622467/1374638791680
6 2328 -1869364609/247950720
6 2329 30477402455/1562089536
6 2330 2637669606923/137463879168
6 2331 1994508452285/137463879168
6 2332 -650039303/86782752
6 2333 -398901690457/17182984896
6 2335 384595022046037/4779993980160
6 2336 -47686151/144637920
6 2337 141993499661/15620895360
6 2338 248355610885867/1194998495040
6 2339 1065165559771/343659697920
6 2340 -1462227049/216956880
6 2342 10687/60480
6 2345 -125679942907/33194402640
6 2346 -398901690457/34365969792
6 2347 37511/45360
6 2348 1519111/14463792
6 2350 -21698575527144325/126191841076224
6 2351 -3176422499/347131008
6 2352 103320925/6198768
6 2353 -1050634511/867827520
6 2354 -36578400902857487/26289966890880
6 2355 -86327646423580403/26289966890880
6 2356 -57430403/12053160
6 2357 -1713542891/108478440
6 2358 13/840
6 2359 -4259155307497/182569214520
6 2360 179/315
6 2361 -74029511/61987680
6 2363 79271092690089863/31547960269056
6 2364 -1256964037181759/7423049475072
6 2365 -677955520634467/2474349825024
6 2366 156817548848669/1237174912512
6 2367 369667/65824
6 2368 13809883/592416
6 2369 146528742556729/618587456256
6 2372 -925/1122
6 2373 398901690457/34365969792
6 2376 -64207141542210395/2776220503676928
6 2377 -1303737167/289275840
6 2378 146484874604465/1237174912512
6 2379 438665051917/31613716800
6 2380 22361380133636767093/5783792715993600
6 2381 9153501687151/88518407040
6 2382 5634504220171/295061356800
6 2383 14125886753142374921/2891896357996800
6 2384 3115433123/108478440
6 2385 881067089/557889120
6 2386 48057032/2711961
6 2387 -12828106900727/618587456256
6 2388 -1193/8640
6 2390 -613/175
6 2391 521134672765921/14605537161600
6 2392 398901690457/34365969792
6 2393 2267/4536
6 2394 -30523555/10847844
6 2396 595208241189209/19474049548800
6 2397 32797351041097/2086505308800
6 2398 -470462553400129/11684429729280
6 2399 6110515916780999/175266445939200
6 2400 61477320130484861/65724917227200
6 2401 804902915354389/14605537161600
6 2402 51609639964241/5842214864640
6 2403 -11786068071329/1217128096800
6 2404 1446360404803/156208953600
6 2405 -249730923399483871/525799337817600
6 2406 31078292796858553/75114191116800
6 2407 -904143570191/29506135680
6 2408 -744690156493/98353785600
6 2409 234953483976829/19474049548800
6 2410 2615822454670319/58422148646400
6 2411 -225004910747509/19474049548800
6 2412 1057153959503/39341514240
6 2413 9367912276267/442592035200
6 2414 208337339599/663888052800
6 2415 61348602038711011/105159867563520
6 2416 -256887503448293/885184070400
6 2417 -22977807201539/53111044224
6 2418 69399621862421/1327776105600
6 2419 -21964067558861/132777610560
6 2420 -269/175
6 2421 652/525
6 2422 1119383958233/137463879168
6 2423 398901690457/34365969792
6 2424 -3512794100975/137463879168
6 2425 19159577266703/412391637504
6 2426 36737616078613/309293728128
6 2427 84349202705/3818441088
6 2428 398901690457/68731939584
6 2429 -398901690457/34365969792
6 2431 -289822294486429/1237174912512
6 2432 -1013926231025/1237174912512
6 2433 134511372011/3124179072
6 2434 398901690457/45821293056
6 2435 -5596919791165/137463879168
6 2436 -398901690457/45821293056
6 2437 -724912118263/62483581440
6 2438 33288074783741/1237174912512
6 2439 -141993499661/31241790720
6 2440 -135700200449/31241790720
6 2441 -5616175673/2231556480
6 2442 -241248985511/31241790720
6 2443 3801154225/781044768
6 2444 82743777119/10413930240
6 2445 -887/6720
6 2446 -890849537/247950720
6 2447 563779907/216956880
6 2448 754922999/1735655040
6 2449 95385769/41325120
6 2450 432498167/115710336
6 2451 -54082937/21695688
6 2452 73360561/192850560
6 2453 -311799349/108478440
6 2454 1073579803/247950720
6 2455 533274331/43391376
6 2456 108345323/72318960
6 2457 -655111/645705
6 2458 74029511/61987680
6 2459 -271133509/216956880
6 2460 -32708231/216956880
6 2461 -10038986107/289275840
6 2462 -3197/2268
6 2463 3557/11340
6 2464 -10789/7560
6 2465 -2239/7560
6 2466 -25267/15120
6 2467 -269/840
6 2476 -4061/20160
6 2477 29/168
6 2482 -525874513164135989/206564025571200
6 2483 17477776559208149/7966656633600
6 2484 -13535114700229739/826256102284800
6 2485 -35702841485587421/2891896357996800
6 2486 -1097371/642600
6 2487 -378396169289/74687405940
6 2488 45038127642841/6572491722720
6 2489 -912890148073067/4779993980160
6 2490 845465534381143/24099136316640
6 2491 3860399098951249/13770935038080
6 2492 16064356643130619/26776818129600
6 2493 400927/42840
6 2494 153687580204/6223950495
6 2495 -7908706134325/109541528712
6 2496 368835258176891/318666265344
6 2497 -6326308754181221/144594817899840
6 2498 -434118866143472821/481982726332800
6 2501 -122/825
6 2503 17888/17325
6 2504 282041/35700
6 2505 -34471/51840
6 2506 -60169299691/32729495040
6 2507 -93463/90720
6 2508 7159303333741/515489546880
6 2509 728027576219/30349168128
6 2510 -12662431157/4773051360
6 2511 -111310240523/7159577040
6 2512 2039029148963/257744773440
6 2513 -9773497675867/331944026400
6 2514 19429/45360
6 2515 31903665219581/257744773440
6 2516 61486966902013/66388805280
6 2517 -53902294108859/405027501120
6 2518 -143649312804979537/722974089499200
6 2519 -1/3
6 2520 117000588288685/1701115504704
6 2521 -1541/6300
6 2522 49804935914721259/289189635799680
6 2523 10470546817/2169568800
6 2524 -3524836499161/365138429040
6 2525 27090219705173549/180743522374800
6 2526 -1829/15120
6 2527 -16999799041/14319154080
6 2529 -5687/45360
6 2530 -64473167635853/8505577523520
6 2531 13/1680
6 2534 -39/350
6 2535 2933261554441/730276858080
6 2536 22348667161/4295746224
6 2537 -17/90
6 2539 -253/504
6 2542 -852870218891278421/826256102284800
6 2543 -31072981408766279/68854675190400
6 2544 -626813/107100
6 2545 -12159463068721/796665663360
6 2546 26743076082281/625951592640
6 2547 -117107246203691/159333132672
6 2548 -218327488097627/1643122930680
6 2549 -822462783956563/2086505308800
6 2552 -1261/11550
6 2554 -142784/51975
6 2555 -1925569/107100
6 2556 561339029/144637920
6 2557 159426716609/114553232640
6 2558 87333383/27119610
6 2559 -262957499117209/6185874562560
6 2560 -77744537172061/1593331326720
6 2561 -173293235123/24547121280
6 2562 12435805831/1431915408
6 2563 17873824711499/1546468640640
6 2564 1466797660055227/10954152871200
6 2565 -270843173/216956880
6 2566 -17178790639391/48327145020
6 2567 -1762508851394699/796665663360
6 2568 -1271666098039231/8505577523520
6 2569 53991133023620477/160660908777600
6 2570 1335571/774846
6 2571 122445865818037/1215082503360
6 2572 2243/3150
6 2573 1158993533126781911/722974089499200
6 2574 1003297504109/110648008800
6 2575 -34938344935999/912846072600
6 2576 219886487152261627/240991363166400
6 2577 60053071/15496920
6 2578 2475610931/1431915408
6 2580 5687/22680
6 2581 -23573404200023/567038501568
6 2582 -13/840
6 2586 39394240773721/1825692145200
6 2587 1171452335/306839016
6 2588 17/45
6 2590 -2459249/7748460
6 2593 4114234007566400063/1927930905331200
6 2605 2813/23100
6 2607 -1843/11550
6 2608 244/825
6 2612 -143657/34650
6 2613 -224647/103950
6 2615 252491/103950
6 2616 73230721/3534300
6 2618 -57298/98175
6 2619 4940483/353430
6 2621 -97/275
6 2623 -4559/14850
6 2626 19843/98175
6 2627 923/1650
6 2631 -129349/25704
6 2632 841539079/1171567152
6 2633 38205341/195261192
6 2634 -976721983/173565504
6 2636 5018729357/1562089536
6 2637 -1999060812743/1374638791680
6 2638 61902347/48212640
6 2639 445671608941/137463879168
6 2640 163442469661/114553232640
6 2641 -400686743/867827520
6 2643 -42141731/216956880
6 2644 -58001413936579/1030979093760
6 2645 -158068835563123/6185874562560
6 2646 729863951/433913760
6 2647 27062627453063/883696366080
6 2649 677719405703467/21031973512704
6 2650 1803616823/433913760
6 2651 21612814516819/5842214864640
6 2652 4757516586337051/105159867563520
6 2653 1/945
6 2654 -2375013033059/343659697920
6 2656 15276581/15496920
6 2657 -25336447591649/6185874562560
6 2658 13/2520
6 2661 -14894098932107/2921107432320
6 2662 445671608941/171829848960
6 2663 -8161/22680
6 2665 -10985437/36159480
6 2668 -176800732315309/9559987960320
6 2669 15569154799/1487704320
6 2670 -4187518393/1022796720
6 2671 -1878976401067/171829848960
6 2672 9746671517581/1718298489600
6 2673 275317217/123975360
6 2674 110545037051/4295746224
6 2675 93307807147/2863830816
6 2676 -3113371869743/515489546880
6 2677 -31572034342393/966542900400
6 2678 148829977/30993840
6 2679 15638706622739/1546468640640
6 2681 -52828978003559/341428141440
6 2682 24050675/43391376
6 2683 -81909831151/44259203520
6 2684 -226939263352717/2389996990080
6 2685 439/3780
6 2686 -660837520703/85914924480
6 2688 176645/86094
6 2689 139767646079/140588058240
6 2693 47061756439/33194402640
6 2694 36136163447/6136780320
6 2695 17/11340
6 2697 4811141/18079740
6 2700 1194622995522673/262899668908800
6 2701 3722854577/867827520
6 2703 -34701403/5165640
6 2704 -62648960690471/128872386720
6 2705 -11882960238977/48327145020
6 2706 -861892189/433913760
6 2707 100690228606727/386617160160
6 2708 9652796624066723/3755709555840
6 2709 217839019/21695688
6 2710 -29916849719431/365138429040
6 2711 5664439817639051/3286245861360
6 2712 -47994167/18079740
6 2713 -60648622211/7159577040
6 2715 10991231/72318960
6 2716 -6821535675049/193308580080
6 2718 62711146174847/1460553716160
6 2719 110545037051/5369682780
6 2720 -2189/5040
6 2722 28211381/21695688
6 2724 -5505636264841261/9559987960320
6 2725 556655586641173/6379183142640
6 2726 52618600864882583/85055775235200
6 2728 -104288698893307/1701115504704
6 2729 -8458445/592416
6 2731 295/2244
6 2732 -1263893/148104
6 2734 -7/132
6 2737 -95974805506445/850557752352
6 2740 925/1122
6 2741 -26058629809/4295746224
6 2746 1143253007981193547/4337844536995200
6 2747 715065959/144637920
6 2748 -2441741475381823/7732343203200
6 2749 -7575235369/6915500550
6 2750 -158606974268930039/51641006392800
6 2751 -465346030063/15806858400
6 2752 31233568019537/347750884800
6 2753 -1474441131667659829/722974089499200
6 2754 -12124396/2711961
6 2755 3923462008111/429574622400
6 2757 -358207103/216956880
6 2758 3441933480805459/85055775235200
6 2759 -13/840
6 2762 156/175
6 2763 -3414658591321/65203290900
6 2764 -211299439139/8591492448
6 2765 6341/45360
6 2767 7666817/10847844
6 2770 -1681559281117/304282024200
6 2771 -2687688487237/1825692145200
6 2772 2257810809557/730276858080
6 2773 4210451271216271/481982726332800
6 2774 -19128124966326269/180743522374800
6 2775 -5218477689343/730276858080
6 2776 -373196425139/730276858080
6 2777 -549189220169/1217128096800
6 2778 -13235130799/4881529800
6 2779 -1100713819283149/289189635799680
6 2780 -18423743439518759/289189635799680
6 2781 8132309308/1152583425
6 2782 19097948419/12294223200
6 2783 -2275748584951/2434256193600
6 2784 -4905136630321/521626327200
6 2785 1208732953423/2434256193600
6 2786 -1243197247/219539700
6 2787 -63076944533/11064800880
6 2788 -1137860431/20746501650
6 2789 -116365024444453913/1445948178998400
6 2790 609217448615519/13388409064800
6 2791 1400642441073979/22951558396800
6 2792 -1012141943461/82986006600
6 2793 8674714526143/331944026400
6 2795 39/175
6 2796 -39/175
6 2798 -274486068733/85914924480
6 2799 -22348667161/4295746224
6 2800 944946083563/85914924480
6 2801 -1647421482391/81005500224
6 2802 -115598384466871/2126394380880
6 2803 -21457189141/2386525680
6 2804 -22348667161/8591492448
6 2805 22348667161/4295746224
6 2807 909456698981431/8505577523520
6 2808 -881196964963/1215082503360
6 2809 -32350675927/1952611920
6 2810 -22348667161/5727661632
6 2811 274486068733/17182984896
6 2812 22348667161/5727661632
6 2813 18755115079/7810447680
6 2814 -101235942474119/8505577523520
6 2815 601413787/278944560
6 2816 4219969507/1952611920
6 2817 4548469567/3905223840
6 2818 2429449403/976305960
6 2819 -1116536429/781044768
6 2820 -2075724737/1301741280
6 2821 -433/840
6 2823 397447417/173565504
6 2824 -48566593/54239220
6 2826 -1201767089/867827520
6 2827 -10960303/20662560
6 2828 -530752177/289275840
6 2829 144152623/216956880
6 2830 344095/306112
6 2831 -1355297/13559805
6 2832 -23574181/123975360
6 2833 -133807291/54239220
6 2834 -13467787/18079740
6 2835 -27203437/72318960
6 2836 -10749974/13559805
6 2837 1765013/1937115
6 2838 -2747687/7748460
6 2839 1421738947/144637920
6 2853 893/4536
6 2854 3247/22680
6 2855 -299/3780
6 2856 251/1890
6 2857 431/1512
6 2858 199/2520
6 2874 -13/2520
6 2876 -13/2520
6 2882 1156835211810488263/1927930905331200
6 2884 -101156533972592053/240991363166400
6 2885 -4812341714019101/21908305742400
6 2886 -78622/26775
6 2887 -1507972827557/455237521920
6 2888 3892670558261/159333132672
6 2889 -18582519138749/49791603960
6 2890 5401165739534743/144594817899840
6 2891 60761340910779589/68854675190400
6 2894 4/35
6 2896 23063/51975
6 2897 658499/107100
6 2898 -153631301/54239220
6 2899 -24888374627/4165572096
6 2900 -54612499/6026580
6 2901 75090041185549/6185874562560
6 2902 8719304726429/1593331326720
6 2903 214645583891/171829848960
6 2904 -12381689387/2603482560
6 2905 -16282026757/20084008320
6 2906 -2530334651593367/43816611484800
6 2907 147632755/86782752
6 2908 33760086788713/386617160160
6 2909 636256684875439/796665663360
6 2910 12805750785659/110462045760
6 2911 22560169493543533/289189635799680
6 2912 22932599/54239220
6 2913 -13425709908517/472532084640
6 2914 -2243/6300
6 2915 10219339504958119/11475779198400
6 2916 637879633427/13831001100
6 2917 87704306635411/1825692145200
6 2918 -21305645710895179/42527887617600
6 2919 -98115086/13559805
6 2920 -7756310269/14319154080
6 2922 -5687/45360
6 2923 -3148889839081/75942656460
6 2924 13/1680
6 2928 -93726035009791/3651384290400
6 2929 -38748999851/4295746224
6 2930 -17/90
6 2932 -3363985/21695688
6 2934 -148500684014033/1328996488050
6 2946 -1552/5775
6 2949 -1119/1925
6 2953 387811/207900
6 2954 26869/9450
6 2956 -263/462
6 2957 81329/6545
6 2958 3511/5950
6 2959 57298/98175
6 2960 -31618/4725
6 2962 97/275
6 2965 -3686/4725
6 2967 -19843/98175
6 2968 -923/1650
6 2972 14775067/1285200
6 2973 48307289183/11715671520
6 2974 309651556/122038245
6 2975 1508736407/173565504
6 2977 30533456659/3905223840
6 2978 -6296652588409/687319395840
6 2979 -55650473/14463792
6 2981 2289837001/1909220544
6 2982 149380199/867827520
6 2984 375711203/15496920
6 2985 199691568520823/6185874562560
6 2986 5663705787967/140588058240
6 2987 -448155829/144637920
6 2988 -851788615837/68731939584
6 2990 63433978999463/1947404954880
6 2991 1447840519631/177036814080
6 2992 11399954712107/834602123520
6 2993 -2200601552827/281176116480
6 2994 1048473613/108478440
6 2995 598450366499/343659697920
6 2997 6792901/108478440
6 2998 -835444397111/70294029120
6 2999 -13/2520
6 3000 -911880967223/83460212352
6 3001 -445671608941/171829848960
6 3002 8161/22680
6 3004 -156873491/216956880
6 3006 50693125055593/2731425131520
6 3007 287718856853/15620895360
6 3008 -212934126157/8591492448
6 3009 -939218453359/57276616320
6 3010 456473008943/61367803200
6 3011 2304245551/867827520
6 3013 -2228838193/1591017120
6 3014 -16572630230251/1546468640640
6 3015 -7479075562859/773234320320
6 3016 13543631/72318960
6 3017 97227747803/5727661632
6 3019 -1564618476551/18968230080
6 3020 -402801930019/44259203520
6 3021 -686366665073/44259203520
6 3022 108228289441/2008400832
6 3023 674202653/216956880
6 3024 -1349479369753/85914924480
6 3026 6453977/3013290
6 3027 -1108734719/17573507280
6 3029 96973859587/6638880528
6 3030 358023525991/42957462240
6 3031 -17/11340
6 3033 36963961/54239220
6 3035 -16541946844425479/262899668908800
6 3036 -67316647/10847844
6 3038 4548475577/289275840
6 3039 204303184945627/773234320320
6 3040 12434819215291/35147014560
6 3041 969599717/144637920
6 3042 -684001712645/8591492448
6 3043 2285996991851387/1460553716160
6 3044 3897327937289/44259203520
6 3045 29916849719431/365138429040
6 3046 -30121337385593/35147014560
6 3047 3443819363/216956880
6 3048 60648622211/7159577040
6 3050 74130185/14463792
6 3051 -3340008773491/35147014560
6 3053 -62711146174847/1460553716160
6 3054 -110545037051/5369682780
6 3055 2189/5040
6 3057 -958741643/433913760
6 3059 12972262567969721/9559987960320
6 3060 6845162691246409/51033465141120
6 3061 -1537734226108543/42527887617600
6 3063 -22431172317779/243016500672
6 3064 -8457/748
6 3065 -2/51
6 3066 -295/2244
6 3067 54397/8712
6 3069 7/132
6 3072 -164476953715645/850557752352
6 3075 -925/1122
6 3076 -35039037203/4295746224
6 3081 -2988244467943305149/8675689073990400
6 3082 -634524701/144637920
6 3083 -83613167263229/1933085800800
6 3084 63890645264/3457750275
6 3085 -3041467470614173523/722974089499200
6 3086 -39206222167573/221296017600
6 3087 -16712174188183/143191540800
6 3088 -329826533554702391/722974089499200
6 3089 25444028/1937115
6 3090 5850817781009/429574622400
6 3092 -408954589/216956880
6 3093 200724316016449/1933085800800
6 3094 13/840
6 3098 4450810533553/114105759075
6 3099 89104105115/8591492448
6 3100 -6341/45360
6 3102 524110507/433913760
6 3105 -4615109963347/152141012100
6 3106 -4640326965739/365138429040
6 3107 132789877535423/3651384290400
6 3108 -13937249124434021/240991363166400
6 3109 -52389775095668159/51641006392800
6 3110 -28164178142623/521626327200
6 3111 -23136576433997/3651384290400
6 3112 15416743656269/1217128096800
6 3113 -444230593/139472280
6 3114 51598128913956917/90371761187400
6 3115 -300594786541270519/722974089499200
6 3116 51769974713/1152583425
6 3117 7842847367/1756317600
6 3118 -4310977898593/486851238720
6 3119 -227783146000073/3651384290400
6 3120 23929448451341/2434256193600
6 3121 -4083083329/122942232
6 3122 -999397270163/55324004400
6 3123 58272642289/82986006600
6 3124 -55746131912481907/90371761187400
6 3125 7995648076281431/26776818129600
6 3126 3412290372385571/7302768580800
6 3127 -4752247668767/82986006600
6 3128 2406808790957/13277761056
6 3133 -364221067703/85914924480
6 3134 -38748999851/4295746224
6 3135 218098723319/12273560640
6 3136 -18612969899675/567038501568
6 3137 -197096784499121/2126394380880
6 3138 -30998114831/2386525680
6 3139 -38748999851/8591492448
6 3140 38748999851/4295746224
6 3142 1565426709298601/8505577523520
6 3143 -41009544966011/8505577523520
6 3144 -40859918357/1952611920
6 3145 -38748999851/5727661632
6 3146 364221067703/17182984896
6 3147 38748999851/5727661632
6 3148 48454405637/7810447680
6 3149 -160530768768169/8505577523520
6 3150 12737379143/1952611920
6 3151 2545461229/390522384
6 3152 660508997/3905223840
6 3153 444230593/139472280
6 3154 12112000669/3905223840
6 3155 -916124851/1301741280
6 3156 433/840
6 3157 1385487679/867827520
6 3158 4227679/54239220
6 3160 -3668354779/867827520
6 3161 118133777/28927584
6 3162 -48450175/57855168
6 3163 -21374723/43391376
6 3164 2562431/918336
6 3165 -28379539/7748460
6 3166 1697243887/867827520
6 3167 -57679679/54239220
6 3168 21456367/18079740
6 3169 -37325807/72318960
6 3170 -9852037/54239220
6 3171 17088007/54239220
6 3172 -23363633/10847844
6 3173 167621417/144637920
6 3187 -893/4536
6 3188 -3247/22680
6 3189 299/3780
6 3190 -251/1890
6 3191 -431/1512
6 3192 -199/2520
6 3208 13/2520
6 3210 13/2520
6 3216 -42767010377519411/26776818129600
6 3217 -17051128258895389/7530980098950
6 3218 31/1800
6 3220 23/1050
6 3222 37/525
6 3223 211/1050
6 3229 -97/525
6 3231 194/525
6 3232 68/525
6 3236 -97/1050
6 3237 -87/350
6 3239 -97/525
6 3240 -1/25
6 3241 -6/175
6 3243 -121/525
6 3245 194/525
6 3251 -6/175
6 3252 -137/350
6 3256 -2503/12600
6 3286 1261/3150
6 3288 -6887/23100
6 3289 -6043/23100
6 3293 -2231/11550
6 3294 697/1650
6 3296 388/1155
6 3300 -194/1155
6 3307 194/1155
6 3311 37243/69300
6 3330 1634159/623700
6 3331 465023/103950
6 3333 -36181/20790
6 3338 -7663/2079
6 3341 -194/1155
6 3345 336509/1247400
6 3347 -125896/51975
6 3348 439/2975
6 3349 -3550271/100980
6 3350 -3511/2975
6 3351 -3001/5950
6 3352 -70350697/3534300
6 3354 47/105
6 3357 10961/51975
6 3360 -1063/3927
6 3361 -1081/2310
6 3365 -67043/196350
6 3366 -1063/3927
6 3367 88531/98175
6 3368 -951721/1178100
6 3369 -12518717/883575
6 3370 -38191/39270
6 3371 -1949/39270
6 3372 1063/3927
6 3374 3798779/504900
6 3375 -20945867/3534300
6 3376 656/8925
6 3377 154/425
6 3378 -1949/26180
6 3379 -14199/32725
6 3380 1949/26180
6 3381 -1159/3570
6 3382 -1769/5950
6 3383 677/8925
6 3384 -30537469/3534300
6 3385 2551/595
6 3386 224647/35700
6 3387 -7099/8925
6 3388 6509/2550
6 3389 -3007/11550
6 3390 -194/1155
6 3391 1649/11550
6 3392 -4171/6930
6 3393 -89822/51975
6 3394 -194/825
6 3395 -97/1155
6 3396 731/3850
6 3397 -37/525
6 3398 171062/51975
6 3399 -9991/103950
6 3400 -194/525
6 3401 -97/770
6 3402 291/770
6 3403 97/770
6 3404 97/350
6 3405 -36569/103950
6 3428 97/525
6 3429 97/525
6 3430 -23/1050
6 3431 37/525
6 3432 143/1050
6 3433 -101/350
6 3456 -91537/42840
6 3457 -725911/21420
6 3458 24967759669/11715671520
6 3459 46323940987/18745074432
6 3460 -16018644013/5857835760
6 3462 54892390291/62483581440
6 3463 11085643573/31241790720
6 3464 8215797029/1952611920
6 3466 -1819682293/6248358144
6 3467 -3880541671/247950720
6 3469 450298899287/15620895360
6 3472 -275334053/216956880
6 3475 -1327367299/4463112960
6 3476 -4055443/2582820
6 3477 2070415397/3124179072
6 3478 4/105
6 3479 97/420
6 3480 -113316598769/15620895360
6 3482 66419077/144637920
6 3484 4337/7560
6 3488 44690615/65087064
6 3490 1751/22680
6 3492 187667/2410632
6 3495 -447712028893/26778677760
6 3498 15271120843/8926225920
6 3499 -7062182711/3905223840
6 3500 -3439093707877/458212930560
6 3501 2731822774931/1374638791680
6 3502 -9155318563/867827520
6 3504 520335989/32141760
6 3505 -4044461539463/687319395840
6 3506 -445671608941/137463879168
6 3507 41268997/15496920
6 3508 445671608941/85914924480
6 3510 10809993407/4463112960
6 3511 4952167/5165640
6 3512 6652368913/5206965120
6 3515 180266367461/343659697920
6 3517 71968973/21695688
6 3519 9439/60480
6 3523 -211611053/108478440
6 3524 445671608941/171829848960
6 3525 -869/3780
6 3527 685147/1721880
6 3530 4739535113059/824783275008
6 3531 2067813347/1735655040
6 3533 -37821447827/1735655040
6 3536 -12264972157/867827520
6 3538 -51044187557/3905223840
6 3539 -10849099/144637920
6 3540 47365218749/1952611920
6 3541 18210853/4017720
6 3542 -102801764297/3905223840
6 3544 850093151/86782752
6 3546 13/2520
6 3547 -51047956711/2603482560
6 3549 24121/45360
6 3551 12127459/27119610
6 3553 435132739879/93725372160
6 3554 1285256542156523/37115247375360
6 3555 682262522792287/12371749125120
6 3557 -186179231518337/6185874562560
6 3564 -148617668629597/3092937281280
6 3569 -445671608941/171829848960
6 3574 -18211750367389/10604356392960
6 3575 1652956321/96425280
6 3576 -112075658507237/6185874562560
6 3577 -614366810383/44259203520
6 3578 -6361639322092991/105159867563520
6 3579 -1514312783759/88518407040
6 3580 -5590136312533/177036814080
6 3581 -3516142016239507/52579933781760
6 3582 -270143623/15496920
6 3583 35721226883/3905223840
6 3585 -3404209783/433913760
6 3586 558441314833/88369636608
6 3587 -859/12096
6 3591 84491646902651/2921107432320
6 3592 -445671608941/171829848960
6 3593 5639/45360
6 3595 289579081/216956880
6 3599 1280063413723/3894809909760
6 3600 3849957740639/2921107432320
6 3601 -34402771222711/11684429729280
6 3602 355149833554693/35053289187840
6 3603 -39149680753009/2628996689088
6 3604 815826089333/417301061760
6 3605 3709698217103/5842214864640
6 3606 -178833140261/69550176960
6 3607 -13492157543/6248358144
6 3608 -413386993491731/15022838223360
6 3609 -2274767446141963/105159867563520
6 3610 71989149847/29506135680
6 3611 34735698737/19670757120
6 3612 4417371267671/3894809909760
6 3613 -28215232740059/11684429729280
6 3614 -3709698217103/3894809909760
6 3615 -71989149847/39341514240
6 3616 -5182013033/2529097344
6 3617 -54467315311/132777610560
6 3618 -2046369945309563/105159867563520
6 3619 322352568479/25290973440
6 3620 4332716255849/265555221120
6 3621 -1508277059153/265555221120
6 3622 -16792374071/18968230080
6 3627 -1799394965261/687319395840
6 3628 -445671608941/171829848960
6 3629 4473424618907/687319395840
6 3630 -24149809530299/2061958187520
6 3631 -40770597953353/1546468640640
6 3632 -124725920789/19092205440
6 3633 -445671608941/343659697920
6 3634 445671608941/171829848960
6 3636 319412875374721/6185874562560
6 3637 13754444446661/6185874562560
6 3638 -225114240311/15620895360
6 3639 -445671608941/229106465280
6 3640 1799394965261/137463879168
6 3641 445671608941/229106465280
6 3642 117852579143/62483581440
6 3643 -5940161123927/883696366080
6 3644 2070415397/6248358144
6 3645 11852178841/31241790720
6 3646 20327773657/15620895360
6 3647 13492157543/6248358144
6 3648 -20872726493/7810447680
6 3649 -35439825751/10413930240
6 3650 407/2240
6 3652 24468317/21695688
6 3653 -116946239/108478440
6 3655 69378017/43391376
6 3656 -29141341/9039870
6 3657 -66478849/36159480
6 3658 51688999/30993840
6 3659 -5784398/4519935
6 3660 38119519/13559805
6 3661 -95385593/43391376
6 3662 -274929427/54239220
6 3663 -17525111/12053160
6 3664 20836559/72318960
6 3665 -100056209/216956880
6 3666 63853271/54239220
6 3667 171495557/108478440
6 3668 1238703001/72318960
6 3682 4751/11340
6 3683 1541/11340
6 3684 179/1890
6 3685 178/945
6 3686 3547/7560
6 3687 59/630
6 3703 -121/2520
6 3705 -211/1260
6 3711 9405333618637/3186662653440
6 3712 -28541967483923/227618760960
6 3713 -21839971/82650240
6 3714 15015626369/433913760
6 3715 -45839726183/10413930240
6 3716 -6285904799977/156208953600
6 3717 12510107063/867827520
6 3718 -674022429677/14319154080
6 3719 -21893460229/767097540
6 3720 147323602229/85914924480
6 3721 73674689803051/1718298489600
6 3722 16552079/15496920
6 3723 3329640869/1952611920
6 3725 4296434197/2603482560
6 3726 1867309/5165640
6 3727 -7577295931/3905223840
6 3730 3237733021/1562089536
6 3732 7295899/15496920
6 3733 1/4
6 3734 1997/15120
6 3736 31/18
6 3738 102845021/81358830
6 3739 3329640869/3905223840
6 3740 2437/22680
6 3742 -1433591/3013290
6 3745 4165627367131/286383081600
6 3748 33548261003/1735655040
6 3750 -7684224931/247950720
6 3751 -45916940743/1342420695
6 3752 -110545037051/4295746224
6 3753 6484389067/433913760
6 3754 110545037051/2684841390
6 3755 46022075521/2603482560
6 3756 10849099/144637920
6 3757 -47365218749/1952611920
6 3758 395033/229584
6 3759 -617419796753/85914924480
6 3761 3457355941/216956880
6 3765 51047956711/2603482560
6 3766 110545037051/5369682780
6 3767 -52201/45360
6 3769 -15964619/43391376
6 3771 3054807638639/114553232640
6 3772 -20296817136973/9278811843840
6 3773 55801642777907/2209240915200
6 3775 -7191726440483/1546468640640
6 3781 34/33
6 3783 188692843867/70294029120
6 3786 -10/9
6 3788 -80885253079/42957462240
6 3793 2101376743051273/92788118438400
6 3794 -66459395/9642528
6 3795 -55638231803447/1546468640640
6 3796 -8784957607/1580685840
6 3797 593635545330791/2389996990080
6 3798 34744438361/2766200220
6 3799 1406087365357/44259203520
6 3800 22977392017327/170714070720
6 3801 -584831179/108478440
6 3802 218625577427/12273560640
6 3804 -2559539543/216956880
6 3805 -11193709315/14058805824
6 3806 2231/30240
6 3808 -1
6 3810 -818774428459/33194402640
6 3811 -222420847339/10739365560
6 3812 18251/45360
6 3814 -28651255/43391376
6 3818 241208492123/88518407040
6 3819 207344178883/66388805280
6 3820 -2465067359807/265555221120
6 3821 1216372737611/113809380480
6 3822 33343540814387/298749623760
6 3823 84261290023/9484115040
6 3824 198404522299/132777610560
6 3825 -39059559901/11064800880
6 3826 -5453933053/7810447680
6 3827 -183743531845273/2389996990080
6 3828 94744224889861/2389996990080
6 3829 -20848383203/7376533920
6 3830 1360491919/983537856
6 3831 198404522299/88518407040
6 3832 1334986288733/265555221120
6 3833 -198404522299/88518407040
6 3834 20848383203/9835378560
6 3835 28206071009/22129601760
6 3836 -1690689019/33194402640
6 3837 21463356688331/341428141440
6 3838 -1318453127113/44259203520
6 3839 -297247422037/6638880528
6 3840 181771699789/66388805280
6 3841 -27862740977/1185514380
6 3846 -165471349/15620895360
6 3847 -75287669/3905223840
6 3848 16238092723/15620895360
6 3849 -2953223731/46862686080
6 3850 29302257193/35147014560
6 3851 -447289261/433913760
6 3852 1226453611/7810447680
6 3853 3329640869/3905223840
6 3854 1/3
6 3855 -397179923071/140588058240
6 3856 168418611169/140588058240
6 3857 -10624493429/3905223840
6 3858 -1783823099/5206965120
6 3859 5893132981/3124179072
6 3860 -1904443861/5206965120
6 3861 2436554905/3124179072
6 3862 -22242323821/140588058240
6 3863 7577295931/7810447680
6 3864 1725804047/1562089536
6 3865 2114872771/3905223840
6 3866 5453933053/7810447680
6 3867 -159694037/488152980
6 3868 -5283841201/2603482560
6 3871 15032519/86782752
6 3872 -508973/2711961
6 3874 77209387/86782752
6 3875 -12542543/9039870
6 3876 -6645791/6887520
6 3877 7258375/5423922
6 3878 -29896277/48212640
6 3879 13029197/10847844
6 3880 -643284863/433913760
6 3881 -311764739/108478440
6 3882 -15749179/18079740
6 3883 -85066/4519935
6 3884 5178727/13559805
6 3885 4771649/7748460
6 3886 13879723/13559805
6 3887 11121071/1506645
6 3901 -4553/22680
6 3902 1627/22680
6 3903 -218/945
6 3904 -79/1890
6 3905 -202/945
6 3906 -199/2520
6 3920 -1/3
6 3921 1/3
6 3922 -509/3780
6 3924 13/2520
6 3930 -150939105901291/21908305742400
6 3931 2990713880401/14226172560
6 3932 13211804831/867827520
6 3934 -50451552167/1735655040
6 3936 5966440639/867827520
6 3938 -23/560
6 3939 157173419/24106320
6 3941 16148925901/433913760
6 3942 -1021/5040
6 3944 817329487/433913760
6 3945 18682596269/743852160
6 3946 695863333403891/2319702960960
6 3947 375246450395899/773234320320
6 3949 -43494937634557/193308580080
6 3953 -162222145060643/386617160160
6 3956 -110545037051/5369682780
6 3961 36583982626417/2319702960960
6 3962 -569651741/144637920
6 3963 -2887142548703/13807755720
6 3964 -11059386886/691550055
6 3965 -116461603098342023/26289966890880
6 3966 -257573978051/1383100110
6 3967 -63339612113/1844133480
6 3968 -65180473056197441/26289966890880
6 3969 -1100871647/30993840
6 3970 -10033060889/7810447680
6 3972 -14090588903/216956880
6 3973 2858077019405/77323432032
6 3976 -4259155307497/182569214520
6 3977 -110545037051/5369682780
6 3978 -19949/22680
6 3980 1388847869/433913760
6 3982 -2562344022295/48685123872
6 3983 -851077601249/36513842904
6 3984 46260431162273/730276858080
6 3985 -608083133581157/8763322296960
6 3986 -5713196954333069/3286245861360
6 3987 -33837019735859/365138429040
6 3988 -4259155307497/365138429040
6 3989 9104033653537/486851238720
6 3990 -3445440737/244076490
6 3991 23600259786161701/26289966890880
6 3992 -19864954515085033/26289966890880
6 3993 63339612113/922066740
6 3994 79880067943/4917689280
6 3995 -4259155307497/243425619360
6 3996 -4451532912929/45642303630
6 3997 4259155307497/243425619360
6 3998 -63339612113/1229422320
6 3999 -811446218473/22129601760
6 4000 23448766889/33194402640
6 4001 -28338801735419963/26289966890880
6 4002 5892176177969/11064800880
6 4003 42997474502287/53111044224
6 4004 -707431342865/6638880528
6 4005 9959720397667/33194402640
6 4006 -624126014837/42957462240
6 4007 -110545037051/5369682780
6 4008 1950666459449/42957462240
6 4009 -10637692593653/128872386720
6 4010 -5817102548891/27615511440
6 4011 -93912898771/2386525680
6 4012 -110545037051/10739365560
6 4013 110545037051/5369682780
6 4015 80301728691851/193308580080
6 4016 647313746927/386617160160
6 4017 -21445298317/278944560
6 4018 -110545037051/7159577040
6 4019 624126014837/8591492448
6 4020 110545037051/7159577040
6 4021 71903958101/3905223840
6 4022 -9239751319459/193308580080
6 4023 47365218749/3905223840
6 4024 6777971819/557889120
6 4025 7231167379/1562089536
6 4026 3445440737/244076490
6 4027 -42691117193/7810447680
6 4028 -38955227851/2603482560
6 4030 9560886211/1735655040
6 4031 -811256413/216956880
6 4032 -281863919/347131008
6 4033 -30870161/8265024
6 4034 -377752423/64283520
6 4035 792426979/216956880
6 4036 -240256943/578551680
6 4037 87319807/21695688
6 4038 -2686004533/347131008
6 4039 -1017760607/43391376
6 4040 -168006409/72318960
6 4041 4816465/4821264
6 4042 -817329487/433913760
6 4043 548654081/216956880
6 4044 136645021/216956880
6 4045 17978060851/289275840
6 4057 4897/3240
6 4058 -7331/22680
6 4059 11393/7560
6 4060 2477/7560
6 4061 31337/15120
6 4062 1279/2520
6 4077 -13/630
6 4079 13/1260
6 4085 -182661467085667/637332530688
6 4086 -14619736984547/3556543140
6 4087 -2630465/627264
6 4088 -51810612897111869/170111550470400
6 4090 139235/26136
6 4092 166715/26136
6 4094 1/18
6 4095 34/33
6 4098 -686749726063297/1417596253920
6 4100 34949339487611/162011000448
6 4101 -9/17
6 4102 17087305/592416
6 4103 4/51
6 4104 65/68
6 4105 2608475/197472
6 4107 -13/12
6 4110 1187012774288279/2835192507840
6 4113 1
6 4114 -925/1122
6 4115 299105514439/14319154080
6 4120 -1555/4488
6 4121 -925/1122
6 4122 7105/4488
6 4123 621107/592416
6 4124 863699/74052
6 4125 -620/561
6 4126 -925/2244
6 4127 925/1122
6 4129 -5582947/592416
6 4130 2769853/592416
6 4131 -65/34
6 4132 -9/34
6 4133 -925/1496
6 4134 8875/4488
6 4135 925/1496
6 4136 195/136
6 4137 -13/51
6 4138 -3/17
6 4139 385277/53856
6 4140 -9763/3366
6 4141 -4157465/592416
6 4142 65/34
6 4143 -25/102
6 4144 -113/264
6 4145 13/66
6 4146 -229/264
6 4147 -791/792
6 4148 33821/52272
6 4149 8/33
6 4150 -3/44
6 4151 -34/33
6 4152 -1/3
6 4153 613/2376
6 4154 -43709/104544
6 4156 1181/2112
6 4157 27/88
6 4158 -71/704
6 4159 -7/8
6 4160 157/9504
6 4214 1/3
6 4215 -1/3
6 4223 -129277464563570023/5783792715993600
6 4224 13528877/323136
6 4225 119/360
6 4227 -3/70
6 4229 103/140
6 4230 29/56
6 4232 311/840
6 4235 219444059/289275840
6 4236 -1007/3872
6 4240 -265/1452
6 4246 6336202940465777/28351925078400
6 4247 4913/4200
6 4248 -144/175
6 4249 -144/175
6 4253 -31/35
6 4254 -31/35
6 4257 -18236087944/1152583425
6 4258 6131/25200
6 4259 -129/175
6 4260 -799/2100
6 4261 23/280
6 4263 -13/140
6 4264 33/35
6 4265 -121/840
6 4267 2287942400730290159/481982726332800
6 4268 34327/25200
6 4270 6601668756049/36882669600
6 4271 2741/3150
6 4272 -81/175
6 4273 81309450409/2049037200
6 4274 157361/100800
6 4276 1266185341135547951/481982726332800
6 4277 -209/420
6 4279 2671889/3214176
6 4280 -1/16
6 4282 -109115795041/6508706400
6 4286 -853/1260
6 4287 -137/840
6 4288 3418771001/144637920
6 4289 -757/1056
6 4291 -424756723827131/14175962539200
6 4292 -6737/20160
6 4293 -461/840
6 4294 109/480
6 4298 -1/6
6 4300 1/18
6 4301 297/175
6 4302 31/35
6 4303 -457/350
6 4304 207/350
6 4305 5840575669813/243425619360
6 4307 281965920919/14319154080
6 4308 -3/20
6 4309 1399/6048
6 4313 -67205191/36159480
6 4316 -829/10164
6 4318 33/700
6 4319 9/448
6 4323 96533641912723/1622837462400
6 4324 61202309745253/2434256193600
6 4325 -321496104497389/4868512387200
6 4326 116576464144991/1327776105600
6 4327 14139888159008827/7530980098950
6 4328 122173102686263/1217128096800
6 4329 29905914721169/2434256193600
6 4330 -16872032683871/811418731200
6 4331 36548616491/3254353200
6 4332 -96656059585771901/96396545266560
6 4333 385828946492969653/481982726332800
6 4334 -923593135219/12294223200
6 4335 -395645167901/24588446400
6 4336 28662512113073/1622837462400
6 4337 514598678068063/4868512387200
6 4338 -29451520231697/1622837462400
6 4339 940839198319/16392297600
6 4340 1444933327703/36882669600
6 4341 -55819083253/55324004400
6 4342 556956521488299101/481982726332800
6 4343 -5059336433010571/8925606043200
6 4344 -667095110646421/765051946560
6 4345 11803927458961/110648008800
6 4346 -1293161983939/3951714600
6 4348 -39/175
6 4349 39/175
6 4350 477078090781/40911868800
6 4351 281965920919/14319154080
6 4352 -11873802101629/286383081600
6 4353 143503509474739/1890128338560
6 4354 1439018232325561/7087981269600
6 4355 88648428877/2651695200
6 4356 281965920919/28638308160
6 4357 -1407170333123/71595770400
6 4358 -1/35
6 4359 -11381482537168237/28351925078400
6 4360 113944519002151/28351925078400
6 4361 396442139077/6508706400
6 4362 281965920919/19092205440
6 4363 -3377185554763/57276616320
6 4364 -281965920919/19092205440
6 4365 -395019019441/26034825600
6 4366 1251601219713989/28351925078400
6 4367 -19757973761/1301741280
6 4368 -39466916989/2603482560
6 4369 -7082753843/2603482560
6 4370 -7164672127/650870640
6 4371 -4096238449/2603482560
6 4372 1584990467/173565504
6 4373 -17/420
6 4375 -354356527/82650240
6 4376 110906923/72318960
6 4378 314788529/64283520
6 4379 -705193241/289275840
6 4380 77072421/21427840
6 4381 -26178191/24106320
6 4382 -1708081177/578551680
6 4383 79596127/36159480
6 4384 429512129/192850560
6 4385 1067837543/72318960
6 4386 -3746063/72318960
6 4387 2999309/8035440
6 4388 51107387/48212640
6 4389 -16589561/10331280
6 4390 46539047/24106320
6 4391 -1093718959/32141760
6 4392 23/175
6 4393 23/175
6 4394 -13/350
6 4395 1/35
6 4396 7/50
6 4397 -33/350
6 4404 -2377/7560
6 4405 -133/1080
6 4406 -43/840
6 4407 -353/2520
6 4408 -2539/5040
6 4409 13/630
6 4424 -1139/60480
6 4426 -13/630
6 4428 16/175
6 4429 68/175
6 4430 -1/14
6 4431 -149/210
6 4432 155753/100800
6 4433 -27/140
6 4434 -3673/12600
6 4436 73321/302400
6 4437 10379/302400
6 4439 -10021/75600
6 4440 -71273/21600
6 4441 2816/1575
6 4442 6897/5600
6 4443 17819/10080
6 4444 194/175
6 4445 3699611/18295200
6 4447 339391/18295200
6 4449 135287/75600
6 4450 -8623/7560
6 4451 -66399/44800
6 4452 102/25
6 4453 87/700
6 4454 111/350
6 4455 57/350
6 4456 2327/3150
6 4457 18/35
6 4458 31/175
6 4460 5711/9450
6 4461 167/1575
6 4463 1309/3600
6 4464 7649/3150
6 4465 14951/12600
6 4466 39091/12600
6 4467 -229/525
6 4468 -23/252
6 4469 499/630
6 4470 -311/2100
6 4472 -103/700
6 4474 -9/70
6 4475 -109/525
6 4476 -11/50
6 4477 -1/70
6 4478 -93/350
6 4480 -18/175
6 4481 -26/175
6 4482 54/175
6 4483 -149/700
6 4484 -173/420
6 4485 -17/70
6 4486 -2237/8400
6 4487 36/175
6 4489 -153/70
6 4490 513/350
6 4491 -17/35
6 4492 13/2100
6 4493 2011/525
6 4494 -93/70
6 4495 -2467/1050
6 4496 4597/1050
6 4497 -1283/1050
6 4498 -133/100
6 4499 43/350
6 4500 -1/50
6 4501 1/50
6 4504 1243/2100
6 4505 544/1575
6 4506 5807/1050
6 4507 3/7
6 4508 17/105
6 4509 -53/1050
6 4510 101/1050
6 4511 -53/1050
6 4512 123/35
6 4513 -3/28
6 4514 61/350
6 4515 -23/350
6 4516 -13/175
6 4521 27/70
6 4522 -39/700
6 4523 -131/350
6 4524 -1/8
6 4526 -13/1680
6 4529 -121/1680
6 4542 265/5808
6 4543 901/5808
6 4547 -53/484
6 4548 -53/484
6 4549 -17/192
6 4551 -265/4356
6 4553 -265/3872
6 4554 265/1936
6 4555 5909/8712
6 4556 -3/8
6 4557 -265/726
6 4558 -1855/5808
6 4559 -40651/34848
6 4563 -5/64
6 4567 -1/6
6 4569 -301/480
6 4571 1861/3360
6 4587 -13/84
6 4588 -103/560
6 4595 -239/1260
6 4596 13/1680
6 4597 1073/4320
6 4598 -17317/60480
6 4600 1439/2520
6 4601 136/945
6 4602 -661/945
6 4603 -317/560
6 4604 -111/280
6 4607 -2171/1260
6 4608 701/504
6 4609 11/80
6 4610 -13/540
6 4611 -1829/2160
6 4612 -41/40
6 4613 -5343/2240
6 4614 -3/25
6 4615 -9/350
6 4616 -1/100
6 4617 9/25
6 4618 -1/50
6 4619 -16/175
6 4637 -13/1680
6 4638 121/840
6 4640 -59/840
6 4641 181/840
6 4642 27/140
6 4643 43/420
6 4644 -169/840
6 4655 1/25
6 4659 1/35
6 4668 1/4
6 4670 1/8
6 4687 29/240
6 4688 3/280
6 4689 9/70
6 4691 -1/8
6 4699 -15/112
6 4700 -47/504
6 4715 17/120
6 4716 9/70
6 4719 8/315
6 4734 1/4
6 4737 67/840
6 4738 2/35
6 4739 11/560
6 4740 -321/560
6 4745 6/175
6 4755 241/840
6 4756 13/240
6 4763 407/4480
6 4770 -1/3
6 4772 13/420
6 4773 13/560
6 4774 -19/210
6 4775 605/8064
6 4776 19/280
6 4781 -31/420
6 4782 37/336
6 4809 13/3360
6 4812 1/4
6 4813 1/9
6 4815 1/4
6 4818 19/144
6 4819 -5/6
6 4820 -1/4
6 4822 -691/1680
6 4823 8387/120960
6 4824 2087/2016
6 4827 -583/1120
6 4828 11/210
6 4829 -121/672
6 4831 5/42
6 4832 463/1120
6 4838 -43/504
6 4846 -1/4
6 4848 -5/18
6 4849 149/1680
6 4850 1/35
6 4851 -787/20160
6 4852 1313/20160
6 4854 1/6
6 4857 31/1680
6 4858 -485/4032
6 4861 17/48
6 4868 1/8
6 4873 -31/1680
6 4874 2321/60480
6 4875 5/3024
6 4876 1919/10080
6 4877 529/6048
6 4882 -13/560
6 4883 -467/2520
6 4885 -11/105
6 4886 41/840
6 4887 87/560
6 4888 11/120
6 4890 -307/1680
6 4911 1/3
6 4919 43/560
6 4920 387/560
6 4922 -31/840
6 4923 31/336
6 4927 -5/112
6 5015 1501087459205649989/5141149080883200
6 5016 32415708716700863/7302768580800
7 1 4
7 5 -9/2
7 9 1/2
7 10 1/2
7 11 -3/4
7 12 -1
7 14 -3/2
7 15 3/2
7 17 1/2
7 19 2
7 20 5/2
7 21 1
7 22 1
7 23 -1
7 25 -1
7 26 -1
7 27 -25/4
7 28 5
7 30 15/2
7 31 -5
7 32 3/4
7 33 1/2
7 34 -15/2
7 35 -1
7 37 2
7 38 -3/2
7 39 1/4
7 41 1/2
7 43 -2
7 44 -3/2
7 49 15/2
7 50 1/4
7 53 1/2
7 54 1
7 57 -5/4
7 58 -2
7 60 5/2
7 61 1/2
7 63 1/2
7 64 -5/2
7 66 -1
7 68 1
7 69 -25/2
7 70 -1/2
7 71 1/2
7 78 -17/12
7 79 1283/204
7 80 -811/748
7 81 3/34
7 82 -19502/561
7 83 3941/136
7 84 2591/136
7 86 -3/22
7 88 64/33
7 89 -4555/68
7 90 257/748
7 91 389/374
7 93 -389/374
7 96 811/374
7 97 -43/68
7 98 -3/17
7 99 3/17
7 101 3/22
7 102 37/34
7 103 71986/561
7 104 -44941/204
7 105 27179/748
7 108 94805/374
7 109 4803/68
7 110 -4745/68
7 114 125/12
7 115 -4395/34
7 116 -2777/68
7 118 -3/22
7 120 -161/44
7 121 1924/17
7 126 3/44
7 129 3/11
7 132 -929/132
7 133 -117/11
7 135 2
7 136 -15/68
7 137 -857/34
7 139 389/374
7 140 -18346/187
7 142 3/22
7 144 149/44
7 153 20701/408
7 154 341/204
7 155 -89/187
7 156 -2795/748
7 157 1269/374
7 158 -389/748
7 161 -1025/374
7 162 -89/187
7 163 -389/374
7 164 389/374
7 167 -3/34
7 168 455/748
7 169 445/374
7 170 15/2
7 171 -445/374
7 172 -267/374
7 173 389/374
7 174 -15/2
7 175 267/187
7 176 -9/68
7 178 -145/187
7 181 15/2
7 184 356/187
7 185 -178/187
7 186 178/187
7 189 -40/33
7 190 -103/102
7 191 43/68
7 192 -43/68
7 194 -3/44
7 195 249/68
7 196 3/34
7 197 -3/17
7 198 -3/22
7 199 -37/34
7 200 3/34
7 201 3/22
7 202 37/34
7 206 -3/44
7 208 -83/68
7 209 3/34
7 210 -178/187
7 211 -3/22
7 212 178/187
7 213 3/22
7 215 -1299/272
7 216 -1862825/13464
7 217 101817/374
7 218 -501409/4488
7 221 -1296283/4488
7 222 -170315/1496
7 223 104968/561
7 224 -15/2
7 225 146356/561
7 226 -3529/2244
7 227 -44941/204
7 230 15/2
7 233 92635/1122
7 234 451643/2244
7 236 -178/187
7 238 -1324159/13464
7 239 -551/204
7 240 -7353/136
7 241 15/2
7 242 -9/88
7 244 323/88
7 245 -1163/136
7 247 2767/68
7 249 3/22
7 251 -673/66
7 252 1644/17
7 256 -15
7 257 -9/176
7 259 15/88
7 260 9/44
7 263 -2645/176
7 264 -499/66
7 266 232/33
7 267 -1
7 268 -274199/2244
7 270 -389/374
7 271 -58517/1122
7 273 -3/22
7 275 -83/66
7 278 178/187
7 279 3/22
7 285 -487/1632
7 286 686/51
7 290 227/132
7 291 -685/17
7 296 -3/44
7 298 -3/22
7 301 1829/264
7 302 125/12
7 304 -3/11
7 305 1
7 306 -46205/748
7 307 3/34
7 308 389/374
7 309 779/12
7 311 3/22
7 313 -19/6
7 316 -178/187
7 317 -3/22
7 323 -16739/272
7 348 -15/2
7 362 25/4
7 363 1/4
7 365 -3/176
7 366 21/176
7 372 3/44
7 373 -15/88
7 375 3/11
7 382 -3/22
7 388 3/22
7 394 -25/176
7 402 14981/1584
7 403 7993/528
7 404 -136/33
7 405 -448/33
7 407 -3/22
7 409 3671/3168
7 411 -289/33
7 412 49/34
7 413 117344/561
7 414 -3/17
7 415 -3/34
7 416 191513/2244
7 420 137/132
7 423 -178/187
7 424 -3/22
7 432 -745/748
7 433 -178/187
7 434 1813/748
7 435 -443/748
7 436 94115/1122
7 437 -923/374
7 438 -89/187
7 439 178/187
7 441 -79973/1122
7 442 74479/2244
7 443 3/17
7 444 -19/68
7 445 1269/187
7 446 -521/748
7 447 267/374
7 448 -9/68
7 449 -23/34
7 450 5/34
7 451 59479/1122
7 452 -1359/68
7 453 -786/17
7 454 -3/17
7 455 193/34
7 457 -20
7 458 5/44
7 459 -3/22
7 460 15/44
7 461 -26/11
7 462 -427/66
7 463 -1/11
7 464 -3/44
7 465 3/22
7 467 853/66
7 468 -29/132
7 470 -9/88
7 471 -3/44
7 472 -13/88
7 473 1/4
7 474 -217/132
7 481 15/2
7 530 19685/544
7 531 42637/408
7 532 37985267003/3625585920
7 533 -21725938615265/1418823609984
7 534 -104578817/11236320
7 535 -352620828773/16315136640
7 536 21713114891/639809280
7 537 81295654488737/1083823590960
7 538 -5785225971823/322459911360
7 539 9137848901561/257967929088
7 540 -66727708217981/7094118049920
7 541 -144307381/7805856
7 542 -8230251193/1631513664
7 543 -2133984100988779/17341177455360
7 544 -7849717593247/2364706016640
7 545 -7175139889249/1182353008320
7 546 146366172370823/5320588537440
7 547 -116643527204449/7094118049920
7 548 -14523821195479/591176504160
7 549 -1509167066233/591176504160
7 550 1543960928249/78823533888
7 551 -360912964163/39411766944
7 552 13710595/128796624
7 553 -76224931377491/5320588537440
7 554 329557060271033/3547059024960
7 555 22074319/7490880
7 556 61457207/16479936
7 557 -8331251/277440
7 558 -1382358983357/35828879040
7 559 13436688071/5374331856
7 560 -51578638645/10748663712
7 561 1316910934081/295588252080
7 562 2740181/975732
7 563 39962101/2059992
7 564 393360456287/4478609880
7 565 4587274376783/32630273280
7 566 -826549384565/3263027328
7 567 -267792816374317/3547059024960
7 568 9248679875461/266029426872
7 569 -304060142489977/4256470829952
7 570 5170984971505/532058853744
7 571 32872592081/1159169616
7 572 -10736999/1029996
7 573 440845836600119/1219301539830
7 574 81900966557/988796160
7 575 34550657126641/1156078497024
7 576 -29966854694351/644919822720
7 577 6290798996201/64491982272
7 578 -54216215935657/1418823609984
7 579 -175806071/2927196
7 580 -6817309343/4078784160
7 581 -490123200709919/2364706016640
7 582 468177042898291/8670588727680
7 583 -10192248260537/214973274240
7 584 8575211190107/85989309696
7 585 -9511830151999/295588252080
7 586 -469228681/7805856
7 587 -5016364175393/3547059024960
7 588 -4581678027445007/17341177455360
7 589 -1501447/293760
7 590 115796915/19758573
7 591 -736632034141/69550176960
7 592 -62005325/5854392
7 593 -17017948789/9205170480
7 594 5023652967019/32245991136
7 595 -598354487/1264548672
7 596 10251825443/6955017696
7 597 27739045/2927196
7 598 30389255527/31297579632
7 599 -9938634436261/32245991136
7 600 12174778111/3161371680
7 601 -674430127/128796624
7 602 1434146683043/62595159264
7 603 35254493847871/354705902496
7 604 77791/114792
7 605 2381985569/144896202
7 606 250962373/1463598
7 607 299478167/29991060
7 608 -343728341121377/19508824637280
7 610 109878409/159952320
7 611 173567/499392
7 612 -32578236763/1359594720
7 613 -127/1836
7 614 -2417599/4577760
7 615 -572040697069/5438378880
7 617 -834467/807840
7 618 1435/7344
7 619 -1435/7344
7 620 -127804667/159952320
7 623 -95/612
7 624 -7/170
7 625 -6/85
7 626 -9/272
7 633 1626507479859481/6120415572480
7 634 -7960374582191/1182353008320
7 635 -14168616289009/1182353008320
7 636 -2871530393/109866240
7 637 9651381117251/945882406656
7 638 3417562381157/394117669440
7 639 -5382647747123/1182353008320
7 640 2791353141281/236470601664
7 641 141768000791/78823533888
7 642 -8798717423/386389872
7 643 -27952649/2288880
7 644 21300396525281/945882406656
7 645 5294753784691/591176504160
7 646 -276223/305184
7 647 50416323473/8957219760
7 648 -63352494409/3284313912
7 649 1015852570057/147794126040
7 650 -174205280387/13137255648
7 651 319971864563/98529417360
7 652 49584677/5682204
7 653 1136123/1373328
7 654 -497185830811/591176504160
7 655 -1491652449575051/10641177074880
7 656 6084353109661577/21282354149760
7 657 -63829190612483/3547059024960
7 659 -1184401477/210758112
7 660 218012143/37192608
7 661 -761449402128227/2364706016640
7 662 -7601172060407/83460212352
7 663 236340925757/3161371680
7 664 -1269223463/395171460
7 665 -1675610923/632274336
7 666 1087737431/158068584
7 667 -27800785/17563176
7 668 -1129760571767/28452345120
7 669 80536402680497/591176504160
7 670 111099341003983/1182353008320
7 671 -9751340824/1231617717
7 672 14624971288/1231617717
7 673 -74726705567/24632354340
7 674 -90078085/11364408
7 675 69619354418681/3547059024960
7 676 -13769767594283/73897063020
7 677 73403/8160
7 678 265002475/79034292
7 679 -204482726/98792865
7 680 12095/3672
7 681 -96797/24480
7 682 1793540894653/295588252080
7 683 5738581091/1264548672
7 684 -7511024005/632274336
7 685 -48864295/17563176
7 687 -3825738828371/118235300832
7 688 -29524794191/34775088480
7 689 772299/162622
7 691 191266878523/29558825208
7 692 -850328315/35126352
7 693 -5125/918
7 694 1577289457/32199156
7 695 36983657179751/1251903185280
7 696 7026868583879/131372556480
7 697 628325/1463598
7 698 -6723889061/1896823008
7 699 -20446383859/3582887904
7 700 60169568961203/886764756240
7 701 160541879/70252704
7 702 -115050671749/34775088480
7 703 68910047741179/443382378120
7 704 3524975/5854392
7 705 -141254940281/34775088480
7 706 -3895/3672
7 707 3561875/2195397
7 708 -2142586710871/208650530880
7 710 4393/170
7 711 18217279/4577760
7 712 2033/1632
7 714 -12057895/17563176
7 716 -243368023122053/4729412033280
7 717 -30402061/7490880
7 718 622/867
7 719 -319967/88128
7 720 520261421951/35828879040
7 721 -333404420771/107486637120
7 722 151357770013/21497327424
7 723 -2433594571717/236470601664
7 724 -14511325/1951464
7 725 -793/5202
7 726 101326926469/35828879040
7 727 -10529948491/164799360
7 728 581718283/3745440
7 729 141329453/5493312
7 730 -1/96
7 731 -7/528
7 732 -1738949539/9155520
7 733 -138553687/1664640
7 734 3062090609311/35828879040
7 735 -13031319989/5971479840
7 736 6439685449/1194295968
7 737 -8211296287/995246640
7 738 -13173937/1951464
7 739 63671711/749088
7 740 61734266405/398098656
7 741 347923027859/7165775808
7 742 13031319989/5971479840
7 743 -6929332369/1194295968
7 744 95430739897/10947713040
7 745 13173937/1951464
7 746 -16452811/457776
7 747 -562111027601/3980986560
7 748 16369/36720
7 749 -126276925/39517146
7 750 -17100759767/6955017696
7 751 205/459
7 753 40667652151/53743318560
7 754 297876337/74385216
7 755 31702759537/6955017696
7 756 12074797/17563176
7 758 -51183446207/10748663712
7 759 173931979171/13910035392
7 760 -501610031/193194936
7 761 -29819/80784
7 762 8159505857161/591176504160
7 764 3010321/325244
7 765 -58858187/969408
7 766 -240474269/2746656
7 768 11861/918
7 769 1537/6120
7 770 6556771/1248480
7 771 -382069/138720
7 772 46767587/41199840
7 773 2834412551/41199840
7 775 89359/80784
7 777 3906511/161568
7 779 -13/51
7 780 1297519/4577760
7 781 -11225/26928
7 785 -5758394380457/71657758080
7 786 -2733253693477/19578163968
7 787 1499559037369/6526054656
7 788 5818965975960581/17341177455360
7 789 -3869751837972139/21282354149760
7 790 3141795370192723/8512941659904
7 791 -301715557849621/4256470829952
7 792 -403701329387/2318339232
7 793 3533698367/181279296
7 794 -7913760176422709/13005883091520
7 795 -482360700589/8157568320
7 796 -8790024032110139/13005883091520
7 797 336534095440823/967379734080
7 798 -136789079860927/193475946816
7 799 30706373207909/193475946816
7 800 4752829163/13172382
7 801 -983283913/45319824
7 802 2551085497187407/3251470772880
7 803 3086064056983427/78035298549120
7 804 -35576513279281/1773529512480
7 805 34187785162847/1418823609984
7 806 9531107433725/354705902496
7 807 1094471963/128796624
7 808 377575387/20142144
7 809 27840062184167729/39017649274560
7 811 -53000495/26344764
7 812 359095835/158068584
7 813 -469812262245583/1182353008320
7 814 -731718355/421516224
7 815 302313227/37192608
7 816 -5560157/5854392
7 818 391000396686379/472941203328
7 819 -33626859535/6955017696
7 820 27246047/8781588
7 822 -49211060933521/236470601664
7 824 -54871599797/128796624
7 825 27673/38016
7 826 1438126939/60426432
7 828 -35/288
7 829 58677/23120
7 830 9614775479/134835840
7 832 -276223/305184
7 833 3186035502713/16315136640
7 835 -25/1056
7 837 -1745/6336
7 840 -93/10
7 841 -1930835/915552
7 846 -141999052411996033/187284716517888
7 847 -598487015483/32630273280
7 848 2643912990252059/10404706473216
7 849 -18519005091469/161229955680
7 850 31145772112889/128983964544
7 851 -294851930067929/3547059024960
7 852 -1714488367/11708784
7 853 -3397695451/741597120
7 854 -319424471830597/2364706016640
7 855 -5532327214893043/26011766183040
7 856 1410792852499/13435829640
7 857 -4754476574995/21497327424
7 858 4240270383713/53743318560
7 859 11024907/81311
7 860 3406276000009/394117669440
7 861 -21499288135003/59117650416
7 864 20969/4896
7 866 -368820037367/28452345120
7 867 23629179293219/107486637120
7 869 -79/204
7 871 17325110581/5690469024
7 872 -1242153474773/2687165928
7 873 -2609599/1077120
7 874 5125/918
7 875 54448518737951/625951592640
7 876 196796557838651/1182353008320
7 878 1726712969/26344764
7 879 277240193/975732
7 880 236461169/5452920
7 881 -1907685923088673/13005883091520
7 883 -711331057/479856960
7 884 -421643/1248480
7 885 -2456823947927/16315136640
7 886 -31411/18360
7 887 1307597/1248480
7 888 -995053355359/16315136640
7 890 -2783/8160
7 893 386452741/479856960
7 896 -13/136
7 897 117/85
7 898 -977507/1017280
7 899 35179/53856
7 905 85725510008656709/312141194196480
7 906 -453323360395153/2601176618304
7 907 8554108518581/107486637120
7 908 -7130034635591/42994654848
7 909 57364253602841/1182353008320
7 910 375503965/3902928
7 911 82731943740973/7803529854912
7 912 12557391412773517/26011766183040
7 913 -1435/408
7 914 10914815/2195397
7 915 21700795267/5795848080
7 916 -205/72
7 917 2458735940491/208650530880
7 918 -18130837014619/107486637120
7 919 -37769245/17563176
7 920 -267680779/68186448
7 921 740281/344376
7 922 -93507231481/20865053088
7 923 15350844594061/42994654848
7 924 -68000321311/23183392320
7 925 90681760/24149367
7 926 -210679993423/5216263272
7 927 -36666528327463/295588252080
7 928 21301/114792
7 929 -1587216115/64398312
7 930 -838771127/3902928
7 931 -11640112646959/765051946560
7 932 261961035467177/7803529854912
7 933 4037/14349
7 934 745434640259/191262986640
7 935 14936369/2985739920
7 936 -2228642125492747/13005883091520
7 937 -6563743207/1194295968
7 938 -2332124663927/197058834720
7 939 -4286383188269231/15607059709824
7 940 -761/4783
7 941 -276834583/1287966240
7 943 -39/4783
7 944 1270392883271/1147577919840
7 947 13/136
7 949 1055299/1017280
7 950 -35179/53856
7 953 761/28698
7 956 10215825454302997/156070597098240
7 957 -175421/146880
7 959 -151897/36720
7 960 27265/7344
7 961 99083/36720
7 962 1407271/146880
7 963 -28760885/105379056
7 964 -1209700285/158068584
7 965 -12540875/2195397
7 967 -307641655/39517146
7 968 314746114921/69550176960
7 969 3415915/258282
7 970 10093/9180
7 971 83074596179/34775088480
7 972 26851720/2195397
7 973 1025/306
7 974 -1714825/1951464
7 975 2153587304833/250380637056
7 976 2359359901/1545559488
7 977 14405555/8781588
7 978 17435991929/9484115040
7 979 -82365463457/17914439520
7 980 2093821872229/80614977840
7 981 22214825/70252704
7 982 1977022923437/295588252080
7 983 456225432123539/3547059024960
7 984 -13263295/5854392
7 985 -39325498567/6955017696
7 986 -5125/2448
7 987 20540795/8781588
7 988 -376988969821/208650530880
7 991 -2033/1632
7 993 16927055/17563176
7 995 -13179196664483/85989309696
7 996 64381049/23417568
7 997 -7230536947/1264548672
7 998 19374229/35126352
7 999 21/136
7 1000 -1845275359/1264548672
7 1001 4211847097/818237376
7 1002 -10873937/650488
7 1003 163/1224
7 1004 94054528135/6955017696
7 1005 -411814495/35126352
7 1007 1078401/650488
7 1008 -226215935347/62595159264
7 1009 -48783247/96597468
7 1010 -22159901/8781588
7 1011 -3638124923/948411504
7 1012 13503300713/1791443952
7 1013 -436352624155/8061497784
7 1014 -33329969/70252704
7 1015 -1411588236563/118235300832
7 1016 -379468852742627/1418823609984
7 1017 19749883/5854392
7 1018 27107859437/3477508848
7 1020 12510253/35126352
7 1021 -2322608539/2608131636
7 1024 -91/1224
7 1026 14431/9792
7 1027 13/272
7 1030 -20170349/17563176
7 1033 52006649644645/171978619392
7 1034 133676793929/69550176960
7 1035 6440129345/386389872
7 1036 48306043/3231360
7 1037 -4384138677353/139100353920
7 1038 812890439/35126352
7 1040 -2740304999/64398312
7 1041 -10432253980177/156487898160
7 1042 -64667566621/702527040
7 1043 -628325/1463598
7 1044 41520585223/5216263272
7 1045 59030729/447860988
7 1046 -87133025395/32245991136
7 1047 -157098119/70252704
7 1048 707973747511/118235300832
7 1049 43689248604071/709411804992
7 1050 -3524975/5854392
7 1051 18192518627/3477508848
7 1053 -1096135/1951464
7 1054 388603284175/20865053088
7 1057 -599/136
7 1059 -14431/9792
7 1060 -139319/80784
7 1063 12057895/17563176
7 1066 -209535839826701/2364706016640
7 1067 -108205/229584
7 1069 -9717/76528
7 1070 -57449749553/1159169616
7 1071 -4750958315/64398312
7 1072 -21263/28698
7 1073 30389471/2927196
7 1074 -415085/325244
7 1075 15028834/731799
7 1076 -42489/19132
7 1077 295360723/32199156
7 1078 6078618767/42932208
7 1079 8309/9566
7 1080 -15366136/8049789
7 1081 -20705/2448
7 1082 102984311/11708784
7 1083 420654173/21466104
7 1089 -8309/57396
7 1091 -8144676389/46835136
7 1092 -83058966853/2879141760
7 1093 11888185043257/191262986640
7 1095 68613085/5645376
7 1096 -1609/1156
7 1097 20605463/45319824
7 1099 1136123/1373328
7 1100 -6559315/3357024
7 1102 -50411/80784
7 1105 217953859/11996424
7 1108 321/68
7 1109 28535/20196
7 1114 14972615244844595/93642358258944
7 1115 13189/28698
7 1116 -3657558809647/135009167040
7 1117 659541907/995246640
7 1118 5370027745164715/15607059709824
7 1119 36784833001/2985739920
7 1120 11206616147/7298475360
7 1121 13095184668608533/39017649274560
7 1122 -6787/9566
7 1123 183784961/53665260
7 1124 3485/432
7 1125 -17349371/2066256
7 1126 -101191776145949/2295155839680
7 1129 173/306
7 1130 -22/17
7 1131 -1001311/4577760
7 1132 13007/26928
7 1135 6787/57396
7 1138 3488657/2746656
7 1139 -4124959/4577760
7 1140 1414719/1017280
7 1141 35267575919/5438378880
7 1142 57739026713/509848020
7 1143 21438911/27466560
7 1144 1691489/9155520
7 1145 -6590137/27466560
7 1146 -1091/1728
7 1147 -1187132127769/16315136640
7 1148 780670928173/16315136640
7 1149 -456779/78030
7 1150 -264277/832320
7 1151 -660223/6103680
7 1152 65941081/9155520
7 1153 -1422209/6103680
7 1154 32915/7803
7 1155 269391/92480
7 1156 28661/104040
7 1157 1092895769069/16315136640
7 1158 -28337598803/906396480
7 1159 -819422417/14981760
7 1160 612811/156060
7 1161 -22613779/2496960
7 1164 292271/538560
7 1165 12193/26928
7 1166 -2138831/1615680
7 1167 1339817/31990464
7 1168 10493492/7497765
7 1169 71377/50490
7 1170 4491/5984
7 1171 2263/47520
7 1172 -1001/14688
7 1173 -1646875559/479856960
7 1174 -847837963/479856960
7 1175 2813/1020
7 1176 181801/107712
7 1177 -939601/323136
7 1178 -126097/107712
7 1179 229271/146880
7 1180 -5796767/479856960
7 1181 -4721/7344
7 1182 -4721/7344
7 1183 325/1728
7 1184 -3917/29376
7 1185 -5123/7344
7 1186 211/612
7 1189 -205/1836
7 1192 3895/7344
7 1193 -205/612
7 1194 1435/7344
7 1206 10093/18360
7 1207 10093/18360
7 1208 -10741/73440
7 1209 1889/14688
7 1210 10417/18360
7 1211 -33/170
7 1213 205/1836
7 1215 -3895/7344
7 1216 205/612
7 1217 -1435/7344
7 1237 -65/1224
7 1238 13/408
7 1243 -4891264512814877/34682354910720
7 1244 2819266709/10986624
7 1245 -6371063855911/322459911360
7 1246 -2679765840967/295588252080
7 1247 -4079659169369/591176504160
7 1248 2913237382685/236470601664
7 1249 -29318551859/147794126040
7 1250 859136783131/161229955680
7 1251 -241821956203/64491982272
7 1252 307776774869/64491982272
7 1253 245833577/105379056
7 1254 -9424135/749088
7 1255 264924452261/197058834720
7 1256 624840901939/236470601664
7 1257 929032111/109866240
7 1258 46767360409631/4729412033280
7 1259 -4657870502719/591176504160
7 1260 -1962650915633/591176504160
7 1261 -17368542151/6568627824
7 1262 486497249789/295588252080
7 1263 -2856949/10733052
7 1264 3319421/1373328
7 1265 289324922197/58387802880
7 1266 97309264086581/2364706016640
7 1267 -14776917086381/591176504160
7 1268 -1254378367/175631760
7 1269 2106443488121/1182353008320
7 1270 -482312080663/39411766944
7 1271 -5663739373/59117650416
7 1272 2544669691/386389872
7 1273 49969211/5493312
7 1274 6013682467207/139100353920
7 1275 419136396689/472941203328
7 1276 82399185403/394117669440
7 1277 -3077420327153/1182353008320
7 1278 313134347473/236470601664
7 1279 52042326913/236470601664
7 1280 -386498521/386389872
7 1281 3319421/1831104
7 1282 -4530229193521/214973274240
7 1283 6172159588/684232065
7 1284 182323858441/591176504160
7 1285 1699225157387/236470601664
7 1286 -8060776220383/1182353008320
7 1287 -41599843/32199156
7 1288 -1136123/2746656
7 1289 -2098758099541/118235300832
7 1290 -106439/58752
7 1291 53000495/39517146
7 1292 -774927599/316137168
7 1293 2665/1836
7 1294 1871/2040
7 1295 57247262077/6568627824
7 1296 602078993/632274336
7 1297 -1225002907/316137168
7 1298 5560157/8781588
7 1300 -4328169036401/236470601664
7 1301 12559769569/3161371680
7 1302 -54585907/17563176
7 1304 2467592944679/394117669440
7 1305 116645/7344
7 1306 5125/1836
7 1307 -1243411273/193194936
7 1308 80647/48960
7 1309 153943283/27466560
7 1310 205/72
7 1311 781/4896
7 1312 991/12240
7 1313 388420866103/73897063020
7 1314 -103/204
7 1315 1025348184353/591176504160
7 1316 109/170
7 1317 -205/1224
7 1318 -3523/2040
7 1319 4715/3672
7 1323 21827/510
7 1324 314523803083/147794126040
7 1325 5701/3060
7 1327 20705/7344
7 1329 72036455394679/7094118049920
7 1330 2247239344321/443382378120
7 1331 1458341/1525920
7 1332 -600394819447/53743318560
7 1333 1879935377867/147794126040
7 1334 -2145759126403/1182353008320
7 1335 30263535893/4926470868
7 1336 -329564317187/118235300832
7 1337 60572779/96597468
7 1338 3319421/1373328
7 1339 -7784907533503/295588252080
7 1340 36653939/6866640
7 1341 -39171895/10986624
7 1342 -77239/101728
7 1343 7/48
7 1344 -7/48
7 1345 182288123/54933120
7 1346 675562359431/788235338880
7 1347 1107030552899/65686278240
7 1348 -472693413143/147794126040
7 1349 1514681238949/118235300832
7 1350 -2813432396783/295588252080
7 1351 -60893935/10733052
7 1352 -1136123/1373328
7 1353 4517256206357/1182353008320
7 1354 -702406970477/39411766944
7 1355 472693413143/147794126040
7 1356 -1582757107909/118235300832
7 1357 2983622069183/295588252080
7 1358 60893935/10733052
7 1359 1136123/1373328
7 1360 374442015373/53743318560
7 1361 -19637/16320
7 1362 -53000495/19758573
7 1363 19423835/19758573
7 1364 -820/459
7 1366 -193382455/132699552
7 1367 -157732241/105379056
7 1368 2177385011/316137168
7 1369 -5560157/4390794
7 1371 10090835675/3582887904
7 1372 -19221102619/6955017696
7 1373 -91831/28698
7 1375 66525997573/13435829640
7 1376 -9738233/975732
7 1377 -78535/13872
7 1378 -14366597767/3582887904
7 1379 -46409659/6866640
7 1380 -27448076765/3582887904
7 1381 1940835435877/295588252080
7 1382 18271039717/3477508848
7 1383 -533369186993/591176504160
7 1384 -7653539087/3477508848
7 1385 -7396195/35126352
7 1386 127704982960177/4729412033280
7 1387 2377979409668717/12769412489856
7 1388 -1330587134894197/3547059024960
7 1389 2564080922667659/21282354149760
7 1390 74800935076/18474265755
7 1391 -681926910155/78823533888
7 1392 -572829102079/236470601664
7 1393 51501649/7155368
7 1394 16686053/2746656
7 1395 8135959769120369/21282354149760
7 1396 1103767094259361/7094118049920
7 1397 -331916806585117/1330147134360
7 1398 4266591167143/591176504160
7 1399 -603284248739/118235300832
7 1400 211072355713/118235300832
7 1401 17817269/7155368
7 1402 -16597105/2746656
7 1403 -3686700282002513/10641177074880
7 1404 -152189609724391/10641177074880
7 1405 -24785/43047
7 1406 -1/48
7 1407 3159280768543357/10641177074880
7 1409 -53000495/19758573
7 1410 -4266591167143/591176504160
7 1411 -486285703/158068584
7 1412 5036945005/632274336
7 1413 -5560157/4390794
7 1415 734145302977/59117650416
7 1416 -26815667/9298152
7 1417 -49134837491/6568627824
7 1418 -17817269/7155368
7 1419 16597105/2746656
7 1420 -13/17
7 1421 -341088007786829/5320588537440
7 1422 1458341/762960
7 1423 -1653849936169529/5320588537440
7 1425 -3877/510
7 1426 -1107104730209/295588252080
7 1428 7701559254949187/63847062449280
7 1429 -2266988927831/5320588537440
7 1430 95001954754529/1418823609984
7 1431 -339296784571/118235300832
7 1432 1294853319335/236470601664
7 1433 -2190123054143/1182353008320
7 1434 17765725/96597468
7 1435 -326887781251/32245991136
7 1436 11518202066293/472941203328
7 1437 -234848764106941/3547059024960
7 1438 63158865887/9852941736
7 1439 -100111833029/9852941736
7 1440 259787800271/98529417360
7 1441 1401899465/193194936
7 1442 430296269286821/10641177074880
7 1443 -356005288292063/3547059024960
7 1448 339296784571/59117650416
7 1449 -3/8
7 1453 -1294853319335/118235300832
7 1454 78304504819/46366784640
7 1455 -311448905327/69550176960
7 1456 2190123054143/591176504160
7 1458 -17765725/48298734
7 1459 692295926147/13040658180
7 1460 216783323800277/10641177074880
7 1462 -1004454713503/36820681920
7 1464 1570927999239979/10641177074880
7 1465 -117312299/70252704
7 1466 2594862611861/295588252080
7 1467 109015484267089/2128235414976
7 1469 -707595593/681864480
7 1471 2391528847943/625951592640
7 1473 567/170
7 1474 -129467098217/17387544240
7 1475 -5873450431/17387544240
7 1479 -139070871722471/8512941659904
7 1480 -7013303296687/322459911360
7 1481 -312060127/82937220
7 1482 7517299327/1194295968
7 1483 -39271516421/17914439520
7 1484 -378577895/35126352
7 1485 -198677947306853/10641177074880
7 1486 234435173065693/3547059024960
7 1489 587937829/1580685840
7 1490 2255/1224
7 1492 117996535427/29558825208
7 1493 2367821/70252704
7 1494 -215331857/316137168
7 1495 -850545/650488
7 1496 46275055243/118235300832
7 1497 57491828443/23183392320
7 1498 91831/57396
7 1500 -2043232774679/295588252080
7 1501 -9802895/35126352
7 1502 413190730/24149367
7 1503 -2349832104937/78243949080
7 1504 -125300820774869/5320588537440
7 1505 7396195/17563176
7 1506 139572263461/17387544240
7 1507 -144/85
7 1508 137073591735167/1182353008320
7 1509 -31995010639/4478609880
7 1510 -324192944681/73897063020
7 1511 -59705494345/669466944
7 1512 38053945/35126352
7 1513 707595593/681864480
7 1515 144698574973/14226172560
7 1517 112856229569/36948531510
7 1518 5873450431/17387544240
7 1520 -7396195/35126352
7 1522 1433227356269971/21282354149760
7 1523 -15761/18360
7 1525 24301/24480
7 1526 -13325/2448
7 1527 -5567/2448
7 1528 -115007/48960
7 1529 3818125/18596304
7 1530 -53000495/79034292
7 1533 -53000495/79034292
7 1534 3569133521/3161371680
7 1535 1025/918
7 1536 3523/2040
7 1537 -211682671/526895280
7 1538 -9635/3672
7 1539 -1025/306
7 1540 205/108
7 1541 50029/16320
7 1542 59599/8160
7 1543 7585/918
7 1544 -24611/24480
7 1545 1/360
7 1546 547639050547/73897063020
7 1547 -205/72
7 1548 -4461152135629/591176504160
7 1549 205/612
7 1550 -260/153
7 1551 5125/2448
7 1554 552855313819/147794126040
7 1555 50489/24480
7 1557 33415/7344
7 1558 -454764439259/52162632720
7 1559 -4965698441/3793646016
7 1560 -317153801/316137168
7 1561 -55509787/70252704
7 1563 -2415033059/1264548672
7 1564 5162889133/1264548672
7 1565 22783241/5854392
7 1567 1126327669/632274336
7 1568 35447165/23417568
7 1569 27265927/11708784
7 1572 59202155/17563176
7 1575 -133264943941/14779412604
7 1576 -2508175/1951464
7 1577 9158448241/29558825208
7 1579 44916730/19758573
7 1581 -4078475/8781588
7 1585 -5417488931/29558825208
7 1588 93199765/35126352
7 1590 846903814277/41730106176
7 1591 -44078146327/6322743360
7 1592 -301373/2066256
7 1593 223295595619/46366784640
7 1594 -57054825611/139100353920
7 1595 -171368315/35126352
7 1596 6827077/1033128
7 1597 239274154841/69550176960
7 1598 311448905327/69550176960
7 1599 -25750255/8781588
7 1600 -7653539087/1738754424
7 1602 114613884673/14779412604
7 1603 2508175/1951464
7 1604 3768665143/3284313912
7 1605 10365695237/3477508848
7 1607 -4078475/2195397
7 1610 -37658945597/29558825208
7 1611 -7653539087/3477508848
7 1613 -93199765/35126352
7 1615 -2881414756301/417301061760
7 1616 3890085535/210758112
7 1618 -2169823115/70252704
7 1619 2050/459
7 1620 5125/918
7 1621 58236605/4390794
7 1623 47283871/24149367
7 1624 -1025/306
7 1625 -111997861/48298734
7 1626 6094855/11708784
7 1627 -2050/459
7 1628 19475/2448
7 1629 -92923015/17563176
7 1630 47283871/48298734
7 1631 1025/204
7 1633 26043815/2066256
7 1634 51387983/96597468
7 1635 -122077333990049/3755709555840
7 1636 -71438041146871/1251903185280
7 1638 2981255591131/125190318528
7 1639 -3319421/343332
7 1641 3319421/686664
7 1644 2849230360805/62595159264
7 1646 -3319421/686664
7 1647 7653539087/3477508848
7 1651 -26415644782459/1502283822336
7 1652 -82627505/5854392
7 1653 2854002407017/125190318528
7 1654 102207038129/8957219760
7 1655 -347553964003333/1064117707488
7 1656 314204401481/17914439520
7 1657 -210075819977/39411766944
7 1658 -624949867254983/5320588537440
7 1659 -9686045/4390794
7 1660 10350738101/3161371680
7 1661 -50635/7344
7 1662 21476005/5854392
7 1663 -1165253007071/312975796320
7 1666 -496/17
7 1667 24774830611/73897063020
7 1668 -28302416975/6955017696
7 1670 -134612225/11708784
7 1672 265049840917/9852941736
7 1673 2904490220549/147794126040
7 1674 -1456985341465/59117650416
7 1675 -21994720752883/3547059024960
7 1676 -625421073619459/5320588537440
7 1677 9427441493737/295588252080
7 1678 4175519704493/295588252080
7 1679 121789727831/49264708680
7 1680 802619761/79034292
7 1681 352365401132597/2660294268720
7 1682 -429403612412921/10641177074880
7 1683 209125233853/4478609880
7 1684 16317031501/2985739920
7 1685 -747618550861/197058834720
7 1686 -16008493831633/295588252080
7 1687 -4778143008611/197058834720
7 1688 -817144033/66349776
7 1689 180799803959/17914439520
7 1690 114972864857/26871659280
7 1691 -359872618955099/5320588537440
7 1692 629318679833/35828879040
7 1693 10607502388369/107486637120
7 1694 -1080598022533/26871659280
7 1695 -506988491399/26871659280
7 1696 -151/17
7 1697 440/51
7 1698 40448015627/69550176960
7 1699 7653539087/3477508848
7 1700 -390164616389/69550176960
7 1701 360723558661/41730106176
7 1702 3527777908321/156487898160
7 1703 285536883/71553680
7 1704 7653539087/6955017696
7 1705 -35901057469/17387544240
7 1706 -7237/24480
7 1707 -5659824888017/125190318528
7 1708 61022833801/625951592640
7 1709 11965545167/1580685840
7 1710 7653539087/4636678464
7 1711 -100503229703/13910035392
7 1712 -7653539087/4636678464
7 1713 -2218735301/6322743360
7 1714 3138355259159/625951592640
7 1715 -55305925/19758573
7 1716 -55305925/19758573
7 1717 10002565/79034292
7 1718 -100609285/79034292
7 1719 -32654245/19758573
7 1720 128354395/105379056
7 1722 4088315/8781588
7 1723 57400/731799
7 1724 1289245/3902928
7 1725 -52011575/35126352
7 1726 -10968935/11708784
7 1727 -5320775/35126352
7 1728 -190445/650488
7 1729 146575/325244
7 1730 12069785/17563176
7 1731 5358085/2927196
7 1732 -40385/650488
7 1733 -164615/3902928
7 1734 -7396195/35126352
7 1735 -28700/243933
7 1736 374125/17563176
7 1737 -14726995/4390794
7 1738 3523/4080
7 1739 3523/4080
7 1740 -49/360
7 1741 7237/24480
7 1742 17233/24480
7 1743 -10817/24480
7 1745 -205/459
7 1746 -205/1224
7 1747 205/7344
7 1748 205/204
7 1749 7585/7344
7 1765 -775430442489209/14188236099840
7 1766 -128028435067847/322459911360
7 1767 86838307/44945280
7 1768 -350461/277440
7 1769 25149961/7490880
7 1770 -21591486853/21497327424
7 1771 -1832079794627/322459911360
7 1772 303382337843/32245991136
7 1773 -1612848671689/709411804992
7 1774 -22343743/11708784
7 1775 148103/187272
7 1776 -147419955619/35828879040
7 1777 -36629/55488
7 1778 36629/55488
7 1779 -11/192
7 1780 39/352
7 1781 852343/277440
7 1782 107183/374544
7 1783 -211693959133/17914439520
7 1784 52866423413/13435829640
7 1785 -195361944905/21497327424
7 1786 68014780981/5374331856
7 1787 37967591/3902928
7 1788 793/5202
7 1789 -88226712689/17914439520
7 1790 1441616731/124405830
7 1791 -52866423413/13435829640
7 1792 202984601969/21497327424
7 1793 -339002475829/29558825208
7 1794 -37967591/3902928
7 1795 -793/5202
7 1796 -58843102637/4478609880
7 1797 -51751/16320
7 1798 516195535/316137168
7 1799 392547911/257593248
7 1800 -2665/918
7 1802 1238761654499/53743318560
7 1803 451000753/158068584
7 1804 -4853528863/818237376
7 1805 21469091/35126352
7 1807 -778884186455/21497327424
7 1808 -1049426183/140505408
7 1809 -367723769/193194936
7 1810 -245323/80784
7 1811 2107953290065/118235300832
7 1812 17122131/1300976
7 1813 -138587/62424
7 1814 -121/272
7 1815 295733/166464
7 1816 -39/170
7 1817 17779373/3745440
7 1818 15080677/4577760
7 1819 -5947/1056
7 1820 -46490443/13733280
7 1821 3209/792
7 1823 2749060990913/429946548480
7 1824 15408583627/197759232
7 1825 -59477550797/329598720
7 1826 956047627/20599920
7 1829 7248965083/36622080
7 1830 17869769273/164799360
7 1831 -9768322811/82399680
7 1833 1/352
7 1834 -10395230279/41199840
7 1835 -30290713/969408
7 1837 -1/352
7 1838 72096671/468180
7 1839 1/192
7 1840 1/96
7 1841 1/8
7 1842 5/132
7 1843 -5/24
7 1844 58677/23120
7 1845 -3019114987/82399680
7 1846 -15485/27744
7 1847 1458341/762960
7 1848 -2125344319/20599920
7 1849 113/1056
7 1851 26245249/13733280
7 1852 -29/528
7 1855 231261396893/1977592320
7 1856 -387551783/44945280
7 1857 25176908963/421516224
7 1858 13031319989/11942959680
7 1859 -6439685449/2388591936
7 1860 366151377/973130048
7 1861 13173937/3902928
7 1862 18678751/610368
7 1863 90417228673/1990493280
7 1864 -214765649009/5971479840
7 1865 -13031319989/5971479840
7 1866 6439685449/1194295968
7 1867 -36293758841/4379085216
7 1868 -13173937/1951464
7 1869 -684942131/8239968
7 1870 -3676328025061/35828879040
7 1872 -18049224331/11591696160
7 1873 -305649507403/53743318560
7 1875 -154733923/68186448
7 1877 17175596983/1343582964
7 1878 -5127922253/1159169616
7 1879 -39289115/10733052
7 1880 551381/80784
7 1881 -1733456923331/295588252080
7 1883 -12396827/975732
7 1884 -37629139/323136
7 1885 -522285191/8239968
7 1886 3686995/60588
7 1887 36581/416160
7 1888 1175836859/13733280
7 1889 -499873/624240
7 1890 -7807421/2574990
7 1891 1919833079/20599920
7 1893 14491/13464
7 1895 -4154411/484704
7 1897 -45714197/13733280
7 1898 7199/1683
7 1901 -22063612564747/859893096960
7 1902 -2808938883761/107486637120
7 1903 13031319989/11942959680
7 1904 -6439685449/2388591936
7 1905 15440761885/2919390144
7 1906 13173937/3902928
7 1907 70175977/4119984
7 1908 351652414951/8957219760
7 1910 18049224331/11591696160
7 1911 305649507403/53743318560
7 1912 70595/344376
7 1913 156178135/68186448
7 1915 -17577576331/1343582964
7 1916 357992065/105379056
7 1917 39289115/10733052
7 1918 -50411/80784
7 1919 55556176189/6717914820
7 1921 12396827/975732
7 1922 57711337/969408
7 1923 63900095/749088
7 1925 -635249/53856
7 1926 -1604941373/2985739920
7 1927 7862722867/82399680
7 1928 -2848502113/663497760
7 1929 784761903859/98529417360
7 1930 -14905121/440640
7 1932 -757313/21466104
7 1934 -972385/44064
7 1936 -35120497853/21895426080
7 1937 -8503983/1788842
7 1938 3/9566
7 1940 967994102735/10748663712
7 1941 -1783/8640
7 1943 20969/6120
7 1944 -205/918
7 1946 149807/24480
7 1947 126276925/79034292
7 1948 33372155/19758573
7 1949 -3695945/52689528
7 1950 -904272593/6955017696
7 1951 2050/459
7 1953 -3196322057/632274336
7 1954 820/153
7 1956 -82415225789/17914439520
7 1957 48512635777/17914439520
7 1958 -4456129067293/591176504160
7 1959 21955095367/3477508848
7 1960 108484557455/29558825208
7 1961 -2941012037/3477508848
7 1962 14262875/35126352
7 1963 -6022140632789/214973274240
7 1964 -2524953727/1264548672
7 1965 -574225295/421516224
7 1966 -12074797/35126352
7 1968 -4034813975/421516224
7 1969 492267737/272745792
7 1970 31450991/17563176
7 1972 1736605867/316137168
7 1974 -1397662/731799
7 1978 13143255605/1791443952
7 1980 -12723289363/1791443952
7 1981 174633775841/29558825208
7 1983 -6950157829/3477508848
7 1988 -174633775841/29558825208
7 1989 795833345/3477508848
7 1991 -18678455/35126352
7 1993 935920989581/21497327424
7 1994 59537841239/6955017696
7 1995 -29399627/10733052
7 1996 -98587/9504
7 1997 86236436111/13910035392
7 1999 4165177/650488
7 2000 -14933/3168
7 2001 19495/80784
7 2003 138245/13464
7 2004 -529335667/447860988
7 2006 40017752935/3582887904
7 2007 -131557341313/29558825208
7 2009 -11125015597/632274336
7 2012 -143/408
7 2013 131557341313/29558825208
7 2014 252326813/39517146
7 2016 7396195/35126352
7 2018 -2356260965071/73897063020
7 2022 -415085/325244
7 2023 20453333/1951464
7 2024 -24428279/5366526
7 2026 -18492131/7155368
7 2028 47283871/48298734
7 2029 175984691/48298734
7 2030 -6871/19132
7 2031 -60731333/2927196
7 2032 209414003/2908224
7 2033 114034267/969408
7 2034 -21725909/484704
7 2035 -1609/1156
7 2036 793/7803
7 2037 3319421/686664
7 2038 -245323/40392
7 2039 -49114013/484704
7 2040 -13/408
7 2041 -3319421/686664
7 2042 9319/7344
7 2045 146141657/12359952
7 2047 -29610083/484704
7 2048 -91258247/43907940
7 2049 -3062536799/16479936
7 2050 -3194755793/263447640
7 2051 -1597076262809/197058834720
7 2052 -10560899791/82399680
7 2054 2260474273/193194936
7 2056 3131113/484704
7 2058 13/51
7 2059 2309144481/221165920
7 2060 -381258989/35126352
7 2062 6865/19132
7 2064 -19471469/82399680
7 2065 12173999/2746656
7 2066 -256989467/41199840
7 2067 43953751/6866640
7 2068 -1216531213/20599920
7 2069 25857499/16479936
7 2070 48806251/27466560
7 2071 -41939611/13733280
7 2072 13/17
7 2073 -69619343/4119984
7 2074 -576313495/16479936
7 2075 13238401/1872720
7 2076 -1406969/2496960
7 2077 41804971/18311040
7 2078 -424599149/41199840
7 2079 -41804971/18311040
7 2080 -27544921/2496960
7 2081 -2770529/2496960
7 2082 41215/374544
7 2083 -35537965/686664
7 2084 68435539/2496960
7 2085 88591109/1872720
7 2086 -15590113/1872720
7 2087 71759089/7490880
7 2088 -1363/748
7 2089 -30241/6732
7 2090 225047/26928
7 2091 -159167/10098
7 2092 -11328719/242352
7 2093 -153151/26928
7 2094 -36071/13464
7 2095 14043/2992
7 2096 -29/408
7 2097 44509297/484704
7 2098 -573425/242352
7 2099 -18187/2448
7 2100 -33893/8976
7 2101 203375/26928
7 2102 36181/8976
7 2103 20003/4896
7 2104 -4403903/484704
7 2140 13/204
7 2141 -13/153
7 2148 -23310375616813/859893096960
7 2149 -1007824283/4993920
7 2150 -6758614561/164799360
7 2151 266052238367/2224791360
7 2152 -65879555519878141/117052947823680
7 2153 2853048225258167/12769412489856
7 2154 -359215025284433/798088280616
7 2155 921611799005311/12769412489856
7 2156 722923753267/3477508848
7 2157 -6025735403/543837888
7 2158 6953858644190173/23410589564736
7 2159 -275861791369/2175351552
7 2160 35827275539579419/31214119419648
7 2161 -3044140735115309/7094118049920
7 2162 2474726298259133/2837647219968
7 2163 -241393968444341/1418823609984
7 2164 -331419325051/772779744
7 2165 594841957/30213216
7 2166 -80317845324995911/156070597098240
7 2167 -29210166655189591/78035298549120
7 2168 672944897510269/4256470829952
7 2169 -1317773283995671/4256470829952
7 2170 197115544153013/4256470829952
7 2171 82301702161/579584808
7 2172 -1672479671/90639648
7 2173 -18008985510725573/19508824637280
7 2175 53000495/79034292
7 2176 -677098805/316137168
7 2177 9637449555766721/21282354149760
7 2178 350929043/632274336
7 2179 -1650764891/421516224
7 2180 5560157/17563176
7 2182 -1983280681829327/2128235414976
7 2183 4282839953/1264548672
7 2184 -71172565/35126352
7 2186 837406325766071/4256470829952
7 2187 133594061987/289792404
7 2188 -3757790767/181279296
7 2190 13/34
7 2191 192359239/27466560
7 2192 883458791/13733280
7 2194 37/30
7 2195 446719/254320
7 2198 110048874856689349/156070597098240
7 2199 66002606711/1359594720
7 2200 -4573965011477165/7803529854912
7 2201 1427866996473079/7094118049920
7 2202 -588623869658777/1418823609984
7 2203 15589269344021/128983964544
7 2204 87886320041/386389872
7 2205 -118041887/15106608
7 2206 2555578999985771/15607059709824
7 2207 57196203674927707/78035298549120
7 2208 -3151265407875659/10641177074880
7 2209 2532370529682161/4256470829952
7 2210 -255221212986323/2128235414976
7 2211 -339057056311/1159169616
7 2212 3551890487/181279296
7 2213 30951645964098907/39017649274560
7 2214 -4834210631392631/10641177074880
7 2215 -1/6
7 2219 4008732445210895/4256470829952
7 2220 29/1408
7 2221 -145/2112
7 2222 -597000826776707/2128235414976
7 2224 -606509830279/1159169616
7 2225 4307/3168
7 2226 3214250453/181279296
7 2227 -13729/19008
7 2229 -185702606399/3263027328
7 2231 77239/101728
7 2232 -251762080607/3263027328
7 2234 1/352
7 2236 1873/19008
7 2238 1/2
7 2239 -45229/312120
7 2240 -29/528
7 2244 -136874445371827241/234105895647360
7 2245 27617545754057/443382378120
7 2246 -84287640574427/5320588537440
7 2247 93146955826943/2128235414976
7 2248 -2170354062383/66507356718
7 2249 -22260539425/579584808
7 2250 -1508466659/181279296
7 2251 -1157147239646261/1300588309152
7 2252 336534095440823/967379734080
7 2253 -9493/43047
7 2254 24785/57396
7 2256 -136705532203567/193475946816
7 2257 -6044683/30305088
7 2258 336943274499823/2128235414976
7 2260 4752829163/13172382
7 2261 -13639/19008
7 2262 -983283913/45319824
7 2264 193/1056
7 2266 1896529780969589/7094118049920
7 2267 -15485/27744
7 2268 -77239/101728
7 2269 57982619797889947/78035298549120
7 2271 -1/352
7 2273 55/216
7 2276 166765515659/32843139120
7 2277 29/528
7 2281 247365510681433/5508374015232
7 2284 -276910105/316137168
7 2285 53000495/26344764
7 2286 53000495/26344764
7 2287 -359095835/316137168
7 2288 -359095835/158068584
7 2289 -259843739243849/2128235414976
7 2290 -625062877943189/2128235414976
7 2291 -108484557455/29558825208
7 2293 11855826131092871/63847062449280
7 2294 249260813/632274336
7 2295 1565888843/632274336
7 2296 1320697/2195397
7 2298 319578647/210758112
7 2299 -6281768149/1264548672
7 2300 5560157/5854392
7 2302 -3009719783/316137168
7 2304 5560157/5854392
7 2309 1037704935432859/4256470829952
7 2311 7/48
7 2312 2529184003390981/4256470829952
7 2313 1/48
7 2319 85469461345/14779412604
7 2323 -10151682804945821/25538824979712
7 2324 2287032935/1264548672
7 2325 -27246047/17563176
7 2326 149/1408
7 2327 181587406405/27820070784
7 2329 -27246047/8781588
7 2330 151/2112
7 2331 145/2112
7 2333 -29/264
7 2335 -125313120019105/2128235414976
7 2337 -7/48
7 2338 -83180994400445/1064117707488
7 2339 91/1056
7 2345 -63931244081/14779412604
7 2346 -29/528
7 2350 464191254672863/3192353122464
7 2354 -133811311031/1159169616
7 2355 -312605468069/1159169616
7 2359 -47283871/48298734
7 2363 805532528291/3477508848
7 2364 -95803/114048
7 2365 -52079/38016
7 2366 10993/19008
7 2367 757569029/30213216
7 2368 642594893/45319824
7 2369 11213/9504
7 2372 3319421/686664
7 2373 29/528
7 2376 -6398929015/2175351552
7 2378 12565/19008
7 2379 -58677/11560
7 2380 -10117851762470813/78035298549120
7 2381 15485/13872
7 2382 -139597/138720
7 2383 -38104844012045357/78035298549120
7 2385 -1/12
7 2387 -739/9504
7 2390 44/5
7 2391 -123354851071/32843139120
7 2392 29/528
7 2396 -23971741/3051840
7 2397 -4762027/762960
7 2398 4205983/610368
7 2399 33482323/9155520
7 2400 74592667/3433320
7 2401 -6488387/762960
7 2402 -1493359/305184
7 2403 -122853/63580
7 2404 -27349/8160
7 2405 -538422587/27466560
7 2406 -85988173/27466560
7 2407 -83373/4624
7 2408 -115909/46240
7 2409 -3120167/1017280
7 2410 22516501/1017280
7 2411 3980367/1017280
7 2412 94263/18496
7 2413 -53321/23120
7 2414 -19559/11560
7 2415 49613855/5493312
7 2416 -142583/138720
7 2417 -162301/10404
7 2418 417919/23120
7 2419 -4771/2312
7 2420 284/85
7 2421 -787/255
7 2422 61/2112
7 2423 29/528
7 2424 -235/2112
7 2425 1291/6336
7 2426 2681/4752
7 2427 15/176
7 2428 29/1056
7 2429 -29/528
7 2431 -21233/19008
7 2432 395/19008
7 2433 7/48
7 2434 29/704
7 2435 -305/2112
7 2436 -29/704
7 2437 -7/192
7 2438 2257/19008
7 2439 7/96
7 2440 7/96
7 2441 1/48
7 2442 1/96
7 2443 1/24
7 2444 -1/32
7 2445 -1/8
7 2482 115713933895818127/468211791294720
7 2483 74909903/416160
7 2484 -8805599537/3625585920
7 2485 718542973313597/13005883091520
7 2486 -26717179667197/1934759468160
7 2487 21920711967565/773903787264
7 2488 -13610174672921/1064117707488
7 2489 -1282765163/70252704
7 2490 1416332393/815756832
7 2491 -9647329364825/31214119419648
7 2492 -230745953656679/963398747520
7 2493 2840246345731/32245991136
7 2494 -47522989092551/257967929088
7 2495 88198843979281/1418823609984
7 2496 2573645179/23417568
7 2497 5319748988317/3901764927456
7 2498 -5746358924174827/52023532366080
7 2501 3131357671/23183392320
7 2503 -395844018893/104325265440
7 2504 14428193946349/214973274240
7 2505 7/48
7 2506 -711621685/2318339232
7 2508 33061555787/41730106176
7 2509 -2999481756025/21497327424
7 2510 -1894439935/2318339232
7 2511 -635810723/193194936
7 2512 846407218049/41730106176
7 2513 147196953302701/2364706016640
7 2515 271002025/11364408
7 2516 85793879/975732
7 2517 414337709/31990464
7 2518 -1101068037597661/19508824637280
7 2520 182252687/47985696
7 2521 15629/73440
7 2522 131759043653/3263027328
7 2523 31411/36720
7 2524 337243/343332
7 2525 233604838657/8157568320
7 2527 -1469/26928
7 2530 119105741/95971392
7 2533 -13/816
7 2534 39/170
7 2535 -237433/1373328
7 2536 79/748
7 2542 7206477675782411/104047064732160
7 2543 1830527760041111/13005883091520
7 2544 -9176827897033/161229955680
7 2545 15383801410067/128983964544
7 2546 -25361773829701/709411804992
7 2547 -812855203/11708784
7 2548 -118306967447/32245991136
7 2549 886433447633357/2364706016640
7 2552 -15798332767/5795848080
7 2554 9373816500823/625951592640
7 2555 -26626476253529/161229955680
7 2557 3005502155/1159169616
7 2559 -167099468963/31297579632
7 2560 44586759693895/128983964544
7 2561 5109181501/2318339232
7 2562 -185681215/96597468
7 2563 -5380021110355/62595159264
7 2564 -431018168048443/3547059024960
7 2566 -36452445301/579584808
7 2567 -2456477759/11708784
7 2568 -15500971811363/459031167936
7 2569 5539982605565099/39017649274560
7 2571 -99470260891/114757791984
7 2572 -9961/18360
7 2573 -39584545222359703/78035298549120
7 2574 2053845419/995246640
7 2575 463016664521/49264708680
7 2576 -4398570253674643/13005883091520
7 2578 15064745/64398312
7 2581 -95122820135/38252597328
7 2584 13/408
7 2586 -18839559767/3649237680
7 2587 -5535463/8049789
7 2593 -727926289633249/13005883091520
7 2605 94138483969/46366784640
7 2607 -311825572277/69550176960
7 2608 -3131357671/11591696160
7 2612 835122851963/52162632720
7 2613 3490352547967/625951592640
7 2615 -4302195859901/625951592640
7 2616 574755276016693/2660294268720
7 2617 -35175335/23417568
7 2618 -472693413143/147794126040
7 2619 258720192551077/2128235414976
7 2621 -18049224331/11591696160
7 2623 695819061293/625951592640
7 2626 394377372401/295588252080
7 2627 107100569077/34775088480
7 2631 -4095854744855/96737973408
7 2632 1/18
7 2636 -7/24
7 2637 -19120637/68186448
7 2639 1480975261/3477508848
7 2640 785490337/1159169616
7 2644 -53598866011/10432526544
7 2645 22219027087/31297579632
7 2647 222078539063/62595159264
7 2649 -1882233411446149/4256470829952
7 2650 50951063/23417568
7 2651 1514681238949/118235300832
7 2652 -547614998122237/2128235414976
7 2654 -154733923/68186448
7 2657 -9637850689/31297579632
7 2661 -2154331306741/236470601664
7 2662 178441543/1738754424
7 2668 135792226206089/1547807574528
7 2669 -419473399/144896202
7 2670 334899127/386389872
7 2671 3358878625/632274336
7 2672 250858370413/46366784640
7 2674 1896695/21466104
7 2675 635810723/96597468
7 2676 -452924447021/3793646016
7 2677 -30368185425331/625951592640
7 2679 997167246605/15648789816
7 2681 54188358092239/532058853744
7 2682 113868539/70252704
7 2683 -1002675882887/118235300832
7 2684 119416680685573/1064117707488
7 2686 -1544242267/579584808
7 2689 -788469227747/62595159264
7 2692 -13/136
7 2693 976356106129/118235300832
7 2694 3037309087/1738754424
7 2700 -993867177648553/21282354149760
7 2704 -4454245787/48298734
7 2705 -29177446567/579584808
7 2707 29865722147/579584808
7 2708 252291407825/1159169616
7 2709 20327/14349
7 2710 -60893935/10733052
7 2711 96788677427/579584808
7 2713 -39289115/10733052
7 2716 -3916767725/579584808
7 2718 -232894487/193194936
7 2719 49254371/5682204
7 2724 -7687471201/140505408
7 2725 -13405267357/287914176
7 2726 198730202145907/1147577919840
7 2728 1262534947/47985696
7 2729 -1699036487/90639648
7 2731 -1136123/1373328
7 2732 119263963/90639648
7 2734 50411/80784
7 2737 -263604371/47985696
7 2739 13/204
7 2740 -3319421/686664
7 2741 849/187
7 2746 13498425883711831/117052947823680
7 2748 -1443739224547/12273560640
7 2749 228931/624240
7 2750 10683948314517659/39017649274560
7 2751 -4000142929/1492869960
7 2752 -243361828213/65686278240
7 2753 8747897967383/107044305280
7 2755 3606980317/1287966240
7 2758 11114793560579/765051946560
7 2761 13/136
7 2762 -156/85
7 2763 53539123123/4865650240
7 2764 -10140758135/772779744
7 2770 15350689/13733280
7 2771 9709877/6866640
7 2772 -219097/85833
7 2773 12817062107/5438378880
7 2774 -108109247861/4078784160
7 2775 6197291/2746656
7 2776 654817/2746656
7 2777 1088251/6866640
7 2778 39/85
7 2779 47774504161/3263027328
7 2780 -39610505317/3263027328
7 2781 233873/104040
7 2782 126727/1248480
7 2783 -5692939/9155520
7 2784 -4156871/1716660
7 2785 -608213/9155520
7 2786 -42643/46240
7 2787 -45199/249696
7 2788 -38971/312120
7 2789 -311493301501/16315136640
7 2790 2180609821/302132160
7 2791 33224415641/1812792960
7 2792 -207353/104040
7 2793 -3641063/1248480
7 2795 -39/85
7 2796 39/85
7 2798 -419/1584
7 2799 -2599/13464
7 2800 251/2992
7 2801 -5033483/3998808
7 2802 -34841413/11996424
7 2803 -523/3366
7 2804 -1205/4488
7 2805 -1319/4488
7 2806 -25/136
7 2807 136010393/23992848
7 2808 29583251/47985696
7 2809 -91/612
7 2810 -2085/2992
7 2811 4111/26928
7 2812 2053/8976
7 2813 -283/612
7 2814 -24663197/47985696
7 2872 13/408
7 2873 -13/612
7 2882 -10719977755309153/156070597098240
7 2884 32247081133/906396480
7 2885 42524853650657/591176504160
7 2886 -4695545298683/161229955680
7 2887 7824068874781/128983964544
7 2888 -1104390001999/64491982272
7 2889 -11815477/325244
7 2890 -26886900942359/3901764927456
7 2891 -831246078291307/4335294363840
7 2892 205/136
7 2893 48885325/70252704
7 2894 708811427/421516224
7 2895 35472995/11708784
7 2896 -4317991750111/625951592640
7 2897 9767915054209/161229955680
7 2898 -259871749/70252704
7 2899 -44545841/105379056
7 2900 -41549849/11708784
7 2901 212072207989/62595159264
7 2902 -16660447976807/128983964544
7 2903 -13187239607/2318339232
7 2904 116303963/35126352
7 2905 1789750560817/62595159264
7 2906 53217779397901/1773529512480
7 2907 41633/114792
7 2908 6374852509/579584808
7 2909 914399881/11708784
7 2910 13776378355/10432526544
7 2911 -37176446183419/2601176618304
7 2912 -3/4783
7 2913 5558078803/2125144296
7 2914 4283/18360
7 2915 -321686898784943/1083823590960
7 2916 -94143529501/8957219760
7 2917 -522709566347/49264708680
7 2918 214686876737363/1147577919840
7 2919 3327/19132
7 2920 -23103263/128796624
7 2923 180894626149/114757791984
7 2926 -13/816
7 2928 90128658217/16421569560
7 2929 18741139/32199156
7 2932 3/9566
7 2934 -20725632147594097/104047064732160
7 2935 -205/306
7 2938 4715/1224
7 2940 -1025/306
7 2941 -145878205/70252704
7 2942 -8943125/8781588
7 2943 -34027745/8781588
7 2945 -87411385/35126352
7 2946 63553159619/69550176960
7 2949 -2868282409/482987340
7 2950 144259115/35126352
7 2952 -200671835/17563176
7 2953 -2093753040287/156487898160
7 2954 -368820037367/28452345120
7 2955 -14262875/17563176
7 2956 19802015885/3477508848
7 2957 26430997024591/236470601664
7 2958 18855441763/4478609880
7 2959 472693413143/147794126040
7 2960 -4374687991429/56904690240
7 2961 -12664285/2066256
7 2962 18049224331/11591696160
7 2965 54335058823/14226172560
7 2967 -394377372401/295588252080
7 2968 -107100569077/34775088480
7 2970 14262875/35126352
7 2972 429368432454769/3869518936320
7 2973 252536357/70252704
7 2974 106127291/70252704
7 2975 3992041/4390794
7 2977 296273221/35126352
7 2978 -48063945005/6955017696
7 2979 -970756/731799
7 2981 156414311/128796624
7 2982 -150212345/35126352
7 2984 237107561/17563176
7 2985 614720632369/125190318528
7 2986 17325110581/5690469024
7 2987 18897245/17563176
7 2988 -34669335235/6955017696
7 2990 -14187494109757/59117650416
7 2991 -33681930869/3582887904
7 2992 -1582757107909/118235300832
7 2993 13003643657/83683368
7 2994 19733425/2066256
7 2995 184133755/68186448
7 2997 -361/9566
7 2998 -8351729437/5690469024
7 3000 2272372968325/236470601664
7 3001 -178441543/1738754424
7 3004 -19598903/35126352
7 3006 -348267266352781/1547807574528
7 3007 -700082875/217344303
7 3008 -351053155/64398312
7 3009 36435904/24149367
7 3010 109424726647/7727797440
7 3011 3284789/35126352
7 3013 -297096499/24149367
7 3014 8009010145549/125190318528
7 3015 397067333773/5690469024
7 3016 -11975791/17563176
7 3017 -141666831601/6955017696
7 3018 18/17
7 3019 19629507149495/236470601664
7 3020 19221971483/1791443952
7 3021 1070751751847/118235300832
7 3022 -259426777477/11380938048
7 3023 -38053945/35126352
7 3024 1897690321/579584808
7 3026 -722/4783
7 3027 -120383361181/5690469024
7 3028 13/136
7 3029 -1035376936921/118235300832
7 3030 -3865692091/1738754424
7 3033 8316643/35126352
7 3035 1987877008817339/21282354149760
7 3036 200027/344376
7 3038 -152297/57396
7 3039 3171086896/72448101
7 3040 1726712969/26344764
7 3041 44093/57396
7 3042 -256790911/24149367
7 3043 1723605943/11364408
7 3044 5896287/650488
7 3045 60893935/10733052
7 3046 -1930245379/26344764
7 3047 677/19132
7 3048 39289115/10733052
7 3050 -1371/4783
7 3051 -446473757/26344764
7 3053 232894487/193194936
7 3054 -49254371/5682204
7 3057 -6877/19132
7 3059 18155208161/140505408
7 3060 16521246948461/688546751904
7 3061 -130732938154933/2295155839680
7 3063 477012997891/114757791984
7 3064 830785/50864
7 3065 793/7803
7 3066 1136123/1373328
7 3067 -42785/333234
7 3069 -50411/80784
7 3072 -56654509309/6750458352
7 3074 -13/204
7 3075 3319421/686664
7 3076 -65423593/16099578
7 3081 -34567696432629077/234105895647360
7 3082 -60169/57396
7 3083 1478011616711/104325265440
7 3084 302810449/497623320
7 3085 79997664000279979/78035298549120
7 3086 176293430819/8957219760
7 3087 1974198082301/197058834720
7 3088 26983091198869283/78035298549120
7 3089 -4287/19132
7 3090 -4231650077/1287966240
7 3092 1410/4783
7 3093 1942638254327/52162632720
7 3096 -13/136
7 3098 -847762012061/131372556480
7 3099 10508928359/772779744
7 3102 19055/57396
7 3105 94082692927/12316177170
7 3106 15825998807/3284313912
7 3107 -1411965497651/98529417360
7 3108 762001296367633/26011766183040
7 3109 3657056805593041/9754412318640
7 3110 1689847076857/98529417360
7 3111 78099621043/32843139120
7 3112 -82348032529/16421569560
7 3113 9493/43047
7 3114 -20335198871789363/78035298549120
7 3115 11207937977749637/78035298549120
7 3116 -6229561123/559826235
7 3117 -533802629/995246640
7 3118 15568405559/4379085216
7 3119 1584661738111/98529417360
7 3120 -86986588099/21895426080
7 3121 2199251209/298573992
7 3122 4555048189/995246640
7 3123 56994787/2239304940
7 3124 16878567641129503/78035298549120
7 3125 -108254825186273/1083823590960
7 3126 -128180875105103/788235338880
7 3127 6560671636/559826235
7 3128 -94021389905/1791443952
7 3133 475743/841808
7 3134 14370623/21466104
7 3135 -141566723/128796624
7 3136 -60287598653/38252597328
7 3137 -19233385793/14344723998
7 3138 8008229/8049789
7 3139 32630971/64398312
7 3140 -11754521/64398312
7 3141 25/136
7 3142 209794650907/114757791984
7 3143 -86882395705/114757791984
7 3144 1672625/975732
7 3145 45258091/42932208
7 3146 -213259763/128796624
7 3147 -25159925/42932208
7 3148 1662715/5854392
7 3149 48369844273/114757791984
7 3150 -24785/86094
7 3151 -24785/86094
7 3152 -13187/172188
7 3153 -9493/43047
7 3154 1589/172188
7 3155 13621/57396
7 3157 -5041/38264
7 3158 761/14349
7 3160 1517/38264
7 3161 2751/19132
7 3162 16021/114792
7 3163 -561/9566
7 3164 -1613/38264
7 3165 -144/4783
7 3166 13601/114792
7 3167 4781/14349
7 3168 1471/14349
7 3169 3245/28698
7 3170 3/9566
7 3171 -761/9566
7 3172 -96/4783
7 3173 -18589/19132
7 3206 -13/408
7 3207 13/612
7 3216 15068850608093071/78035298549120
7 3217 1355910926086357/2167647181920
7 3218 -645223/881280
7 3220 12221/24480
7 3221 1025/459
7 3222 243/680
7 3223 -13/80
7 3229 -20969/12240
7 3230 1025/1836
7 3231 20969/6120
7 3232 1861/12240
7 3233 -11275/3672
7 3234 1025/1836
7 3235 -8815/7344
7 3236 -20969/24480
7 3237 -4429/1360
7 3238 -12095/7344
7 3239 -20969/12240
7 3240 -1/720
7 3241 6/85
7 3242 4715/1224
7 3243 -5239/4080
7 3244 -205/1224
7 3245 20969/6120
7 3246 21115/7344
7 3251 6/85
7 3252 -96097/24480
7 3254 -2255/306
7 3256 -1633631/293760
7 3257 -1059284405/948411504
7 3258 139247275/316137168
7 3259 48801685/23417568
7 3261 -210597935/158068584
7 3262 610390165/316137168
7 3263 3483565/731799
7 3265 39027695/17563176
7 3266 118441825/70252704
7 3267 72774385/11708784
7 3270 542020/731799
7 3272 53000495/39517146
7 3273 -26355415/8781588
7 3274 -53000495/19758573
7 3275 193021235/39517146
7 3277 -33081875/35126352
7 3280 261033265/105379056
7 3283 4848455/650488
7 3285 3013715455/1896823008
7 3286 -52185019/41325120
7 3287 -52141955/4390794
7 3288 160195251169/46366784640
7 3289 630928585273/139100353920
7 3290 -8623735/731799
7 3291 2050/459
7 3292 25803965/4390794
7 3293 203530226291/69550176960
7 3294 -75268893019/69550176960
7 3295 -100966805/8781588
7 3296 -2941012037/1738754424
7 3297 -56969705/52689528
7 3298 26355415/8781588
7 3299 53000495/19758573
7 3300 4969226687/3477508848
7 3302 -33081875/8781588
7 3306 -261033265/105379056
7 3307 -2941012037/3477508848
7 3309 -4848455/650488
7 3311 103026750703/46366784640
7 3312 -1142401655/210758112
7 3314 -5371615/70252704
7 3315 -1025/918
7 3316 -1025/306
7 3317 -35643965/4390794
7 3318 -1025/459
7 3319 1025/306
7 3320 -1025/459
7 3321 -27007315/11708784
7 3322 2050/459
7 3323 17015/3672
7 3324 -165047345/35126352
7 3326 -1025/204
7 3328 -449611535/35126352
7 3329 393453835/105379056
7 3330 -34803495773099/3755709555840
7 3331 -12663038464981/1251903185280
7 3333 1368771388681/125190318528
7 3338 788010643655/62595159264
7 3341 2941012037/3477508848
7 3345 67295679208951/7511419111680
7 3346 42675875/5854392
7 3347 984879717287/625951592640
7 3348 82390344623/8957219760
7 3349 -752960091461519/2128235414976
7 3350 -162697569929/17914439520
7 3351 2045172409/663497760
7 3352 -1844210604728779/10641177074880
7 3353 23493410/2195397
7 3354 -3240673397/632274336
7 3355 -18655/7344
7 3356 27628055/11708784
7 3357 -977797370021/312975796320
7 3360 -108484557455/29558825208
7 3361 49491519223/6955017696
7 3363 129077225/11708784
7 3365 -177879805523/49264708680
7 3366 -108484557455/29558825208
7 3367 3393541861267/295588252080
7 3368 -3978100763617/221691189060
7 3369 -831960310405363/5320588537440
7 3370 -675195023971/59117650416
7 3371 -118917083999/59117650416
7 3372 76368978095/19705883472
7 3373 276910105/316137168
7 3374 1294958342049671/10641177074880
7 3375 -275304820986697/5320588537440
7 3376 1349176873/497623320
7 3377 -1009821343/2985739920
7 3378 -118917083999/39411766944
7 3379 -1628818072129/295588252080
7 3380 118917083999/39411766944
7 3381 -198266089/24881166
7 3382 -26831146783/17914439520
7 3383 9904677839/26871659280
7 3384 -915370035899533/10641177074880
7 3385 279029187553/7165775808
7 3386 1676614714951/26871659280
7 3387 -134107923943/26871659280
7 3388 790640919433/26871659280
7 3389 -24737552623/69550176960
7 3390 2941012037/3477508848
7 3391 -301793079839/69550176960
7 3392 194406992311/41730106176
7 3393 1327716835771/156487898160
7 3394 673565699/214661040
7 3395 2941012037/6955017696
7 3396 -12049566599/34775088480
7 3397 -243/680
7 3398 -11419944960439/625951592640
7 3399 -1259775678749/625951592640
7 3400 12206031317/1580685840
7 3401 2941012037/4636678464
7 3402 -94412583053/13910035392
7 3403 -2941012037/4636678464
7 3404 28836364249/6322743360
7 3405 1652309335709/625951592640
7 3406 -53000495/39517146
7 3407 -53000495/39517146
7 3408 -3818125/18596304
7 3409 -276910105/316137168
7 3410 -41092865/158068584
7 3411 92868895/105379056
7 3412 536485/2195397
7 3413 1045090/2195397
7 3414 -8916475/17563176
7 3415 -43159265/35126352
7 3416 -15188245/8781588
7 3417 -31533305/35126352
7 3418 541405/650488
7 3419 -309755/172188
7 3420 10286695/17563176
7 3421 6997265/4390794
7 3422 15647035/17563176
7 3423 302375/35126352
7 3424 14262875/35126352
7 3425 -522545/731799
7 3426 -16160765/17563176
7 3427 -121612765/17563176
7 3428 20969/12240
7 3429 20969/12240
7 3430 -12221/24480
7 3431 243/680
7 3432 15137/8160
7 3433 15569/24480
7 3435 -205/204
7 3436 205/1224
7 3437 -205/408
7 3438 1025/306
7 3439 205/72
7 3456 -984547316327/64491982272
7 3457 -18660644651557/64491982272
7 3458 8636573447/3793646016
7 3459 658378823/948411504
7 3460 -392933725/70252704
7 3461 -7/136
7 3462 1505277001/1264548672
7 3463 607882897/1264548672
7 3464 44919727/23417568
7 3465 -23/1224
7 3466 288578521/79034292
7 3467 37539635/23417568
7 3469 -151854665/35126352
7 3470 -101/1224
7 3471 -21/136
7 3472 79879403/35126352
7 3473 37/306
7 3474 -41/408
7 3475 682099513/632274336
7 3476 -23997715/17563176
7 3477 -682099513/316137168
7 3478 -1/4
7 3479 511/1224
7 3480 -1570068001/316137168
7 3482 -17695745/8781588
7 3486 -13/1224
7 3488 1349841533/421516224
7 3489 -7/68
7 3492 -148267/5854392
7 3495 30446201933/7587292032
7 3498 -1550403029/632274336
7 3499 529319/114792
7 3500 -676595803/289792404
7 3501 -30409657211/6955017696
7 3502 910928699/70252704
7 3504 -113347265/11708784
7 3505 -17331362423/6955017696
7 3506 -1944074887/3477508848
7 3507 17432713/17563176
7 3508 39993595/217344303
7 3509 41/204
7 3510 -46177187/158068584
7 3511 7230505/4390794
7 3512 625507637/105379056
7 3514 -205/612
7 3515 7037245139/3477508848
7 3517 92887495/35126352
7 3521 -299/2448
7 3523 -984857149/140505408
7 3524 122492171/3477508848
7 3527 1680463/8781588
7 3530 -536100969599/83460212352
7 3531 1244558531/210758112
7 3533 -120504851/70252704
7 3536 64613611/8781588
7 3538 5560157/8781588
7 3539 -7451041/2927196
7 3540 -5560157/4390794
7 3541 49797583/11708784
7 3542 9688097/8781588
7 3544 -2599457/35126352
7 3547 4262929/1951464
7 3551 446497067/35126352
7 3553 -1044636017/210758112
7 3554 1192539899051/375570955584
7 3555 480897630457/125190318528
7 3557 -3288318491/460258524
7 3564 -247853657591/62595159264
7 3567 -91/2448
7 3569 -795833345/3477508848
7 3574 -1490011802435/375570955584
7 3575 -34601555/5854392
7 3576 165030861485/31297579632
7 3577 -13323278159/895721976
7 3578 3131432142563965/4256470829952
7 3579 62152899559/3582887904
7 3580 9402554645/1194295968
7 3581 1572219223502707/4256470829952
7 3582 -37710017/2195397
7 3583 -579399533/79034292
7 3585 -126253/516564
7 3586 166887330121/62595159264
7 3589 91/1224
7 3591 413964345463/236470601664
7 3592 -240509453/869377212
7 3595 -122626337/11708784
7 3599 737738780771/78823533888
7 3600 174633775841/29558825208
7 3601 -3798611216681/236470601664
7 3602 43067582902345/1418823609984
7 3603 83583796786595/266029426872
7 3604 2307378676133/118235300832
7 3605 174633775841/59117650416
7 3606 -548040290339/78823533888
7 3607 -698302753/1264548672
7 3608 -958456050628679/4256470829952
7 3609 476989227258233/4256470829952
7 3610 -209891851/22116592
7 3611 -55512529/597147984
7 3612 189413188445/39411766944
7 3613 3503739691979/236470601664
7 3614 -174633775841/39411766944
7 3615 629675553/88466368
7 3616 6069014707/1791443952
7 3617 -431130989/671791482
7 3618 756821038339207/4256470829952
7 3619 -293497361651/3582887904
7 3620 -5669766167797/42994654848
7 3621 61591724291/5374331856
7 3622 -604286150647/10748663712
7 3627 -7395982559/6955017696
7 3628 -587560231/1738754424
7 3629 13248206483/6955017696
7 3630 -79839196157/20865053088
7 3631 -158519938139/31297579632
7 3632 -338776817/128796624
7 3633 321592409/3477508848
7 3634 795833345/3477508848
7 3635 20/153
7 3636 156604659505/15648789816
7 3637 141628267931/62595159264
7 3638 -2391257437/316137168
7 3639 250054159/1159169616
7 3640 44375301301/6955017696
7 3641 -139251181/1159169616
7 3642 -183819443/316137168
7 3643 -3403498975/1956098727
7 3644 -682099513/632274336
7 3645 -682099513/632274336
7 3646 1321126547/1264548672
7 3647 698302753/1264548672
7 3648 -1691814163/632274336
7 3649 -115721555/52689528
7 3650 3/8
7 3652 38956463/35126352
7 3653 -17788853/17563176
7 3655 61254917/35126352
7 3656 -126115861/35126352
7 3657 -57242099/35126352
7 3658 46413473/35126352
7 3659 -5114299/3902928
7 3660 493607/172188
7 3661 -41280563/35126352
7 3662 -4961542/2195397
7 3663 -27016159/17563176
7 3664 -4848311/35126352
7 3665 -18678455/35126352
7 3666 745007/731799
7 3667 25735505/17563176
7 3668 44484355/4390794
7 3701 13/612
7 3702 -13/408
7 3711 20858862670861/515935858176
7 3712 19099449624299/32245991136
7 3713 25442911/6586191
7 3714 38276158/6586191
7 3715 18416351665/2318339232
7 3716 -707877683279/69550176960
7 3717 -60456779/5854392
7 3718 -2328472105/386389872
7 3719 728328643/64398312
7 3720 -274045223593/13910035392
7 3721 -747087019501/139100353920
7 3722 1494245/17563176
7 3723 34738661/204559344
7 3724 107/204
7 3725 186905183/210758112
7 3726 -1475047/1951464
7 3727 -597211699/158068584
7 3729 205/1224
7 3730 -13214803979/3477508848
7 3732 10075955/17563176
7 3733 -4/51
7 3736 -87551/11016
7 3738 802364957/210758112
7 3739 -51527393/204559344
7 3742 -2916125/17563176
7 3745 -299855374067/46366784640
7 3748 -3790753345/210758112
7 3750 2158402889/70252704
7 3751 -26824975/7155368
7 3752 -1896695/21466104
7 3753 -109234627/8781588
7 3754 175984691/24149367
7 3755 58151/38264
7 3756 7451041/2927196
7 3757 5560157/4390794
7 3758 -6094855/11708784
7 3759 -712425671/193194936
7 3761 -74946985/35126352
7 3765 -4262929/1951464
7 3766 175984691/48298734
7 3769 -25600871/2066256
7 3771 -7662904585/772779744
7 3772 1739553868429/22092409152
7 3773 2403343984427/18410340960
7 3775 -2172567485849/62595159264
7 3776 1/136
7 3781 -245323/40392
7 3783 -6793512580577/62595159264
7 3786 116837/22032
7 3788 19422765631/3477508848
7 3793 25844381298623/1877854777920
7 3794 79328315/5854392
7 3795 -4310778355379/62595159264
7 3796 -1950407/223930494
7 3797 -390902563097725/2128235414976
7 3798 -85377061505/3582887904
7 3799 -4035799585/1194295968
7 3800 -40173537474395/266029426872
7 3801 9686045/4390794
7 3802 107396081821/6955017696
7 3804 99979783/35126352
7 3805 946876348213/62595159264
7 3808 485/102
7 3810 -69352869239/236470601664
7 3811 -1601272135/204559344
7 3814 131795393/11708784
7 3818 -509635082713/78823533888
7 3819 -131557341313/29558825208
7 3820 2214164642191/236470601664
7 3821 4761228895513/354705902496
7 3822 -53248871675467/1064117707488
7 3823 -1345305579913/118235300832
7 3824 -131557341313/59117650416
7 3825 176547251759/39411766944
7 3826 -72370453/79034292
7 3827 -109316076463135/2128235414976
7 3828 -41277469212007/1064117707488
7 3829 300324917/597147984
7 3830 552456913/1194295968
7 3831 -131557341313/39411766944
7 3832 -674890199167/236470601664
7 3833 131557341313/39411766944
7 3834 -300324917/796197312
7 3835 -9833235587/1791443952
7 3836 -507102055/1343582964
7 3837 -99164811591613/2128235414976
7 3838 73922309695/2388591936
7 3839 630311959849/21497327424
7 3840 -23008122019/5374331856
7 3841 276629303891/10748663712
7 3846 -8132270813/1738754424
7 3847 -7710060937/1738754424
7 3848 25319905129/3477508848
7 3849 -16235619319/652032909
7 3850 -107533931515/1841034096
7 3851 -2907147209/386389872
7 3852 -3909248165/1738754424
7 3853 1450896857/3477508848
7 3854 -4873/3672
7 3855 7522204568497/62595159264
7 3856 -60433761965/31297579632
7 3857 -5069805931/316137168
7 3858 1148860429/1159169616
7 3859 59827403915/3477508848
7 3860 4648250363/1159169616
7 3861 41795015/632274336
7 3862 -812055389807/62595159264
7 3863 597211699/316137168
7 3864 597211699/316137168
7 3865 -18248075/632274336
7 3866 72370453/79034292
7 3867 633707849/632274336
7 3868 -142074629/210758112
7 3871 -166255/8781588
7 3872 521315/5854392
7 3874 -1572965/4390794
7 3875 16713035/35126352
7 3876 -1686125/17563176
7 3877 5320775/35126352
7 3878 190445/650488
7 3879 -146575/325244
7 3880 -12069785/17563176
7 3881 -5358085/2927196
7 3882 40385/650488
7 3883 164615/3902928
7 3884 7396195/35126352
7 3885 28700/243933
7 3886 -374125/17563176
7 3887 14726995/4390794
7 3920 5431/3672
7 3921 -5461/3672
7 3930 -46636547535341/7094118049920
7 3931 -7107155398507/32245991136
7 3932 -188711/1377504
7 3934 100661/229584
7 3936 -67883/114792
7 3939 -32581/19132
7 3940 46535/3672
7 3941 -53262437/4390794
7 3944 6871/19132
7 3945 195163/172188
7 3946 200737670957/3477508848
7 3947 113614258105/1159169616
7 3949 -21596579069/579584808
7 3953 -11781035447/144896202
7 3956 -175984691/48298734
7 3961 72647161793/6955017696
7 3962 16579/14349
7 3963 -29719855541/579584808
7 3964 415085/162622
7 3965 -451904887067/1159169616
7 3966 -9143197/487866
7 3967 -13526459/2927196
7 3968 -272769264887/1159169616
7 3969 47867/19132
7 3970 26305297/5854392
7 3971 -124025/7344
7 3972 553314683/35126352
7 3973 595381927/144896202
7 3976 -47283871/48298734
7 3977 -175984691/48298734
7 3980 8327/57396
7 3982 -642613157/193194936
7 3983 -47283871/48298734
7 3984 390321097/64398312
7 3985 -252088735/128796624
7 3986 -10687275391/72448101
7 3987 -406110241/48298734
7 3988 -47283871/96597468
7 3989 11752421/193194936
7 3990 -1320697/2195397
7 3991 60189319021/1159169616
7 3992 -4658347649/68186448
7 3993 32735257/4390794
7 3994 694969/650488
7 3995 -47283871/64398312
7 3996 -2110720177/193194936
7 3997 47283871/64398312
7 3998 -200179331/17563176
7 3999 -1226965/325244
7 4000 16216/243933
7 4001 -114675900659/1159169616
7 4002 12311869/243933
7 4003 99272817/1300976
7 4004 -2708135/243933
7 4005 7494196/243933
7 4006 -41504201/11364408
7 4007 -175984691/48298734
7 4008 299542121/64398312
7 4009 -817133731/64398312
7 4010 -2719582700/72448101
7 4011 -112532377/24149367
7 4012 -175984691/96597468
7 4013 405897707/96597468
7 4014 -1025/1836
7 4015 41912178541/579584808
7 4016 -1535240017/579584808
7 4017 -14692040/2195397
7 4018 -175984691/64398312
7 4019 1370724085/193194936
7 4020 175984691/64398312
7 4021 126133091/17563176
7 4022 -4309408229/579584808
7 4023 -5560157/8781588
7 4024 -5560157/8781588
7 4025 16125733/17563176
7 4026 1320697/2195397
7 4027 -37811623/17563176
7 4028 -17641/38264
7 4030 18747883/3902928
7 4031 -702137/731799
7 4032 -38977921/11708784
7 4033 -16180193/5854392
7 4034 -4242067/688752
7 4035 -875/9566
7 4036 46473/76528
7 4037 -2501/4783
7 4038 8827/229584
7 4039 -22523/28698
7 4040 4529/28698
7 4041 -236/14349
7 4042 -6871/19132
7 4043 1763/9566
7 4044 -4929/9566
7 4045 95589/38264
7 4046 1025/459
7 4047 1025/459
7 4048 -1025/1836
7 4049 1025/1836
7 4050 1025/459
7 4052 -205/51
7 4053 205/306
7 4054 1435/612
7 4055 1025/306
7 4056 205/36
7 4085 -132775291/5203904
7 4086 -32160420/81311
7 4087 11403465961/383885568
7 4088 -1078512044401241/13770935038080
7 4090 -712141637/31990464
7 4091 -1/272
7 4092 -1312232507/31990464
7 4094 -6691/22032
7 4095 -447647/80784
7 4098 -190297769596717/918062335872
7 4100 18115205277553/459031167936
7 4101 1609/578
7 4102 177366691/90639648
7 4103 -1586/7803
7 4104 -78535/13872
7 4105 11579177/15106608
7 4107 49187/7344
7 4110 10233665008595/57378895992
7 4113 -1913/408
7 4114 3319421/686664
7 4115 62520083/128796624
7 4120 5502719/2746656
7 4121 3319421/686664
7 4122 -25419245/2746656
7 4123 26246591/90639648
7 4124 103722133/22659912
7 4125 2205535/343332
7 4126 3319421/1373328
7 4127 -3319421/686664
7 4129 -1031958547/90639648
7 4130 188739025/90639648
7 4131 78535/6936
7 4132 3773/3468
7 4133 3319421/915552
7 4134 -32235983/2746656
7 4135 -3319421/915552
7 4136 -78535/9248
7 4137 10127/7803
7 4138 1609/1734
7 4139 -22359079/8239968
7 4140 689273/2059992
7 4141 119905583/11329956
7 4142 -78535/6936
7 4143 107327/62424
7 4144 316213/161568
7 4145 -37445/40392
7 4146 767249/161568
7 4147 -4541/1377
7 4148 -15715925/999702
7 4149 -37657/20196
7 4150 61/8976
7 4151 245323/40392
7 4152 1783/918
7 4153 34391839/1454112
7 4154 -21516269/15995232
7 4155 -499/1224
7 4156 -87031/20196
7 4157 -92903/53856
7 4158 1637/3366
7 4159 20251/4896
7 4160 -5131193/1454112
7 4214 -752/459
7 4215 6007/3672
7 4223 -12121235313541897/468211791294720
7 4224 -2067445583/24719904
7 4235 -32525/114792
7 4236 -44555/592416
7 4238 121/136
7 4240 -365287/222156
7 4242 13/68
7 4243 -311/408
7 4246 139164383825449/1147577919840
7 4247 -42317/48960
7 4248 803/1020
7 4249 144/85
7 4251 -103/68
7 4252 -1/136
7 4253 13/17
7 4254 13/17
7 4255 121/408
7 4257 -515353433/746434980
7 4258 -2551/2040
7 4259 39/85
7 4260 72/85
7 4264 -15/17
7 4267 -41657798798537033/78035298549120
7 4268 -2156/2295
7 4270 12231393809/11942959680
7 4271 73561/36720
7 4272 -9/85
7 4273 71768777113/17914439520
7 4274 -5939/2040
7 4276 -15571655699591687/78035298549120
7 4277 1/4
7 4279 -12448/14349
7 4280 -1613/816
7 4281 569/408
7 4282 -1769681683/175631760
7 4283 1435/1224
7 4285 9635/1836
7 4286 -1741/1224
7 4288 -84817525/17563176
7 4289 -60535/161568
7 4291 -21377588734153/2295155839680
7 4298 6043/7344
7 4299 29/408
7 4300 -1015/1377
7 4301 -519/170
7 4302 -13/17
7 4303 1713/680
7 4304 -36/85
7 4305 -22950431923/3284313912
7 4306 -33/68
7 4307 5291140511/772779744
7 4313 -13691/28698
7 4316 1642847/4739328
7 4318 -4193/32640
7 4319 521/3264
7 4323 -94359435667/14596950720
7 4324 -144262686089/16421569560
7 4325 2058462250703/131372556480
7 4326 -100689187783957/2364706016640
7 4327 -4976387258752429/19508824637280
7 4328 -876797841497/65686278240
7 4329 -134280947729/32843139120
7 4330 354229046639/43790852160
7 4331 -148313711/702527040
7 4332 4427483462595539/15607059709824
7 4333 -5934460037004331/78035298549120
7 4334 624431537/2985739920
7 4335 492562271/1990493280
7 4336 -95770757153/21895426080
7 4337 16080336203/43790852160
7 4338 127454726657/21895426080
7 4339 46844930263/3980986560
7 4340 -4830423037/1990493280
7 4341 -1052745923/2985739920
7 4342 -8857354673646167/78035298549120
7 4343 199636252490761/4335294363840
7 4344 14522640054569/192679749504
7 4345 1915497427/331748880
7 4346 144238817963/5971479840
7 4348 39/85
7 4349 -39/85
7 4350 35787432541/7727797440
7 4351 2784547495/386389872
7 4352 -82453298347/7727797440
7 4353 4780637959117/153010389312
7 4354 49993554417349/573788959920
7 4355 5212481749/643983120
7 4356 2714151301/772779744
7 4357 -32714334583/3863898720
7 4358 3415/4896
7 4359 -386060956311673/2295155839680
7 4360 15887970177619/2295155839680
7 4361 1720867351/175631760
7 4362 766520287/171728832
7 4363 -15821430397/1545559488
7 4364 -899105047/171728832
7 4365 -8886821743/702527040
7 4366 38158455718961/2295155839680
7 4367 54933451/35126352
7 4368 54933451/35126352
7 4369 -144671347/140505408
7 4370 -34804445/140505408
7 4371 99802399/35126352
7 4372 -708695/5854392
7 4375 -160181249/35126352
7 4376 663326/731799
7 4378 24227843/8781588
7 4379 17299417/5854392
7 4380 102289693/17563176
7 4381 718/4783
7 4382 -43247/76528
7 4383 2645/4783
7 4384 -36029/229584
7 4385 12961/28698
7 4386 -7471/28698
7 4387 -2773/28698
7 4388 6865/19132
7 4389 -501/4783
7 4390 5121/9566
7 4391 -58411/38264
7 4392 -5677/2040
7 4393 -5677/2040
7 4394 5749/8160
7 4395 -1121/1632
7 4396 -5713/2040
7 4397 33/170
7 4399 7175/1836
7 4400 -205/306
7 4401 -13325/7344
7 4402 -2255/612
7 4403 -40385/7344
7 4422 -13/1224
7 4423 65/1224
7 4428 -16/85
7 4429 -4/5
7 4430 -2/17
7 4431 2809/4896
7 4432 5617/18360
7 4434 4859/18360
7 4435 -27/68
7 4436 -1609/6120
7 4437 -2201/6120
7 4439 -1081/1530
7 4440 10799/3060
7 4441 7471/2160
7 4442 -598/255
7 4443 -158/51
7 4444 -2903/2720
7 4445 -15151187/6664680
7 4447 -18795133/26658720
7 4449 -8389/12240
7 4450 499/306
7 4451 9273/2720
7 4452 -5771/5440
7 4453 -1117/2040
7 4454 -111/170
7 4455 -57/170
7 4456 -82/255
7 4457 -18/17
7 4458 -1769/2040
7 4460 -25889/110160
7 4461 -6541/36720
7 4463 15617/4590
7 4464 -61751/36720
7 4465 -21193/18360
7 4466 106559/36720
7 4467 8117/12240
7 4468 22385/7344
7 4469 215/1836
7 4470 27/340
7 4471 -9/34
7 4472 23/2040
7 4475 109/255
7 4476 77/170
7 4477 -4/17
7 4478 93/170
7 4480 18/85
7 4481 7/170
7 4482 -54/85
7 4483 59/340
7 4484 65/204
7 4485 4/17
7 4486 2/5
7 4487 -803/4080
7 4489 9/2
7 4490 -513/170
7 4491 8/17
7 4492 497/1020
7 4493 -2191/255
7 4494 93/34
7 4495 2197/510
7 4496 -4327/510
7 4497 664/255
7 4498 871/340
7 4499 -43/170
7 4500 7/170
7 4501 -7/170
7 4504 -1243/1020
7 4505 -4757/6120
7 4506 -2611/255
7 4507 -15/17
7 4508 -7/102
7 4509 53/510
7 4510 1/15
7 4511 53/510
7 4512 -15/2
7 4513 15/68
7 4514 -77/340
7 4515 23/170
7 4516 13/85
7 4521 -27/34
7 4522 -3/170
7 4523 131/170
7 4525 1/8
7 4527 185/816
7 4528 -31/816
7 4541 13/816
7 4542 175565/444312
7 4543 1630829/1777248
7 4544 -121/408
7 4546 167/408
7 4547 -221677/592416
7 4548 -300085/592416
7 4549 -71/102
7 4550 27/68
7 4551 -1223965/10663488
7 4552 1/8
7 4553 -34423/74052
7 4554 491369/296208
7 4555 6995783/5331744
7 4556 -1033/408
7 4557 -3445379/888624
7 4558 94669/1777248
7 4559 -200605/627264
7 4560 521/1632
7 4562 -61/408
7 4563 -2/17
7 4564 -13/816
7 4565 27/544
7 4567 115/272
7 4568 521/408
7 4569 -2029/7344
7 4571 -1901/7344
7 4574 205/1224
7 4580 -205/1224
7 4587 -307/408
7 4594 -1/8
7 4595 -165/272
7 4597 -205/7344
7 4598 -205/3672
7 4602 973/459
7 4603 -1229/408
7 4604 -461/204
7 4607 -205/408
7 4608 205/612
7 4609 11/16
7 4610 -13775/7344
7 4612 1/2
7 4614 -1/240
7 4615 9/170
7 4616 -773/12240
7 4617 -4049/4080
7 4618 511/2160
7 4619 5887/36720
7 4620 -205/1224
7 4621 205/1224
7 4624 205/408
7 4627 205/408
7 4629 205/7344
7 4630 205/3672
7 4631 -820/459
7 4632 1025/408
7 4633 205/102
7 4634 205/408
7 4635 -205/612
7 4636 1435/918
7 4648 205/612
7 4649 205/1224
7 4652 -205/1224
7 4655 -7/85
7 4659 -205/612
7 4662 -205/1224
7 4666 205/1224
7 4668 335/408
7 4669 103/272
7 4671 1099/9792
7 4685 75/272
7 4690 -89/153
7 4692 235/1224
7 4701 23/102
7 4703 9/34
7 4718 -8/153
7 4733 9/68
7 4734 4/51
7 4745 -6/85
7 4747 103/1632
7 4748 25/136
7 4753 -91/816
7 4763 -1/16
7 4764 -13/204
7 4765 103/408
7 4766 -13/272
7 4767 -3/136
7 4768 673/4896
7 4769 -19/136
7 4770 4859/7344
7 4775 -1/24
7 4780 -185/816
7 4811 -13/1632
7 4812 -29/136
7 4813 -18809/22032
7 4814 -29/102
7 4815 553/408
7 4817 47/102
7 4818 11665/5508
7 4819 2299/3672
7 4820 147/68
7 4822 -1/16
7 4823 1/16
7 4824 1/8
7 4827 -1/16
7 4829 -3/16
7 4832 5/16
7 4841 -1/17
7 4846 -475/408
7 4847 367/816
7 4848 427/11016
7 4851 -1/24
7 4852 -1/24
7 4853 -31/816
7 4854 241/816
7 4858 1/24
7 4861 -161/918
7 4862 13/272
7 4863 467/1224
7 4865 11/51
7 4866 -87/272
7 4867 -3/34
7 4869 121/7344
7 4870 307/816
7 4889 -1/8
7 4903 31/816
7 4904 -67/4896
7 4905 -301/4896
7 4909 -67/408
7 4910 -43/272
7 4911 -3827/1836
7 4917 31/408
7 4918 -17/48
7 4924 25/272
7 5015 -18749418345988831/624282388392960
7 5016 -42088396945069/131372556480
8 1 9/4
8 5 -3/2
8 9 -3/4
8 10 -3/4
8 11 -121/24
8 12 8
8 13 -1/12
8 14 71/24
8 15 -71/24
8 19 13/6
8 20 25/12
8 21 -4
8 22 -8
8 23 8
8 27 1/24
8 28 -1/12
8 29 1/12
8 31 1/12
8 32 -25/24
8 33 121/24
8 37 13/6
8 38 25/12
8 39 -4
8 43 -13/6
8 44 -25/12
8 57 -13/12
8 58 -13/6
8 60 13/6
8 61 -8
8 62 -1/12
8 63 -8
8 64 -1/12
8 68 13/6
8 78 -25/72
9 1 -9/4
9 3 3/4
9 5 3/2
9 10 3/4
9 11 13/4
9 12 -23/6
9 13 -8/3
9 14 -11/12
9 15 11/12
9 18 -1/3
9 19 1/3
9 20 -7/3
9 21 23/12
9 22 23/6
9 23 -23/6
9 27 4/3
9 28 -8/3
9 29 8/3
9 31 8/3
9 32 7/6
9 33 -13/4
9 36 1/3
9 37 1/3
9 38 -7/3
9 39 25/12
9 42 -1/3
9 43 -1/3
9 44 7/3
9 55 1/6
9 57 -1/6
9 58 -1/3
9 59 1/3
9 60 1/3
9 61 23/6
9 62 -8/3
9 63 23/6
9 64 -8/3
9 65 1/3
9 68 1/3
9 78 7/18
12 11 17/24
12 14 17/24
12 15 -17/24
12 19 -17/12
12 20 -17/12
12 32 17/24
12 33 -17/24
12 37 -17/12
12 38 -17/12
12 43 17/12
12 44 17/12
12 57 17/24
12 58 17/12
12 60 -17/12
12 68 -17/12
12 78 17/72
13 1 2/3
13 3 2/3
13 4 -2/3
13 9 -2/3
13 11 -17/24
13 13 17/12
13 14 -17/24
13 15 17/24
13 20 17/12
13 27 -17/24
13 28 17/12
13 29 -17/12
13 31 -17/12
13 32 -17/24
13 33 17/24
13 38 17/12
13 44 -17/12
13 62 17/12
13 64 17/12
13 78 -17/72
14 1 5/12
14 3 1/2
14 4 -5/12
14 9 -1/2
14 11 -3/4
14 14 -3/2
14 15 3/2
14 19 3/2
14 20 3/2
14 27 10/3
14 28 -5/3
14 30 -5
14 31 5/3
14 32 -5/3
14 34 5
14 37 3/2
14 38 29/6
14 43 -3/2
14 44 -3/2
14 49 -5
14 57 -3/4
14 58 -3/2
14 60 3/2
14 64 7/3
14 69 20/3
14 78 -2/3
14 79 -4585/918
14 80 -4331/13464
14 81 25/306
14 82 1112843/60588
14 83 -77017/3672
14 84 -18517/1224
14 85 5/36
14 86 71/792
14 88 1658/891
14 89 23411/459
14 90 -4517/13464
14 91 1423/6732
14 92 -13/36
14 93 -103/561
14 94 13/36
14 95 -1/36
14 96 6575/6732
14 97 -40/153
14 98 -13/68
14 99 13/68
14 100 1/36
14 101 7/198
14 102 55/153
14 103 -18190795/242352
14 104 187813/1377
14 105 -572369/40392
14 106 -1/6
14 107 5/18
14 108 -2140201/13464
14 109 -90181/1836
14 110 29365/612
14 114 1547/162
14 115 56545/612
14 116 4501/153
14 118 -1/132
14 120 -8447/2376
14 121 -46973/612
14 122 1/12
14 123 -2/9
14 125 -11/36
14 126 355/792
14 129 -41/198
14 132 -93409/14256
14 133 -855/88
14 135 179/108
14 136 -1/102
14 137 22991/1836
14 139 1423/6732
14 140 2367653/40392
14 142 25/396
14 144 7289/2376
14 153 -107753/2448
14 154 -805/3672
14 155 31/6732
14 156 52699/26928
14 157 -48901/26928
14 158 821/13464
14 159 7/36
14 160 -2/9
14 161 6241/2992
14 162 31/6732
14 163 1195/6732
14 164 -1195/6732
14 165 -7/18
14 166 7/18
14 167 -15/68
14 168 4393/13464
14 169 5081/13464
14 170 -131/36
14 171 -5081/13464
14 172 -655/13464
14 173 103/561
14 174 13/4
14 175 655/6732
14 176 -45/136
14 177 1/18
14 178 2825/3366
14 179 1/18
14 180 1/36
14 181 -29/9
14 182 -1/9
14 183 -5/12
14 184 -31/1683
14 185 31/3366
14 186 -31/3366
14 189 -4687/4752
14 190 -5/3672
14 191 133/1224
14 192 -133/1224
14 193 11/72
14 194 -13/44
14 195 325/1224
14 196 13/136
14 197 -13/68
14 198 -1/132
14 199 -4/153
14 200 13/136
14 201 1/132
14 202 4/153
14 203 -1/72
14 204 -1/36
14 205 -1/3
14 206 -10/99
14 207 5/9
14 208 -1/102
14 209 79/204
14 210 31/3366
14 211 -113/396
14 212 -31/3366
14 213 29/198
14 215 -661/1224
14 216 59230345/727056
14 217 -3321821/20196
14 218 7738363/121176
14 219 -1/36
14 220 -2/9
14 221 42575921/242352
14 222 3087587/40392
14 223 -13759619/121176
14 224 7/2
14 225 -21293447/121176
14 226 -525409/121176
14 227 187813/1377
14 228 -11/72
14 229 1/6
14 230 -10/3
14 231 -5/36
14 232 -5/18
14 233 -6028867/121176
14 234 -3467287/30294
14 236 31/3366
14 238 103763995/1454112
14 239 -1408/1377
14 240 137611/3672
14 241 -27/8
14 242 -29/264
14 244 1943/594
14 245 2236/153
14 247 -24581/918
14 249 1/132
14 251 -66881/7128
14 252 -127031/1836
14 256 27/4
14 257 -29/528
14 259 145/792
14 260 29/132
14 263 -16385/1188
14 264 -47819/7128
14 266 46201/7128
14 268 9380827/121176
14 270 1195/6732
14 271 5311775/121176
14 273 -1/132
14 275 -8209/7128
14 278 -1153/3366
14 279 29/198
14 285 -155815/22032
14 286 -36847/3672
14 288 1/24
14 290 12077/7128
14 291 50245/1836
14 296 -25/792
14 298 -1/11
14 301 46111/7128
14 302 1547/162
14 304 -193/396
14 306 301645/6732
14 307 79/204
14 308 -1195/6732
14 309 -11591/324
14 311 1/132
14 313 -235/81
14 316 1153/3366
14 317 -29/198
14 323 967019/22032
14 324 1/27
14 325 1/36
14 328 -5/72
14 334 1/36
14 337 1/4
14 345 7/36
14 347 -7/18
14 348 7/2
14 350 -1/18
14 355 1/3
14 362 -545/216
14 363 7/24
14 365 -149/528
14 366 -413/1584
14 372 -151/792
14 373 -145/792
14 375 29/99
14 377 -1/12
14 379 7/18
14 382 -91/396
14 387 -1/3
14 388 29/198
14 394 -35/176
14 402 368251/42768
14 403 197807/14256
14 404 -29209/7128
14 405 -44081/3564
14 407 -29/198
14 409 69301/85536
14 411 -54541/7128
14 412 1/51
14 413 -16327843/121176
14 414 -79/102
14 415 -15/68
14 416 -2019925/30294
14 418 2/9
14 420 3511/3564
14 423 31/3366
14 424 -29/198
14 432 419/4488
14 433 31/3366
14 434 3793/13464
14 435 66233/40392
14 436 -1546211/30294
14 437 -665/3366
14 438 31/6732
14 439 26/561
14 440 1/36
14 441 3667811/121176
14 442 -2767925/121176
14 443 15/34
14 444 -5/68
14 445 -14555/4488
14 446 -7363/13464
14 447 -31/4488
14 448 -45/136
14 449 -11/102
14 450 1/153
14 451 -4114417/121176
14 452 3025/204
14 453 4262/153
14 454 -169/306
14 455 161/153
14 458 -61/792
14 459 -29/198
14 460 235/792
14 461 -5251/2376
14 462 -10601/1782
14 463 -5/22
14 464 -29/396
14 465 29/198
14 467 83801/7128
14 468 -1187/7128
14 469 -7/18
14 470 -29/264
14 471 305/792
14 472 29/264
14 473 7/72
14 474 -10969/7128
14 475 -7/36
14 476 -7/36
14 477 -1/18
14 478 -1/36
14 479 -1/9
14 480 1/12
14 481 -13/4
14 530 -139319/7344
14 531 -155407/1836
15 1 -5/12
15 3 1/2
15 4 5/12
15 9 -1/2
15 11 3/4
15 13 -3/2
15 14 3/2
15 15 -3/2
15 20 -3/2
15 27 3/4
15 28 -3/2
15 29 3/2
15 31 3/2
15 32 5/3
15 35 -5
15 37 5/3
15 38 -29/6
15 44 3/2
15 53 5
15 54 5
15 57 -10/3
15 58 -5/3
15 62 -3/2
15 68 -7/3
15 70 -20/3
15 78 2/3
15 79 -13/3
15 82 182/9
15 83 -97/6
15 84 -13
15 88 -73/18
15 89 253/6
15 103 -1469/18
15 104 1313/9
15 105 -52/3
15 108 -169
15 109 -233/6
15 110 71/2
15 114 -589/18
15 115 149/2
15 116 26
15 120 47/6
15 121 -123/2
15 132 365/18
15 133 33
15 135 -13/3
15 137 52/3
15 140 169/3
15 144 -47/6
15 153 -145/4
15 216 5213/54
15 217 -1105/6
15 218 1261/18
15 221 3523/18
15 222 455/6
15 223 -1105/9
15 225 -1573/9
15 226 -26/9
15 227 1313/9
15 233 -455/9
15 234 -1235/9
15 238 1820/27
15 239 -149/72
15 240 329/12
15 242 27/8
15 244 -77/6
15 245 141/8
15 247 -58/3
15 251 292/9
15 252 -155/3
15 257 -27/16
15 259 -27/8
15 260 -27/4
15 263 2243/48
15 264 467/18
15 266 -224/9
15 268 806/9
15 271 325/9
15 275 49/18
15 285 -3623/288
15 286 -26/3
15 290 -34/9
15 291 58/3
15 301 -725/36
15 302 -589/18
15 306 39
15 309 -299/9
15 313 68/9
15 323 1343/36
15 365 27/16
15 366 27/16
15 373 27/8
15 384 -7/2
15 394 45/16
15 402 -12397/432
15 403 -6749/144
15 404 107/9
15 405 1451/36
15 409 -4813/864
15 411 263/9
15 413 -1313/9
15 416 -533/9
15 420 -22/9
15 435 -26/3
15 436 -598/9
15 441 637/9
15 442 -208/9
15 451 -299/9
15 452 13
15 453 27
15 461 26/3
15 462 190/9
15 467 -346/9
15 468 5/18
15 470 -27/8
15 472 1/8
15 474 73/18
15 530 -1483/96
15 531 -1655/24
16 0 -942871/119232
16 1 27493/6624
16 2 8909/8832
16 3 -1/2
16 4 -6875/13248
16 5 661/216
16 6 73859/39744
16 7 53987/39744
16 8 -833/2944
16 9 -2/3
16 10 -147401/19872
16 11 4547/4416
16 12 -289/1472
16 14 -289/1472
16 15 -4759/13248
16 16 -5/9
16 17 -5/9
16 18 -289/1472
16 20 -10/9
16 21 -4759/26496
16 22 289/1472
16 23 -289/1472
16 25 5/9
16 26 5/9
16 27 -29/72
16 30 29/36
16 32 -11/18
16 33 -9041/13248
16 34 -67/144
16 35 49/144
16 36 289/1472
16 38 41/24
16 39 -8623/13248
16 40 3/16
16 41 -53/144
16 42 -289/1472
16 44 197/72
16 45 -9/16
16 46 -5/36
16 49 5/6
16 50 -9/16
16 54 1/36
16 55 289/2944
16 59 17321/13248
16 60 -5/9
16 61 17321/13248
16 62 -5/9
16 63 9961/13248
16 64 -1/4
16 65 289/1472
16 66 5/9
16 68 5/9
16 69 -29/36
16 71 -5/9
16 72 -5/9
16 73 -5/9
16 78 -385/216
16 79 -179414185475/5690469024
16 80 -32589531191/2608131636
16 81 1016840053/237102876
16 82 6443810293111/93892738896
16 83 -78384568351/711308628
16 84 -204681769781/1896823008
16 85 -267326285/55788912
16 86 3575558633/613678032
16 87 2084255/774846
16 88 4762244074/345193893
16 89 217456685323/711308628
16 90 -7312269325/1304065818
16 91 6429643673/652032909
16 92 19867345/3486807
16 93 -1739905736/217344303
16 94 -19867345/3486807
16 95 -6470195/3486807
16 96 22739291231/1304065818
16 97 -7598351251/474205752
16 98 -313467013/26344764
16 99 313467013/26344764
16 100 46324883/13947228
16 101 308778539/76709754
16 102 5564671145/237102876
16 103 -68232019724413/187785477792
16 104 1529189297441/2133925884
16 105 -164186719391/31297579632
16 106 14789003/4649076
16 107 -11620007/6973614
16 108 -8853265501717/10432526544
16 109 -755699186699/2845234512
16 110 117409046905/474205752
16 111 -1/81
16 112 -1/12
16 113 -31/54
16 114 14383427761/251050104
16 115 122459037629/237102876
16 116 164961137507/948411504
16 117 -7078807/3099384
16 118 -217650679/102279672
16 119 31/54
16 120 -26107770313/920517048
16 121 -371887869967/948411504
16 122 -8568707/9298152
16 123 20983717/6973614
16 124 6883811/1549692
16 125 14352695/3486807
16 126 2044555343/306839016
16 127 -1558426/387423
16 129 -1448938721/153419508
16 130 -13014697/3099384
16 131 4677677/1549692
16 132 -118270508155/2761551144
16 133 -80293364/1420551
16 134 -2656651/774846
16 135 151573507/41841684
16 136 138835949/79034292
16 137 35991212527/711308628
16 138 -2843371/1549692
16 139 6429643673/652032909
16 140 8690962703717/31297579632
16 141 208657/86094
16 142 1127130791/153419508
16 143 7442/14349
16 144 1682064317/115064631
16 145 1/3
16 147 1/12
16 148 28/81
16 149 -97901/387423
16 153 -1192337189947/3793646016
16 154 499598666/177827157
16 155 -5988330847/2608131636
16 156 76897835747/10432526544
16 157 1642455253/10432526544
16 158 -22637079205/2608131636
16 159 -6698575/3486807
16 160 1300943/13947228
16 161 19039704395/1159169616
16 162 -5988330847/2608131636
16 163 -8934910723/652032909
16 164 8934910723/652032909
16 165 13397150/3486807
16 166 -13397150/3486807
16 167 -69403601/13172382
16 168 6650300086/652032909
16 169 9899517835/5216263272
16 170 52426331/13947228
16 171 -9899517835/5216263272
16 172 -12579599363/5216263272
16 173 1739905736/217344303
16 174 1/12
16 175 12579599363/2608131636
16 176 -165127199/13172382
16 177 25493357/6973614
16 178 7412681978/652032909
16 179 -14399447/13947228
16 180 6470195/3486807
16 181 24718511/13947228
16 182 -37362113/13947228
16 183 4747111/2324538
16 184 5988330847/652032909
16 185 -5988330847/1304065818
16 186 5988330847/1304065818
16 189 -32559935135/1841034096
16 190 -801533129/711308628
16 191 7626800615/474205752
16 192 -3803521021/237102876
16 193 139823/55788912
16 194 -174641879/68186448
16 195 1147707367/59275719
16 196 313467013/52689528
16 197 -313467013/26344764
16 198 -25053320/12784959
16 199 -2402798749/118551438
16 200 309076219/52689528
16 201 104474933/51139836
16 202 4825356071/237102876
16 203 -46324883/27894456
16 204 -61108123/27894456
16 205 -30929863/9298152
16 206 102357149/76709754
16 207 28281167/27894456
16 208 152008331/79034292
16 209 1316907101/79034292
16 210 -5988330847/1304065818
16 211 -386167235/76709754
16 212 5988330847/1304065818
16 213 491339789/153419508
16 214 -252031/774846
16 215 -2079352993/59275719
16 216 60497643795565/140839108344
16 217 -54067317352781/62595159264
16 218 6940328975245/23473184724
16 219 -43730837/55788912
16 220 145674467/55788912
16 221 43727834995199/46946369448
16 222 851079640622/1956098727
16 223 -55045720433603/93892738896
16 224 127/324
16 225 -93942254153513/93892738896
16 226 -2936512123907/46946369448
16 227 1529189297441/2133925884
16 228 62265479/27894456
16 229 -33064813/9298152
16 230 -4346543/1162269
16 231 11620007/13947228
16 232 11620007/6973614
16 233 -22763089146757/93892738896
16 234 -53154150271261/93892738896
16 235 -1/6
16 236 -5988330847/1304065818
16 238 122563763726695/281678216688
16 239 -563118557143/17071407072
16 240 1130066455481/5690469024
16 241 -115/432
16 242 -533956319/204559344
16 243 31/108
16 244 36861749597/1841034096
16 245 18936722131/118551438
16 247 -357166071455/2845234512
16 248 10/27
16 249 95951627/51139836
16 250 -31/54
16 251 -80172555563/1380775572
16 252 -1084700781229/2845234512
16 253 -67/162
16 254 -1/24
16 255 -29/81
16 256 115/216
16 257 -60884767/51139836
16 259 321470447/76709754
16 260 551002931/102279672
16 261 301/324
16 262 -104/81
16 263 -36387011431/460258524
16 264 -27114460759/690387786
16 266 117618032501/2761551144
16 268 41745269672797/93892738896
16 269 1476839/774846
16 270 -8934910723/652032909
16 271 13923140207881/46946369448
16 272 -2/27
16 273 -25053320/12784959
16 274 -29/81
16 275 -3980755643/690387786
16 276 1/4
16 278 4808146301/652032909
16 279 491339789/153419508
16 281 -1/18
16 285 -3415716210701/34142814144
16 286 -181513098067/2845234512
16 287 -7602875/3099384
16 288 -3288475/2324538
16 289 -8107/14349
16 290 40225358347/2761551144
16 291 391739358125/2845234512
16 292 2170201/1549692
16 293 260075/1033128
16 294 622766/387423
16 295 16154509/3099384
16 296 -832021171/153419508
16 298 3932717/3788136
16 299 -447985/387423
16 300 1333748/387423
16 301 238668422065/5523102288
16 302 14383427761/251050104
16 303 122890/387423
16 304 -4165945423/306839016
16 305 -1/3
16 306 1391906869519/5216263272
16 307 289920833/19758573
16 308 8934910723/652032909
16 309 -36990052025/251050104
16 310 2014091/387423
16 311 95951627/51139836
16 312 29/81
16 313 -3905200717/251050104
16 314 -1/6
16 316 -4808146301/652032909
16 317 -239277415/76709754
16 318 1/12
16 319 -30545/1549692
16 323 7957044407011/34142814144
16 324 108495617/167366736
16 325 87813395/55788912
16 326 -10331027/3099384
16 328 137483225/27894456
16 331 1/6
16 334 -31643227/55788912
16 335 -3901627/1549692
16 337 4615865/3099384
16 338 -2647943/3099384
16 339 -514342/129141
16 342 -1055522/387423
16 343 1/24
16 344 -1/12
16 345 -52426331/27894456
16 346 -202679/1033128
16 347 13397150/3486807
16 350 -153757889/27894456
16 351 80036/129141
16 352 -1/24
16 353 35/72
16 355 -6466955/2324538
16 356 1/24
16 357 197/648
16 358 111565/1033128
16 362 -151185475/83683368
16 363 29108179/6198768
16 364 3723691/1549692
16 365 -413160421/51139836
16 366 -1161923813/306839016
16 370 10135331/3099384
16 371 -3901627/1549692
16 372 -229502704/38354877
16 373 -321470447/76709754
16 374 4117435/1549692
16 375 1978144115/306839016
16 376 -1/12
16 377 35434337/9298152
16 378 116585/1033128
16 379 -13397150/3486807
16 382 172237757/306839016
16 383 1696063/774846
16 384 1/8
16 385 1/24
16 387 6466955/2324538
16 388 995464537/306839016
16 389 -143/648
16 390 -25471/1033128
16 394 33966059/22728816
16 395 10644403/3099384
16 396 -9106999/1549692
16 397 1176055/1549692
16 398 44905/28698
16 399 2428508/387423
16 400 252031/774846
16 401 5892043/1162269
16 402 807422655641/16569306864
16 403 434516731417/5523102288
16 404 -25829008625/690387786
16 405 -188348965799/2761551144
16 407 -491339789/153419508
16 409 28186097149/16569306864
16 410 1215229/516564
16 411 -22532093789/690387786
16 412 -66124879/19758573
16 413 -71550433377703/93892738896
16 414 -1241108045/39517146
16 415 -69403601/13172382
16 416 -40084889069563/93892738896
16 417 -3530567/387423
16 418 -15545971/6973614
16 419 -2629442/387423
16 420 18510686851/2761551144
16 421 -5/12
16 423 -5988330847/1304065818
16 424 -516909707/153419508
16 425 -139/324
16 426 508243/1549692
16 432 -7952717431/869377212
16 433 -11904213593/2608131636
16 434 31729628533/2608131636
16 435 -371548126117/31297579632
16 436 -7026088853537/23473184724
16 437 -43683567233/2608131636
16 438 -5988330847/2608131636
16 439 3094655035/869377212
16 440 -40280227/13947228
16 441 14605775700257/93892738896
16 442 -12238608653801/93892738896
16 443 69403601/6586191
16 444 7364302/2195397
16 445 -6133227049/1738754424
16 446 -20171556671/1304065818
16 447 5988330847/1738754424
16 448 -69403601/8781588
16 449 -527150861/79034292
16 450 7714910/59275719
16 451 -17381327172469/93892738896
16 452 14481793579/158068584
16 453 130640362675/948411504
16 454 -1058019478/59275719
16 455 12234654937/237102876
16 457 -4/3
16 458 -791979629/306839016
16 459 -126031187/38354877
16 460 2304353873/306839016
16 461 -13143696893/920517048
16 462 -48414847667/1380775572
16 463 -116004667/17046612
16 464 -126031187/76709754
16 465 491339789/153419508
16 467 23814175658/345193893
16 468 2127405755/2761551144
16 469 -195404221/13947228
16 470 -108984575/51139836
16 471 4036607899/306839016
16 472 32573210/12784959
16 473 88839635/27894456
16 474 -2800253704/345193893
16 475 6698575/3486807
16 476 27181723/13947228
16 477 14399447/13947228
16 478 40280227/13947228
16 479 -24226379/13947228
16 480 -15051205/4649076
16 481 -1/12
16 483 3733633/3099384
16 484 -606839/774846
16 485 -4/3
16 486 -279649/3099384
16 487 -420193/516564
16 488 -1390937/1033128
16 489 422353/387423
16 490 -88253/1033128
16 491 393487/387423
16 492 -5723963/3099384
16 493 -1910869/387423
16 494 -55745/86094
16 495 38083/129141
16 496 -252031/774846
16 497 391303/774846
16 498 178679/774846
16 499 6984061/516564
16 500 -4/3
16 501 41/81
16 502 -1/81
16 503 10/27
16 504 4/27
16 505 31/54
16 506 1/9
16 516 -1/36
16 517 -1/9
16 530 -542701661257/11380938048
16 531 -505204544483/711308628
17 0 942871/119232
17 1 -63107/13248
17 2 833/2944
17 4 163/144
17 5 -661/216
17 6 -53987/39744
17 7 -73859/39744
17 8 -8909/8832
17 9 7/6
17 10 147401/19872
17 11 -4547/4416
17 12 289/1472
17 14 289/1472
17 15 4759/13248
17 16 5/9
17 17 5/9
17 18 289/1472
17 20 10/9
17 21 -289/2944
17 22 -289/1472
17 23 289/1472
17 32 11/18
17 33 9041/13248
17 34 -49/144
17 35 67/144
17 36 -289/1472
17 38 -41/24
17 39 8623/13248
17 40 53/144
17 41 -3/16
17 42 289/1472
17 44 -197/72
17 45 9/16
17 46 5/36
17 47 -5/9
17 49 -1/36
17 50 9/16
17 53 -29/36
17 54 -5/6
17 55 4759/26496
17 56 -5/9
17 57 29/72
17 59 -17321/13248
17 60 5/9
17 61 -17321/13248
17 62 5/9
17 63 -289/1472
17 64 -5/9
17 65 -9961/13248
17 67 -5/9
17 68 1/4
17 70 29/36
17 71 5/9
17 72 5/9
17 73 5/9
17 78 385/216
17 79 -254844556/6586191
17 80 -6220118225/386389872
17 81 49237717/8781588
17 82 68537947069/869377212
17 83 -28658220233/210758112
17 84 -9304753859/70252704
17 85 -11856317/2066256
17 86 191433059/22728816
17 87 124093/38264
17 88 602843573/25569918
17 89 39586174867/105379056
17 90 -3388020371/386389872
17 91 2388050281/193194936
17 92 8529401/1033128
17 93 -327311129/32199156
17 94 -8529401/1033128
17 95 -2268361/1033128
17 96 4200936731/193194936
17 97 -681729797/35126352
17 98 -91168451/5854392
17 99 91168451/5854392
17 100 4503205/1033128
17 101 40520357/11364408
17 102 484778929/17563176
17 103 -748474240357/1738754424
17 104 271447636427/316137168
17 105 7042881289/1159169616
17 106 577555/114792
17 107 -1723879/516564
17 108 -98759895031/96597468
17 109 -2155174376/6586191
17 110 1337909437/4390794
17 111 -1/9
17 112 -13/36
17 113 -1/3
17 114 444161141/4649076
17 115 22396710749/35126352
17 116 7485936533/35126352
17 117 -280415/114792
17 118 -5347301/3788136
17 119 1/3
17 120 -1609286947/34093224
17 121 -16929114193/35126352
17 122 -21411/19132
17 123 487526/129141
17 124 1098907/344376
17 125 3347459/516564
17 126 27987605/2841102
17 127 -97935/19132
17 128 1/2
17 129 -153634309/11364408
17 130 -2494009/688752
17 131 260335/344376
17 132 -14639181371/204559344
17 133 -120573245/1262712
17 134 -159400/43047
17 135 12673399/1549692
17 136 9396991/5854392
17 137 3060040883/52689528
17 138 -1505219/344376
17 139 2388050281/193194936
17 140 96949493549/289792404
17 141 79447/28698
17 142 22513903/2841102
17 143 31691/43047
17 144 865164217/34093224
17 146 -1/2
17 147 -1/9
17 148 1/9
17 149 -2074/4783
17 153 -6012402895/15611712
17 154 133412405/105379056
17 155 -472016309/193194936
17 156 8031093889/772779744
17 157 1086575813/772779744
17 158 -4407231775/386389872
17 159 -391315/129141
17 160 862159/1033128
17 161 1821332635/85864416
17 162 -472016309/193194936
17 163 -3558864761/193194936
17 164 3558864761/193194936
17 165 782630/129141
17 166 -782630/129141
17 167 -14586037/1951464
17 168 5276085607/386389872
17 169 18452585/386389872
17 170 3345755/516564
17 171 -18452585/386389872
17 172 -889965193/386389872
17 173 327311129/32199156
17 174 -5/12
17 175 889965193/193194936
17 176 -198632447/11708784
17 177 2268361/516564
17 178 1498002995/96597468
17 179 -1406641/1033128
17 180 2268361/1033128
17 181 2698831/1033128
17 182 -3130081/1033128
17 183 147877/38264
17 184 472016309/48298734
17 185 -472016309/96597468
17 186 472016309/96597468
17 189 -3014798119/136372896
17 190 -173958587/105379056
17 191 377715059/17563176
17 192 -377715059/17563176
17 193 -4335313/2066256
17 194 -3329585/1262712
17 195 53480524/2195397
17 196 91168451/11708784
17 197 -91168451/5854392
17 198 -1178953/631356
17 199 -481924765/17563176
17 200 91168451/11708784
17 201 1178953/631356
17 202 481924765/17563176
17 203 -4503205/2066256
17 204 -1754473/1033128
17 205 -13991/86094
17 206 -1217957/1420551
17 207 1764743/1033128
17 208 8421259/5854392
17 209 45567313/1951464
17 210 -472016309/96597468
17 211 -107620973/11364408
17 212 472016309/96597468
17 213 7496189/1420551
17 214 -53947/86094
17 215 -1026585649/23417568
17 216 5305773619253/10432526544
17 217 -2390573646359/2318339232
17 218 2406968289839/6955017696
17 219 -1837891/1033128
17 220 8645753/2066256
17 221 3879324805333/3477508848
17 222 1225245980281/2318339232
17 223 -1214048466853/1738754424
17 224 4/9
17 225 -2116782503917/1738754424
17 226 -289477855429/3477508848
17 227 271447636427/316137168
17 228 3258881/1033128
17 229 -577555/114792
17 230 -1885721/344376
17 231 1723879/1033128
17 232 1723879/516564
17 233 -498074895689/1738754424
17 234 -2320046972077/3477508848
17 236 -472016309/96597468
17 238 22359923434105/41730106176
17 239 -26042400967/632274336
17 240 1608851383/6586191
17 241 1/16
17 242 -29511239/7576272
17 243 1/6
17 244 1126323493/34093224
17 245 13949526091/70252704
17 247 -8105710741/52689528
17 248 5/12
17 249 334198/157839
17 250 -1/3
17 251 -9788021767/102279672
17 252 -24747034655/52689528
17 253 -19/72
17 254 1/24
17 255 -5/36
17 256 -7/24
17 257 -8758901/3788136
17 259 40953403/5682204
17 260 9977381/1262712
17 261 41/72
17 262 -29/36
17 263 -8949103507/68186448
17 264 -6741464293/102279672
17 266 7139118125/102279672
17 268 1850853652003/3477508848
17 269 145025/38264
17 270 -3558864761/193194936
17 271 160915001713/434688606
17 272 1/4
17 273 -1178953/631356
17 274 -5/36
17 275 -991251887/102279672
17 277 -1/4
17 278 1851805231/193194936
17 279 30142595/5682204
17 281 -1/6
17 285 -78529037977/632274336
17 286 -521738818/6586191
17 287 -78347/43047
17 288 -108427/172188
17 289 -67169/172188
17 290 2422168753/102279672
17 291 4504416629/26344764
17 292 221483/86094
17 293 -214343/344376
17 294 91241/57396
17 295 1403861/344376
17 296 -18383087/2841102
17 297 -1/6
17 298 -4976381/3788136
17 299 -166727/344376
17 300 100355/57396
17 301 3658232305/51139836
17 302 444161141/4649076
17 303 122243/86094
17 304 -122442065/5682204
17 305 1/6
17 306 128434355573/386389872
17 307 19085519/975732
17 308 3558864761/193194936
17 309 -3235226047/18596304
17 310 945575/172188
17 311 1178953/631356
17 312 2/9
17 313 -59621221/2324538
17 315 1/6
17 316 -1851805231/193194936
17 317 -7654028/1420551
17 318 -1/12
17 319 -93545/172188
17 323 361001160283/1264548672
17 324 6289301/6198768
17 325 2271659/2066256
17 326 -2706517/688752
17 328 5082407/1033128
17 334 -1294135/2066256
17 335 -49321/57396
17 336 1/24
17 337 -219325/344376
17 338 -166033/344376
17 339 -1266457/344376
17 340 -1/48
17 342 -377237/344376
17 343 -1/24
17 344 1/12
17 345 -3173567/1033128
17 346 99997/172188
17 347 782630/129141
17 348 -1/8
17 349 -1/8
17 350 -3128839/516564
17 351 318449/344376
17 354 -1/24
17 355 -1618133/344376
17 356 -1/24
17 357 11/72
17 358 -52111/344376
17 362 -40187725/12397536
17 363 19271827/2066256
17 364 353147/114792
17 365 -22040573/1894068
17 366 -18679633/5682204
17 370 171563/57396
17 371 -49321/57396
17 372 -215252743/22728816
17 373 -42847471/5682204
17 374 338021/86094
17 375 119465507/11364408
17 376 1/12
17 377 806285/172188
17 378 -99997/172188
17 379 -782630/129141
17 380 1/24
17 381 5/24
17 382 -38786515/11364408
17 383 301835/114792
17 386 -17/24
17 387 1618133/344376
17 388 59495995/11364408
17 389 -17/72
17 390 23413/344376
17 394 88904905/45457632
17 395 5241085/2066256
17 396 -233819/57396
17 397 -36889/114792
17 398 27487/57396
17 399 96105/19132
17 400 53947/86094
17 401 366839/76528
17 402 24903075541/306839016
17 403 1678347667/12784959
17 404 -6162180239/102279672
17 405 -5797520581/51139836
17 406 1/6
17 407 -7496189/1420551
17 409 2694164911/613678032
17 410 99655/38264
17 411 -5771605289/102279672
17 412 -9396991/2927196
17 413 -1604362775219/1738754424
17 414 -247815155/5854392
17 415 -14586037/1951464
17 416 -1845726665503/3477508848
17 417 -1547765/172188
17 418 1596851/1033128
17 419 -503029/86094
17 420 127386620/12784959
17 422 7/12
17 423 -472016309/96597468
17 424 -28879883/5682204
17 425 -1/36
17 426 196907/172188
17 432 -166773977/14310736
17 433 -472016309/96597468
17 434 4993366273/386389872
17 435 -11358205369/1159169616
17 436 -618313437751/1738754424
17 437 -475512401/24149367
17 438 -472016309/193194936
17 439 75665639/21466104
17 440 -1837501/516564
17 441 283461266347/1738754424
17 442 -557827066991/3477508848
17 443 14586037/975732
17 444 3258857/975732
17 445 -418351049/128796624
17 446 -8164120933/386389872
17 447 472016309/128796624
17 448 -14586037/1300976
17 449 -51426871/5854392
17 450 -48385/8781588
17 451 -391610082593/1738754424
17 452 1327110919/11708784
17 453 370187656/2195397
17 454 -208398607/8781588
17 455 564193987/8781588
17 457 -4/3
17 458 -45646181/11364408
17 459 -16097251/2841102
17 460 136547483/11364408
17 461 -741128537/34093224
17 462 -721878581/12784959
17 463 -9817055/947034
17 464 -4142692/1420551
17 465 7496189/1420551
17 466 -1/6
17 467 11450493559/102279672
17 468 10794461/102279672
17 469 -5134061/258282
17 470 -3984853/947034
17 471 216866497/11364408
17 472 8127545/1894068
17 473 4453829/1033128
17 474 -1301328449/102279672
17 475 391315/129141
17 476 391315/129141
17 477 1406641/1033128
17 478 1837501/516564
17 479 -1750237/1033128
17 480 -364733/114792
17 481 5/12
17 483 1315189/688752
17 484 -29671/28698
17 485 -4/3
17 486 -528037/688752
17 487 -260725/344376
17 488 -425449/229584
17 489 188021/172188
17 490 307301/688752
17 491 25768/43047
17 492 -372677/229584
17 493 -416591/86094
17 494 -65653/86094
17 495 16427/172188
17 496 -53947/86094
17 497 36866/43047
17 498 -15067/86094
17 499 5051023/344376
17 500 -4/3
17 501 2/9
17 502 -1/9
17 503 1/3
17 505 1/3
17 514 1/6
17 515 -1/18
17 530 -6071921719/105379056
17 531 -92884706543/105379056
18 27 -1
18 28 2
18 31 -2
18 32 -1
18 38 2
18 64 2
18 69 -2
18 78 -2/3
18 79 1204/459
18 80 4331/1683
18 81 -100/153
18 82 29534/15147
18 83 4189/459
18 84 1381/153
18 85 -10/9
18 86 -71/99
18 88 -4552/891
18 89 -11644/459
18 90 4517/1683
18 91 -2846/1683
18 92 26/9
18 93 824/561
18 94 -26/9
18 95 2/9
18 96 -13150/1683
18 97 320/153
18 98 26/17
18 99 -26/17
18 100 -2/9
18 101 -28/99
18 102 -440/153
18 103 364459/30294
18 104 -49004/1377
18 105 -40243/5049
18 106 4/3
18 107 -20/9
18 108 66745/1683
18 109 9002/459
18 110 -3038/153
18 114 -1724/81
18 115 -5990/153
18 116 -1736/153
18 118 2/33
18 120 2903/297
18 121 3982/153
18 122 -2/3
18 123 16/9
18 125 22/9
18 126 -355/99
18 129 164/99
18 132 27673/1782
18 133 239/11
18 135 -70/27
18 136 4/51
18 137 530/459
18 139 -2846/1683
18 140 -58577/5049
18 142 -50/99
18 144 -1745/297
18 153 9221/306
18 154 805/459
18 155 -62/1683
18 156 -3629/1683
18 157 1730/1683
18 158 -821/1683
18 159 -14/9
18 160 16/9
18 161 -596/187
18 162 -62/1683
18 163 -2390/1683
18 164 2390/1683
18 165 28/9
18 166 -28/9
18 167 30/17
18 168 -4393/1683
18 169 -5081/1683
18 170 19/9
18 171 5081/1683
18 172 655/1683
18 173 -824/561
18 174 1
18 175 -1310/1683
18 176 45/17
18 177 -4/9
18 178 -11300/1683
18 179 -4/9
18 180 -2/9
18 181 -11/9
18 182 8/9
18 183 10/3
18 184 248/1683
18 185 -124/1683
18 186 124/1683
18 189 4687/594
18 190 5/459
18 191 -133/153
18 192 133/153
18 193 -11/9
18 194 26/11
18 195 -325/153
18 196 -13/17
18 197 26/17
18 198 2/33
18 199 32/153
18 200 -13/17
18 201 -2/33
18 202 -32/153
18 203 1/9
18 204 2/9
18 205 8/3
18 206 80/99
18 207 -40/9
18 208 4/51
18 209 -158/51
18 210 -124/1683
18 211 226/99
18 212 124/1683
18 213 -116/99
18 215 661/153
18 216 -836714/45441
18 217 400553/10098
18 218 -161497/15147
18 219 2/9
18 220 16/9
18 221 -621562/15147
18 222 -137288/5049
18 223 443723/15147
18 224 -1
18 225 919049/15147
18 226 108025/15147
18 227 -49004/1377
18 228 11/9
18 229 -4/3
18 230 -1/3
18 231 10/9
18 232 20/9
18 233 118171/15147
18 234 283972/15147
18 236 -124/1683
18 238 -1325020/45441
18 239 5144/1377
18 240 -6949/459
18 242 29/33
18 244 -2228/297
18 245 -2282/153
18 247 4076/459
18 249 -2/33
18 251 18569/891
18 252 14158/459
18 257 29/66
18 259 -145/99
18 260 -58/33
18 263 8614/297
18 264 13763/891
18 266 -13729/891
18 268 -319555/15147
18 270 -2390/1683
18 271 -367121/15147
18 273 2/33
18 275 1873/891
18 278 4612/1683
18 279 -116/99
18 285 56273/5508
18 286 2575/459
18 288 -1/3
18 290 -4157/891
18 291 -6242/459
18 296 25/99
18 298 8/11
18 301 -13639/891
18 302 -1724/81
18 304 386/99
18 306 -37802/1683
18 307 -158/51
18 308 2390/1683
18 309 430/81
18 311 -2/33
18 313 440/81
18 316 -4612/1683
18 317 116/99
18 323 -37391/2754
18 324 -8/27
18 325 -2/9
18 328 5/9
18 334 -2/9
18 337 -2
18 345 -14/9
18 347 28/9
18 350 4/9
18 355 -8/3
18 362 -125/54
18 363 -7/3
18 365 149/66
18 366 413/198
18 372 151/99
18 373 145/99
18 375 -232/99
18 377 2/3
18 379 -28/9
18 382 182/99
18 387 8/3
18 388 -116/99
18 394 35/22
18 402 -95803/5346
18 403 -52079/1782
18 404 10993/891
18 405 22426/891
18 407 116/99
18 409 -20197/10692
18 411 12565/891
18 412 -8/51
18 413 642283/15147
18 414 316/51
18 415 30/17
18 416 462442/15147
18 418 -16/9
18 420 -1478/891
18 423 -124/1683
18 424 116/99
18 432 -419/561
18 433 -124/1683
18 434 -3793/1683
18 435 1087/5049
18 436 220292/15147
18 437 2660/1683
18 438 -62/1683
18 439 -208/561
18 440 -2/9
18 441 75181/15147
18 442 95321/15147
18 443 -60/17
18 444 10/17
18 445 -592/561
18 446 7363/1683
18 447 31/561
18 448 45/17
18 449 44/51
18 450 -8/153
18 451 162733/15147
18 452 -338/51
18 453 -1048/153
18 454 676/153
18 455 -1288/153
18 458 61/99
18 459 116/99
18 460 -235/99
18 461 1291/297
18 462 10724/891
18 463 20/11
18 464 58/99
18 465 -116/99
18 467 -21233/891
18 468 395/891
18 469 28/9
18 470 29/33
18 471 -305/99
18 472 -29/33
18 473 -7/9
18 474 2257/891
18 475 14/9
18 476 14/9
18 477 4/9
18 478 2/9
18 479 8/9
18 480 -2/3
18 481 -1
18 530 -6707/1836
18 531 35261/459
19 32 1
19 37 -2
19 38 -2
19 57 1
19 58 2
19 68 -2
19 70 2
19 78 2/3
19 472 -1
20 1 -1/4
20 3 -7/36
20 4 7/36
20 9 1/4
20 10 1/18
20 11 -1/8
20 14 -1/4
20 15 1/4
20 19 1/4
20 20 1/4
20 27 1/12
20 28 5/8
20 29 1/12
20 30 -31/48
20 31 -17/24
20 32 -17/24
20 33 -1/12
20 34 31/48
20 35 -1/48
20 37 1/4
20 38 7/4
20 43 -1/4
20 44 -1/6
20 49 -31/48
20 51 1/48
20 54 1/48
20 57 -1/8
20 58 -1/4
20 60 1/4
20 64 1/2
20 78 -19/24
20 79 1/3
20 82 -73/36
20 83 17/12
20 84 1
20 88 11/18
20 89 -41/12
20 103 71/9
20 104 -481/36
20 105 29/12
20 108 15
20 109 10/3
20 110 -13/4
20 114 31/9
20 115 -25/4
20 116 -2
20 120 -7/6
20 121 21/4
20 132 -83/36
20 133 -7/2
20 135 2/3
20 137 -5/3
20 140 -65/12
20 144 7/6
20 153 23/8
20 156 -1/8
20 157 1/8
20 161 -1/8
20 170 1/4
20 174 -1/4
20 181 1/4
20 216 -251/27
20 217 413/24
20 218 -509/72
20 221 -649/36
20 222 -157/24
20 223 211/18
20 224 -1/4
20 225 265/18
20 226 -7/18
20 227 -481/36
20 230 1/4
20 233 89/18
20 234 239/18
20 238 -2227/432
20 239 1/36
20 240 -61/24
20 241 1/4
20 244 7/6
20 245 -7/8
20 247 11/6
20 251 -61/18
20 252 14/3
20 256 -1/2
20 263 -61/12
20 264 -43/18
20 266 41/18
20 268 -143/18
20 271 -43/18
20 275 -4/9
20 285 55/144
20 286 2/3
20 290 5/9
20 291 -11/6
20 301 41/18
20 302 31/9
20 306 -3
20 309 34/9
20 313 -10/9
20 323 -217/72
20 348 -1/4
20 362 5/24
20 402 86/27
20 403 46/9
20 404 -23/18
20 405 -83/18
20 409 31/108
20 411 -53/18
20 413 227/18
20 416 145/36
20 420 7/18
20 435 5/6
20 436 109/18
20 441 -65/9
20 442 59/36
20 445 1/4
20 451 109/36
20 452 -1
20 453 -5/2
20 461 -5/6
20 462 -20/9
20 467 79/18
20 468 -1/18
20 474 -11/18
20 481 1/4
20 530 67/48
20 531 16/3
21 1 1/4
21 3 -1/4
21 4 -7/36
21 9 7/36
21 10 -1/18
21 11 1/8
21 13 -1/4
21 14 1/4
21 15 -1/4
21 20 -1/4
21 27 1/8
21 28 -1/4
21 29 1/4
21 31 1/4
21 32 17/24
21 33 1/12
21 34 1/48
21 35 -31/48
21 37 -5/8
21 38 -7/4
21 43 -1/12
21 44 1/6
21 48 -1/48
21 49 -1/48
21 53 31/48
21 54 31/48
21 57 -1/12
21 58 17/24
21 62 -1/4
21 68 -1/2
21 78 19/24
21 79 1/3
21 82 -14/9
21 83 5/4
21 84 1
21 88 11/36
21 89 -13/4
21 103 113/18
21 104 -101/9
21 105 4/3
21 108 13
21 109 3
21 110 -11/4
21 114 89/36
21 115 -23/4
21 116 -2
21 120 -7/12
21 121 19/4
21 132 -55/36
21 133 -5/2
21 135 1/3
21 137 -4/3
21 140 -13/3
21 144 7/12
21 153 67/24
21 216 -401/54
21 217 85/6
21 218 -97/18
21 221 -271/18
21 222 -35/6
21 223 85/9
21 225 121/9
21 226 2/9
21 227 -101/9
21 233 35/9
21 234 95/9
21 238 -140/27
21 239 1/6
21 240 -17/8
21 242 -1/4
21 244 23/24
21 245 -11/8
21 247 3/2
21 251 -22/9
21 252 4
21 257 1/8
21 259 1/4
21 260 1/2
21 263 -85/24
21 264 -35/18
21 266 17/9
21 268 -62/9
21 271 -25/9
21 275 -2/9
21 285 47/48
21 286 2/3
21 290 5/18
21 291 -3/2
21 301 109/72
21 302 89/36
21 306 -3
21 309 23/9
21 313 -5/9
21 323 -23/8
21 365 -1/8
21 366 -1/8
21 373 -1/4
21 384 1/4
21 394 -5/24
21 402 235/108
21 403 32/9
21 404 -8/9
21 405 -55/18
21 409 179/432
21 411 -20/9
21 413 101/9
21 416 41/9
21 420 7/36
21 435 2/3
21 436 46/9
21 441 -49/9
21 442 16/9
21 451 23/9
21 452 -1
21 453 -3/2
21 461 -2/3
21 462 -29/18
21 467 53/18
21 468 -1/36
21 470 1/4
21 474 -11/36
21 530 19/16
21 531 16/3
22 11 1/4
22 16 -1/2
22 20 -1/2
22 27 -1/4
22 30 1/2
22 45 -1/4
22 47 1/2
22 55 -1/4
22 56 1/2
22 59 1/2
22 62 -1/2
22 67 1/2
22 69 -1/2
22 72 -1/2
22 79 579732802/6586191
22 80 14679042773/386389872
22 81 -248080283/17563176
22 82 -596662886197/3477508848
22 83 135923701891/421516224
22 84 43844390869/140505408
22 85 10433039/516564
22 86 -1405050115/45457632
22 87 -3141073/229584
22 88 -3849697333/51139836
22 89 -183522317831/210758112
22 90 4483993033/193194936
22 91 -2763788057/96597468
22 92 -53119249/2066256
22 93 2803876511/128796624
22 94 53119249/2066256
22 95 14136485/2066256
22 96 -2097657911/48298734
22 97 3804323137/70252704
22 98 175185163/3902928
22 99 -175185163/3902928
22 100 -34373255/2066256
22 101 -149242589/11364408
22 102 -2812002005/35126352
22 103 13366734608657/13910035392
22 104 -1229457188641/632274336
22 105 -13729933519/289792404
22 106 -10864913/688752
22 107 9285509/1033128
22 108 1804466558255/772779744
22 109 163294031287/210758112
22 110 -25422861635/35126352
22 111 1/2
22 113 3/4
22 114 -2892217459/9298152
22 115 -106530887347/70252704
22 116 -34848862015/70252704
22 117 607781/57396
22 118 47661281/7576272
22 119 -3/4
22 120 20693989429/136372896
22 121 79905078893/70252704
22 122 1377745/688752
22 123 -6013115/516564
22 124 -884335/76528
22 125 -6015907/258282
22 126 -1467556697/45457632
22 127 2633735/114792
22 129 64941995/1420551
22 130 6752063/459168
22 131 -156639/76528
22 132 189339536483/818237376
22 133 521690359/1683616
22 134 931651/57396
22 135 -156938089/6198768
22 136 -38278435/5854392
22 137 -3223723585/26344764
22 138 1555425/76528
22 139 -2763788057/96597468
22 140 -1776104814247/2318339232
22 141 -105311/9566
22 142 -676590983/22728816
22 143 -83681/28698
22 144 -11211438811/136372896
22 148 -1/2
22 149 1217/14349
22 153 254550729167/281010816
22 154 28022237/13172382
22 155 1903685569/386389872
22 156 -41003416163/1545559488
22 157 -9448081837/1545559488
22 158 11815987243/386389872
22 159 9745691/1033128
22 160 -5354897/2066256
22 161 -9033617075/171728832
22 162 1903685569/386389872
22 163 2293116137/48298734
22 164 -2293116137/48298734
22 165 -9745691/516564
22 166 9745691/516564
22 167 36604955/1951464
22 168 -3193839301/96597468
22 169 5061125891/772779744
22 170 -5066557/258282
22 171 -5061125891/772779744
22 172 1894060205/772779744
22 173 -2803876511/128796624
22 174 3/4
22 175 -1894060205/386389872
22 176 45624281/975732
22 177 -14136485/1033128
22 178 -1111843841/24149367
22 179 10205873/2066256
22 180 -14136485/2066256
22 181 -15686177/2066256
22 182 18067097/2066256
22 183 -8282093/688752
22 184 -1903685569/96597468
22 185 1903685569/193194936
22 186 -1903685569/193194936
22 189 14176046717/272745792
22 190 -111829115/210758112
22 191 -1047576197/17563176
22 192 1047576197/17563176
22 193 22704803/4132512
22 194 6866633/631356
22 195 -1846247011/35126352
22 196 -175185163/7805856
22 197 175185163/3902928
22 198 54661043/7576272
22 199 2613638321/35126352
22 200 -175185163/7805856
22 201 -54661043/7576272
22 202 -2613638321/35126352
22 203 34373255/4132512
22 204 12227459/2066256
22 205 972371/172188
22 206 48520253/22728816
22 207 -8905109/1033128
22 208 -38278435/5854392
22 209 -779164415/11708784
22 210 1903685569/193194936
22 211 744150409/22728816
22 212 -1903685569/193194936
22 213 -205300063/11364408
22 214 37221/19132
22 215 7577530535/70252704
22 216 -23407851325807/20865053088
22 217 2680914420325/1159169616
22 218 -10540850767939/13910035392
22 219 11037101/2066256
22 220 -51165757/4132512
22 221 -17498428442309/6955017696
22 222 -5659660651025/4636678464
22 223 10870369172395/6955017696
22 224 -2
22 225 19632641855731/6955017696
22 226 372897288389/1738754424
22 227 -1229457188641/632274336
22 228 -1408399/129141
22 229 10864913/688752
22 230 12242417/688752
22 231 -9285509/2066256
22 232 -9285509/1033128
22 233 4472075880707/6955017696
22 234 10182092714597/6955017696
22 236 1903685569/193194936
22 238 -105471256550183/83460212352
22 239 125730595427/1264548672
22 240 -60629399629/105379056
22 241 3/8
22 242 205300063/15152544
22 243 -3/8
22 244 -463902017/4261653
22 245 -66727664033/140505408
22 247 18849300301/52689528
22 248 -3/2
22 249 -54661043/7576272
22 250 3/4
22 251 127744379155/409118688
22 252 58660574633/52689528
22 253 1
22 255 1
22 256 -3/4
22 257 205300063/30305088
22 259 -1026500315/45457632
22 260 -205300063/7576272
22 261 -13/8
22 262 5/2
22 263 29134519693/68186448
22 264 88582376305/409118688
22 265 -1
22 266 -93623251763/409118688
22 268 -2092759128899/1738754424
22 269 -4052389/229584
22 270 2293116137/48298734
22 271 -6188985842293/6955017696
22 273 54661043/7576272
22 274 1
22 275 12688571579/409118688
22 278 -9188649755/386389872
22 279 -205300063/11364408
22 281 7/4
22 285 747482793667/2529097344
22 286 1212661027/6586191
22 287 1907213/229584
22 288 1951081/1377504
22 289 42976/14349
22 290 -31284389623/409118688
22 291 -41583652919/105379056
22 292 -793663/76528
22 293 106057/114792
22 294 -838465/114792
22 295 -1056061/57396
22 296 1085908463/45457632
22 298 2233273/420904
22 299 141037/76528
22 300 -1110727/114792
22 301 -94913173721/409118688
22 302 -2892217459/9298152
22 303 -27655/9566
22 304 1580425103/22728816
22 306 -609167884879/772779744
22 307 -35780786/731799
22 308 -2293116137/48298734
22 309 14302965455/37192608
22 310 -841009/38264
22 311 -54661043/7576272
22 312 -1
22 313 96935021/1162269
22 316 9188649755/386389872
22 317 205300063/11364408
22 319 935/4783
22 323 -1701306705929/2529097344
22 324 -7163555/1549692
22 325 -3797071/1033128
22 326 2356467/153056
22 328 -16884761/1033128
22 334 574187/258282
22 335 738445/229584
22 337 60555/38264
22 338 888595/459168
22 339 802939/57396
22 342 451465/229584
22 345 9745691/1033128
22 346 -306943/114792
22 347 -9745691/516564
22 350 23300357/1033128
22 351 -159173/57396
22 355 9592297/688752
22 357 -1/2
22 358 1588/14349
22 362 278837609/24795072
22 363 -41680171/1377504
22 364 -3054979/229584
22 365 1245144487/30305088
22 366 1163086951/90915264
22 370 -6005915/459168
22 371 738445/229584
22 372 1354466573/45457632
22 373 1026500315/45457632
22 374 -622563/38264
22 375 -205300063/5682204
22 377 -11171701/688752
22 378 306943/114792
22 379 9745691/516564
22 382 231542555/22728816
22 383 -130475/14349
22 387 -9592297/688752
22 388 -205300063/11364408
22 389 1/2
22 390 -1588/14349
22 394 -89717527/15152544
22 395 -13507183/1377504
22 396 3327523/229584
22 397 -43651/229584
22 398 -37035/38264
22 399 -1832545/114792
22 400 -37221/19132
22 401 -21225767/1377504
22 402 -647243670545/2454712128
22 403 -349127425357/818237376
22 404 80677786331/409118688
22 405 75454838491/204559344
22 407 205300063/11364408
22 409 -70466317655/4909424256
22 410 -929883/76528
22 411 75533513783/409118688
22 412 38278435/2927196
22 413 14704610505947/6955017696
22 414 1320348805/11708784
22 415 36604955/1951464
22 416 8842645744949/6955017696
22 417 162411/4783
22 418 -3070883/1033128
22 419 722423/38264
22 420 -6587691269/204559344
22 423 1903685569/193194936
22 424 205300063/11364408
22 425 1/2
22 426 -116531/57396
22 432 3692050039/128796624
22 433 1903685569/193194936
22 434 -2374357489/96597468
22 435 -91861177/144896202
22 436 2726308424567/3477508848
22 437 16766208935/386389872
22 438 1903685569/386389872
22 439 -632957629/128796624
22 440 12171179/1033128
22 441 -1886968542733/6955017696
22 442 82926871958/217344303
22 443 -36604955/975732
22 444 -14586415/1300976
22 445 1710490633/257593248
22 446 10011569147/193194936
22 447 -1903685569/257593248
22 448 36604955/1300976
22 449 148795507/5854392
22 450 1837507/8781588
22 451 3610771012181/6955017696
22 452 -6302848639/23417568
22 453 -1715160347/4390794
22 454 142441210/2195397
22 455 -5198131519/35126352
22 458 574583255/45457632
22 459 205300063/11364408
22 460 -1806383633/45457632
22 461 9853118417/136372896
22 462 18908264263/102279672
22 463 43326851/1262712
22 464 205300063/22728816
22 465 -205300063/11364408
22 467 -149173081147/409118688
22 468 -486810959/409118688
22 469 69020441/1033128
22 470 205300063/15152544
22 471 -2872916275/45457632
22 472 -205300063/15152544
22 473 -53214389/4132512
22 474 17119969883/409118688
22 475 -9745691/1033128
22 476 -9745691/1033128
22 477 -10205873/2066256
22 478 -12171179/1033128
22 479 14023721/2066256
22 480 8114365/688752
22 481 -3/4
22 483 -3560843/459168
22 484 105311/28698
22 486 1116323/459168
22 487 952831/229584
22 488 1181823/153056
22 489 -585115/114792
22 490 -916067/459168
22 491 -13232/4783
22 492 2517809/459168
22 493 335805/19132
22 494 113561/28698
22 495 18757/114792
22 496 37221/19132
22 497 -67047/19132
22 498 -2444/4783
22 499 -12616681/229584
22 500 -12
22 501 -1
22 502 1/2
22 503 -3/2
22 505 -3/4
22 530 113295207113/843032448
22 531 57245605025/26344764
22 532 -39960063281525281/240991363166400
22 533 -136637478700561/1460553716160
22 534 -7944676852411/331944026400
22 535 176006822960953783/1445948178998400
22 536 -91203210980907217/160660908777600
22 537 -83552073264016993/240991363166400
22 538 264053/107100
22 539 -20907733253579/796665663360
22 540 462351183589307/21908305742400
22 541 310702888879039/796665663360
22 542 8959068650516221/72297408949920
22 543 291977354370420031/240991363166400
22 544 -1999744147403/39052238400
22 545 134638153370953/3651384290400
22 546 -207047480240977/4173010617600
22 547 6547054418827/405709365600
22 548 -11930157647119/3651384290400
22 549 67271/65450
22 550 -189745795344541/5842214864640
22 551 -10400927790929/486851238720
22 552 5466035082511/36513842904
22 553 -5167553/3534300
22 554 593092193019661/7302768580800
22 555 -3688331572049/41493003300
22 556 1650664824769/12273560640
22 557 -77002073142299/331944026400
22 558 -18492374714279/165972013200
22 559 -631/1785
22 560 362933411227/14753067840
22 561 27755329857559/1217128096800
22 562 -331532505901/6638880528
22 563 -1963/3366
22 564 53352695893981/82986006600
22 565 -656830044488254243/481982726332800
22 566 184761775013038039/64264363511040
22 567 -2339323441016671/2209240915200
22 568 -2186669/353430
22 569 -328662374438269/26289966890880
22 570 3942611975923543/52579933781760
22 571 -289430137684855/375570955584
22 572 132735285253631/1314498344544
22 573 -106392000354769057/68854675190400
22 574 -7179792820774877/5477076435600
22 575 12154012111922083/5670385015680
22 576 78037/7650
22 577 8347423103681/227618760960
22 578 -400198897191179/4381661148480
22 579 63140807439811/49791603960
22 580 28514683352793433/60247840791600
22 581 25090245452564269/21908305742400
22 582 32671661823038251/20082613597200
22 583 366491/35700
22 584 504004711669/19670757120
22 585 -231910129521457/2434256193600
22 586 333334967858449/265555221120
22 587 -22315934958845389/65724917227200
22 588 -331414933490991233/60247840791600
22 589 253/525
22 591 -5056/5775
22 593 -57107/51975
22 594 -294629/10710
22 595 80540411057/15620895360
22 596 39612218651/12728136960
22 597 11947565821/195261192
22 598 -7666949592361/386617160160
22 599 -55249444680679/796665663360
22 600 11814503590921/214787311200
22 601 -2105790555577/21478731120
22 602 281593074067/193308580080
22 603 869888506026713/4381661148480
22 604 -7001615617/144637920
22 605 -16556386520893/96654290040
22 606 -22073849928941/6223950495
22 607 -32961545911474289/85055775235200
22 608 -80403192177847769/240991363166400
22 609 -2323977323/108478440
22 610 46339687426649/1012568752800
22 611 128797322971/11064800880
22 612 3966589511134499/17213668797600
22 613 -299169029/13559805
22 614 205086895733491/3651384290400
22 615 340851657070678597/240991363166400
22 616 3407311/172188
22 617 9398243889481/214787311200
22 619 33468383/7231896
22 620 1981774265670517/14175962539200
22 621 -9287/30240
22 624 -1/25
22 625 -12/175
22 627 922/567
22 629 -79123787/27119610
22 633 81302979312527/37502546400
22 634 -135571567074743/21908305742400
22 635 -68582874869657/3651384290400
22 636 -370353526228211/29211074323200
22 637 31253621883881/973702477440
22 638 8556140158717/2434256193600
22 639 29594/32725
22 640 -1056613873745/166920424704
22 641 -183435731729/132777610560
22 642 1819088686258/22821151815
22 643 -1377319/392700
22 644 5718812888029/973702477440
22 645 800812108121/331944026400
22 646 182839458213679/2921107432320
22 647 -108194653238809/1217128096800
22 648 -696741700447/243425619360
22 649 -22622/14025
22 650 3146387148533/139100353920
22 651 -52037619508337/3651384290400
22 652 -376063460953/3260164545
22 653 295/1122
22 654 39110999030827/304282024200
22 655 -784129910231999/7302768580800
22 656 5605785365084123/14605537161600
22 657 -4186657871923/71595770400
22 659 -32033497921/5206965120
22 660 -162622526089/15620895360
22 661 -1405524029531129/4868512387200
22 662 -214921585697659/1460553716160
22 663 478303975611719/3651384290400
22 664 24/175
22 665 43275488983/5206965120
22 666 -4998730259/3905223840
22 667 -7530261191/111577824
22 668 1108/675
22 669 131183591316199/456423036300
22 670 205364443186591/2434256193600
22 671 25612/19635
22 672 22133808964361/730276858080
22 673 17563692662563/912846072600
22 674 23460613127543/243425619360
22 675 -540163/589050
22 676 -235332510213949/608564048400
22 677 -31/75
22 679 26/525
22 681 311/525
22 682 -61661/32725
22 683 -1536935303/446311296
22 684 53076082777/3124179072
22 685 7530261191/111577824
22 687 -186283357931939/2921107432320
22 688 -1075302616667/71595770400
22 689 74098266689/3905223840
22 691 7318869915997/365138429040
22 694 -77749733967251/365138429040
22 695 -80009/103950
22 696 380297/196350
22 698 73/315
22 699 -542323/85680
22 700 93369045955373/912846072600
22 701 34/35
22 702 -34224037793369/1825692145200
22 703 2568360251/14137200
22 705 -3092/5775
22 708 1252/2475
22 710 589/25
22 711 39977173520747/1825692145200
22 712 3/5
22 716 139224155374343/3983328316800
22 717 -19486054211161/995832079200
22 718 -3242265867593/33194402640
22 719 1221256205969/11064800880
22 720 -997165074391/55324004400
22 721 20753/17850
22 722 23919786721/2766200220
22 723 -1591595111359/66388805280
22 724 11668557334271/66388805280
22 725 -2/17
22 726 -5249061520067/165972013200
22 727 -1009138721/1767150
22 728 152420648988407/147530678400
22 729 2478039530507/64913498496
22 730 293174026177/15620895360
22 731 1700000020639/85914924480
22 732 -4180647865921187/3651384290400
22 733 -110195559979/341506200
22 734 972262516433/3073555800
22 735 3231/2975
22 736 258072648941/265555221120
22 737 -7777273953971/456423036300
22 738 198303777863/1475306784
22 739 -1813/612
22 740 29065248146339/66388805280
22 741 83817071497/351263520
22 742 -3231/2975
22 743 -472503816971/37936460160
22 744 3829194945073/228211518150
22 745 -198303777863/1475306784
22 746 5719/4488
22 747 -132864787135111/331944026400
22 748 -53/150
22 750 646/1155
22 753 -14443/8925
22 754 -113597488703/5206965120
22 755 -646076346919/28638308160
22 756 -26976704539/781044768
22 758 -339791765093/16597201320
22 759 -14561862487/1591017120
22 760 -1505703531421/42957462240
22 761 -7/66
22 762 15275483976169/405709365600
22 764 -8353232275261/33194402640
22 765 3107/1584
22 766 13867/4488
22 768 -7/12
22 769 304308157753/27662002200
22 770 3223901/35700
22 771 6361199960543/55324004400
22 772 -16016341274621/1825692145200
22 773 6004810807/14137200
22 775 -114036046793/2147873112
22 777 -223/264
22 780 35769387814667/1825692145200
22 781 652368121651/21478731120
22 783 -195044617/54239220
22 785 -144702815319359/331944026400
22 786 -535918414377165983/3470275629596160
22 787 12246231937335425/28918963579968
22 788 11030675699819757997/2891896357996800
22 789 118990027/3534300
22 790 6527556805801403/105159867563520
22 791 -613748963130479/2389996990080
22 792 110429466702929963/26289966890880
22 793 -14698199/592416
22 794 -14869149658834473319/2891896357996800
22 795 32574163499360003/1445948178998400
22 796 -318097458884227069/51641006392800
22 797 -5366782/80325
22 798 -309249866657387/2389996990080
22 799 306085768203517/597499247520
22 800 -2480734981628581/298749623760
22 801 13010162907415595/28918963579968
22 802 2760045794129970301/361487044749600
22 803 2378831536091027/3227562899550
22 804 306941/589050
22 805 -946847053845173/17526644593920
22 806 -33534823140799/8763322296960
22 807 20705569993597/625951592640
22 808 -7489774937650393/38558618106624
22 809 304201311858886487/45185880593700
22 813 15446119/196350
22 814 154348448197/15620895360
22 815 -110106470693/7810447680
22 816 -12764095723/650870640
22 818 1222555406947351/5842214864640
22 819 18170661369811/343659697920
22 820 8654260477/976305960
22 822 -167250215184223/243425619360
22 823 -2555725109/123975360
22 824 14391065979432911/1460553716160
22 825 -367754014591589/1237174912512
22 826 -217830193503499/476032322304
22 827 -43966702/2711961
22 828 43292982145/1338933888
22 829 438665051917/31613716800
22 830 -16716314659460297/18778547779200
22 831 -1163925299/108478440
22 832 182839458213679/2921107432320
22 833 -2951012380185894701/2891896357996800
22 834 39245347/2410632
22 835 1324982865845/34365969792
22 836 69579463/18079740
22 837 21760358499325/206195818752
22 838 -1483/6048
22 840 -1311/175
22 841 -1541499394307/73027685808
22 843 24223/11340
22 844 -702735623/216956880
22 846 -7088106203488056473/694055125919232
22 847 27413034450720521/361487044749600
22 848 8819978107425299/3442733759520
22 849 664417/26775
22 850 55236239997593/796665663360
22 851 -4322906047334789/21908305742400
22 852 1230940154134363/398332831680
22 853 -11056284712961/426785176800
22 854 -21435140613418531/7302768580800
22 855 -584907736022729657/240991363166400
22 856 -205453/8925
22 857 -1033804266629/16597201320
22 858 634544617500823/3651384290400
22 859 -95411342902723/33194402640
22 860 -49147083201510197/65724917227200
22 861 -8756714589493987/4381661148480
22 864 -97/105
22 866 -26869/4725
22 867 -429271/8925
22 868 -2389696609/650870640
22 869 -620115022/122038245
22 870 406597/4821264
22 871 -5663705787967/70294029120
22 872 -1668378346637/11064800880
22 873 -25770527059769/859149244800
22 874 1332684313/108478440
22 875 158364622467731/3866171601600
22 876 70989631646933/173875442400
22 877 1666262197/144637920
22 878 -12434819215291/17573507280
22 879 -99579871028213/16597201320
22 880 -314871940993171/552310228800
22 881 58204917363969169/103282012785600
22 882 31106243/3874230
22 883 15647354673984377/42527887617600
22 884 -4708586726/3457750275
22 885 1598327098652558171/722974089499200
22 886 34292431739/1084784400
22 887 -108947433518797/1217128096800
22 888 125771680848506159/90371761187400
22 889 -9019373/1291410
22 890 -4675847646319/214787311200
22 892 -32523341/10847844
22 893 -628080145273373/6075412516800
22 894 -13/420
22 897 234/175
22 898 130611991522531/3651384290400
22 899 665255360323/21478731120
22 900 -334/567
22 902 -11613113/54239220
22 905 17734575800068932001/2891896357996800
22 906 -455671820661359/301239203958
22 907 -294233/17850
22 908 -7057062228187/132777610560
22 909 760310964162311/7302768580800
22 910 -270586305803221/132777610560
22 911 41848637659937323/144594817899840
22 912 664004994323986279/120495681583200
22 915 -1261/5775
22 917 34081/17325
22 918 93181/2550
22 919 18001436821/650870640
22 920 -3322358599949/171829848960
22 921 280161877/14463792
22 922 45475212641479/1030979093760
22 923 14662372310413/132777610560
22 924 -8481822072701/143191540800
22 925 165437278921/7159577040
22 926 163417055281/257744773440
22 927 -844765324469641/3651384290400
22 928 -213762047/144637920
22 929 22290953276833/64436193360
22 930 607722822484847/132777610560
22 931 13240559425923017/21263943808800
22 932 10344466727748761/20656402557120
22 933 265008299/27119610
22 934 -160100947366093/1012568752800
22 935 132705565999/6915500550
22 936 18856354620302171/17213668797600
22 937 109229540851/1106480088
22 938 11035900992973/1217128096800
22 939 -13217720384630149/5164100639280
22 940 3994610741/108478440
22 941 2177839649959/214787311200
22 943 351499093/54239220
22 944 -4933822895768077/21263943808800
22 945 13/420
22 949 -130340745832387/3651384290400
22 950 -665255360323/21478731120
22 951 334/567
22 953 -98215597/27119610
22 956 -2261427517829996167/1445948178998400
22 957 241/1050
22 959 524/525
22 961 -87/175
22 962 -641/1050
22 968 -5689/5775
22 970 92/175
22 971 13478/5775
22 975 91183/20790
22 976 2278/385
22 978 -1772/1575
22 979 201/2975
22 980 -15392/3825
22 982 -194632/98175
22 983 -14865377/589050
22 985 646/1155
22 988 -30361/17325
22 991 -3/5
22 995 133163/4760
22 996 51727727483/46862686080
22 997 499306571/72318960
22 998 -20941929299/1301741280
22 1000 1609515157/446311296
22 1001 -5906839958147/343659697920
22 1002 -16137146239/488152980
22 1004 1268268420499/17182984896
22 1005 -16060310437/433913760
22 1007 -129906572639/3905223840
22 1008 11017962645571/176739273216
22 1009 968924321909/12728136960
22 1010 23040461/7231896
22 1011 1518957227/6694669440
22 1012 -614366810383/44259203520
22 1013 -2794319121635/159333132672
22 1014 126886787/30993840
22 1015 3146387148533/139100353920
22 1016 -147513925090441/2503806370560
22 1017 -865985/133924
22 1018 -9144223783801/171829848960
22 1020 15490141/2582820
22 1021 -19921554166369/1030979093760
22 1022 -569/4320
22 1026 -20769867673/1301741280
22 1028 248/189
22 1030 63756431/108478440
22 1033 299505917403023/3186662653440
22 1034 69272370823/1394722800
22 1035 -296988627461/5369682780
22 1036 -17803724514743/286383081600
22 1037 37527016905347/859149244800
22 1038 6914767579/108478440
22 1040 2932003169687/42957462240
22 1041 -397918453990811/7732343203200
22 1042 -9537197375357/214787311200
22 1043 22454753/860940
22 1044 8356131692473/128872386720
22 1045 -8784957607/1580685840
22 1046 328281126613/5690469024
22 1047 52317311/54239220
22 1048 -182118644587/13277761056
22 1049 74511963108217/398332831680
22 1050 -299249/334810
22 1051 -1147910775547/42957462240
22 1053 903824071/54239220
22 1054 6320225059/23431343040
22 1055 2231/15120
22 1057 -2
22 1059 20769867673/1301741280
22 1060 645208544611/21478731120
22 1061 -485/324
22 1063 32684899/54239220
22 1066 -403392444923161/1327776105600
22 1067 1483369489/24795072
22 1069 -26816469947/289275840
22 1070 10182793559935/19330858008
22 1071 280114604159/397754280
22 1072 116748007/4017720
22 1073 -23657661961/418416840
22 1074 -11059386886/691550055
22 1075 -58683639466247/99583207920
22 1076 4324233083/216956880
22 1077 -376063460953/3260164545
22 1078 -14131904959836199/4381661148480
22 1079 -6200897/334810
22 1080 -1494711140533/21478731120
22 1082 1601631733/54239220
22 1083 -6015463793579/32218096680
22 1087 -14569/5670
22 1089 1811663333/216956880
22 1091 1967875271631971/531110442240
22 1092 111236216507229743/255167325705600
22 1093 588571618732723/3037706258400
22 1095 -2782015202711821/8505577523520
22 1096 -9/17
22 1097 482729/74052
22 1099 295/1122
22 1100 718761/32912
22 1102 -7/66
22 1105 -2626392072111569/4252788761760
22 1108 2
22 1109 -645208544611/21478731120
22 1114 -1217667745915197823/1735137814798080
22 1115 -145083181/36159480
22 1116 -10386275932287347/42527887617600
22 1117 -249768216839/6915500550
22 1118 -472546543482001501/144594817899840
22 1119 -12233051181307/55324004400
22 1120 28065380410591/304282024200
22 1121 823876743128065189/722974089499200
22 1122 -5521104641/108478440
22 1123 2513059075507/53696827800
22 1125 -1146269933/27119610
22 1126 10349896599749143/42527887617600
22 1127 9287/15120
22 1130 -44/35
22 1131 -5093518574669/260813163600
22 1132 -652368121651/21478731120
22 1133 -553/810
22 1135 213334591/43391376
22 1138 -23770505994863/486851238720
22 1139 -75319238286349/3651384290400
22 1140 420394153880161/7302768580800
22 1141 -4656597172856297/240991363166400
22 1142 -266733065369669527/180743522374800
22 1143 -78289158403801/912846072600
22 1144 -34611377368283/3651384290400
22 1145 3889174560119/304282024200
22 1146 -3775418579/195261192
22 1147 420909056099710027/722974089499200
22 1148 -499137927981677389/722974089499200
22 1149 187380960617/2634476400
22 1150 14723930771/1024518600
22 1151 -33841688743259/2434256193600
22 1152 -714345637709959/7302768580800
22 1153 34089751041083/2434256193600
22 1154 -49906660439/983537856
22 1155 -2060133981233/55324004400
22 1156 32422936831/82986006600
22 1157 -694720470101848787/722974089499200
22 1158 1644599505483007/3347102266200
22 1159 14896609011353/20746501650
22 1160 -19225251798637/165972013200
22 1161 6851033171089/23710287600
22 1164 -8855833284499/429574622400
22 1165 -652368121651/21478731120
22 1166 28201043418253/429574622400
22 1167 -9718464587873/81005500224
22 1168 -3304101067113307/10631971904400
22 1169 -666930951937/11932628400
22 1170 -652368121651/42957462240
22 1171 3269818422671/107393655600
22 1172 -2/35
22 1173 26057374293154249/42527887617600
22 1174 530108741639/6075412516800
22 1175 -1043950407799/9763059600
22 1176 -652368121651/28638308160
22 1177 8742916526611/85914924480
22 1178 652368121651/28638308160
22 1179 934880370457/39052238400
22 1180 -2938610127952673/42527887617600
22 1181 2198584877/195261192
22 1182 44279957107/3905223840
22 1183 12662766247/1952611920
22 1184 17147636623/976305960
22 1185 -10480298873/976305960
22 1186 -10582035011/650870640
22 1187 -17/210
22 1189 277026521/27119610
22 1190 -32794565/5423922
22 1192 -331284131/108478440
22 1193 -9020897/1721880
22 1194 -19894601/2008860
22 1195 148525567/27119610
22 1196 659027/602658
22 1197 133615747/27119610
22 1198 -812495533/108478440
22 1199 -1325619143/54239220
22 1200 -1941641/502215
22 1201 1446313/1506645
22 1202 -195044617/54239220
22 1203 58288348/13559805
22 1204 2822137/27119610
22 1205 2828327737/36159480
22 1206 46/175
22 1207 46/175
22 1208 -13/175
22 1209 2/35
22 1210 7/25
22 1211 -33/175
22 1219 6787/2835
22 1220 -2531/2835
22 1221 5503/1890
22 1222 709/1890
22 1223 593/189
22 1224 1331/1260
22 1239 -341/4320
22 1241 -13/630
22 1243 -284245321955745461/68854675190400
22 1244 -8446475448131053/2190830574240
22 1245 -9585959/642600
22 1246 52477/28050
22 1247 36815316251249/87633222969600
22 1248 88155676813423/4381661148480
22 1249 -26423342322089/5477076435600
22 1250 -8258/26775
22 1251 12379657598381/1593331326720
22 1252 489637711133/56904690240
22 1253 -1560814846567/99583207920
22 1254 -97243/21420
22 1255 1224749193457/260813163600
22 1256 -21436843/2827440
22 1257 -505806708757/2086505308800
22 1258 -20834429017961/7302768580800
22 1259 791441533748/114105759075
22 1260 769/98175
22 1261 -3709698217103/2921107432320
22 1262 -1062837337127/331944026400
22 1263 4259155307497/182569214520
22 1264 925/1122
22 1265 15905573990681/2434256193600
22 1266 5321782036534409/58422148646400
22 1267 -817389979117057/19474049548800
22 1268 -65609954372801/572766163200
22 1269 -69777/130900
22 1270 -30111874364189/2336885945856
22 1271 469728634783/265555221120
22 1272 -70988303882747/730276858080
22 1273 13795/4488
22 1274 305457239888201/1145532326400
22 1275 -21362595287/7810447680
22 1276 62313620758559/7302768580800
22 1277 41161/130900
22 1278 9796191343973/3894809909760
22 1279 -518424260663/88518407040
22 1280 -987425177927/146055371616
22 1281 925/1496
22 1282 -124374695857777/4868512387200
22 1283 202969681605457/3651384290400
22 1284 75437/98175
22 1285 29754601600193/1947404954880
22 1286 -2093610562651/221296017600
22 1287 10522848128527/104325265440
22 1288 -295/2244
22 1289 -803386854673/3477508848
22 1290 -1/70
22 1292 7/15
22 1294 -43/75
22 1295 -52229/26180
22 1296 2070415397/3124179072
22 1297 11315561321/3905223840
22 1298 47365218749/1952611920
22 1300 -134182629532177/3894809909760
22 1301 -36186167671/19526119200
22 1302 -20793338777/3905223840
22 1304 11164489711943/442592035200
22 1307 -7998348344461/40570936560
22 1308 82/525
22 1309 574921/261800
22 1311 4/35
22 1312 118/175
22 1313 5246011/1178100
22 1314 17/35
22 1315 -1524437/4712400
22 1316 109/175
22 1318 -16/75
22 1323 21227/525
22 1324 2283931/2356200
22 1325 32/175
22 1329 362278873466707/1622837462400
22 1330 157430297/42411600
22 1331 -178190686635733/14605537161600
22 1332 -243798406247/20746501650
22 1333 11588171559731/456423036300
22 1334 30502/98175
22 1335 -3709698217103/2921107432320
22 1336 -443571421621/146055371616
22 1337 4259155307497/182569214520
22 1338 925/1122
22 1339 -61483434762467/1217128096800
22 1340 75349121/4712400
22 1341 -212390698940081/2921107432320
22 1342 235945027086893/2921107432320
22 1343 141993499661/7810447680
22 1344 -141993499661/7810447680
22 1345 -75065284281221/1622837462400
22 1346 47549667888617/3651384290400
22 1347 20191599248351/228211518150
22 1348 114596/98175
22 1349 -21612814516819/2921107432320
22 1350 4257189173593/1217128096800
22 1351 29916849719431/182569214520
22 1352 -295/1122
22 1353 -18366694528003/110648008800
22 1354 -981485370991/9128460726
22 1355 -114596/98175
22 1356 -11399954712107/417301061760
22 1357 37998018118727/1217128096800
22 1358 -29916849719431/182569214520
22 1359 295/1122
22 1360 295166694586271/1217128096800
22 1361 59/525
22 1363 20/21
22 1366 118/119
22 1367 -2070415397/1562089536
22 1368 -6652368913/2603482560
22 1369 -47365218749/976305960
22 1371 5590136312533/88518407040
22 1372 82308862217/21478731120
22 1373 47365218749/976305960
22 1375 -994352161943/15806858400
22 1376 63339612113/922066740
22 1377 -65/34
22 1378 -415027/85680
22 1379 15625721/1178100
22 1380 -170243/64260
22 1381 -14749769/1178100
22 1382 -16/165
22 1383 620661/65450
22 1384 16/165
22 1386 -451381212189/5008757600
22 1387 1682627711651149/5842214864640
22 1388 -486645629200453/1081891641600
22 1389 254383000330859/3651384290400
22 1390 -88076/98175
22 1391 31264010616721/1947404954880
22 1392 959715391079/132777610560
22 1393 -11535510052529/91284607260
22 1394 4585/2244
22 1395 17465179123419707/29211074323200
22 1396 5797665120747869/29211074323200
22 1397 -450143976725221/1825692145200
22 1398 -142973/196350
22 1399 -19611426598769/5842214864640
22 1400 1507278734803/132777610560
22 1401 -3581184725359/365138429040
22 1402 -4625/2244
22 1403 -2199032596105153/4868512387200
22 1404 -367707587566939/3245674924800
22 1405 -662032081/24407649
22 1406 168915825301/7810447680
22 1407 3292436586171023/7302768580800
22 1410 142973/196350
22 1411 -8750594599/1301741280
22 1412 14572022663/2231556480
22 1413 -47365218749/976305960
22 1415 130413113807293/1947404954880
22 1416 -61654648189/3905223840
22 1417 -1165333597853/265555221120
22 1418 3581184725359/365138429040
22 1419 4625/2244
22 1420 -62/35
22 1421 -148243505939171/3651384290400
22 1422 -178190686635733/7302768580800
22 1423 -273250121/785400
22 1425 -376/75
22 1426 926194720567/39052238400
22 1428 10824537308844137/175266445939200
22 1429 -13911433433207/1825692145200
22 1430 1880982422885/18256921452
22 1431 6437/13090
22 1432 -32357314671481/5842214864640
22 1433 -40954920218843/7302768580800
22 1434 2684827192231/104325265440
22 1435 38333/21420
22 1436 749508804725/26555522112
22 1437 -17764851064969/152141012100
22 1438 -25612/19635
22 1439 693047768059/243425619360
22 1440 3450243434899/912846072600
22 1441 -23460613127543/243425619360
22 1442 -334009/252450
22 1443 -19396693594871/202854682800
22 1448 -6437/6545
22 1449 10516069583/3905223840
22 1450 -147695087/55788912
22 1453 21376006652129/2921107432320
22 1454 326010358189/107393655600
22 1455 -76/825
22 1456 19056191750633/3651384290400
22 1458 -2684827192231/52162632720
22 1459 -5924/2475
22 1460 -6423001/1767150
22 1462 10412/7425
22 1464 21886214449544/114105759075
22 1465 -34/35
22 1466 17223259507/26848413900
22 1467 11684479/117810
22 1469 -56/275
22 1471 -1316/7425
22 1473 81/25
22 1474 -1399066549481/456423036300
22 1475 1616/5775
22 1479 62242486873841/1752664459392
22 1480 205471349299/4610333700
22 1481 4051/2975
22 1482 549415349933/59012271360
22 1483 -10305135821521/663888052800
22 1484 1107078775669/7376533920
22 1485 -9077317/3534300
22 1486 -1050600021429619/7302768580800
22 1489 -194/525
22 1492 -30554/19635
22 1493 660508997/1952611920
22 1494 -72416928973/7810447680
22 1496 -2381474857759/97370247744
22 1497 411778614997/35797885200
22 1498 -73937098721/1952611920
22 1500 13392267474743/912846072600
22 1502 -7109585621767/52162632720
22 1503 58214/51975
22 1504 897946/126225
22 1506 -2396/5775
22 1507 -288/175
22 1508 12282001508998/114105759075
22 1509 -898951/321300
22 1510 11835521044279/456423036300
22 1511 -106883/1080
22 1513 56/275
22 1515 -304/675
22 1517 -1532749986631/65203290900
22 1518 -1616/5775
22 1522 1958054752105439/5477076435600
22 1523 -29/225
22 1525 -113/525
22 1527 67/105
22 1528 158/525
22 1534 -51/175
22 1536 16/75
22 1537 -332/525
22 1541 -781/1050
22 1542 -311/525
22 1544 -107/525
22 1545 -4/25
22 1546 -14224/14025
22 1548 10299/32725
22 1550 20/21
22 1554 -46418/98175
22 1555 -169/175
22 1558 159571/69300
22 1559 20327773657/7810447680
22 1560 -1098473137/1735655040
22 1561 7231167379/781044768
22 1563 -117474808313/15620895360
22 1564 223838429/433913760
22 1565 -74098266689/3905223840
22 1567 51423069731/3124179072
22 1569 -74098266689/3905223840
22 1575 3709698217103/730276858080
22 1577 -3709698217103/1460553716160
22 1585 3709698217103/1460553716160
22 1590 44818258240223/2061958187520
22 1591 -3349658173/9763059600
22 1592 112040696483/3905223840
22 1593 -142/825
22 1594 -1147018580849/35797885200
22 1596 -38561648081/1301741280
22 1597 -92/825
22 1598 76/825
22 1600 32/165
22 1602 198404522299/16597201320
22 1604 -198404522299/33194402640
22 1605 -16/165
22 1610 198404522299/33194402640
22 1611 16/165
22 1615 67312909576399/2577447734400
22 1623 -4259155307497/45642303630
22 1625 4259155307497/91284607260
22 1630 -4259155307497/91284607260
22 1634 27006753343571/128872386720
22 1635 33694/22275
22 1636 212389/103950
22 1638 -1492/1485
22 1639 -1850/561
22 1641 925/561
22 1644 -632/297
22 1646 -925/561
22 1647 -16/165
22 1651 -886363/249480
22 1653 -12673/10395
22 1654 2745887/214200
22 1655 -19575946325849/60856404840
22 1656 875083/160650
22 1657 -5107649010601/121712809680
22 1658 -285711029/1570800
22 1660 332/525
22 1663 904/7425
22 1666 -134/5
22 1667 25468732499123/608564048400
22 1668 -23/33
22 1672 4250723/201960
22 1673 6189659/336600
22 1674 -67896331/2827440
22 1675 -1831321/589050
22 1676 -1012485059/7068600
22 1677 377066587/14137200
22 1678 63819821/4712400
22 1679 5784571/2356200
22 1680 296/35
22 1681 183748387/1570800
22 1682 -278541287/4712400
22 1683 3094778/80325
22 1684 2787503/428400
22 1685 -9799087/3141600
22 1686 -661122773/14137200
22 1687 -72008177/3141600
22 1688 -105159/9520
22 1689 3230027/428400
22 1690 2655311/642600
22 1691 -1282311733/14137200
22 1692 1685869/53550
22 1693 144524911/1285200
22 1694 -25805509/642600
22 1695 -16418239/1285200
22 1696 -296/35
22 1697 118/15
22 1698 -124/825
22 1699 -16/165
22 1700 68/825
22 1701 -172/495
22 1702 -7408/7425
22 1703 -112/825
22 1704 -8/165
22 1705 128/1925
22 1706 -44/525
22 1707 20648/10395
22 1708 -412/7425
22 1709 -16/75
22 1710 -4/55
22 1711 12/55
22 1712 4/55
22 1713 4/25
22 1714 -1508/7425
22 1738 8/75
22 1739 8/75
22 1740 16/525
22 1741 44/525
22 1742 -4/525
22 1743 -68/175
22 1765 -288158782002721/1043252654400
22 1766 -845226007/2570400
22 1767 10495211/3855600
22 1768 -75487436798761/7966656633600
22 1769 14917977047551/995832079200
22 1770 2354860330129/199166415840
22 1771 39611/53550
22 1772 -20186180440499/1593331326720
22 1773 -6296606220563/876332229696
22 1774 5993216437321/398332831680
22 1775 71/306
22 1776 -22021441286897/663888052800
22 1777 52185353518909/531110442240
22 1778 -52185353518909/531110442240
22 1779 -18182331613/31241790720
22 1780 -326787297481/19092205440
22 1781 334868706206201/2655552211200
22 1782 -699898289879/33194402640
22 1783 -6366188434301/82986006600
22 1784 -27247/17850
22 1785 -2065399726189/531110442240
22 1786 258368817377/26555522112
22 1787 -24778666495013/132777610560
22 1788 2/17
22 1789 99707445091391/663888052800
22 1790 8103395149033/82986006600
22 1791 27247/17850
22 1792 3231647561897/106222088448
22 1793 -11057241999647/1460553716160
22 1794 24778666495013/132777610560
22 1795 -2/17
22 1796 -214200769793783/663888052800
22 1797 289/1050
22 1799 194/1155
22 1802 -30182/8925
22 1803 -153817170211/31241790720
22 1804 1366070076743/171829848960
22 1805 84797166263/7810447680
22 1807 -4265463999113/531110442240
22 1808 8703264791/4773051360
22 1809 108127210133/4773051360
22 1810 -34/33
22 1811 30258154295927/1460553716160
22 1812 -29330331105863/132777610560
22 1813 -59/102
22 1815 26765/5712
22 1816 -129/175
22 1817 5861689/321300
22 1818 -2069737/523600
22 1819 -5/44
22 1820 14400497/2356200
22 1821 -3/22
22 1823 57801632402809/221296017600
22 1824 23656993181/33929280
22 1825 -77171350547/56548800
22 1826 1945531123/4039200
22 1829 82226353897/56548800
22 1830 2223334390077851/3245674924800
22 1831 -1625270848962587/1622837462400
22 1833 -107193525773/11455323264
22 1834 -6129834706783/3835487700
22 1835 -22661455634513/649134984960
22 1837 107193525773/11455323264
22 1838 7288895573617/5927571900
22 1839 -293174026177/31241790720
22 1840 -162917923153/15620895360
22 1841 -22915974547/1301741280
22 1842 22716612341/10739365560
22 1843 11282596879/781044768
22 1844 438665051917/31613716800
22 1845 -2599852111/7068600
22 1846 9628383209143/88518407040
22 1847 -178190686635733/7302768580800
22 1848 -3297774479/3534300
22 1849 -6082177002401/171829848960
22 1851 12423632230391/663888052800
22 1852 398901690457/17182984896
22 1853 -74029511/30993840
22 1855 11538602738128007/29211074323200
22 1856 -325057451179/6147111600
22 1857 340839775223/1229422320
22 1858 -3231/5950
22 1859 -261454345693/59012271360
22 1860 1974795138809/486851238720
22 1861 -198303777863/2950613568
22 1862 -4153/4488
22 1863 208099585775087/663888052800
22 1864 -1711374210223/12294223200
22 1865 3231/2975
22 1866 261454345693/29506135680
22 1867 -1583062914401/243425619360
22 1868 198303777863/1475306784
22 1869 32891/13464
22 1870 -190332465587909/331944026400
22 1872 194/275
22 1873 17554/8925
22 1874 15404532811/3905223840
22 1875 1019414145691/171829848960
22 1877 2017106113/296378595
22 1878 361734539273/42957462240
22 1879 60648622211/3579788520
22 1880 -17/264
22 1881 -773442537053/36882669600
22 1883 7927498245589/33194402640
22 1884 124/33
22 1885 28745/13464
22 1886 -1553/792
22 1887 -1325479949/3457750275
22 1888 172161269/252450
22 1889 -1824063952787/55324004400
22 1890 -1127812027387/114105759075
22 1891 2835952073/7068600
22 1893 468308765861/21478731120
22 1895 215/792
22 1897 523255353358/114105759075
22 1898 -22641558949/2147873112
22 1899 21499948/13559805
22 1901 -457722354633223/1327776105600
22 1902 -1581924449219/12294223200
22 1903 -3231/5950
22 1904 -261454345693/59012271360
22 1905 1418159108033/486851238720
22 1906 -198303777863/2950613568
22 1907 -5081/13464
22 1908 105235730630837/663888052800
22 1910 -194/275
22 1911 -17554/8925
22 1912 1403584717/781044768
22 1913 -1216027641979/171829848960
22 1915 -100396180396/2074650165
22 1916 662386833721/42957462240
22 1917 -60648622211/3579788520
22 1918 -7/66
22 1919 926257819489/57958480800
22 1921 -7927498245589/33194402640
22 1922 -184/99
22 1923 -1669/612
22 1925 3/11
22 1926 17551002151/987928650
22 1927 2752216571/7068600
22 1928 -4111896644173/55324004400
22 1929 8439756337979/228211518150
22 1930 -1549603/6300
22 1932 758920012687/21478731120
22 1934 23/36
22 1936 -7230642989921/228211518150
22 1937 -38456108063/2147873112
22 1938 9852037/27119610
22 1940 52848014061917/66388805280
22 1941 181/1050
22 1943 -388/525
22 1946 -69/350
22 1950 194/1155
22 1953 -94/105
22 1956 677/2975
22 1957 -3511/2975
22 1958 13657/14025
22 1959 388/1155
22 1960 -2126/3927
22 1961 -388/1155
22 1963 8187/1700
22 1964 21723237479/4463112960
22 1965 33295924853/5206965120
22 1966 26976704539/1562089536
22 1968 22525460891/2603482560
22 1969 -1884487807/511398360
22 1970 70720005899/3905223840
22 1972 -574918453/55788912
22 1974 149066537/11622690
22 1978 -614366810383/44259203520
22 1980 -1220577344951/88518407040
22 1981 -3709698217103/1460553716160
22 1983 1464573824809/171829848960
22 1988 3709698217103/1460553716160
22 1989 -445671608941/85914924480
22 1991 100056209/108478440
22 1993 2432213106107/75872920320
22 1994 -618955627/195261192
22 1995 -20062533517/10739365560
22 1996 -469/528
22 1997 -141471943603/8591492448
22 1999 -40053295543/3905223840
22 2000 5/88
22 2001 617/264
22 2003 -3/11
22 2004 -8784957607/1580685840
22 2006 159615133663/22129601760
22 2007 -198404522299/33194402640
22 2009 7221875761/6136780320
22 2013 198404522299/33194402640
22 2014 -39554967439/21478731120
22 2016 -10357454/13559805
22 2018 -258564775655491/7302768580800
22 2022 -11059386886/691550055
22 2023 -620245648007/3161371680
22 2024 4259155307497/91284607260
22 2026 2879058611287/42957462240
22 2028 -4259155307497/91284607260
22 2029 -110545037051/2684841390
22 2030 817329487/216956880
22 2031 52229285323961/132777610560
22 2032 -11063/4752
22 2033 -6115/1584
22 2034 1031/792
22 2035 -9/17
22 2036 4/51
22 2037 925/561
22 2038 -68/33
22 2039 653/198
22 2041 -925/561
22 2042 145/66
22 2045 -4291/161568
22 2047 1799/792
22 2048 -25082971576/1152583425
22 2049 -1640128673/1413720
22 2050 5606956310317/36882669600
22 2051 -34735425407147/608564048400
22 2052 -8199405821/14137200
22 2054 -1014344057641/14319154080
22 2056 -13/198
22 2059 25523480534663/608564048400
22 2060 282942226879/7159577040
22 2062 -51107387/24106320
22 2064 -9279481/1009800
22 2065 -1916077/471240
22 2066 225803351/14137200
22 2067 -5504931/130900
22 2068 -382344439/785400
22 2069 -1704193/80784
22 2070 -14014529/4712400
22 2071 17582489/2356200
22 2072 62/35
22 2073 967272683/2827440
22 2074 -101100067/565488
22 2075 1602949/80325
22 2076 -868919/428400
22 2077 -16797089/3141600
22 2078 -415873483/14137200
22 2079 16797089/3141600
22 2080 -6535471/428400
22 2081 -2260019/428400
22 2082 38417/128520
22 2083 -157487557/565488
22 2084 27466007/214200
22 2085 274742981/1285200
22 2086 -14681981/642600
22 2087 91832179/1285200
22 2088 1/88
22 2089 3/22
22 2090 -19/88
22 2091 107/264
22 2092 140/99
22 2093 1/11
22 2094 3/44
22 2095 -3/22
22 2097 -2239/792
22 2098 163/792
22 2100 9/88
22 2101 -5/88
22 2102 -9/88
22 2103 -1/4
22 2104 191/792
22 2148 -228559008060449/442592035200
22 2149 -104781689/122400
22 2150 4218504756100656173/1577398013452800
22 2151 -4482373983957388793/788699006726400
22 2152 -2293878314711452883/2168922268497600
22 2153 -84552851/2120580
22 2154 -15535406721294569/315479602690560
22 2155 341769671796533/1024284424320
22 2156 -19646115964756879/3943495033632
22 2157 14434259/444312
22 2158 12932507264418379391/1156758543198720
22 2159 92788494855309371/27541870076160
22 2160 222454820967450395/115675854319872
22 2161 23635553/294525
22 2162 2368750623265661/17526644593920
22 2163 -49829361618367/79666566336
22 2164 87798525394835581/8763322296960
22 2165 -12716021/197472
22 2166 -51298560806958421723/2891896357996800
22 2167 -6840007215982105391/2891896357996800
22 2168 -4902208/176715
22 2169 -44073316546727/1877854777920
22 2170 30196633195789/149374811880
22 2171 -3201226265370559/938927388960
22 2172 5964173/296208
22 2173 925804518235982173/481982726332800
22 2177 -304572503/3534300
22 2178 207082928629/15620895360
22 2179 -10380021931/650870640
22 2180 52085924957/3905223840
22 2182 -2810646372288679/15022838223360
22 2183 49242097031/15620895360
22 2184 -276344847733/7810447680
22 2186 1710045203955163/2389996990080
22 2187 -142095353728530527/13144983445440
22 2188 10229479/148104
22 2189 -29/56
22 2190 31/35
22 2191 -397360277610331187/262899668908800
22 2192 -461189019529230133/131449834454400
22 2193 -7801/30240
22 2194 1019/525
22 2195 -179289579431701/7302768580800
22 2196 1303/2520
22 2198 497789387390713651399/34702756295961600
22 2199 -52064344916042387/90371761187400
22 2200 -172186079577705283/144594817899840
22 2201 -24091811/589050
22 2202 -1638145912375999/17526644593920
22 2203 995281631610283/3505328918784
22 2204 -22112166741225439/4381661148480
22 2205 1621908668373739/9639654526656
22 2206 4197957896828975861/578379271599360
22 2207 2321574714203490313/722974089499200
22 2208 97123337/1767150
22 2209 4517419573941271/52579933781760
22 2210 -11034229696600819/26289966890880
22 2211 2548557670300289/375570955584
22 2212 -51148566237974503/115675854319872
22 2213 -1766559706910648431/481982726332800
22 2214 165496733/1767150
22 2215 -1171956041/122038245
22 2216 4896582253/650870640
22 2217 -40643/5670
22 2219 12491850012401941/52579933781760
22 2220 -7332048430423/687319395840
22 2221 1994508452285/68731939584
22 2222 -17116759436859139/26289966890880
22 2223 7175/1296
22 2224 152480272943591083/13144983445440
22 2225 -56580787238791/103097909376
22 2226 -5688270490379659/16525122045696
22 2227 181837690224557/618587456256
22 2229 567990223071341131/192793090533120
22 2230 2470909051/216956880
22 2231 -235945027086893/2921107432320
22 2232 186025241001799091/82625610228480
22 2233 -2603/3780
22 2234 -107193525773/11455323264
22 2235 -2813/1620
22 2236 -24642287570429/618587456256
22 2237 13/210
22 2238 17/35
22 2239 99483806557027/2434256193600
22 2240 398901690457/17182984896
22 2241 -353/360
22 2242 269/420
22 2244 -6846442222558004053/510334651411200
22 2245 543089657338937/262899668908800
22 2246 5006261/883575
22 2247 139852689873323/7511419111680
22 2248 -32095489248373/955998796032
22 2249 1213056494829517/1643122930680
22 2250 1541231387233093/16525122045696
22 2251 -1346967651789190087/289189635799680
22 2252 -5366782/80325
22 2253 585500119/244076490
22 2254 6258903757/325435320
22 2255 1764210881/216956880
22 2256 -184653459366563/2389996990080
22 2257 -15051881089481/343659697920
22 2258 1581759616629337/3286245861360
22 2259 -2815463111/433913760
22 2260 -22092665598352/2667407355
22 2261 184383970411307/618587456256
22 2262 13010162907415595/28918963579968
22 2263 74029511/15496920
22 2264 -3075231853949/34365969792
22 2266 428738142324601777/131449834454400
22 2267 1724050463267/17703681408
22 2268 235945027086893/2921107432320
22 2269 1399697095759452467/481982726332800
22 2270 3505779271/108478440
22 2271 107193525773/11455323264
22 2272 2813/1620
22 2273 -753352292375/7029402912
22 2274 -13/210
22 2276 -33519728869507/2434256193600
22 2277 -398901690457/17182984896
22 2278 353/360
22 2279 -657162293/216956880
22 2281 26011030532412547253/3470275629596160
22 2289 8159567/353430
22 2290 18450857/353430
22 2291 2126/3927
22 2293 -860555281/21205800
22 2294 -6583846879/93725372160
22 2295 5590036693/743852160
22 2296 -70041600631/1562089536
22 2298 1610385873667/31241790720
22 2299 1424737529/1562089536
22 2300 20659639243/650870640
22 2302 -530645831701/15620895360
22 2303 -463867205/173565504
22 2304 31231916747/1301741280
22 2307 -4533103753/433913760
22 2309 1197566953769273/52579933781760
22 2310 -47686151/72318960
22 2311 141993499661/7810447680
22 2312 1598818050410437/26289966890880
22 2313 -45609194933/1562089536
22 2314 261783451/72318960
22 2316 -1211/2160
22 2319 -4699866434815/292110743232
22 2320 12617/22680
22 2321 1519111/7231896
22 2323 -15613631529283247/90137029340160
22 2324 1178302243709/31241790720
22 2325 -1790120657/976305960
22 2326 -2423282555377/45821293056
22 2327 900869622467/687319395840
22 2328 1869364609/123975360
22 2329 -30477402455/781044768
22 2330 -2637669606923/68731939584
22 2331 -1994508452285/68731939584
22 2332 650039303/43391376
22 2333 398901690457/8591492448
22 2335 -384595022046037/2389996990080
22 2336 47686151/72318960
22 2337 -141993499661/7810447680
22 2338 -248355610885867/597499247520
22 2339 -1065165559771/171829848960
22 2340 1462227049/108478440
22 2342 -10687/30240
22 2345 125679942907/16597201320
22 2346 398901690457/17182984896
22 2347 -37511/22680
22 2348 -1519111/7231896
22 2350 21698575527144325/63095920538112
22 2351 3176422499/173565504
22 2352 -103320925/3099384
22 2353 1050634511/433913760
22 2354 36578400902857487/13144983445440
22 2355 86327646423580403/13144983445440
22 2356 57430403/6026580
22 2357 1713542891/54239220
22 2358 -13/420
22 2359 4259155307497/91284607260
22 2360 -358/315
22 2361 74029511/30993840
22 2363 -79271092690089863/15773980134528
22 2364 1256964037181759/3711524737536
22 2365 677955520634467/1237174912512
22 2366 -156817548848669/618587456256
22 2367 -369667/32912
22 2368 -13809883/296208
22 2369 -146528742556729/309293728128
22 2372 925/561
22 2373 -398901690457/17182984896
22 2376 64207141542210395/1388110251838464
22 2377 1303737167/144637920
22 2378 -146484874604465/618587456256
22 2379 -438665051917/15806858400
22 2380 -22361380133636767093/2891896357996800
22 2381 -9153501687151/44259203520
22 2382 -5634504220171/147530678400
22 2383 -14125886753142374921/1445948178998400
22 2384 -3115433123/54239220
22 2385 -881067089/278944560
22 2386 -96114064/2711961
22 2387 12828106900727/309293728128
22 2388 1193/4320
22 2390 1226/175
22 2391 -521134672765921/7302768580800
22 2392 -398901690457/17182984896
22 2393 -2267/2268
22 2394 30523555/5423922
22 2396 -595208241189209/9737024774400
22 2397 -32797351041097/1043252654400
22 2398 470462553400129/5842214864640
22 2399 -6110515916780999/87633222969600
22 2400 -61477320130484861/32862458613600
22 2401 -804902915354389/7302768580800
22 2402 -51609639964241/2921107432320
22 2403 11786068071329/608564048400
22 2404 -1446360404803/78104476800
22 2405 249730923399483871/262899668908800
22 2406 -31078292796858553/37557095558400
22 2407 904143570191/14753067840
22 2408 744690156493/49176892800
22 2409 -234953483976829/9737024774400
22 2410 -2615822454670319/29211074323200
22 2411 225004910747509/9737024774400
22 2412 -1057153959503/19670757120
22 2413 -9367912276267/221296017600
22 2414 -208337339599/331944026400
22 2415 -61348602038711011/52579933781760
22 2416 256887503448293/442592035200
22 2417 22977807201539/26555522112
22 2418 -69399621862421/663888052800
22 2419 21964067558861/66388805280
22 2420 538/175
22 2421 -1304/525
22 2422 -1119383958233/68731939584
22 2423 -398901690457/17182984896
22 2424 3512794100975/68731939584
22 2425 -19159577266703/206195818752
22 2426 -36737616078613/154646864064
22 2427 -84349202705/1909220544
22 2428 -398901690457/34365969792
22 2429 398901690457/17182984896
22 2431 289822294486429/618587456256
22 2432 1013926231025/618587456256
22 2433 -134511372011/1562089536
22 2434 -398901690457/22910646528
22 2435 5596919791165/68731939584
22 2436 398901690457/22910646528
22 2437 724912118263/31241790720
22 2438 -33288074783741/618587456256
22 2439 141993499661/15620895360
22 2440 135700200449/15620895360
22 2441 5616175673/1115778240
22 2442 241248985511/15620895360
22 2443 -3801154225/390522384
22 2444 -82743777119/5206965120
22 2445 887/3360
22 2446 890849537/123975360
22 2447 -563779907/108478440
22 2448 -754922999/867827520
22 2449 -95385769/20662560
22 2450 -432498167/57855168
22 2451 54082937/10847844
22 2452 -73360561/96425280
22 2453 311799349/54239220
22 2454 -1073579803/123975360
22 2455 -533274331/21695688
22 2456 -108345323/36159480
22 2457 1310222/645705
22 2458 -74029511/30993840
22 2459 271133509/108478440
22 2460 32708231/108478440
22 2461 10038986107/144637920
22 2462 3197/1134
22 2463 -3557/5670
22 2464 10789/3780
22 2465 2239/3780
22 2466 25267/7560
22 2467 269/420
22 2476 4061/10080
22 2477 -29/84
22 2482 525874513164135989/103282012785600
22 2483 -17477776559208149/3983328316800
22 2484 13535114700229739/413128051142400
22 2485 35702841485587421/1445948178998400
22 2486 1097371/321300
22 2487 378396169289/37343702970
22 2488 -45038127642841/3286245861360
22 2489 912890148073067/2389996990080
22 2490 -845465534381143/12049568158320
22 2491 -3860399098951249/6885467519040
22 2492 -16064356643130619/13388409064800
22 2493 -400927/21420
22 2494 -307375160408/6223950495
22 2495 7908706134325/54770764356
22 2496 -368835258176891/159333132672
22 2497 6326308754181221/72297408949920
22 2498 434118866143472821/240991363166400
22 2501 244/825
22 2503 -35776/17325
22 2504 -282041/17850
22 2505 34471/25920
22 2506 60169299691/16364747520
22 2507 93463/45360
22 2508 -7159303333741/257744773440
22 2509 -728027576219/15174584064
22 2510 12662431157/2386525680
22 2511 111310240523/3579788520
22 2512 -2039029148963/128872386720
22 2513 9773497675867/165972013200
22 2514 -19429/22680
22 2515 -31903665219581/128872386720
22 2516 -61486966902013/33194402640
22 2517 53902294108859/202513750560
22 2518 143649312804979537/361487044749600
22 2519 2/3
22 2520 -117000588288685/850557752352
22 2521 1541/3150
22 2522 -49804935914721259/144594817899840
22 2523 -10470546817/1084784400
22 2524 3524836499161/182569214520
22 2525 -27090219705173549/90371761187400
22 2526 1829/7560
22 2527 16999799041/7159577040
22 2529 5687/22680
22 2530 64473167635853/4252788761760
22 2531 -13/840
22 2534 39/175
22 2535 -2933261554441/365138429040
22 2536 -22348667161/2147873112
22 2537 17/45
22 2539 253/252
22 2542 852870218891278421/413128051142400
22 2543 31072981408766279/34427337595200
22 2544 626813/53550
22 2545 12159463068721/398332831680
22 2546 -26743076082281/312975796320
22 2547 117107246203691/79666566336
22 2548 218327488097627/821561465340
22 2549 822462783956563/1043252654400
22 2552 1261/5775
22 2554 285568/51975
22 2555 1925569/53550
22 2556 -561339029/72318960
22 2557 -159426716609/57276616320
22 2558 -87333383/13559805
22 2559 262957499117209/3092937281280
22 2560 77744537172061/796665663360
22 2561 173293235123/12273560640
22 2562 -12435805831/715957704
22 2563 -17873824711499/773234320320
22 2564 -1466797660055227/5477076435600
22 2565 270843173/108478440
22 2566 17178790639391/24163572510
22 2567 1762508851394699/398332831680
22 2568 1271666098039231/4252788761760
22 2569 -53991133023620477/80330454388800
22 2570 -1335571/387423
22 2571 -122445865818037/607541251680
22 2572 -2243/1575
22 2573 -1158993533126781911/361487044749600
22 2574 -1003297504109/55324004400
22 2575 34938344935999/456423036300
22 2576 -219886487152261627/120495681583200
22 2577 -60053071/7748460
22 2578 -2475610931/715957704
22 2580 -5687/11340
22 2581 23573404200023/283519250784
22 2582 13/420
22 2586 -39394240773721/912846072600
22 2587 -1171452335/153419508
22 2588 -34/45
22 2590 2459249/3874230
22 2593 -4114234007566400063/963965452665600
22 2605 -2813/11550
22 2607 1843/5775
22 2608 -488/825
22 2612 143657/17325
22 2613 224647/51975
22 2615 -252491/51975
22 2616 -73230721/1767150
22 2618 114596/98175
22 2619 -4940483/176715
22 2621 194/275
22 2623 4559/7425
22 2626 -39686/98175
22 2627 -923/825
22 2631 129349/12852
22 2632 -841539079/585783576
22 2633 -38205341/97630596
22 2634 976721983/86782752
22 2636 -5018729357/781044768
22 2637 1999060812743/687319395840
22 2638 -61902347/24106320
22 2639 -445671608941/68731939584
22 2640 -163442469661/57276616320
22 2641 400686743/433913760
22 2643 42141731/108478440
22 2644 58001413936579/515489546880
22 2645 158068835563123/3092937281280
22 2646 -729863951/216956880
22 2647 -27062627453063/441848183040
22 2649 -677719405703467/10515986756352
22 2650 -1803616823/216956880
22 2651 -21612814516819/2921107432320
22 2652 -4757516586337051/52579933781760
22 2653 -2/945
22 2654 2375013033059/171829848960
22 2656 -15276581/7748460
22 2657 25336447591649/3092937281280
22 2658 -13/1260
22 2661 14894098932107/1460553716160
22 2662 -445671608941/85914924480
22 2663 8161/11340
22 2665 10985437/18079740
22 2668 176800732315309/4779993980160
22 2669 -15569154799/743852160
22 2670 4187518393/511398360
22 2671 1878976401067/85914924480
22 2672 -9746671517581/859149244800
22 2673 -275317217/61987680
22 2674 -110545037051/2147873112
22 2675 -93307807147/1431915408
22 2676 3113371869743/257744773440
22 2677 31572034342393/483271450200
22 2678 -148829977/15496920
22 2679 -15638706622739/773234320320
22 2681 52828978003559/170714070720
22 2682 -24050675/21695688
22 2683 81909831151/22129601760
22 2684 226939263352717/1194998495040
22 2685 -439/1890
22 2686 660837520703/42957462240
22 2688 -176645/43047
22 2689 -139767646079/70294029120
22 2693 -47061756439/16597201320
22 2694 -36136163447/3068390160
22 2695 -17/5670
22 2697 -4811141/9039870
22 2700 -1194622995522673/131449834454400
22 2701 -3722854577/433913760
22 2703 34701403/2582820
22 2704 62648960690471/64436193360
22 2705 11882960238977/24163572510
22 2706 861892189/216956880
22 2707 -100690228606727/193308580080
22 2708 -9652796624066723/1877854777920
22 2709 -217839019/10847844
22 2710 29916849719431/182569214520
22 2711 -5664439817639051/1643122930680
22 2712 47994167/9039870
22 2713 60648622211/3579788520
22 2715 -10991231/36159480
22 2716 6821535675049/96654290040
22 2718 -62711146174847/730276858080
22 2719 -110545037051/2684841390
22 2720 2189/2520
22 2722 -28211381/10847844
22 2724 5505636264841261/4779993980160
22 2725 -556655586641173/3189591571320
22 2726 -52618600864882583/42527887617600
22 2728 104288698893307/850557752352
22 2729 8458445/296208
22 2731 -295/1122
22 2732 1263893/74052
22 2734 7/66
22 2737 95974805506445/425278876176
22 2740 -925/561
22 2741 26058629809/2147873112
22 2746 -1143253007981193547/2168922268497600
22 2747 -715065959/72318960
22 2748 2441741475381823/3866171601600
22 2749 7575235369/3457750275
22 2750 158606974268930039/25820503196400
22 2751 465346030063/7903429200
22 2752 -31233568019537/173875442400
22 2753 1474441131667659829/361487044749600
22 2754 24248792/2711961
22 2755 -3923462008111/214787311200
22 2757 358207103/108478440
22 2758 -3441933480805459/42527887617600
22 2759 13/420
22 2762 -312/175
22 2763 3414658591321/32601645450
22 2764 211299439139/4295746224
22 2765 -6341/22680
22 2767 -7666817/5423922
22 2770 1681559281117/152141012100
22 2771 2687688487237/912846072600
22 2772 -2257810809557/365138429040
22 2773 -4210451271216271/240991363166400
22 2774 19128124966326269/90371761187400
22 2775 5218477689343/365138429040
22 2776 373196425139/365138429040
22 2777 549189220169/608564048400
22 2778 13235130799/2440764900
22 2779 1100713819283149/144594817899840
22 2780 18423743439518759/144594817899840
22 2781 -16264618616/1152583425
22 2782 -19097948419/6147111600
22 2783 2275748584951/1217128096800
22 2784 4905136630321/260813163600
22 2785 -1208732953423/1217128096800
22 2786 1243197247/109769850
22 2787 63076944533/5532400440
22 2788 1137860431/10373250825
22 2789 116365024444453913/722974089499200
22 2790 -609217448615519/6694204532400
22 2791 -1400642441073979/11475779198400
22 2792 1012141943461/41493003300
22 2793 -8674714526143/165972013200
22 2795 -78/175
22 2796 78/175
22 2798 274486068733/42957462240
22 2799 22348667161/2147873112
22 2800 -944946083563/42957462240
22 2801 1647421482391/40502750112
22 2802 115598384466871/1063197190440
22 2803 21457189141/1193262840
22 2804 22348667161/4295746224
22 2805 -22348667161/2147873112
22 2807 -909456698981431/4252788761760
22 2808 881196964963/607541251680
22 2809 32350675927/976305960
22 2810 22348667161/2863830816
22 2811 -274486068733/8591492448
22 2812 -22348667161/2863830816
22 2813 -18755115079/3905223840
22 2814 101235942474119/4252788761760
22 2815 -601413787/139472280
22 2816 -4219969507/976305960
22 2817 -4548469567/1952611920
22 2818 -2429449403/488152980
22 2819 1116536429/390522384
22 2820 2075724737/650870640
22 2821 433/420
22 2823 -397447417/86782752
22 2824 48566593/27119610
22 2826 1201767089/433913760
22 2827 10960303/10331280
22 2828 530752177/144637920
22 2829 -144152623/108478440
22 2830 -344095/153056
22 2831 2710594/13559805
22 2832 23574181/61987680
22 2833 133807291/27119610
22 2834 13467787/9039870
22 2835 27203437/36159480
22 2836 21499948/13559805
22 2837 -3530026/1937115
22 2838 2747687/3874230
22 2839 -1421738947/72318960
22 2853 -893/2268
22 2854 -3247/11340
22 2855 299/1890
22 2856 -251/945
22 2857 -431/756
22 2858 -199/1260
22 2874 13/1260
22 2876 13/1260
22 2882 -1156835211810488263/963965452665600
22 2884 101156533972592053/120495681583200
22 2885 4812341714019101/10954152871200
22 2886 157244/26775
22 2887 1507972827557/227618760960
22 2888 -3892670558261/79666566336
22 2889 18582519138749/24895801980
22 2890 -5401165739534743/72297408949920
22 2891 -60761340910779589/34427337595200
22 2894 -8/35
22 2896 -46126/51975
22 2897 -658499/53550
22 2898 153631301/27119610
22 2899 24888374627/2082786048
22 2900 54612499/3013290
22 2901 -75090041185549/3092937281280
22 2902 -8719304726429/796665663360
22 2903 -214645583891/85914924480
22 2904 12381689387/1301741280
22 2905 16282026757/10042004160
22 2906 2530334651593367/21908305742400
22 2907 -147632755/43391376
22 2908 -33760086788713/193308580080
22 2909 -636256684875439/398332831680
22 2910 -12805750785659/55231022880
22 2911 -22560169493543533/144594817899840
22 2912 -22932599/27119610
22 2913 13425709908517/236266042320
22 2914 2243/3150
22 2915 -10219339504958119/5737889599200
22 2916 -637879633427/6915500550
22 2917 -87704306635411/912846072600
22 2918 21305645710895179/21263943808800
22 2919 196230172/13559805
22 2920 7756310269/7159577040
22 2922 5687/22680
22 2923 3148889839081/37971328230
22 2924 -13/840
22 2928 93726035009791/1825692145200
22 2929 38748999851/2147873112
22 2930 17/45
22 2932 3363985/10847844
22 2934 148500684014033/664498244025
22 2946 3104/5775
22 2949 2238/1925
22 2953 -387811/103950
22 2954 -26869/4725
22 2956 263/231
22 2957 -162658/6545
22 2958 -3511/2975
22 2959 -114596/98175
22 2960 63236/4725
22 2962 -194/275
22 2965 7372/4725
22 2967 39686/98175
22 2968 923/825
22 2972 -14775067/642600
22 2973 -48307289183/5857835760
22 2974 -619303112/122038245
22 2975 -1508736407/86782752
22 2977 -30533456659/1952611920
22 2978 6296652588409/343659697920
22 2979 55650473/7231896
22 2981 -2289837001/954610272
22 2982 -149380199/433913760
22 2984 -375711203/7748460
22 2985 -199691568520823/3092937281280
22 2986 -5663705787967/70294029120
22 2987 448155829/72318960
22 2988 851788615837/34365969792
22 2990 -63433978999463/973702477440
22 2991 -1447840519631/88518407040
22 2992 -11399954712107/417301061760
22 2993 2200601552827/140588058240
22 2994 -1048473613/54239220
22 2995 -598450366499/171829848960
22 2997 -6792901/54239220
22 2998 835444397111/35147014560
22 2999 13/1260
22 3000 911880967223/41730106176
22 3001 445671608941/85914924480
22 3002 -8161/11340
22 3004 156873491/108478440
22 3006 -50693125055593/1365712565760
22 3007 -287718856853/7810447680
22 3008 212934126157/4295746224
22 3009 939218453359/28638308160
22 3010 -456473008943/30683901600
22 3011 -2304245551/433913760
22 3013 2228838193/795508560
22 3014 16572630230251/773234320320
22 3015 7479075562859/386617160160
22 3016 -13543631/36159480
22 3017 -97227747803/2863830816
22 3019 1564618476551/9484115040
22 3020 402801930019/22129601760
22 3021 686366665073/22129601760
22 3022 -108228289441/1004200416
22 3023 -674202653/108478440
22 3024 1349479369753/42957462240
22 3026 -6453977/1506645
22 3027 1108734719/8786753640
22 3029 -96973859587/3319440264
22 3030 -358023525991/21478731120
22 3031 17/5670
22 3033 -36963961/27119610
22 3035 16541946844425479/131449834454400
22 3036 67316647/5423922
22 3038 -4548475577/144637920
22 3039 -204303184945627/386617160160
22 3040 -12434819215291/17573507280
22 3041 -969599717/72318960
22 3042 684001712645/4295746224
22 3043 -2285996991851387/730276858080
22 3044 -3897327937289/22129601760
22 3045 -29916849719431/182569214520
22 3046 30121337385593/17573507280
22 3047 -3443819363/108478440
22 3048 -60648622211/3579788520
22 3050 -74130185/7231896
22 3051 3340008773491/17573507280
22 3053 62711146174847/730276858080
22 3054 110545037051/2684841390
22 3055 -2189/2520
22 3057 958741643/216956880
22 3059 -12972262567969721/4779993980160
22 3060 -6845162691246409/25516732570560
22 3061 1537734226108543/21263943808800
22 3063 22431172317779/121508250336
22 3064 8457/374
22 3065 4/51
22 3066 295/1122
22 3067 -54397/4356
22 3069 -7/66
22 3072 164476953715645/425278876176
22 3075 925/561
22 3076 35039037203/2147873112
22 3081 2988244467943305149/4337844536995200
22 3082 634524701/72318960
22 3083 83613167263229/966542900400
22 3084 -127781290528/3457750275
22 3085 3041467470614173523/361487044749600
22 3086 39206222167573/110648008800
22 3087 16712174188183/71595770400
22 3088 329826533554702391/361487044749600
22 3089 -50888056/1937115
22 3090 -5850817781009/214787311200
22 3092 408954589/108478440
22 3093 -200724316016449/966542900400
22 3094 -13/420
22 3098 -8901621067106/114105759075
22 3099 -89104105115/4295746224
22 3100 6341/22680
22 3102 -524110507/216956880
22 3105 4615109963347/76070506050
22 3106 4640326965739/182569214520
22 3107 -132789877535423/1825692145200
22 3108 13937249124434021/120495681583200
22 3109 52389775095668159/25820503196400
22 3110 28164178142623/260813163600
22 3111 23136576433997/1825692145200
22 3112 -15416743656269/608564048400
22 3113 444230593/69736140
22 3114 -51598128913956917/45185880593700
22 3115 300594786541270519/361487044749600
22 3116 -103539949426/1152583425
22 3117 -7842847367/878158800
22 3118 4310977898593/243425619360
22 3119 227783146000073/1825692145200
22 3120 -23929448451341/1217128096800
22 3121 4083083329/61471116
22 3122 999397270163/27662002200
22 3123 -58272642289/41493003300
22 3124 55746131912481907/45185880593700
22 3125 -7995648076281431/13388409064800
22 3126 -3412290372385571/3651384290400
22 3127 4752247668767/41493003300
22 3128 -2406808790957/6638880528
22 3133 364221067703/42957462240
22 3134 38748999851/2147873112
22 3135 -218098723319/6136780320
22 3136 18612969899675/283519250784
22 3137 197096784499121/1063197190440
22 3138 30998114831/1193262840
22 3139 38748999851/4295746224
22 3140 -38748999851/2147873112
22 3142 -1565426709298601/4252788761760
22 3143 41009544966011/4252788761760
22 3144 40859918357/976305960
22 3145 38748999851/2863830816
22 3146 -364221067703/8591492448
22 3147 -38748999851/2863830816
22 3148 -48454405637/3905223840
22 3149 160530768768169/4252788761760
22 3150 -12737379143/976305960
22 3151 -2545461229/195261192
22 3152 -660508997/1952611920
22 3153 -444230593/69736140
22 3154 -12112000669/1952611920
22 3155 916124851/650870640
22 3156 -433/420
22 3157 -1385487679/433913760
22 3158 -4227679/27119610
22 3160 3668354779/433913760
22 3161 -118133777/14463792
22 3162 48450175/28927584
22 3163 21374723/21695688
22 3164 -2562431/459168
22 3165 28379539/3874230
22 3166 -1697243887/433913760
22 3167 57679679/27119610
22 3168 -21456367/9039870
22 3169 37325807/36159480
22 3170 9852037/27119610
22 3171 -17088007/27119610
22 3172 23363633/5423922
22 3173 -167621417/72318960
22 3187 893/2268
22 3188 3247/11340
22 3189 -299/1890
22 3190 251/945
22 3191 431/756
22 3192 199/1260
22 3208 -13/1260
22 3210 -13/1260
22 3216 42767010377519411/13388409064800
22 3217 17051128258895389/3765490049475
22 3218 -31/900
22 3220 -23/525
22 3222 -74/525
22 3223 -211/525
22 3229 194/525
22 3231 -388/525
22 3232 -136/525
22 3236 97/525
22 3237 87/175
22 3239 194/525
22 3240 2/25
22 3241 12/175
22 3243 242/525
22 3245 -388/525
22 3251 12/175
22 3252 137/175
22 3256 2503/6300
22 3286 -1261/1575
22 3288 6887/11550
22 3289 6043/11550
22 3293 2231/5775
22 3294 -697/825
22 3296 -776/1155
22 3300 388/1155
22 3307 -388/1155
22 3311 -37243/34650
22 3330 -1634159/311850
22 3331 -465023/51975
22 3333 36181/10395
22 3338 15326/2079
22 3341 388/1155
22 3345 -336509/623700
22 3347 251792/51975
22 3348 -878/2975
22 3349 3550271/50490
22 3350 7022/2975
22 3351 3001/2975
22 3352 70350697/1767150
22 3354 -94/105
22 3357 -21922/51975
22 3360 2126/3927
22 3361 1081/1155
22 3365 67043/98175
22 3366 2126/3927
22 3367 -177062/98175
22 3368 951721/589050
22 3369 25037434/883575
22 3370 38191/19635
22 3371 1949/19635
22 3372 -2126/3927
22 3374 -3798779/252450
22 3375 20945867/1767150
22 3376 -1312/8925
22 3377 -308/425
22 3378 1949/13090
22 3379 28398/32725
22 3380 -1949/13090
22 3381 1159/1785
22 3382 1769/2975
22 3383 -1354/8925
22 3384 30537469/1767150
22 3385 -5102/595
22 3386 -224647/17850
22 3387 14198/8925
22 3388 -6509/1275
22 3389 3007/5775
22 3390 388/1155
22 3391 -1649/5775
22 3392 4171/3465
22 3393 179644/51975
22 3394 388/825
22 3395 194/1155
22 3396 -731/1925
22 3397 74/525
22 3398 -342124/51975
22 3399 9991/51975
22 3400 388/525
22 3401 97/385
22 3402 -291/385
22 3403 -97/385
22 3404 -97/175
22 3405 36569/51975
22 3428 -194/525
22 3429 -194/525
22 3430 23/525
22 3431 -74/525
22 3432 -143/525
22 3433 101/175
22 3456 91537/21420
22 3457 725911/10710
22 3458 -24967759669/5857835760
22 3459 -46323940987/9372537216
22 3460 16018644013/2928917880
22 3462 -54892390291/31241790720
22 3463 -11085643573/15620895360
22 3464 -8215797029/976305960
22 3466 1819682293/3124179072
22 3467 3880541671/123975360
22 3469 -450298899287/7810447680
22 3472 275334053/108478440
22 3475 1327367299/2231556480
22 3476 4055443/1291410
22 3477 -2070415397/1562089536
22 3478 -8/105
22 3479 -97/210
22 3480 113316598769/7810447680
22 3482 -66419077/72318960
22 3484 -4337/3780
22 3488 -44690615/32543532
22 3490 -1751/11340
22 3492 -187667/1205316
22 3495 447712028893/13389338880
22 3498 -15271120843/4463112960
22 3499 7062182711/1952611920
22 3500 3439093707877/229106465280
22 3501 -2731822774931/687319395840
22 3502 9155318563/433913760
22 3504 -520335989/16070880
22 3505 4044461539463/343659697920
22 3506 445671608941/68731939584
22 3507 -41268997/7748460
22 3508 -445671608941/42957462240
22 3510 -10809993407/2231556480
22 3511 -4952167/2582820
22 3512 -6652368913/2603482560
22 3515 -180266367461/171829848960
22 3517 -71968973/10847844
22 3519 -9439/30240
22 3523 211611053/54239220
22 3524 -445671608941/85914924480
22 3525 869/1890
22 3527 -685147/860940
22 3530 -4739535113059/412391637504
22 3531 -2067813347/867827520
22 3533 37821447827/867827520
22 3536 12264972157/433913760
22 3538 51044187557/1952611920
22 3539 10849099/72318960
22 3540 -47365218749/976305960
22 3541 -18210853/2008860
22 3542 102801764297/1952611920
22 3544 -850093151/43391376
22 3546 -13/1260
22 3547 51047956711/1301741280
22 3549 -24121/22680
22 3551 -12127459/13559805
22 3553 -435132739879/46862686080
22 3554 -1285256542156523/18557623687680
22 3555 -682262522792287/6185874562560
22 3557 186179231518337/3092937281280
22 3564 148617668629597/1546468640640
22 3569 445671608941/85914924480
22 3574 18211750367389/5302178196480
22 3575 -1652956321/48212640
22 3576 112075658507237/3092937281280
22 3577 614366810383/22129601760
22 3578 6361639322092991/52579933781760
22 3579 1514312783759/44259203520
22 3580 5590136312533/88518407040
22 3581 3516142016239507/26289966890880
22 3582 270143623/7748460
22 3583 -35721226883/1952611920
22 3585 3404209783/216956880
22 3586 -558441314833/44184818304
22 3587 859/6048
22 3591 -84491646902651/1460553716160
22 3592 445671608941/85914924480
22 3593 -5639/22680
22 3595 -289579081/108478440
22 3599 -1280063413723/1947404954880
22 3600 -3849957740639/1460553716160
22 3601 34402771222711/5842214864640
22 3602 -355149833554693/17526644593920
22 3603 39149680753009/1314498344544
22 3604 -815826089333/208650530880
22 3605 -3709698217103/2921107432320
22 3606 178833140261/34775088480
22 3607 13492157543/3124179072
22 3608 413386993491731/7511419111680
22 3609 2274767446141963/52579933781760
22 3610 -71989149847/14753067840
22 3611 -34735698737/9835378560
22 3612 -4417371267671/1947404954880
22 3613 28215232740059/5842214864640
22 3614 3709698217103/1947404954880
22 3615 71989149847/19670757120
22 3616 5182013033/1264548672
22 3617 54467315311/66388805280
22 3618 2046369945309563/52579933781760
22 3619 -322352568479/12645486720
22 3620 -4332716255849/132777610560
22 3621 1508277059153/132777610560
22 3622 16792374071/9484115040
22 3627 1799394965261/343659697920
22 3628 445671608941/85914924480
22 3629 -4473424618907/343659697920
22 3630 24149809530299/1030979093760
22 3631 40770597953353/773234320320
22 3632 124725920789/9546102720
22 3633 445671608941/171829848960
22 3634 -445671608941/85914924480
22 3636 -319412875374721/3092937281280
22 3637 -13754444446661/3092937281280
22 3638 225114240311/7810447680
22 3639 445671608941/114553232640
22 3640 -1799394965261/68731939584
22 3641 -445671608941/114553232640
22 3642 -117852579143/31241790720
22 3643 5940161123927/441848183040
22 3644 -2070415397/3124179072
22 3645 -11852178841/15620895360
22 3646 -20327773657/7810447680
22 3647 -13492157543/3124179072
22 3648 20872726493/3905223840
22 3649 35439825751/5206965120
22 3650 -407/1120
22 3652 -24468317/10847844
22 3653 116946239/54239220
22 3655 -69378017/21695688
22 3656 29141341/4519935
22 3657 66478849/18079740
22 3658 -51688999/15496920
22 3659 11568796/4519935
22 3660 -76239038/13559805
22 3661 95385593/21695688
22 3662 274929427/27119610
22 3663 17525111/6026580
22 3664 -20836559/36159480
22 3665 100056209/108478440
22 3666 -63853271/27119610
22 3667 -171495557/54239220
22 3668 -1238703001/36159480
22 3682 -4751/5670
22 3683 -1541/5670
22 3684 -179/945
22 3685 -356/945
22 3686 -3547/3780
22 3687 -59/315
22 3703 121/1260
22 3705 211/630
22 3711 -9405333618637/1593331326720
22 3712 28541967483923/113809380480
22 3713 21839971/41325120
22 3714 -15015626369/216956880
22 3715 45839726183/5206965120
22 3716 6285904799977/78104476800
22 3717 -12510107063/433913760
22 3718 674022429677/7159577040
22 3719 21893460229/383548770
22 3720 -147323602229/42957462240
22 3721 -73674689803051/859149244800
22 3722 -16552079/7748460
22 3723 -3329640869/976305960
22 3725 -4296434197/1301741280
22 3726 -1867309/2582820
22 3727 7577295931/1952611920
22 3730 -3237733021/781044768
22 3732 -7295899/7748460
22 3733 -1/2
22 3734 -1997/7560
22 3736 -31/9
22 3738 -102845021/40679415
22 3739 -3329640869/1952611920
22 3740 -2437/11340
22 3742 1433591/1506645
22 3745 -4165627367131/143191540800
22 3748 -33548261003/867827520
22 3750 7684224931/123975360
22 3751 91833881486/1342420695
22 3752 110545037051/2147873112
22 3753 -6484389067/216956880
22 3754 -110545037051/1342420695
22 3755 -46022075521/1301741280
22 3756 -10849099/72318960
22 3757 47365218749/976305960
22 3758 -395033/114792
22 3759 617419796753/42957462240
22 3761 -3457355941/108478440
22 3765 -51047956711/1301741280
22 3766 -110545037051/2684841390
22 3767 52201/22680
22 3769 15964619/21695688
22 3771 -3054807638639/57276616320
22 3772 20296817136973/4639405921920
22 3773 -55801642777907/1104620457600
22 3775 7191726440483/773234320320
22 3781 -68/33
22 3783 -188692843867/35147014560
22 3786 20/9
22 3788 80885253079/21478731120
22 3793 -2101376743051273/46394059219200
22 3794 66459395/4821264
22 3795 55638231803447/773234320320
22 3796 8784957607/790342920
22 3797 -593635545330791/1194998495040
22 3798 -34744438361/1383100110
22 3799 -1406087365357/22129601760
22 3800 -22977392017327/85357035360
22 3801 584831179/54239220
22 3802 -218625577427/6136780320
22 3804 2559539543/108478440
22 3805 11193709315/7029402912
22 3806 -2231/15120
22 3808 2
22 3810 818774428459/16597201320
22 3811 222420847339/5369682780
22 3812 -18251/22680
22 3814 28651255/21695688
22 3818 -241208492123/44259203520
22 3819 -207344178883/33194402640
22 3820 2465067359807/132777610560
22 3821 -1216372737611/56904690240
22 3822 -33343540814387/149374811880
22 3823 -84261290023/4742057520
22 3824 -198404522299/66388805280
22 3825 39059559901/5532400440
22 3826 5453933053/3905223840
22 3827 183743531845273/1194998495040
22 3828 -94744224889861/1194998495040
22 3829 20848383203/3688266960
22 3830 -1360491919/491768928
22 3831 -198404522299/44259203520
22 3832 -1334986288733/132777610560
22 3833 198404522299/44259203520
22 3834 -20848383203/4917689280
22 3835 -28206071009/11064800880
22 3836 1690689019/16597201320
22 3837 -21463356688331/170714070720
22 3838 1318453127113/22129601760
22 3839 297247422037/3319440264
22 3840 -181771699789/33194402640
22 3841 27862740977/592757190
22 3846 165471349/7810447680
22 3847 75287669/1952611920
22 3848 -16238092723/7810447680
22 3849 2953223731/23431343040
22 3850 -29302257193/17573507280
22 3851 447289261/216956880
22 3852 -1226453611/3905223840
22 3853 -3329640869/1952611920
22 3854 -2/3
22 3855 397179923071/70294029120
22 3856 -168418611169/70294029120
22 3857 10624493429/1952611920
22 3858 1783823099/2603482560
22 3859 -5893132981/1562089536
22 3860 1904443861/2603482560
22 3861 -2436554905/1562089536
22 3862 22242323821/70294029120
22 3863 -7577295931/3905223840
22 3864 -1725804047/781044768
22 3865 -2114872771/1952611920
22 3866 -5453933053/3905223840
22 3867 159694037/244076490
22 3868 5283841201/1301741280
22 3871 -15032519/43391376
22 3872 1017946/2711961
22 3874 -77209387/43391376
22 3875 12542543/4519935
22 3876 6645791/3443760
22 3877 -7258375/2711961
22 3878 29896277/24106320
22 3879 -13029197/5423922
22 3880 643284863/216956880
22 3881 311764739/54239220
22 3882 15749179/9039870
22 3883 170132/4519935
22 3884 -10357454/13559805
22 3885 -4771649/3874230
22 3886 -27759446/13559805
22 3887 -22242142/1506645
22 3901 4553/11340
22 3902 -1627/11340
22 3903 436/945
22 3904 79/945
22 3905 404/945
22 3906 199/1260
22 3920 2/3
22 3921 -2/3
22 3922 509/1890
22 3924 -13/1260
22 3930 150939105901291/10954152871200
22 3931 -2990713880401/7113086280
22 3932 -13211804831/433913760
22 3934 50451552167/867827520
22 3936 -5966440639/433913760
22 3938 23/280
22 3939 -157173419/12053160
22 3941 -16148925901/216956880
22 3942 1021/2520
22 3944 -817329487/216956880
22 3945 -18682596269/371926080
22 3946 -695863333403891/1159851480480
22 3947 -375246450395899/386617160160
22 3949 43494937634557/96654290040
22 3953 162222145060643/193308580080
22 3956 110545037051/2684841390
22 3961 -36583982626417/1159851480480
22 3962 569651741/72318960
22 3963 2887142548703/6903877860
22 3964 22118773772/691550055
22 3965 116461603098342023/13144983445440
22 3966 257573978051/691550055
22 3967 63339612113/922066740
22 3968 65180473056197441/13144983445440
22 3969 1100871647/15496920
22 3970 10033060889/3905223840
22 3972 14090588903/108478440
22 3973 -2858077019405/38661716016
22 3976 4259155307497/91284607260
22 3977 110545037051/2684841390
22 3978 19949/11340
22 3980 -1388847869/216956880
22 3982 2562344022295/24342561936
22 3983 851077601249/18256921452
22 3984 -46260431162273/365138429040
22 3985 608083133581157/4381661148480
22 3986 5713196954333069/1643122930680
22 3987 33837019735859/182569214520
22 3988 4259155307497/182569214520
22 3989 -9104033653537/243425619360
22 3990 3445440737/122038245
22 3991 -23600259786161701/13144983445440
22 3992 19864954515085033/13144983445440
22 3993 -63339612113/461033370
22 3994 -79880067943/2458844640
22 3995 4259155307497/121712809680
22 3996 4451532912929/22821151815
22 3997 -4259155307497/121712809680
22 3998 63339612113/614711160
22 3999 811446218473/11064800880
22 4000 -23448766889/16597201320
22 4001 28338801735419963/13144983445440
22 4002 -5892176177969/5532400440
22 4003 -42997474502287/26555522112
22 4004 707431342865/3319440264
22 4005 -9959720397667/16597201320
22 4006 624126014837/21478731120
22 4007 110545037051/2684841390
22 4008 -1950666459449/21478731120
22 4009 10637692593653/64436193360
22 4010 5817102548891/13807755720
22 4011 93912898771/1193262840
22 4012 110545037051/5369682780
22 4013 -110545037051/2684841390
22 4015 -80301728691851/96654290040
22 4016 -647313746927/193308580080
22 4017 21445298317/139472280
22 4018 110545037051/3579788520
22 4019 -624126014837/4295746224
22 4020 -110545037051/3579788520
22 4021 -71903958101/1952611920
22 4022 9239751319459/96654290040
22 4023 -47365218749/1952611920
22 4024 -6777971819/278944560
22 4025 -7231167379/781044768
22 4026 -3445440737/122038245
22 4027 42691117193/3905223840
22 4028 38955227851/1301741280
22 4030 -9560886211/867827520
22 4031 811256413/108478440
22 4032 281863919/173565504
22 4033 30870161/4132512
22 4034 377752423/32141760
22 4035 -792426979/108478440
22 4036 240256943/289275840
22 4037 -87319807/10847844
22 4038 2686004533/173565504
22 4039 1017760607/21695688
22 4040 168006409/36159480
22 4041 -4816465/2410632
22 4042 817329487/216956880
22 4043 -548654081/108478440
22 4044 -136645021/108478440
22 4045 -17978060851/144637920
22 4057 -4897/1620
22 4058 7331/11340
22 4059 -11393/3780
22 4060 -2477/3780
22 4061 -31337/7560
22 4062 -1279/1260
22 4077 13/315
22 4079 -13/630
22 4085 182661467085667/318666265344
22 4086 14619736984547/1778271570
22 4087 2630465/313632
22 4088 51810612897111869/85055775235200
22 4090 -139235/13068
22 4092 -166715/13068
22 4094 -1/9
22 4095 -68/33
22 4098 686749726063297/708798126960
22 4100 -34949339487611/81005500224
22 4101 18/17
22 4102 -17087305/296208
22 4103 -8/51
22 4104 -65/34
22 4105 -2608475/98736
22 4107 13/6
22 4110 -1187012774288279/1417596253920
22 4113 -2
22 4114 925/561
22 4115 -299105514439/7159577040
22 4120 1555/2244
22 4121 925/561
22 4122 -7105/2244
22 4123 -621107/296208
22 4124 -863699/37026
22 4125 1240/561
22 4126 925/1122
22 4127 -925/561
22 4129 5582947/296208
22 4130 -2769853/296208
22 4131 65/17
22 4132 9/17
22 4133 925/748
22 4134 -8875/2244
22 4135 -925/748
22 4136 -195/68
22 4137 26/51
22 4138 6/17
22 4139 -385277/26928
22 4140 9763/1683
22 4141 4157465/296208
22 4142 -65/17
22 4143 25/51
22 4144 113/132
22 4145 -13/33
22 4146 229/132
22 4147 791/396
22 4148 -33821/26136
22 4149 -16/33
22 4150 3/22
22 4151 68/33
22 4152 2/3
22 4153 -613/1188
22 4154 43709/52272
22 4156 -1181/1056
22 4157 -27/44
22 4158 71/352
22 4159 7/4
22 4160 -157/4752
22 4214 -2/3
22 4215 2/3
22 4223 129277464563570023/2891896357996800
22 4224 -13528877/161568
22 4225 -119/180
22 4227 3/35
22 4229 -103/70
22 4230 -29/28
22 4232 -311/420
22 4235 -219444059/144637920
22 4236 1007/1936
22 4240 265/726
22 4246 -6336202940465777/14175962539200
22 4247 -4913/2100
22 4248 288/175
22 4249 288/175
22 4253 62/35
22 4254 62/35
22 4257 36472175888/1152583425
22 4258 -6131/12600
22 4259 258/175
22 4260 799/1050
22 4261 -23/140
22 4263 13/70
22 4264 -66/35
22 4265 121/420
22 4267 -2287942400730290159/240991363166400
22 4268 -34327/12600
22 4270 -6601668756049/18441334800
22 4271 -2741/1575
22 4272 162/175
22 4273 -81309450409/1024518600
22 4274 -157361/50400
22 4276 -1266185341135547951/240991363166400
22 4277 209/210
22 4279 -2671889/1607088
22 4280 1/8
22 4282 109115795041/3254353200
22 4286 853/630
22 4287 137/420
22 4288 -3418771001/72318960
22 4289 757/528
22 4291 424756723827131/7087981269600
22 4292 6737/10080
22 4293 461/420
22 4294 -109/240
22 4298 1/3
22 4300 -1/9
22 4301 -594/175
22 4302 -62/35
22 4303 457/175
22 4304 -207/175
22 4305 -5840575669813/121712809680
22 4307 -281965920919/7159577040
22 4308 3/10
22 4309 -1399/3024
22 4313 67205191/18079740
22 4316 829/5082
22 4318 -33/350
22 4319 -9/224
22 4323 -96533641912723/811418731200
22 4324 -61202309745253/1217128096800
22 4325 321496104497389/2434256193600
22 4326 -116576464144991/663888052800
22 4327 -14139888159008827/3765490049475
22 4328 -122173102686263/608564048400
22 4329 -29905914721169/1217128096800
22 4330 16872032683871/405709365600
22 4331 -36548616491/1627176600
22 4332 96656059585771901/48198272633280
22 4333 -385828946492969653/240991363166400
22 4334 923593135219/6147111600
22 4335 395645167901/12294223200
22 4336 -28662512113073/811418731200
22 4337 -514598678068063/2434256193600
22 4338 29451520231697/811418731200
22 4339 -940839198319/8196148800
22 4340 -1444933327703/18441334800
22 4341 55819083253/27662002200
22 4342 -556956521488299101/240991363166400
22 4343 5059336433010571/4462803021600
22 4344 667095110646421/382525973280
22 4345 -11803927458961/55324004400
22 4346 1293161983939/1975857300
22 4348 78/175
22 4349 -78/175
22 4350 -477078090781/20455934400
22 4351 -281965920919/7159577040
22 4352 11873802101629/143191540800
22 4353 -143503509474739/945064169280
22 4354 -1439018232325561/3543990634800
22 4355 -88648428877/1325847600
22 4356 -281965920919/14319154080
22 4357 1407170333123/35797885200
22 4358 2/35
22 4359 11381482537168237/14175962539200
22 4360 -113944519002151/14175962539200
22 4361 -396442139077/3254353200
22 4362 -281965920919/9546102720
22 4363 3377185554763/28638308160
22 4364 281965920919/9546102720
22 4365 395019019441/13017412800
22 4366 -1251601219713989/14175962539200
22 4367 19757973761/650870640
22 4368 39466916989/1301741280
22 4369 7082753843/1301741280
22 4370 7164672127/325435320
22 4371 4096238449/1301741280
22 4372 -1584990467/86782752
22 4373 17/210
22 4375 354356527/41325120
22 4376 -110906923/36159480
22 4378 -314788529/32141760
22 4379 705193241/144637920
22 4380 -77072421/10713920
22 4381 26178191/12053160
22 4382 1708081177/289275840
22 4383 -79596127/18079740
22 4384 -429512129/96425280
22 4385 -1067837543/36159480
22 4386 3746063/36159480
22 4387 -2999309/4017720
22 4388 -51107387/24106320
22 4389 16589561/5165640
22 4390 -46539047/12053160
22 4391 1093718959/16070880
22 4392 -46/175
22 4393 -46/175
22 4394 13/175
22 4395 -2/35
22 4396 -7/25
22 4397 33/175
22 4404 2377/3780
22 4405 133/540
22 4406 43/420
22 4407 353/1260
22 4408 2539/2520
22 4409 -13/315
22 4424 1139/30240
22 4426 13/315
22 4428 -32/175
22 4429 -136/175
22 4430 1/7
22 4431 149/105
22 4432 -155753/50400
22 4433 27/70
22 4434 3673/6300
22 4436 -73321/151200
22 4437 -10379/151200
22 4439 10021/37800
22 4440 71273/10800
22 4441 -5632/1575
22 4442 -6897/2800
22 4443 -17819/5040
22 4444 -388/175
22 4445 -3699611/9147600
22 4447 -339391/9147600
22 4449 -135287/37800
22 4450 8623/3780
22 4451 66399/22400
22 4452 -204/25
22 4453 -87/350
22 4454 -111/175
22 4455 -57/175
22 4456 -2327/1575
22 4457 -36/35
22 4458 -62/175
22 4460 -5711/4725
22 4461 -334/1575
22 4463 -1309/1800
22 4464 -7649/1575
22 4465 -14951/6300
22 4466 -39091/6300
22 4467 458/525
22 4468 23/126
22 4469 -499/315
22 4470 311/1050
22 4472 103/350
22 4474 9/35
22 4475 218/525
22 4476 11/25
22 4477 1/35
22 4478 93/175
22 4480 36/175
22 4481 52/175
22 4482 -108/175
22 4483 149/350
22 4484 173/210
22 4485 17/35
22 4486 2237/4200
22 4487 -72/175
22 4489 153/35
22 4490 -513/175
22 4491 34/35
22 4492 -13/1050
22 4493 -4022/525
22 4494 93/35
22 4495 2467/525
22 4496 -4597/525
22 4497 1283/525
22 4498 133/50
22 4499 -43/175
22 4500 1/25
22 4501 -1/25
22 4504 -1243/1050
22 4505 -1088/1575
22 4506 -5807/525
22 4507 -6/7
22 4508 -34/105
22 4509 53/525
22 4510 -101/525
22 4511 53/525
22 4512 -246/35
22 4513 3/14
22 4514 -61/175
22 4515 23/175
22 4516 26/175
22 4521 -27/35
22 4522 39/350
22 4523 131/175
22 4524 1/4
22 4526 13/840
22 4529 121/840
22 4542 -265/2904
22 4543 -901/2904
22 4547 53/242
22 4548 53/242
22 4549 17/96
22 4551 265/2178
22 4553 265/1936
22 4554 -265/968
22 4555 -5909/4356
22 4556 3/4
22 4557 265/363
22 4558 1855/2904
22 4559 40651/17424
22 4563 5/32
22 4567 1/3
22 4569 301/240
22 4571 -1861/1680
22 4587 13/42
22 4588 103/280
22 4595 239/630
22 4596 -13/840
22 4597 -1073/2160
22 4598 17317/30240
22 4600 -1439/1260
22 4601 -272/945
22 4602 1322/945
22 4603 317/280
22 4604 111/140
22 4607 2171/630
22 4608 -701/252
22 4609 -11/40
22 4610 13/270
22 4611 1829/1080
22 4612 41/20
22 4613 5343/1120
22 4614 6/25
22 4615 9/175
22 4616 1/50
22 4617 -18/25
22 4618 1/25
22 4619 32/175
22 4637 13/840
22 4638 -121/420
22 4640 59/420
22 4641 -181/420
22 4642 -27/70
22 4643 -43/210
22 4644 169/420
22 4655 -2/25
22 4659 -2/35
22 4668 -1/2
22 4670 -1/4
22 4687 -29/120
22 4688 -3/140
22 4689 -9/35
22 4691 1/4
22 4699 15/56
22 4700 47/252
22 4715 -17/60
22 4716 -9/35
22 4719 -16/315
22 4734 -1/2
22 4737 -67/420
22 4738 -4/35
22 4739 -11/280
22 4740 321/280
22 4745 -12/175
22 4755 -241/420
22 4756 -13/120
22 4763 -407/2240
22 4770 2/3
22 4772 -13/210
22 4773 -13/280
22 4774 19/105
22 4775 -605/4032
22 4776 -19/140
22 4781 31/210
22 4782 -37/168
22 4809 -13/1680
22 4812 -1/2
22 4813 -2/9
22 4815 -1/2
22 4818 -19/72
22 4819 5/3
22 4820 1/2
22 4822 691/840
22 4823 -8387/60480
22 4824 -2087/1008
22 4827 583/560
22 4828 -11/105
22 4829 121/336
22 4831 -5/21
22 4832 -463/560
22 4838 43/252
22 4846 1/2
22 4848 5/9
22 4849 -149/840
22 4850 -2/35
22 4851 787/10080
22 4852 -1313/10080
22 4854 -1/3
22 4857 -31/840
22 4858 485/2016
22 4861 -17/24
22 4868 -1/4
22 4873 31/840
22 4874 -2321/30240
22 4875 -5/1512
22 4876 -1919/5040
22 4877 -529/3024
22 4882 13/280
22 4883 467/1260
22 4885 22/105
22 4886 -41/420
22 4887 -87/280
22 4888 -11/60
22 4890 307/840
22 4911 -2/3
22 4919 -43/280
22 4920 -387/280
22 4922 31/420
22 4923 -31/168
22 4927 5/56
22 5015 -1501087459205649989/2570574540441600
22 5016 -32415708716700863/3651384290400
23 11 -1/4
23 17 1/2
23 20 1/2
23 21 1/4
23 25 -1/2
23 26 -1/2
23 50 1/4
23 53 -1/2
23 57 1/4
23 60 1/2
23 61 -1/2
23 66 -1/2
23 70 1/2
23 71 1/2
23 79 1199/204
23 80 1219/748
23 81 -3/34
23 82 -8599/561
23 83 8305/408
23 84 2441/136
23 86 -9/22
23 88 7/22
23 89 -11393/204
23 90 -461/748
23 91 -593/374
23 93 593/374
23 96 -1219/374
23 97 43/68
23 98 3/17
23 99 -3/17
23 101 9/22
23 102 -37/34
23 103 164375/2244
23 104 -28397/204
23 105 5461/748
23 108 30398/187
23 109 9493/204
23 110 -2973/68
23 114 1/4
23 115 -1534/17
23 116 -2119/68
23 118 -9/22
23 120 -21/44
23 121 2391/34
23 126 9/44
23 129 9/11
23 132 -4/11
23 133 -9/22
23 136 15/68
23 137 -367/34
23 139 -593/374
23 140 -9806/187
23 142 9/22
23 144 -15/44
23 153 22037/408
23 154 -545/204
23 155 140/187
23 156 41/748
23 157 105/187
23 158 593/748
23 161 -278/187
23 162 140/187
23 163 593/374
23 164 -593/374
23 167 3/34
23 168 -659/748
23 169 -350/187
23 171 350/187
23 172 210/187
23 173 -593/374
23 175 -420/187
23 176 9/68
23 178 247/187
23 184 -560/187
23 185 280/187
23 186 -280/187
23 189 235/132
23 190 103/102
23 191 -43/68
23 192 43/68
23 194 -9/44
23 195 -249/68
23 196 -3/34
23 197 3/17
23 198 -9/22
23 199 37/34
23 200 -3/34
23 201 9/22
23 202 -37/34
23 206 -9/44
23 208 83/68
23 209 -3/34
23 210 280/187
23 211 -9/22
23 212 -280/187
23 213 9/22
23 215 1299/272
23 216 -1160557/13464
23 217 126693/748
23 218 -276341/4488
23 221 -812567/4488
23 222 -121303/1496
23 223 129979/1122
23 225 208159/1122
23 226 18013/2244
23 227 -28397/204
23 233 27913/561
23 234 257767/2244
23 236 280/187
23 238 -1046015/13464
23 239 3319/612
23 240 -14491/408
23 242 -27/88
23 244 45/88
23 245 -3699/136
23 247 4687/204
23 249 9/22
23 251 -1/11
23 252 3500/51
23 257 -27/176
23 259 45/88
23 260 27/44
23 263 117/176
23 264 -13/11
23 266 13/22
23 267 1
23 268 -194695/2244
23 270 593/374
23 271 -56641/1122
23 273 -9/22
23 275 5/22
23 278 -280/187
23 279 9/22
23 285 83129/4896
23 286 572/51
23 290 7/44
23 291 -1294/51
23 296 -9/44
23 298 -9/22
23 301 25/88
23 302 1/4
23 304 -9/11
23 305 -1
23 306 -33763/748
23 307 -3/34
23 308 -593/374
23 309 349/12
23 311 9/22
23 313 1/2
23 316 280/187
23 317 -9/22
23 323 -107273/2448
23 363 3/4
23 365 -9/176
23 366 63/176
23 372 9/44
23 373 -45/88
23 375 9/11
23 382 -9/22
23 388 9/22
23 394 -75/176
23 402 -155/528
23 403 -103/176
23 404 -19/22
23 405 17/22
23 407 -9/22
23 409 943/1056
23 411 5/22
23 412 -49/34
23 413 160103/1122
23 414 3/17
23 415 3/34
23 416 165691/2244
23 420 -17/44
23 423 280/187
23 424 -9/22
23 432 1153/748
23 433 280/187
23 434 -2833/748
23 435 3401/748
23 436 66943/1122
23 437 1433/374
23 438 140/187
23 439 -280/187
23 441 -23330/561
23 442 52409/2244
23 443 -3/17
23 444 19/68
23 445 210/187
23 446 725/748
23 447 -210/187
23 448 9/68
23 449 57/34
23 450 -5/34
23 451 38033/1122
23 452 -1089/68
23 453 -825/34
23 454 3/17
23 455 -295/34
23 457 -12
23 458 15/44
23 459 -9/22
23 460 45/44
23 461 9/22
23 462 13/22
23 463 -3/11
23 464 -9/44
23 465 9/22
23 467 -8/11
23 468 -7/44
23 470 -27/88
23 471 -9/44
23 472 -39/88
23 473 3/4
23 474 25/44
23 530 17989/1632
23 531 12625/136
23 532 -37985267003/1812792960
23 533 21725938615265/709411804992
23 534 104578817/5618160
23 535 352620828773/8157568320
23 536 -21713114891/319904640
23 537 -81295654488737/541911795480
23 538 5785225971823/161229955680
23 539 -9137848901561/128983964544
23 540 66727708217981/3547059024960
23 541 144307381/3902928
23 542 8230251193/815756832
23 543 2133984100988779/8670588727680
23 544 7849717593247/1182353008320
23 545 7175139889249/591176504160
23 546 -146366172370823/2660294268720
23 547 116643527204449/3547059024960
23 548 14523821195479/295588252080
23 549 1509167066233/295588252080
23 550 -1543960928249/39411766944
23 551 360912964163/19705883472
23 552 -13710595/64398312
23 553 76224931377491/2660294268720
23 554 -329557060271033/1773529512480
23 555 -22074319/3745440
23 556 -61457207/8239968
23 557 8331251/138720
23 558 1382358983357/17914439520
23 559 -13436688071/2687165928
23 560 51578638645/5374331856
23 561 -1316910934081/147794126040
23 562 -2740181/487866
23 563 -39962101/1029996
23 564 -393360456287/2239304940
23 565 -4587274376783/16315136640
23 566 826549384565/1631513664
23 567 267792816374317/1773529512480
23 568 -9248679875461/133014713436
23 569 304060142489977/2128235414976
23 570 -5170984971505/266029426872
23 571 -32872592081/579584808
23 572 10736999/514998
23 573 -440845836600119/609650769915
23 574 -81900966557/494398080
23 575 -34550657126641/578039248512
23 576 29966854694351/322459911360
23 577 -6290798996201/32245991136
23 578 54216215935657/709411804992
23 579 175806071/1463598
23 580 6817309343/2039392080
23 581 490123200709919/1182353008320
23 582 -468177042898291/4335294363840
23 583 10192248260537/107486637120
23 584 -8575211190107/42994654848
23 585 9511830151999/147794126040
23 586 469228681/3902928
23 587 5016364175393/1773529512480
23 588 4581678027445007/8670588727680
23 589 1501447/146880
23 590 -231593830/19758573
23 591 736632034141/34775088480
23 592 62005325/2927196
23 593 17017948789/4602585240
23 594 -5023652967019/16122995568
23 595 598354487/632274336
23 596 -10251825443/3477508848
23 597 -27739045/1463598
23 598 -30389255527/15648789816
23 599 9938634436261/16122995568
23 600 -12174778111/1580685840
23 601 674430127/64398312
23 602 -1434146683043/31297579632
23 603 -35254493847871/177352951248
23 604 -77791/57396
23 605 -2381985569/72448101
23 606 -250962373/731799
23 607 -299478167/14995530
23 608 343728341121377/9754412318640
23 610 -109878409/79976160
23 611 -173567/249696
23 612 32578236763/679797360
23 613 127/918
23 614 2417599/2288880
23 615 572040697069/2719189440
23 617 834467/403920
23 618 -1435/3672
23 619 1435/3672
23 620 127804667/79976160
23 623 95/306
23 624 7/85
23 625 12/85
23 626 9/136
23 633 -1626507479859481/3060207786240
23 634 7960374582191/591176504160
23 635 14168616289009/591176504160
23 636 2871530393/54933120
23 637 -9651381117251/472941203328
23 638 -3417562381157/197058834720
23 639 5382647747123/591176504160
23 640 -2791353141281/118235300832
23 641 -141768000791/39411766944
23 642 8798717423/193194936
23 643 27952649/1144440
23 644 -21300396525281/472941203328
23 645 -5294753784691/295588252080
23 646 276223/152592
23 647 -50416323473/4478609880
23 648 63352494409/1642156956
23 649 -1015852570057/73897063020
23 650 174205280387/6568627824
23 651 -319971864563/49264708680
23 652 -49584677/2841102
23 653 -1136123/686664
23 654 497185830811/295588252080
23 655 1491652449575051/5320588537440
23 656 -6084353109661577/10641177074880
23 657 63829190612483/1773529512480
23 659 1184401477/105379056
23 660 -218012143/18596304
23 661 761449402128227/1182353008320
23 662 7601172060407/41730106176
23 663 -236340925757/1580685840
23 664 1269223463/197585730
23 665 1675610923/316137168
23 666 -1087737431/79034292
23 667 27800785/8781588
23 668 1129760571767/14226172560
23 669 -80536402680497/295588252080
23 670 -111099341003983/591176504160
23 671 19502681648/1231617717
23 672 -29249942576/1231617717
23 673 74726705567/12316177170
23 674 90078085/5682204
23 675 -69619354418681/1773529512480
23 676 13769767594283/36948531510
23 677 -73403/4080
23 678 -265002475/39517146
23 679 408965452/98792865
23 680 -12095/1836
23 681 96797/12240
23 682 -1793540894653/147794126040
23 683 -5738581091/632274336
23 684 7511024005/316137168
23 685 48864295/8781588
23 687 3825738828371/59117650416
23 688 29524794191/17387544240
23 689 -772299/81311
23 691 -191266878523/14779412604
23 692 850328315/17563176
23 693 5125/459
23 694 -1577289457/16099578
23 695 -36983657179751/625951592640
23 696 -7026868583879/65686278240
23 697 -628325/731799
23 698 6723889061/948411504
23 699 20446383859/1791443952
23 700 -60169568961203/443382378120
23 701 -160541879/35126352
23 702 115050671749/17387544240
23 703 -68910047741179/221691189060
23 704 -3524975/2927196
23 705 141254940281/17387544240
23 706 3895/1836
23 707 -7123750/2195397
23 708 2142586710871/104325265440
23 710 -4393/85
23 711 -18217279/2288880
23 712 -2033/816
23 714 12057895/8781588
23 716 243368023122053/2364706016640
23 717 30402061/3745440
23 718 -1244/867
23 719 319967/44064
23 720 -520261421951/17914439520
23 721 333404420771/53743318560
23 722 -151357770013/10748663712
23 723 2433594571717/118235300832
23 724 14511325/975732
23 725 793/2601
23 726 -101326926469/17914439520
23 727 10529948491/82399680
23 728 -581718283/1872720
23 729 -141329453/2746656
23 730 1/48
23 731 7/264
23 732 1738949539/4577760
23 733 138553687/832320
23 734 -3062090609311/17914439520
23 735 13031319989/2985739920
23 736 -6439685449/597147984
23 737 8211296287/497623320
23 738 13173937/975732
23 739 -63671711/374544
23 740 -61734266405/199049328
23 741 -347923027859/3582887904
23 742 -13031319989/2985739920
23 743 6929332369/597147984
23 744 -95430739897/5473856520
23 745 -13173937/975732
23 746 16452811/228888
23 747 562111027601/1990493280
23 748 -16369/18360
23 749 126276925/19758573
23 750 17100759767/3477508848
23 751 -410/459
23 753 -40667652151/26871659280
23 754 -297876337/37192608
23 755 -31702759537/3477508848
23 756 -12074797/8781588
23 758 51183446207/5374331856
23 759 -173931979171/6955017696
23 760 501610031/96597468
23 761 29819/40392
23 762 -8159505857161/295588252080
23 764 -3010321/162622
23 765 58858187/484704
23 766 240474269/1373328
23 768 -11861/459
23 769 -1537/3060
23 770 -6556771/624240
23 771 382069/69360
23 772 -46767587/20599920
23 773 -2834412551/20599920
23 775 -89359/40392
23 777 -3906511/80784
23 779 26/51
23 780 -1297519/2288880
23 781 11225/13464
23 785 5758394380457/35828879040
23 786 2733253693477/9789081984
23 787 -1499559037369/3263027328
23 788 -5818965975960581/8670588727680
23 789 3869751837972139/10641177074880
23 790 -3141795370192723/4256470829952
23 791 301715557849621/2128235414976
23 792 403701329387/1159169616
23 793 -3533698367/90639648
23 794 7913760176422709/6502941545760
23 795 482360700589/4078784160
23 796 8790024032110139/6502941545760
23 797 -336534095440823/483689867040
23 798 136789079860927/96737973408
23 799 -30706373207909/96737973408
23 800 -4752829163/6586191
23 801 983283913/22659912
23 802 -2551085497187407/1625735386440
23 803 -3086064056983427/39017649274560
23 804 35576513279281/886764756240
23 805 -34187785162847/709411804992
23 806 -9531107433725/177352951248
23 807 -1094471963/64398312
23 808 -377575387/10071072
23 809 -27840062184167729/19508824637280
23 811 53000495/13172382
23 812 -359095835/79034292
23 813 469812262245583/591176504160
23 814 731718355/210758112
23 815 -302313227/18596304
23 816 5560157/2927196
23 818 -391000396686379/236470601664
23 819 33626859535/3477508848
23 820 -27246047/4390794
23 822 49211060933521/118235300832
23 824 54871599797/64398312
23 825 -27673/19008
23 826 -1438126939/30213216
23 828 35/144
23 829 -58677/11560
23 830 -9614775479/67417920
23 832 276223/152592
23 833 -3186035502713/8157568320
23 835 25/528
23 837 1745/3168
23 840 93/5
23 841 1930835/457776
23 846 141999052411996033/93642358258944
23 847 598487015483/16315136640
23 848 -2643912990252059/5202353236608
23 849 18519005091469/80614977840
23 850 -31145772112889/64491982272
23 851 294851930067929/1773529512480
23 852 1714488367/5854392
23 853 3397695451/370798560
23 854 319424471830597/1182353008320
23 855 5532327214893043/13005883091520
23 856 -1410792852499/6717914820
23 857 4754476574995/10748663712
23 858 -4240270383713/26871659280
23 859 -22049814/81311
23 860 -3406276000009/197058834720
23 861 21499288135003/29558825208
23 864 -20969/2448
23 866 368820037367/14226172560
23 867 -23629179293219/53743318560
23 869 79/102
23 871 -17325110581/2845234512
23 872 1242153474773/1343582964
23 873 2609599/538560
23 874 -5125/459
23 875 -54448518737951/312975796320
23 876 -196796557838651/591176504160
23 878 -1726712969/13172382
23 879 -277240193/487866
23 880 -236461169/2726460
23 881 1907685923088673/6502941545760
23 883 711331057/239928480
23 884 421643/624240
23 885 2456823947927/8157568320
23 886 31411/9180
23 887 -1307597/624240
23 888 995053355359/8157568320
23 890 2783/4080
23 893 -386452741/239928480
23 896 13/68
23 897 -234/85
23 898 977507/508640
23 899 -35179/26928
23 905 -85725510008656709/156070597098240
23 906 453323360395153/1300588309152
23 907 -8554108518581/53743318560
23 908 7130034635591/21497327424
23 909 -57364253602841/591176504160
23 910 -375503965/1951464
23 911 -82731943740973/3901764927456
23 912 -12557391412773517/13005883091520
23 913 1435/204
23 914 -21829630/2195397
23 915 -21700795267/2897924040
23 916 205/36
23 917 -2458735940491/104325265440
23 918 18130837014619/53743318560
23 919 37769245/8781588
23 920 267680779/34093224
23 921 -740281/172188
23 922 93507231481/10432526544
23 923 -15350844594061/21497327424
23 924 68000321311/11591696160
23 925 -181363520/24149367
23 926 210679993423/2608131636
23 927 36666528327463/147794126040
23 928 -21301/57396
23 929 1587216115/32199156
23 930 838771127/1951464
23 931 11640112646959/382525973280
23 932 -261961035467177/3901764927456
23 933 -8074/14349
23 934 -745434640259/95631493320
23 935 -14936369/1492869960
23 936 2228642125492747/6502941545760
23 937 6563743207/597147984
23 938 2332124663927/98529417360
23 939 4286383188269231/7803529854912
23 940 1522/4783
23 941 276834583/643983120
23 943 78/4783
23 944 -1270392883271/573788959920
23 947 -13/68
23 949 -1055299/508640
23 950 35179/26928
23 953 -761/14349
23 956 -10215825454302997/78035298549120
23 957 175421/73440
23 959 151897/18360
23 960 -27265/3672
23 961 -99083/18360
23 962 -1407271/73440
23 963 28760885/52689528
23 964 1209700285/79034292
23 965 25081750/2195397
23 967 307641655/19758573
23 968 -314746114921/34775088480
23 969 -3415915/129141
23 970 -10093/4590
23 971 -83074596179/17387544240
23 972 -53703440/2195397
23 973 -1025/153
23 974 1714825/975732
23 975 -2153587304833/125190318528
23 976 -2359359901/772779744
23 977 -14405555/4390794
23 978 -17435991929/4742057520
23 979 82365463457/8957219760
23 980 -2093821872229/40307488920
23 981 -22214825/35126352
23 982 -1977022923437/147794126040
23 983 -456225432123539/1773529512480
23 984 13263295/2927196
23 985 39325498567/3477508848
23 986 5125/1224
23 987 -20540795/4390794
23 988 376988969821/104325265440
23 991 2033/816
23 993 -16927055/8781588
23 995 13179196664483/42994654848
23 996 -64381049/11708784
23 997 7230536947/632274336
23 998 -19374229/17563176
23 999 -21/68
23 1000 1845275359/632274336
23 1001 -4211847097/409118688
23 1002 10873937/325244
23 1003 -163/612
23 1004 -94054528135/3477508848
23 1005 411814495/17563176
23 1007 -1078401/325244
23 1008 226215935347/31297579632
23 1009 48783247/48298734
23 1010 22159901/4390794
23 1011 3638124923/474205752
23 1012 -13503300713/895721976
23 1013 436352624155/4030748892
23 1014 33329969/35126352
23 1015 1411588236563/59117650416
23 1016 379468852742627/709411804992
23 1017 -19749883/2927196
23 1018 -27107859437/1738754424
23 1020 -12510253/17563176
23 1021 2322608539/1304065818
23 1024 91/612
23 1026 -14431/4896
23 1027 -13/136
23 1030 20170349/8781588
23 1033 -52006649644645/85989309696
23 1034 -133676793929/34775088480
23 1035 -6440129345/193194936
23 1036 -48306043/1615680
23 1037 4384138677353/69550176960
23 1038 -812890439/17563176
23 1040 2740304999/32199156
23 1041 10432253980177/78243949080
23 1042 64667566621/351263520
23 1043 628325/731799
23 1044 -41520585223/2608131636
23 1045 -59030729/223930494
23 1046 87133025395/16122995568
23 1047 157098119/35126352
23 1048 -707973747511/59117650416
23 1049 -43689248604071/354705902496
23 1050 3524975/2927196
23 1051 -18192518627/1738754424
23 1053 1096135/975732
23 1054 -388603284175/10432526544
23 1057 599/68
23 1059 14431/4896
23 1060 139319/40392
23 1063 -12057895/8781588
23 1066 209535839826701/1182353008320
23 1067 108205/114792
23 1069 9717/38264
23 1070 57449749553/579584808
23 1071 4750958315/32199156
23 1072 21263/14349
23 1073 -30389471/1463598
23 1074 415085/162622
23 1075 -30057668/731799
23 1076 42489/9566
23 1077 -295360723/16099578
23 1078 -6078618767/21466104
23 1079 -8309/4783
23 1080 30732272/8049789
23 1081 20705/1224
23 1082 -102984311/5854392
23 1083 -420654173/10733052
23 1089 8309/28698
23 1091 8144676389/23417568
23 1092 83058966853/1439570880
23 1093 -11888185043257/95631493320
23 1095 -68613085/2822688
23 1096 1609/578
23 1097 -20605463/22659912
23 1099 -1136123/686664
23 1100 6559315/1678512
23 1102 50411/40392
23 1105 -217953859/5998212
23 1108 -321/34
23 1109 -28535/10098
23 1114 -14972615244844595/46821179129472
23 1115 -13189/14349
23 1116 3657558809647/67504583520
23 1117 -659541907/497623320
23 1118 -5370027745164715/7803529854912
23 1119 -36784833001/1492869960
23 1120 -11206616147/3649237680
23 1121 -13095184668608533/19508824637280
23 1122 6787/4783
23 1123 -183784961/26832630
23 1124 -3485/216
23 1125 17349371/1033128
23 1126 101191776145949/1147577919840
23 1129 -173/153
23 1130 44/17
23 1131 1001311/2288880
23 1132 -13007/13464
23 1135 -6787/28698
23 1138 -3488657/1373328
23 1139 4124959/2288880
23 1140 -1414719/508640
23 1141 -35267575919/2719189440
23 1142 -57739026713/254924010
23 1143 -21438911/13733280
23 1144 -1691489/4577760
23 1145 6590137/13733280
23 1146 1091/864
23 1147 1187132127769/8157568320
23 1148 -780670928173/8157568320
23 1149 456779/39015
23 1150 264277/416160
23 1151 660223/3051840
23 1152 -65941081/4577760
23 1153 1422209/3051840
23 1154 -65830/7803
23 1155 -269391/46240
23 1156 -28661/52020
23 1157 -1092895769069/8157568320
23 1158 28337598803/453198240
23 1159 819422417/7490880
23 1160 -612811/78030
23 1161 22613779/1248480
23 1164 -292271/269280
23 1165 -12193/13464
23 1166 2138831/807840
23 1167 -1339817/15995232
23 1168 -20986984/7497765
23 1169 -71377/25245
23 1170 -4491/2992
23 1171 -2263/23760
23 1172 1001/7344
23 1173 1646875559/239928480
23 1174 847837963/239928480
23 1175 -2813/510
23 1176 -181801/53856
23 1177 939601/161568
23 1178 126097/53856
23 1179 -229271/73440
23 1180 5796767/239928480
23 1181 4721/3672
23 1182 4721/3672
23 1183 -325/864
23 1184 3917/14688
23 1185 5123/3672
23 1186 -211/306
23 1189 205/918
23 1192 -3895/3672
23 1193 205/306
23 1194 -1435/3672
23 1206 -10093/9180
23 1207 -10093/9180
23 1208 10741/36720
23 1209 -1889/7344
23 1210 -10417/9180
23 1211 33/85
23 1213 -205/918
23 1215 3895/3672
23 1216 -205/306
23 1217 1435/3672
23 1237 65/612
23 1238 -13/204
23 1243 4891264512814877/17341177455360
23 1244 -2819266709/5493312
23 1245 6371063855911/161229955680
23 1246 2679765840967/147794126040
23 1247 4079659169369/295588252080
23 1248 -2913237382685/118235300832
23 1249 29318551859/73897063020
23 1250 -859136783131/80614977840
23 1251 241821956203/32245991136
23 1252 -307776774869/32245991136
23 1253 -245833577/52689528
23 1254 9424135/374544
23 1255 -264924452261/98529417360
23 1256 -624840901939/118235300832
23 1257 -929032111/54933120
23 1258 -46767360409631/2364706016640
23 1259 4657870502719/295588252080
23 1260 1962650915633/295588252080
23 1261 17368542151/3284313912
23 1262 -486497249789/147794126040
23 1263 2856949/5366526
23 1264 -3319421/686664
23 1265 -289324922197/29193901440
23 1266 -97309264086581/1182353008320
23 1267 14776917086381/295588252080
23 1268 1254378367/87815880
23 1269 -2106443488121/591176504160
23 1270 482312080663/19705883472
23 1271 5663739373/29558825208
23 1272 -2544669691/193194936
23 1273 -49969211/2746656
23 1274 -6013682467207/69550176960
23 1275 -419136396689/236470601664
23 1276 -82399185403/197058834720
23 1277 3077420327153/591176504160
23 1278 -313134347473/118235300832
23 1279 -52042326913/118235300832
23 1280 386498521/193194936
23 1281 -3319421/915552
23 1282 4530229193521/107486637120
23 1283 -12344319176/684232065
23 1284 -182323858441/295588252080
23 1285 -1699225157387/118235300832
23 1286 8060776220383/591176504160
23 1287 41599843/16099578
23 1288 1136123/1373328
23 1289 2098758099541/59117650416
23 1290 106439/29376
23 1291 -53000495/19758573
23 1292 774927599/158068584
23 1293 -2665/918
23 1294 -1871/1020
23 1295 -57247262077/3284313912
23 1296 -602078993/316137168
23 1297 1225002907/158068584
23 1298 -5560157/4390794
23 1300 4328169036401/118235300832
23 1301 -12559769569/1580685840
23 1302 54585907/8781588
23 1304 -2467592944679/197058834720
23 1305 -116645/3672
23 1306 -5125/918
23 1307 1243411273/96597468
23 1308 -80647/24480
23 1309 -153943283/13733280
23 1310 -205/36
23 1311 -781/2448
23 1312 -991/6120
23 1313 -388420866103/36948531510
23 1314 103/102
23 1315 -1025348184353/295588252080
23 1316 -109/85
23 1317 205/612
23 1318 3523/1020
23 1319 -4715/1836
23 1323 -21827/255
23 1324 -314523803083/73897063020
23 1325 -5701/1530
23 1327 -20705/3672
23 1329 -72036455394679/3547059024960
23 1330 -2247239344321/221691189060
23 1331 -1458341/762960
23 1332 600394819447/26871659280
23 1333 -1879935377867/73897063020
23 1334 2145759126403/591176504160
23 1335 -30263535893/2463235434
23 1336 329564317187/59117650416
23 1337 -60572779/48298734
23 1338 -3319421/686664
23 1339 7784907533503/147794126040
23 1340 -36653939/3433320
23 1341 39171895/5493312
23 1342 77239/50864
23 1343 -7/24
23 1344 7/24
23 1345 -182288123/27466560
23 1346 -675562359431/394117669440
23 1347 -1107030552899/32843139120
23 1348 472693413143/73897063020
23 1349 -1514681238949/59117650416
23 1350 2813432396783/147794126040
23 1351 60893935/5366526
23 1352 1136123/686664
23 1353 -4517256206357/591176504160
23 1354 702406970477/19705883472
23 1355 -472693413143/73897063020
23 1356 1582757107909/59117650416
23 1357 -2983622069183/147794126040
23 1358 -60893935/5366526
23 1359 -1136123/686664
23 1360 -374442015373/26871659280
23 1361 19637/8160
23 1362 106000990/19758573
23 1363 -38847670/19758573
23 1364 1640/459
23 1366 193382455/66349776
23 1367 157732241/52689528
23 1368 -2177385011/158068584
23 1369 5560157/2195397
23 1371 -10090835675/1791443952
23 1372 19221102619/3477508848
23 1373 91831/14349
23 1375 -66525997573/6717914820
23 1376 9738233/487866
23 1377 78535/6936
23 1378 14366597767/1791443952
23 1379 46409659/3433320
23 1380 27448076765/1791443952
23 1381 -1940835435877/147794126040
23 1382 -18271039717/1738754424
23 1383 533369186993/295588252080
23 1384 7653539087/1738754424
23 1385 7396195/17563176
23 1386 -127704982960177/2364706016640
23 1387 -2377979409668717/6384706244928
23 1388 1330587134894197/1773529512480
23 1389 -2564080922667659/10641177074880
23 1390 -149601870152/18474265755
23 1391 681926910155/39411766944
23 1392 572829102079/118235300832
23 1393 -51501649/3577684
23 1394 -16686053/1373328
23 1395 -8135959769120369/10641177074880
23 1396 -1103767094259361/3547059024960
23 1397 331916806585117/665073567180
23 1398 -4266591167143/295588252080
23 1399 603284248739/59117650416
23 1400 -211072355713/59117650416
23 1401 -17817269/3577684
23 1402 16597105/1373328
23 1403 3686700282002513/5320588537440
23 1404 152189609724391/5320588537440
23 1405 49570/43047
23 1406 1/24
23 1407 -3159280768543357/5320588537440
23 1409 106000990/19758573
23 1410 4266591167143/295588252080
23 1411 486285703/79034292
23 1412 -5036945005/316137168
23 1413 5560157/2195397
23 1415 -734145302977/29558825208
23 1416 26815667/4649076
23 1417 49134837491/3284313912
23 1418 17817269/3577684
23 1419 -16597105/1373328
23 1420 26/17
23 1421 341088007786829/2660294268720
23 1422 -1458341/381480
23 1423 1653849936169529/2660294268720
23 1425 3877/255
23 1426 1107104730209/147794126040
23 1428 -7701559254949187/31923531224640
23 1429 2266988927831/2660294268720
23 1430 -95001954754529/709411804992
23 1431 339296784571/59117650416
23 1432 -1294853319335/118235300832
23 1433 2190123054143/591176504160
23 1434 -17765725/48298734
23 1435 326887781251/16122995568
23 1436 -11518202066293/236470601664
23 1437 234848764106941/1773529512480
23 1438 -63158865887/4926470868
23 1439 100111833029/4926470868
23 1440 -259787800271/49264708680
23 1441 -1401899465/96597468
23 1442 -430296269286821/5320588537440
23 1443 356005288292063/1773529512480
23 1448 -339296784571/29558825208
23 1449 3/4
23 1453 1294853319335/59117650416
23 1454 -78304504819/23183392320
23 1455 311448905327/34775088480
23 1456 -2190123054143/295588252080
23 1458 17765725/24149367
23 1459 -692295926147/6520329090
23 1460 -216783323800277/5320588537440
23 1462 1004454713503/18410340960
23 1464 -1570927999239979/5320588537440
23 1465 117312299/35126352
23 1466 -2594862611861/147794126040
23 1467 -109015484267089/1064117707488
23 1469 707595593/340932240
23 1471 -2391528847943/312975796320
23 1473 -567/85
23 1474 129467098217/8693772120
23 1475 5873450431/8693772120
23 1479 139070871722471/4256470829952
23 1480 7013303296687/161229955680
23 1481 312060127/41468610
23 1482 -7517299327/597147984
23 1483 39271516421/8957219760
23 1484 378577895/17563176
23 1485 198677947306853/5320588537440
23 1486 -234435173065693/1773529512480
23 1489 -587937829/790342920
23 1490 -2255/612
23 1492 -117996535427/14779412604
23 1493 -2367821/35126352
23 1494 215331857/158068584
23 1495 850545/325244
23 1496 -46275055243/59117650416
23 1497 -57491828443/11591696160
23 1498 -91831/28698
23 1500 2043232774679/147794126040
23 1501 9802895/17563176
23 1502 -826381460/24149367
23 1503 2349832104937/39121974540
23 1504 125300820774869/2660294268720
23 1505 -7396195/8781588
23 1506 -139572263461/8693772120
23 1507 288/85
23 1508 -137073591735167/591176504160
23 1509 31995010639/2239304940
23 1510 324192944681/36948531510
23 1511 59705494345/334733472
23 1512 -38053945/17563176
23 1513 -707595593/340932240
23 1515 -144698574973/7113086280
23 1517 -112856229569/18474265755
23 1518 -5873450431/8693772120
23 1520 7396195/17563176
23 1522 -1433227356269971/10641177074880
23 1523 15761/9180
23 1525 -24301/12240
23 1526 13325/1224
23 1527 5567/1224
23 1528 115007/24480
23 1529 -3818125/9298152
23 1530 53000495/39517146
23 1533 53000495/39517146
23 1534 -3569133521/1580685840
23 1535 -1025/459
23 1536 -3523/1020
23 1537 211682671/263447640
23 1538 9635/1836
23 1539 1025/153
23 1540 -205/54
23 1541 -50029/8160
23 1542 -59599/4080
23 1543 -7585/459
23 1544 24611/12240
23 1545 -1/180
23 1546 -547639050547/36948531510
23 1547 205/36
23 1548 4461152135629/295588252080
23 1549 -205/306
23 1550 520/153
23 1551 -5125/1224
23 1554 -552855313819/73897063020
23 1555 -50489/12240
23 1557 -33415/3672
23 1558 454764439259/26081316360
23 1559 4965698441/1896823008
23 1560 317153801/158068584
23 1561 55509787/35126352
23 1563 2415033059/632274336
23 1564 -5162889133/632274336
23 1565 -22783241/2927196
23 1567 -1126327669/316137168
23 1568 -35447165/11708784
23 1569 -27265927/5854392
23 1572 -59202155/8781588
23 1575 133264943941/7389706302
23 1576 2508175/975732
23 1577 -9158448241/14779412604
23 1579 -89833460/19758573
23 1581 4078475/4390794
23 1585 5417488931/14779412604
23 1588 -93199765/17563176
23 1590 -846903814277/20865053088
23 1591 44078146327/3161371680
23 1592 301373/1033128
23 1593 -223295595619/23183392320
23 1594 57054825611/69550176960
23 1595 171368315/17563176
23 1596 -6827077/516564
23 1597 -239274154841/34775088480
23 1598 -311448905327/34775088480
23 1599 25750255/4390794
23 1600 7653539087/869377212
23 1602 -114613884673/7389706302
23 1603 -2508175/975732
23 1604 -3768665143/1642156956
23 1605 -10365695237/1738754424
23 1607 8156950/2195397
23 1610 37658945597/14779412604
23 1611 7653539087/1738754424
23 1613 93199765/17563176
23 1615 2881414756301/208650530880
23 1616 -3890085535/105379056
23 1618 2169823115/35126352
23 1619 -4100/459
23 1620 -5125/459
23 1621 -58236605/2195397
23 1623 -94567742/24149367
23 1624 1025/153
23 1625 111997861/24149367
23 1626 -6094855/5854392
23 1627 4100/459
23 1628 -19475/1224
23 1629 92923015/8781588
23 1630 -47283871/24149367
23 1631 -1025/102
23 1633 -26043815/1033128
23 1634 -51387983/48298734
23 1635 122077333990049/1877854777920
23 1636 71438041146871/625951592640
23 1638 -2981255591131/62595159264
23 1639 3319421/171666
23 1641 -3319421/343332
23 1644 -2849230360805/31297579632
23 1646 3319421/343332
23 1647 -7653539087/1738754424
23 1651 26415644782459/751141911168
23 1652 82627505/2927196
23 1653 -2854002407017/62595159264
23 1654 -102207038129/4478609880
23 1655 347553964003333/532058853744
23 1656 -314204401481/8957219760
23 1657 210075819977/19705883472
23 1658 624949867254983/2660294268720
23 1659 9686045/2195397
23 1660 -10350738101/1580685840
23 1661 50635/3672
23 1662 -21476005/2927196
23 1663 1165253007071/156487898160
23 1666 992/17
23 1667 -24774830611/36948531510
23 1668 28302416975/3477508848
23 1670 134612225/5854392
23 1672 -265049840917/4926470868
23 1673 -2904490220549/73897063020
23 1674 1456985341465/29558825208
23 1675 21994720752883/1773529512480
23 1676 625421073619459/2660294268720
23 1677 -9427441493737/147794126040
23 1678 -4175519704493/147794126040
23 1679 -121789727831/24632354340
23 1680 -802619761/39517146
23 1681 -352365401132597/1330147134360
23 1682 429403612412921/5320588537440
23 1683 -209125233853/2239304940
23 1684 -16317031501/1492869960
23 1685 747618550861/98529417360
23 1686 16008493831633/147794126040
23 1687 4778143008611/98529417360
23 1688 817144033/33174888
23 1689 -180799803959/8957219760
23 1690 -114972864857/13435829640
23 1691 359872618955099/2660294268720
23 1692 -629318679833/17914439520
23 1693 -10607502388369/53743318560
23 1694 1080598022533/13435829640
23 1695 506988491399/13435829640
23 1696 302/17
23 1697 -880/51
23 1698 -40448015627/34775088480
23 1699 -7653539087/1738754424
23 1700 390164616389/34775088480
23 1701 -360723558661/20865053088
23 1702 -3527777908321/78243949080
23 1703 -285536883/35776840
23 1704 -7653539087/3477508848
23 1705 35901057469/8693772120
23 1706 7237/12240
23 1707 5659824888017/62595159264
23 1708 -61022833801/312975796320
23 1709 -11965545167/790342920
23 1710 -7653539087/2318339232
23 1711 100503229703/6955017696
23 1712 7653539087/2318339232
23 1713 2218735301/3161371680
23 1714 -3138355259159/312975796320
23 1715 110611850/19758573
23 1716 110611850/19758573
23 1717 -10002565/39517146
23 1718 100609285/39517146
23 1719 65308490/19758573
23 1720 -128354395/52689528
23 1722 -4088315/4390794
23 1723 -114800/731799
23 1724 -1289245/1951464
23 1725 52011575/17563176
23 1726 10968935/5854392
23 1727 5320775/17563176
23 1728 190445/325244
23 1729 -146575/162622
23 1730 -12069785/8781588
23 1731 -5358085/1463598
23 1732 40385/325244
23 1733 164615/1951464
23 1734 7396195/17563176
23 1735 57400/243933
23 1736 -374125/8781588
23 1737 14726995/2195397
23 1738 -3523/2040
23 1739 -3523/2040
23 1740 49/180
23 1741 -7237/12240
23 1742 -17233/12240
23 1743 10817/12240
23 1745 410/459
23 1746 205/612
23 1747 -205/3672
23 1748 -205/102
23 1749 -7585/3672
23 1765 775430442489209/7094118049920
23 1766 128028435067847/161229955680
23 1767 -86838307/22472640
23 1768 350461/138720
23 1769 -25149961/3745440
23 1770 21591486853/10748663712
23 1771 1832079794627/161229955680
23 1772 -303382337843/16122995568
23 1773 1612848671689/354705902496
23 1774 22343743/5854392
23 1775 -148103/93636
23 1776 147419955619/17914439520
23 1777 36629/27744
23 1778 -36629/27744
23 1779 11/96
23 1780 -39/176
23 1781 -852343/138720
23 1782 -107183/187272
23 1783 211693959133/8957219760
23 1784 -52866423413/6717914820
23 1785 195361944905/10748663712
23 1786 -68014780981/2687165928
23 1787 -37967591/1951464
23 1788 -793/2601
23 1789 88226712689/8957219760
23 1790 -1441616731/62202915
23 1791 52866423413/6717914820
23 1792 -202984601969/10748663712
23 1793 339002475829/14779412604
23 1794 37967591/1951464
23 1795 793/2601
23 1796 58843102637/2239304940
23 1797 51751/8160
23 1798 -516195535/158068584
23 1799 -392547911/128796624
23 1800 2665/459
23 1802 -1238761654499/26871659280
23 1803 -451000753/79034292
23 1804 4853528863/409118688
23 1805 -21469091/17563176
23 1807 778884186455/10748663712
23 1808 1049426183/70252704
23 1809 367723769/96597468
23 1810 245323/40392
23 1811 -2107953290065/59117650416
23 1812 -17122131/650488
23 1813 138587/31212
23 1814 121/136
23 1815 -295733/83232
23 1816 39/85
23 1817 -17779373/1872720
23 1818 -15080677/2288880
23 1819 5947/528
23 1820 46490443/6866640
23 1821 -3209/396
23 1823 -2749060990913/214973274240
23 1824 -15408583627/98879616
23 1825 59477550797/164799360
23 1826 -956047627/10299960
23 1829 -7248965083/18311040
23 1830 -17869769273/82399680
23 1831 9768322811/41199840
23 1833 -1/176
23 1834 10395230279/20599920
23 1835 30290713/484704
23 1837 1/176
23 1838 -72096671/234090
23 1839 -1/96
23 1840 -1/48
23 1841 -1/4
23 1842 -5/66
23 1843 5/12
23 1844 -58677/11560
23 1845 3019114987/41199840
23 1846 15485/13872
23 1847 -1458341/381480
23 1848 2125344319/10299960
23 1849 -113/528
23 1851 -26245249/6866640
23 1852 29/264
23 1855 -231261396893/988796160
23 1856 387551783/22472640
23 1857 -25176908963/210758112
23 1858 -13031319989/5971479840
23 1859 6439685449/1194295968
23 1860 -366151377/486565024
23 1861 -13173937/1951464
23 1862 -18678751/305184
23 1863 -90417228673/995246640
23 1864 214765649009/2985739920
23 1865 13031319989/2985739920
23 1866 -6439685449/597147984
23 1867 36293758841/2189542608
23 1868 13173937/975732
23 1869 684942131/4119984
23 1870 3676328025061/17914439520
23 1872 18049224331/5795848080
23 1873 305649507403/26871659280
23 1875 154733923/34093224
23 1877 -17175596983/671791482
23 1878 5127922253/579584808
23 1879 39289115/5366526
23 1880 -551381/40392
23 1881 1733456923331/147794126040
23 1883 12396827/487866
23 1884 37629139/161568
23 1885 522285191/4119984
23 1886 -3686995/30294
23 1887 -36581/208080
23 1888 -1175836859/6866640
23 1889 499873/312120
23 1890 7807421/1287495
23 1891 -1919833079/10299960
23 1893 -14491/6732
23 1895 4154411/242352
23 1897 45714197/6866640
23 1898 -14398/1683
23 1901 22063612564747/429946548480
23 1902 2808938883761/53743318560
23 1903 -13031319989/5971479840
23 1904 6439685449/1194295968
23 1905 -15440761885/1459695072
23 1906 -13173937/1951464
23 1907 -70175977/2059992
23 1908 -351652414951/4478609880
23 1910 -18049224331/5795848080
23 1911 -305649507403/26871659280
23 1912 -70595/172188
23 1913 -156178135/34093224
23 1915 17577576331/671791482
23 1916 -357992065/52689528
23 1917 -39289115/5366526
23 1918 50411/40392
23 1919 -55556176189/3358957410
23 1921 -12396827/487866
23 1922 -57711337/484704
23 1923 -63900095/374544
23 1925 635249/26928
23 1926 1604941373/1492869960
23 1927 -7862722867/41199840
23 1928 2848502113/331748880
23 1929 -784761903859/49264708680
23 1930 14905121/220320
23 1932 757313/10733052
23 1934 972385/22032
23 1936 35120497853/10947713040
23 1937 8503983/894421
23 1938 -3/4783
23 1940 -967994102735/5374331856
23 1941 1783/4320
23 1943 -20969/3060
23 1944 205/459
23 1946 -149807/12240
23 1947 -126276925/39517146
23 1948 -66744310/19758573
23 1949 3695945/26344764
23 1950 904272593/3477508848
23 1951 -4100/459
23 1953 3196322057/316137168
23 1954 -1640/153
23 1956 82415225789/8957219760
23 1957 -48512635777/8957219760
23 1958 4456129067293/295588252080
23 1959 -21955095367/1738754424
23 1960 -108484557455/14779412604
23 1961 2941012037/1738754424
23 1962 -14262875/17563176
23 1963 6022140632789/107486637120
23 1964 2524953727/632274336
23 1965 574225295/210758112
23 1966 12074797/17563176
23 1968 4034813975/210758112
23 1969 -492267737/136372896
23 1970 -31450991/8781588
23 1972 -1736605867/158068584
23 1974 2795324/731799
23 1978 -13143255605/895721976
23 1980 12723289363/895721976
23 1981 -174633775841/14779412604
23 1983 6950157829/1738754424
23 1988 174633775841/14779412604
23 1989 -795833345/1738754424
23 1991 18678455/17563176
23 1993 -935920989581/10748663712
23 1994 -59537841239/3477508848
23 1995 29399627/5366526
23 1996 98587/4752
23 1997 -86236436111/6955017696
23 1999 -4165177/325244
23 2000 14933/1584
23 2001 -19495/40392
23 2003 -138245/6732
23 2004 529335667/223930494
23 2006 -40017752935/1791443952
23 2007 131557341313/14779412604
23 2009 11125015597/316137168
23 2012 143/204
23 2013 -131557341313/14779412604
23 2014 -252326813/19758573
23 2016 -7396195/17563176
23 2018 2356260965071/36948531510
23 2022 415085/162622
23 2023 -20453333/975732
23 2024 24428279/2683263
23 2026 18492131/3577684
23 2028 -47283871/24149367
23 2029 -175984691/24149367
23 2030 6871/9566
23 2031 60731333/1463598
23 2032 -209414003/1454112
23 2033 -114034267/484704
23 2034 21725909/242352
23 2035 1609/578
23 2036 -1586/7803
23 2037 -3319421/343332
23 2038 245323/20196
23 2039 49114013/242352
23 2040 13/204
23 2041 3319421/343332
23 2042 -9319/3672
23 2045 -146141657/6179976
23 2047 29610083/242352
23 2048 91258247/21953970
23 2049 3062536799/8239968
23 2050 3194755793/131723820
23 2051 1597076262809/98529417360
23 2052 10560899791/41199840
23 2054 -2260474273/96597468
23 2056 -3131113/242352
23 2058 -26/51
23 2059 -2309144481/110582960
23 2060 381258989/17563176
23 2062 -6865/9566
23 2064 19471469/41199840
23 2065 -12173999/1373328
23 2066 256989467/20599920
23 2067 -43953751/3433320
23 2068 1216531213/10299960
23 2069 -25857499/8239968
23 2070 -48806251/13733280
23 2071 41939611/6866640
23 2072 -26/17
23 2073 69619343/2059992
23 2074 576313495/8239968
23 2075 -13238401/936360
23 2076 1406969/1248480
23 2077 -41804971/9155520
23 2078 424599149/20599920
23 2079 41804971/9155520
23 2080 27544921/1248480
23 2081 2770529/1248480
23 2082 -41215/187272
23 2083 35537965/343332
23 2084 -68435539/1248480
23 2085 -88591109/936360
23 2086 15590113/936360
23 2087 -71759089/3745440
23 2088 1363/374
23 2089 30241/3366
23 2090 -225047/13464
23 2091 159167/5049
23 2092 11328719/121176
23 2093 153151/13464
23 2094 36071/6732
23 2095 -14043/1496
23 2096 29/204
23 2097 -44509297/242352
23 2098 573425/121176
23 2099 18187/1224
23 2100 33893/4488
23 2101 -203375/13464
23 2102 -36181/4488
23 2103 -20003/2448
23 2104 4403903/242352
23 2140 -13/102
23 2141 26/153
23 2148 23310375616813/429946548480
23 2149 1007824283/2496960
23 2150 6758614561/82399680
23 2151 -266052238367/1112395680
23 2152 65879555519878141/58526473911840
23 2153 -2853048225258167/6384706244928
23 2154 359215025284433/399044140308
23 2155 -921611799005311/6384706244928
23 2156 -722923753267/1738754424
23 2157 6025735403/271918944
23 2158 -6953858644190173/11705294782368
23 2159 275861791369/1087675776
23 2160 -35827275539579419/15607059709824
23 2161 3044140735115309/3547059024960
23 2162 -2474726298259133/1418823609984
23 2163 241393968444341/709411804992
23 2164 331419325051/386389872
23 2165 -594841957/15106608
23 2166 80317845324995911/78035298549120
23 2167 29210166655189591/39017649274560
23 2168 -672944897510269/2128235414976
23 2169 1317773283995671/2128235414976
23 2170 -197115544153013/2128235414976
23 2171 -82301702161/289792404
23 2172 1672479671/45319824
23 2173 18008985510725573/9754412318640
23 2175 -53000495/39517146
23 2176 677098805/158068584
23 2177 -9637449555766721/10641177074880
23 2178 -350929043/316137168
23 2179 1650764891/210758112
23 2180 -5560157/8781588
23 2182 1983280681829327/1064117707488
23 2183 -4282839953/632274336
23 2184 71172565/17563176
23 2186 -837406325766071/2128235414976
23 2187 -133594061987/144896202
23 2188 3757790767/90639648
23 2190 -13/17
23 2191 -192359239/13733280
23 2192 -883458791/6866640
23 2194 -37/15
23 2195 -446719/127160
23 2198 -110048874856689349/78035298549120
23 2199 -66002606711/679797360
23 2200 4573965011477165/3901764927456
23 2201 -1427866996473079/3547059024960
23 2202 588623869658777/709411804992
23 2203 -15589269344021/64491982272
23 2204 -87886320041/193194936
23 2205 118041887/7553304
23 2206 -2555578999985771/7803529854912
23 2207 -57196203674927707/39017649274560
23 2208 3151265407875659/5320588537440
23 2209 -2532370529682161/2128235414976
23 2210 255221212986323/1064117707488
23 2211 339057056311/579584808
23 2212 -3551890487/90639648
23 2213 -30951645964098907/19508824637280
23 2214 4834210631392631/5320588537440
23 2215 1/3
23 2219 -4008732445210895/2128235414976
23 2220 -29/704
23 2221 145/1056
23 2222 597000826776707/1064117707488
23 2224 606509830279/579584808
23 2225 -4307/1584
23 2226 -3214250453/90639648
23 2227 13729/9504
23 2229 185702606399/1631513664
23 2231 -77239/50864
23 2232 251762080607/1631513664
23 2234 -1/176
23 2236 -1873/9504
23 2238 -1
23 2239 45229/156060
23 2240 29/264
23 2244 136874445371827241/117052947823680
23 2245 -27617545754057/221691189060
23 2246 84287640574427/2660294268720
23 2247 -93146955826943/1064117707488
23 2248 2170354062383/33253678359
23 2249 22260539425/289792404
23 2250 1508466659/90639648
23 2251 1157147239646261/650294154576
23 2252 -336534095440823/483689867040
23 2253 18986/43047
23 2254 -24785/28698
23 2256 136705532203567/96737973408
23 2257 6044683/15152544
23 2258 -336943274499823/1064117707488
23 2260 -4752829163/6586191
23 2261 13639/9504
23 2262 983283913/22659912
23 2264 -193/528
23 2266 -1896529780969589/3547059024960
23 2267 15485/13872
23 2268 77239/50864
23 2269 -57982619797889947/39017649274560
23 2271 1/176
23 2273 -55/108
23 2276 -166765515659/16421569560
23 2277 -29/264
23 2281 -247365510681433/2754187007616
23 2284 276910105/158068584
23 2285 -53000495/13172382
23 2286 -53000495/13172382
23 2287 359095835/158068584
23 2288 359095835/79034292
23 2289 259843739243849/1064117707488
23 2290 625062877943189/1064117707488
23 2291 108484557455/14779412604
23 2293 -11855826131092871/31923531224640
23 2294 -249260813/316137168
23 2295 -1565888843/316137168
23 2296 -2641394/2195397
23 2298 -319578647/105379056
23 2299 6281768149/632274336
23 2300 -5560157/2927196
23 2302 3009719783/158068584
23 2304 -5560157/2927196
23 2309 -1037704935432859/2128235414976
23 2311 -7/24
23 2312 -2529184003390981/2128235414976
23 2313 -1/24
23 2319 -85469461345/7389706302
23 2323 10151682804945821/12769412489856
23 2324 -2287032935/632274336
23 2325 27246047/8781588
23 2326 -149/704
23 2327 -181587406405/13910035392
23 2329 27246047/4390794
23 2330 -151/1056
23 2331 -145/1056
23 2333 29/132
23 2335 125313120019105/1064117707488
23 2337 7/24
23 2338 83180994400445/532058853744
23 2339 -91/528
23 2345 63931244081/7389706302
23 2346 29/264
23 2350 -464191254672863/1596176561232
23 2354 133811311031/579584808
23 2355 312605468069/579584808
23 2359 47283871/24149367
23 2363 -805532528291/1738754424
23 2364 95803/57024
23 2365 52079/19008
23 2366 -10993/9504
23 2367 -757569029/15106608
23 2368 -642594893/22659912
23 2369 -11213/4752
23 2372 -3319421/343332
23 2373 -29/264
23 2376 6398929015/1087675776
23 2378 -12565/9504
23 2379 58677/5780
23 2380 10117851762470813/39017649274560
23 2381 -15485/6936
23 2382 139597/69360
23 2383 38104844012045357/39017649274560
23 2385 1/6
23 2387 739/4752
23 2390 -88/5
23 2391 123354851071/16421569560
23 2392 -29/264
23 2396 23971741/1525920
23 2397 4762027/381480
23 2398 -4205983/305184
23 2399 -33482323/4577760
23 2400 -74592667/1716660
23 2401 6488387/381480
23 2402 1493359/152592
23 2403 122853/31790
23 2404 27349/4080
23 2405 538422587/13733280
23 2406 85988173/13733280
23 2407 83373/2312
23 2408 115909/23120
23 2409 3120167/508640
23 2410 -22516501/508640
23 2411 -3980367/508640
23 2412 -94263/9248
23 2413 53321/11560
23 2414 19559/5780
23 2415 -49613855/2746656
23 2416 142583/69360
23 2417 162301/5202
23 2418 -417919/11560
23 2419 4771/1156
23 2420 -568/85
23 2421 1574/255
23 2422 -61/1056
23 2423 -29/264
23 2424 235/1056
23 2425 -1291/3168
23 2426 -2681/2376
23 2427 -15/88
23 2428 -29/528
23 2429 29/264
23 2431 21233/9504
23 2432 -395/9504
23 2433 -7/24
23 2434 -29/352
23 2435 305/1056
23 2436 29/352
23 2437 7/96
23 2438 -2257/9504
23 2439 -7/48
23 2440 -7/48
23 2441 -1/24
23 2442 -1/48
23 2443 -1/12
23 2444 1/16
23 2445 1/4
23 2482 -115713933895818127/234105895647360
23 2483 -74909903/208080
23 2484 8805599537/1812792960
23 2485 -718542973313597/6502941545760
23 2486 26717179667197/967379734080
23 2487 -21920711967565/386951893632
23 2488 13610174672921/532058853744
23 2489 1282765163/35126352
23 2490 -1416332393/407878416
23 2491 9647329364825/15607059709824
23 2492 230745953656679/481699373760
23 2493 -2840246345731/16122995568
23 2494 47522989092551/128983964544
23 2495 -88198843979281/709411804992
23 2496 -2573645179/11708784
23 2497 -5319748988317/1950882463728
23 2498 5746358924174827/26011766183040
23 2501 -3131357671/11591696160
23 2503 395844018893/52162632720
23 2504 -14428193946349/107486637120
23 2505 -7/24
23 2506 711621685/1159169616
23 2508 -33061555787/20865053088
23 2509 2999481756025/10748663712
23 2510 1894439935/1159169616
23 2511 635810723/96597468
23 2512 -846407218049/20865053088
23 2513 -147196953302701/1182353008320
23 2515 -271002025/5682204
23 2516 -85793879/487866
23 2517 -414337709/15995232
23 2518 1101068037597661/9754412318640
23 2520 -182252687/23992848
23 2521 -15629/36720
23 2522 -131759043653/1631513664
23 2523 -31411/18360
23 2524 -337243/171666
23 2525 -233604838657/4078784160
23 2527 1469/13464
23 2530 -119105741/47985696
23 2533 13/408
23 2534 -39/85
23 2535 237433/686664
23 2536 -79/374
23 2542 -7206477675782411/52023532366080
23 2543 -1830527760041111/6502941545760
23 2544 9176827897033/80614977840
23 2545 -15383801410067/64491982272
23 2546 25361773829701/354705902496
23 2547 812855203/5854392
23 2548 118306967447/16122995568
23 2549 -886433447633357/1182353008320
23 2552 15798332767/2897924040
23 2554 -9373816500823/312975796320
23 2555 26626476253529/80614977840
23 2557 -3005502155/579584808
23 2559 167099468963/15648789816
23 2560 -44586759693895/64491982272
23 2561 -5109181501/1159169616
23 2562 185681215/48298734
23 2563 5380021110355/31297579632
23 2564 431018168048443/1773529512480
23 2566 36452445301/289792404
23 2567 2456477759/5854392
23 2568 15500971811363/229515583968
23 2569 -5539982605565099/19508824637280
23 2571 99470260891/57378895992
23 2572 9961/9180
23 2573 39584545222359703/39017649274560
23 2574 -2053845419/497623320
23 2575 -463016664521/24632354340
23 2576 4398570253674643/6502941545760
23 2578 -15064745/32199156
23 2581 95122820135/19126298664
23 2584 -13/204
23 2586 18839559767/1824618840
23 2587 11070926/8049789
23 2593 727926289633249/6502941545760
23 2605 -94138483969/23183392320
23 2607 311825572277/34775088480
23 2608 3131357671/5795848080
23 2612 -835122851963/26081316360
23 2613 -3490352547967/312975796320
23 2615 4302195859901/312975796320
23 2616 -574755276016693/1330147134360
23 2617 35175335/11708784
23 2618 472693413143/73897063020
23 2619 -258720192551077/1064117707488
23 2621 18049224331/5795848080
23 2623 -695819061293/312975796320
23 2626 -394377372401/147794126040
23 2627 -107100569077/17387544240
23 2631 4095854744855/48368986704
23 2632 -1/9
23 2636 7/12
23 2637 19120637/34093224
23 2639 -1480975261/1738754424
23 2640 -785490337/579584808
23 2644 53598866011/5216263272
23 2645 -22219027087/15648789816
23 2647 -222078539063/31297579632
23 2649 1882233411446149/2128235414976
23 2650 -50951063/11708784
23 2651 -1514681238949/59117650416
23 2652 547614998122237/1064117707488
23 2654 154733923/34093224
23 2657 9637850689/15648789816
23 2661 2154331306741/118235300832
23 2662 -178441543/869377212
23 2668 -135792226206089/773903787264
23 2669 419473399/72448101
23 2670 -334899127/193194936
23 2671 -3358878625/316137168
23 2672 -250858370413/23183392320
23 2674 -1896695/10733052
23 2675 -635810723/48298734
23 2676 452924447021/1896823008
23 2677 30368185425331/312975796320
23 2679 -997167246605/7824394908
23 2681 -54188358092239/266029426872
23 2682 -113868539/35126352
23 2683 1002675882887/59117650416
23 2684 -119416680685573/532058853744
23 2686 1544242267/289792404
23 2689 788469227747/31297579632
23 2692 13/68
23 2693 -976356106129/59117650416
23 2694 -3037309087/869377212
23 2700 993867177648553/10641177074880
23 2704 4454245787/24149367
23 2705 29177446567/289792404
23 2707 -29865722147/289792404
23 2708 -252291407825/579584808
23 2709 -40654/14349
23 2710 60893935/5366526
23 2711 -96788677427/289792404
23 2713 39289115/5366526
23 2716 3916767725/289792404
23 2718 232894487/96597468
23 2719 -49254371/2841102
23 2724 7687471201/70252704
23 2725 13405267357/143957088
23 2726 -198730202145907/573788959920
23 2728 -1262534947/23992848
23 2729 1699036487/45319824
23 2731 1136123/686664
23 2732 -119263963/45319824
23 2734 -50411/40392
23 2737 263604371/23992848
23 2739 -13/102
23 2740 3319421/343332
23 2741 -1698/187
23 2746 -13498425883711831/58526473911840
23 2748 1443739224547/6136780320
23 2749 -228931/312120
23 2750 -10683948314517659/19508824637280
23 2751 4000142929/746434980
23 2752 243361828213/32843139120
23 2753 -8747897967383/53522152640
23 2755 -3606980317/643983120
23 2758 -11114793560579/382525973280
23 2761 -13/68
23 2762 312/85
23 2763 -53539123123/2432825120
23 2764 10140758135/386389872
23 2770 -15350689/6866640
23 2771 -9709877/3433320
23 2772 438194/85833
23 2773 -12817062107/2719189440
23 2774 108109247861/2039392080
23 2775 -6197291/1373328
23 2776 -654817/1373328
23 2777 -1088251/3433320
23 2778 -78/85
23 2779 -47774504161/1631513664
23 2780 39610505317/1631513664
23 2781 -233873/52020
23 2782 -126727/624240
23 2783 5692939/4577760
23 2784 4156871/858330
23 2785 608213/4577760
23 2786 42643/23120
23 2787 45199/124848
23 2788 38971/156060
23 2789 311493301501/8157568320
23 2790 -2180609821/151066080
23 2791 -33224415641/906396480
23 2792 207353/52020
23 2793 3641063/624240
23 2795 78/85
23 2796 -78/85
23 2798 419/792
23 2799 2599/6732
23 2800 -251/1496
23 2801 5033483/1999404
23 2802 34841413/5998212
23 2803 523/1683
23 2804 1205/2244
23 2805 1319/2244
23 2806 25/68
23 2807 -136010393/11996424
23 2808 -29583251/23992848
23 2809 91/306
23 2810 2085/1496
23 2811 -4111/13464
23 2812 -2053/4488
23 2813 283/306
23 2814 24663197/23992848
23 2872 -13/204
23 2873 13/306
23 2882 10719977755309153/78035298549120
23 2884 -32247081133/453198240
23 2885 -42524853650657/295588252080
23 2886 4695545298683/80614977840
23 2887 -7824068874781/64491982272
23 2888 1104390001999/32245991136
23 2889 11815477/162622
23 2890 26886900942359/1950882463728
23 2891 831246078291307/2167647181920
23 2892 -205/68
23 2893 -48885325/35126352
23 2894 -708811427/210758112
23 2895 -35472995/5854392
23 2896 4317991750111/312975796320
23 2897 -9767915054209/80614977840
23 2898 259871749/35126352
23 2899 44545841/52689528
23 2900 41549849/5854392
23 2901 -212072207989/31297579632
23 2902 16660447976807/64491982272
23 2903 13187239607/1159169616
23 2904 -116303963/17563176
23 2905 -1789750560817/31297579632
23 2906 -53217779397901/886764756240
23 2907 -41633/57396
23 2908 -6374852509/289792404
23 2909 -914399881/5854392
23 2910 -13776378355/5216263272
23 2911 37176446183419/1300588309152
23 2912 6/4783
23 2913 -5558078803/1062572148
23 2914 -4283/9180
23 2915 321686898784943/541911795480
23 2916 94143529501/4478609880
23 2917 522709566347/24632354340
23 2918 -214686876737363/573788959920
23 2919 -3327/9566
23 2920 23103263/64398312
23 2923 -180894626149/57378895992
23 2926 13/408
23 2928 -90128658217/8210784780
23 2929 -18741139/16099578
23 2932 -3/4783
23 2934 20725632147594097/52023532366080
23 2935 205/153
23 2938 -4715/612
23 2940 1025/153
23 2941 145878205/35126352
23 2942 8943125/4390794
23 2943 34027745/4390794
23 2945 87411385/17563176
23 2946 -63553159619/34775088480
23 2949 2868282409/241493670
23 2950 -144259115/17563176
23 2952 200671835/8781588
23 2953 2093753040287/78243949080
23 2954 368820037367/14226172560
23 2955 14262875/8781588
23 2956 -19802015885/1738754424
23 2957 -26430997024591/118235300832
23 2958 -18855441763/2239304940
23 2959 -472693413143/73897063020
23 2960 4374687991429/28452345120
23 2961 12664285/1033128
23 2962 -18049224331/5795848080
23 2965 -54335058823/7113086280
23 2967 394377372401/147794126040
23 2968 107100569077/17387544240
23 2970 -14262875/17563176
23 2972 -429368432454769/1934759468160
23 2973 -252536357/35126352
23 2974 -106127291/35126352
23 2975 -3992041/2195397
23 2977 -296273221/17563176
23 2978 48063945005/3477508848
23 2979 1941512/731799
23 2981 -156414311/64398312
23 2982 150212345/17563176
23 2984 -237107561/8781588
23 2985 -614720632369/62595159264
23 2986 -17325110581/2845234512
23 2987 -18897245/8781588
23 2988 34669335235/3477508848
23 2990 14187494109757/29558825208
23 2991 33681930869/1791443952
23 2992 1582757107909/59117650416
23 2993 -13003643657/41841684
23 2994 -19733425/1033128
23 2995 -184133755/34093224
23 2997 361/4783
23 2998 8351729437/2845234512
23 3000 -2272372968325/118235300832
23 3001 178441543/869377212
23 3004 19598903/17563176
23 3006 348267266352781/773903787264
23 3007 1400165750/217344303
23 3008 351053155/32199156
23 3009 -72871808/24149367
23 3010 -109424726647/3863898720
23 3011 -3284789/17563176
23 3013 594192998/24149367
23 3014 -8009010145549/62595159264
23 3015 -397067333773/2845234512
23 3016 11975791/8781588
23 3017 141666831601/3477508848
23 3018 -36/17
23 3019 -19629507149495/118235300832
23 3020 -19221971483/895721976
23 3021 -1070751751847/59117650416
23 3022 259426777477/5690469024
23 3023 38053945/17563176
23 3024 -1897690321/289792404
23 3026 1444/4783
23 3027 120383361181/2845234512
23 3028 -13/68
23 3029 1035376936921/59117650416
23 3030 3865692091/869377212
23 3033 -8316643/17563176
23 3035 -1987877008817339/10641177074880
23 3036 -200027/172188
23 3038 152297/28698
23 3039 -6342173792/72448101
23 3040 -1726712969/13172382
23 3041 -44093/28698
23 3042 513581822/24149367
23 3043 -1723605943/5682204
23 3044 -5896287/325244
23 3045 -60893935/5366526
23 3046 1930245379/13172382
23 3047 -677/9566
23 3048 -39289115/5366526
23 3050 2742/4783
23 3051 446473757/13172382
23 3053 -232894487/96597468
23 3054 49254371/2841102
23 3057 6877/9566
23 3059 -18155208161/70252704
23 3060 -16521246948461/344273375952
23 3061 130732938154933/1147577919840
23 3063 -477012997891/57378895992
23 3064 -830785/25432
23 3065 -1586/7803
23 3066 -1136123/686664
23 3067 42785/166617
23 3069 50411/40392
23 3072 56654509309/3375229176
23 3074 13/102
23 3075 -3319421/343332
23 3076 65423593/8049789
23 3081 34567696432629077/117052947823680
23 3082 60169/28698
23 3083 -1478011616711/52162632720
23 3084 -302810449/248811660
23 3085 -79997664000279979/39017649274560
23 3086 -176293430819/4478609880
23 3087 -1974198082301/98529417360
23 3088 -26983091198869283/39017649274560
23 3089 4287/9566
23 3090 4231650077/643983120
23 3092 -2820/4783
23 3093 -1942638254327/26081316360
23 3096 13/68
23 3098 847762012061/65686278240
23 3099 -10508928359/386389872
23 3102 -19055/28698
23 3105 -94082692927/6158088585
23 3106 -15825998807/1642156956
23 3107 1411965497651/49264708680
23 3108 -762001296367633/13005883091520
23 3109 -3657056805593041/4877206159320
23 3110 -1689847076857/49264708680
23 3111 -78099621043/16421569560
23 3112 82348032529/8210784780
23 3113 -18986/43047
23 3114 20335198871789363/39017649274560
23 3115 -11207937977749637/39017649274560
23 3116 12459122246/559826235
23 3117 533802629/497623320
23 3118 -15568405559/2189542608
23 3119 -1584661738111/49264708680
23 3120 86986588099/10947713040
23 3121 -2199251209/149286996
23 3122 -4555048189/497623320
23 3123 -56994787/1119652470
23 3124 -16878567641129503/39017649274560
23 3125 108254825186273/541911795480
23 3126 128180875105103/394117669440
23 3127 -13121343272/559826235
23 3128 94021389905/895721976
23 3133 -475743/420904
23 3134 -14370623/10733052
23 3135 141566723/64398312
23 3136 60287598653/19126298664
23 3137 19233385793/7172361999
23 3138 -16016458/8049789
23 3139 -32630971/32199156
23 3140 11754521/32199156
23 3141 -25/68
23 3142 -209794650907/57378895992
23 3143 86882395705/57378895992
23 3144 -1672625/487866
23 3145 -45258091/21466104
23 3146 213259763/64398312
23 3147 25159925/21466104
23 3148 -1662715/2927196
23 3149 -48369844273/57378895992
23 3150 24785/43047
23 3151 24785/43047
23 3152 13187/86094
23 3153 18986/43047
23 3154 -1589/86094
23 3155 -13621/28698
23 3157 5041/19132
23 3158 -1522/14349
23 3160 -1517/19132
23 3161 -2751/9566
23 3162 -16021/57396
23 3163 561/4783
23 3164 1613/19132
23 3165 288/4783
23 3166 -13601/57396
23 3167 -9562/14349
23 3168 -2942/14349
23 3169 -3245/14349
23 3170 -3/4783
23 3171 761/4783
23 3172 192/4783
23 3173 18589/9566
23 3206 13/204
23 3207 -13/306
23 3216 -15068850608093071/39017649274560
23 3217 -1355910926086357/1083823590960
23 3218 645223/440640
23 3220 -12221/12240
23 3221 -2050/459
23 3222 -243/340
23 3223 13/40
23 3229 20969/6120
23 3230 -1025/918
23 3231 -20969/3060
23 3232 -1861/6120
23 3233 11275/1836
23 3234 -1025/918
23 3235 8815/3672
23 3236 20969/12240
23 3237 4429/680
23 3238 12095/3672
23 3239 20969/6120
23 3240 1/360
23 3241 -12/85
23 3242 -4715/612
23 3243 5239/2040
23 3244 205/612
23 3245 -20969/3060
23 3246 -21115/3672
23 3251 -12/85
23 3252 96097/12240
23 3254 2255/153
23 3256 1633631/146880
23 3257 1059284405/474205752
23 3258 -139247275/158068584
23 3259 -48801685/11708784
23 3261 210597935/79034292
23 3262 -610390165/158068584
23 3263 -6967130/731799
23 3265 -39027695/8781588
23 3266 -118441825/35126352
23 3267 -72774385/5854392
23 3270 -1084040/731799
23 3272 -53000495/19758573
23 3273 26355415/4390794
23 3274 106000990/19758573
23 3275 -193021235/19758573
23 3277 33081875/17563176
23 3280 -261033265/52689528
23 3283 -4848455/325244
23 3285 -3013715455/948411504
23 3286 52185019/20662560
23 3287 52141955/2195397
23 3288 -160195251169/23183392320
23 3289 -630928585273/69550176960
23 3290 17247470/731799
23 3291 -4100/459
23 3292 -25803965/2195397
23 3293 -203530226291/34775088480
23 3294 75268893019/34775088480
23 3295 100966805/4390794
23 3296 2941012037/869377212
23 3297 56969705/26344764
23 3298 -26355415/4390794
23 3299 -106000990/19758573
23 3300 -4969226687/1738754424
23 3302 33081875/4390794
23 3306 261033265/52689528
23 3307 2941012037/1738754424
23 3309 4848455/325244
23 3311 -103026750703/23183392320
23 3312 1142401655/105379056
23 3314 5371615/35126352
23 3315 1025/459
23 3316 1025/153
23 3317 35643965/2195397
23 3318 2050/459
23 3319 -1025/153
23 3320 2050/459
23 3321 27007315/5854392
23 3322 -4100/459
23 3323 -17015/1836
23 3324 165047345/17563176
23 3326 1025/102
23 3328 449611535/17563176
23 3329 -393453835/52689528
23 3330 34803495773099/1877854777920
23 3331 12663038464981/625951592640
23 3333 -1368771388681/62595159264
23 3338 -788010643655/31297579632
23 3341 -2941012037/1738754424
23 3345 -67295679208951/3755709555840
23 3346 -42675875/2927196
23 3347 -984879717287/312975796320
23 3348 -82390344623/4478609880
23 3349 752960091461519/1064117707488
23 3350 162697569929/8957219760
23 3351 -2045172409/331748880
23 3352 1844210604728779/5320588537440
23 3353 -46986820/2195397
23 3354 3240673397/316137168
23 3355 18655/3672
23 3356 -27628055/5854392
23 3357 977797370021/156487898160
23 3360 108484557455/14779412604
23 3361 -49491519223/3477508848
23 3363 -129077225/5854392
23 3365 177879805523/24632354340
23 3366 108484557455/14779412604
23 3367 -3393541861267/147794126040
23 3368 3978100763617/110845594530
23 3369 831960310405363/2660294268720
23 3370 675195023971/29558825208
23 3371 118917083999/29558825208
23 3372 -76368978095/9852941736
23 3373 -276910105/158068584
23 3374 -1294958342049671/5320588537440
23 3375 275304820986697/2660294268720
23 3376 -1349176873/248811660
23 3377 1009821343/1492869960
23 3378 118917083999/19705883472
23 3379 1628818072129/147794126040
23 3380 -118917083999/19705883472
23 3381 198266089/12440583
23 3382 26831146783/8957219760
23 3383 -9904677839/13435829640
23 3384 915370035899533/5320588537440
23 3385 -279029187553/3582887904
23 3386 -1676614714951/13435829640
23 3387 134107923943/13435829640
23 3388 -790640919433/13435829640
23 3389 24737552623/34775088480
23 3390 -2941012037/1738754424
23 3391 301793079839/34775088480
23 3392 -194406992311/20865053088
23 3393 -1327716835771/78243949080
23 3394 -673565699/107330520
23 3395 -2941012037/3477508848
23 3396 12049566599/17387544240
23 3397 243/340
23 3398 11419944960439/312975796320
23 3399 1259775678749/312975796320
23 3400 -12206031317/790342920
23 3401 -2941012037/2318339232
23 3402 94412583053/6955017696
23 3403 2941012037/2318339232
23 3404 -28836364249/3161371680
23 3405 -1652309335709/312975796320
23 3406 53000495/19758573
23 3407 53000495/19758573
23 3408 3818125/9298152
23 3409 276910105/158068584
23 3410 41092865/79034292
23 3411 -92868895/52689528
23 3412 -1072970/2195397
23 3413 -2090180/2195397
23 3414 8916475/8781588
23 3415 43159265/17563176
23 3416 15188245/4390794
23 3417 31533305/17563176
23 3418 -541405/325244
23 3419 309755/86094
23 3420 -10286695/8781588
23 3421 -6997265/2195397
23 3422 -15647035/8781588
23 3423 -302375/17563176
23 3424 -14262875/17563176
23 3425 1045090/731799
23 3426 16160765/8781588
23 3427 121612765/8781588
23 3428 -20969/6120
23 3429 -20969/6120
23 3430 12221/12240
23 3431 -243/340
23 3432 -15137/4080
23 3433 -15569/12240
23 3435 205/102
23 3436 -205/612
23 3437 205/204
23 3438 -1025/153
23 3439 -205/36
23 3456 984547316327/32245991136
23 3457 18660644651557/32245991136
23 3458 -8636573447/1896823008
23 3459 -658378823/474205752
23 3460 392933725/35126352
23 3461 7/68
23 3462 -1505277001/632274336
23 3463 -607882897/632274336
23 3464 -44919727/11708784
23 3465 23/612
23 3466 -288578521/39517146
23 3467 -37539635/11708784
23 3469 151854665/17563176
23 3470 101/612
23 3471 21/68
23 3472 -79879403/17563176
23 3473 -37/153
23 3474 41/204
23 3475 -682099513/316137168
23 3476 23997715/8781588
23 3477 682099513/158068584
23 3478 1/2
23 3479 -511/612
23 3480 1570068001/158068584
23 3482 17695745/4390794
23 3486 13/612
23 3488 -1349841533/210758112
23 3489 7/34
23 3492 148267/2927196
23 3495 -30446201933/3793646016
23 3498 1550403029/316137168
23 3499 -529319/57396
23 3500 676595803/144896202
23 3501 30409657211/3477508848
23 3502 -910928699/35126352
23 3504 113347265/5854392
23 3505 17331362423/3477508848
23 3506 1944074887/1738754424
23 3507 -17432713/8781588
23 3508 -79987190/217344303
23 3509 -41/102
23 3510 46177187/79034292
23 3511 -7230505/2195397
23 3512 -625507637/52689528
23 3514 205/306
23 3515 -7037245139/1738754424
23 3517 -92887495/17563176
23 3521 299/1224
23 3523 984857149/70252704
23 3524 -122492171/1738754424
23 3527 -1680463/4390794
23 3530 536100969599/41730106176
23 3531 -1244558531/105379056
23 3533 120504851/35126352
23 3536 -64613611/4390794
23 3538 -5560157/4390794
23 3539 7451041/1463598
23 3540 5560157/2195397
23 3541 -49797583/5854392
23 3542 -9688097/4390794
23 3544 2599457/17563176
23 3547 -4262929/975732
23 3551 -446497067/17563176
23 3553 1044636017/105379056
23 3554 -1192539899051/187785477792
23 3555 -480897630457/62595159264
23 3557 3288318491/230129262
23 3564 247853657591/31297579632
23 3567 91/1224
23 3569 795833345/1738754424
23 3574 1490011802435/187785477792
23 3575 34601555/2927196
23 3576 -165030861485/15648789816
23 3577 13323278159/447860988
23 3578 -3131432142563965/2128235414976
23 3579 -62152899559/1791443952
23 3580 -9402554645/597147984
23 3581 -1572219223502707/2128235414976
23 3582 75420034/2195397
23 3583 579399533/39517146
23 3585 126253/258282
23 3586 -166887330121/31297579632
23 3589 -91/612
23 3591 -413964345463/118235300832
23 3592 240509453/434688606
23 3595 122626337/5854392
23 3599 -737738780771/39411766944
23 3600 -174633775841/14779412604
23 3601 3798611216681/118235300832
23 3602 -43067582902345/709411804992
23 3603 -83583796786595/133014713436
23 3604 -2307378676133/59117650416
23 3605 -174633775841/29558825208
23 3606 548040290339/39411766944
23 3607 698302753/632274336
23 3608 958456050628679/2128235414976
23 3609 -476989227258233/2128235414976
23 3610 209891851/11058296
23 3611 55512529/298573992
23 3612 -189413188445/19705883472
23 3613 -3503739691979/118235300832
23 3614 174633775841/19705883472
23 3615 -629675553/44233184
23 3616 -6069014707/895721976
23 3617 431130989/335895741
23 3618 -756821038339207/2128235414976
23 3619 293497361651/1791443952
23 3620 5669766167797/21497327424
23 3621 -61591724291/2687165928
23 3622 604286150647/5374331856
23 3627 7395982559/3477508848
23 3628 587560231/869377212
23 3629 -13248206483/3477508848
23 3630 79839196157/10432526544
23 3631 158519938139/15648789816
23 3632 338776817/64398312
23 3633 -321592409/1738754424
23 3634 -795833345/1738754424
23 3635 -40/153
23 3636 -156604659505/7824394908
23 3637 -141628267931/31297579632
23 3638 2391257437/158068584
23 3639 -250054159/579584808
23 3640 -44375301301/3477508848
23 3641 139251181/579584808
23 3642 183819443/158068584
23 3643 6806997950/1956098727
23 3644 682099513/316137168
23 3645 682099513/316137168
23 3646 -1321126547/632274336
23 3647 -698302753/632274336
23 3648 1691814163/316137168
23 3649 115721555/26344764
23 3650 -3/4
23 3652 -38956463/17563176
23 3653 17788853/8781588
23 3655 -61254917/17563176
23 3656 126115861/17563176
23 3657 57242099/17563176
23 3658 -46413473/17563176
23 3659 5114299/1951464
23 3660 -493607/86094
23 3661 41280563/17563176
23 3662 9923084/2195397
23 3663 27016159/8781588
23 3664 4848311/17563176
23 3665 18678455/17563176
23 3666 -1490014/731799
23 3667 -25735505/8781588
23 3668 -44484355/2195397
23 3701 -13/306
23 3702 13/204
23 3711 -20858862670861/257967929088
23 3712 -19099449624299/16122995568
23 3713 -50885822/6586191
23 3714 -76552316/6586191
23 3715 -18416351665/1159169616
23 3716 707877683279/34775088480
23 3717 60456779/2927196
23 3718 2328472105/193194936
23 3719 -728328643/32199156
23 3720 274045223593/6955017696
23 3721 747087019501/69550176960
23 3722 -1494245/8781588
23 3723 -34738661/102279672
23 3724 -107/102
23 3725 -186905183/105379056
23 3726 1475047/975732
23 3727 597211699/79034292
23 3729 -205/612
23 3730 13214803979/1738754424
23 3732 -10075955/8781588
23 3733 8/51
23 3736 87551/5508
23 3738 -802364957/105379056
23 3739 51527393/102279672
23 3742 2916125/8781588
23 3745 299855374067/23183392320
23 3748 3790753345/105379056
23 3750 -2158402889/35126352
23 3751 26824975/3577684
23 3752 1896695/10733052
23 3753 109234627/4390794
23 3754 -351969382/24149367
23 3755 -58151/19132
23 3756 -7451041/1463598
23 3757 -5560157/2195397
23 3758 6094855/5854392
23 3759 712425671/96597468
23 3761 74946985/17563176
23 3765 4262929/975732
23 3766 -175984691/24149367
23 3769 25600871/1033128
23 3771 7662904585/386389872
23 3772 -1739553868429/11046204576
23 3773 -2403343984427/9205170480
23 3775 2172567485849/31297579632
23 3776 -1/68
23 3781 245323/20196
23 3783 6793512580577/31297579632
23 3786 -116837/11016
23 3788 -19422765631/1738754424
23 3793 -25844381298623/938927388960
23 3794 -79328315/2927196
23 3795 4310778355379/31297579632
23 3796 1950407/111965247
23 3797 390902563097725/1064117707488
23 3798 85377061505/1791443952
23 3799 4035799585/597147984
23 3800 40173537474395/133014713436
23 3801 -9686045/2195397
23 3802 -107396081821/3477508848
23 3804 -99979783/17563176
23 3805 -946876348213/31297579632
23 3808 -485/51
23 3810 69352869239/118235300832
23 3811 1601272135/102279672
23 3814 -131795393/5854392
23 3818 509635082713/39411766944
23 3819 131557341313/14779412604
23 3820 -2214164642191/118235300832
23 3821 -4761228895513/177352951248
23 3822 53248871675467/532058853744
23 3823 1345305579913/59117650416
23 3824 131557341313/29558825208
23 3825 -176547251759/19705883472
23 3826 72370453/39517146
23 3827 109316076463135/1064117707488
23 3828 41277469212007/532058853744
23 3829 -300324917/298573992
23 3830 -552456913/597147984
23 3831 131557341313/19705883472
23 3832 674890199167/118235300832
23 3833 -131557341313/19705883472
23 3834 300324917/398098656
23 3835 9833235587/895721976
23 3836 507102055/671791482
23 3837 99164811591613/1064117707488
23 3838 -73922309695/1194295968
23 3839 -630311959849/10748663712
23 3840 23008122019/2687165928
23 3841 -276629303891/5374331856
23 3846 8132270813/869377212
23 3847 7710060937/869377212
23 3848 -25319905129/1738754424
23 3849 32471238638/652032909
23 3850 107533931515/920517048
23 3851 2907147209/193194936
23 3852 3909248165/869377212
23 3853 -1450896857/1738754424
23 3854 4873/1836
23 3855 -7522204568497/31297579632
23 3856 60433761965/15648789816
23 3857 5069805931/158068584
23 3858 -1148860429/579584808
23 3859 -59827403915/1738754424
23 3860 -4648250363/579584808
23 3861 -41795015/316137168
23 3862 812055389807/31297579632
23 3863 -597211699/158068584
23 3864 -597211699/158068584
23 3865 18248075/316137168
23 3866 -72370453/39517146
23 3867 -633707849/316137168
23 3868 142074629/105379056
23 3871 166255/4390794
23 3872 -521315/2927196
23 3874 1572965/2195397
23 3875 -16713035/17563176
23 3876 1686125/8781588
23 3877 -5320775/17563176
23 3878 -190445/325244
23 3879 146575/162622
23 3880 12069785/8781588
23 3881 5358085/1463598
23 3882 -40385/325244
23 3883 -164615/1951464
23 3884 -7396195/17563176
23 3885 -57400/243933
23 3886 374125/8781588
23 3887 -14726995/2195397
23 3920 -5431/1836
23 3921 5461/1836
23 3930 46636547535341/3547059024960
23 3931 7107155398507/16122995568
23 3932 188711/688752
23 3934 -100661/114792
23 3936 67883/57396
23 3939 32581/9566
23 3940 -46535/1836
23 3941 53262437/2195397
23 3944 -6871/9566
23 3945 -195163/86094
23 3946 -200737670957/1738754424
23 3947 -113614258105/579584808
23 3949 21596579069/289792404
23 3953 11781035447/72448101
23 3956 175984691/24149367
23 3961 -72647161793/3477508848
23 3962 -33158/14349
23 3963 29719855541/289792404
23 3964 -415085/81311
23 3965 451904887067/579584808
23 3966 9143197/243933
23 3967 13526459/1463598
23 3968 272769264887/579584808
23 3969 -47867/9566
23 3970 -26305297/2927196
23 3971 124025/3672
23 3972 -553314683/17563176
23 3973 -595381927/72448101
23 3976 47283871/24149367
23 3977 175984691/24149367
23 3980 -8327/28698
23 3982 642613157/96597468
23 3983 47283871/24149367
23 3984 -390321097/32199156
23 3985 252088735/64398312
23 3986 21374550782/72448101
23 3987 406110241/24149367
23 3988 47283871/48298734
23 3989 -11752421/96597468
23 3990 2641394/2195397
23 3991 -60189319021/579584808
23 3992 4658347649/34093224
23 3993 -32735257/2195397
23 3994 -694969/325244
23 3995 47283871/32199156
23 3996 2110720177/96597468
23 3997 -47283871/32199156
23 3998 200179331/8781588
23 3999 1226965/162622
23 4000 -32432/243933
23 4001 114675900659/579584808
23 4002 -24623738/243933
23 4003 -99272817/650488
23 4004 5416270/243933
23 4005 -14988392/243933
23 4006 41504201/5682204
23 4007 175984691/24149367
23 4008 -299542121/32199156
23 4009 817133731/32199156
23 4010 5439165400/72448101
23 4011 225064754/24149367
23 4012 175984691/48298734
23 4013 -405897707/48298734
23 4014 1025/918
23 4015 -41912178541/289792404
23 4016 1535240017/289792404
23 4017 29384080/2195397
23 4018 175984691/32199156
23 4019 -1370724085/96597468
23 4020 -175984691/32199156
23 4021 -126133091/8781588
23 4022 4309408229/289792404
23 4023 5560157/4390794
23 4024 5560157/4390794
23 4025 -16125733/8781588
23 4026 -2641394/2195397
23 4027 37811623/8781588
23 4028 17641/19132
23 4030 -18747883/1951464
23 4031 1404274/731799
23 4032 38977921/5854392
23 4033 16180193/2927196
23 4034 4242067/344376
23 4035 875/4783
23 4036 -46473/38264
23 4037 5002/4783
23 4038 -8827/114792
23 4039 22523/14349
23 4040 -4529/14349
23 4041 472/14349
23 4042 6871/9566
23 4043 -1763/4783
23 4044 4929/4783
23 4045 -95589/19132
23 4046 -2050/459
23 4047 -2050/459
23 4048 1025/918
23 4049 -1025/918
23 4050 -2050/459
23 4052 410/51
23 4053 -205/153
23 4054 -1435/306
23 4055 -1025/153
23 4056 -205/18
23 4085 132775291/2601952
23 4086 64320840/81311
23 4087 -11403465961/191942784
23 4088 1078512044401241/6885467519040
23 4090 712141637/15995232
23 4091 1/136
23 4092 1312232507/15995232
23 4094 6691/11016
23 4095 447647/40392
23 4098 190297769596717/459031167936
23 4100 -18115205277553/229515583968
23 4101 -1609/289
23 4102 -177366691/45319824
23 4103 3172/7803
23 4104 78535/6936
23 4105 -11579177/7553304
23 4107 -49187/3672
23 4110 -10233665008595/28689447996
23 4113 1913/204
23 4114 -3319421/343332
23 4115 -62520083/64398312
23 4120 -5502719/1373328
23 4121 -3319421/343332
23 4122 25419245/1373328
23 4123 -26246591/45319824
23 4124 -103722133/11329956
23 4125 -2205535/171666
23 4126 -3319421/686664
23 4127 3319421/343332
23 4129 1031958547/45319824
23 4130 -188739025/45319824
23 4131 -78535/3468
23 4132 -3773/1734
23 4133 -3319421/457776
23 4134 32235983/1373328
23 4135 3319421/457776
23 4136 78535/4624
23 4137 -20254/7803
23 4138 -1609/867
23 4139 22359079/4119984
23 4140 -689273/1029996
23 4141 -119905583/5664978
23 4142 78535/3468
23 4143 -107327/31212
23 4144 -316213/80784
23 4145 37445/20196
23 4146 -767249/80784
23 4147 9082/1377
23 4148 15715925/499851
23 4149 37657/10098
23 4150 -61/4488
23 4151 -245323/20196
23 4152 -1783/459
23 4153 -34391839/727056
23 4154 21516269/7997616
23 4155 499/612
23 4156 87031/10098
23 4157 92903/26928
23 4158 -1637/1683
23 4159 -20251/2448
23 4160 5131193/727056
23 4214 1504/459
23 4215 -6007/1836
23 4223 12121235313541897/234105895647360
23 4224 2067445583/12359952
23 4235 32525/57396
23 4236 44555/296208
23 4238 -121/68
23 4240 365287/111078
23 4242 -13/34
23 4243 311/204
23 4246 -139164383825449/573788959920
23 4247 42317/24480
23 4248 -803/510
23 4249 -288/85
23 4251 103/34
23 4252 1/68
23 4253 -26/17
23 4254 -26/17
23 4255 -121/204
23 4257 515353433/373217490
23 4258 2551/1020
23 4259 -78/85
23 4260 -144/85
23 4264 30/17
23 4267 41657798798537033/39017649274560
23 4268 4312/2295
23 4270 -12231393809/5971479840
23 4271 -73561/18360
23 4272 18/85
23 4273 -71768777113/8957219760
23 4274 5939/1020
23 4276 15571655699591687/39017649274560
23 4277 -1/2
23 4279 24896/14349
23 4280 1613/408
23 4281 -569/204
23 4282 1769681683/87815880
23 4283 -1435/612
23 4285 -9635/918
23 4286 1741/612
23 4288 84817525/8781588
23 4289 60535/80784
23 4291 21377588734153/1147577919840
23 4298 -6043/3672
23 4299 -29/204
23 4300 2030/1377
23 4301 519/85
23 4302 26/17
23 4303 -1713/340
23 4304 72/85
23 4305 22950431923/1642156956
23 4306 33/34
23 4307 -5291140511/386389872
23 4313 13691/14349
23 4316 -1642847/2369664
23 4318 4193/16320
23 4319 -521/1632
23 4323 94359435667/7298475360
23 4324 144262686089/8210784780
23 4325 -2058462250703/65686278240
23 4326 100689187783957/1182353008320
23 4327 4976387258752429/9754412318640
23 4328 876797841497/32843139120
23 4329 134280947729/16421569560
23 4330 -354229046639/21895426080
23 4331 148313711/351263520
23 4332 -4427483462595539/7803529854912
23 4333 5934460037004331/39017649274560
23 4334 -624431537/1492869960
23 4335 -492562271/995246640
23 4336 95770757153/10947713040
23 4337 -16080336203/21895426080
23 4338 -127454726657/10947713040
23 4339 -46844930263/1990493280
23 4340 4830423037/995246640
23 4341 1052745923/1492869960
23 4342 8857354673646167/39017649274560
23 4343 -199636252490761/2167647181920
23 4344 -14522640054569/96339874752
23 4345 -1915497427/165874440
23 4346 -144238817963/2985739920
23 4348 -78/85
23 4349 78/85
23 4350 -35787432541/3863898720
23 4351 -2784547495/193194936
23 4352 82453298347/3863898720
23 4353 -4780637959117/76505194656
23 4354 -49993554417349/286894479960
23 4355 -5212481749/321991560
23 4356 -2714151301/386389872
23 4357 32714334583/1931949360
23 4358 -3415/2448
23 4359 386060956311673/1147577919840
23 4360 -15887970177619/1147577919840
23 4361 -1720867351/87815880
23 4362 -766520287/85864416
23 4363 15821430397/772779744
23 4364 899105047/85864416
23 4365 8886821743/351263520
23 4366 -38158455718961/1147577919840
23 4367 -54933451/17563176
23 4368 -54933451/17563176
23 4369 144671347/70252704
23 4370 34804445/70252704
23 4371 -99802399/17563176
23 4372 708695/2927196
23 4375 160181249/17563176
23 4376 -1326652/731799
23 4378 -24227843/4390794
23 4379 -17299417/2927196
23 4380 -102289693/8781588
23 4381 -1436/4783
23 4382 43247/38264
23 4383 -5290/4783
23 4384 36029/114792
23 4385 -12961/14349
23 4386 7471/14349
23 4387 2773/14349
23 4388 -6865/9566
23 4389 1002/4783
23 4390 -5121/4783
23 4391 58411/19132
23 4392 5677/1020
23 4393 5677/1020
23 4394 -5749/4080
23 4395 1121/816
23 4396 5713/1020
23 4397 -33/85
23 4399 -7175/918
23 4400 205/153
23 4401 13325/3672
23 4402 2255/306
23 4403 40385/3672
23 4422 13/612
23 4423 -65/612
23 4428 32/85
23 4429 8/5
23 4430 4/17
23 4431 -2809/2448
23 4432 -5617/9180
23 4434 -4859/9180
23 4435 27/34
23 4436 1609/3060
23 4437 2201/3060
23 4439 1081/765
23 4440 -10799/1530
23 4441 -7471/1080
23 4442 1196/255
23 4443 316/51
23 4444 2903/1360
23 4445 15151187/3332340
23 4447 18795133/13329360
23 4449 8389/6120
23 4450 -499/153
23 4451 -9273/1360
23 4452 5771/2720
23 4453 1117/1020
23 4454 111/85
23 4455 57/85
23 4456 164/255
23 4457 36/17
23 4458 1769/1020
23 4460 25889/55080
23 4461 6541/18360
23 4463 -15617/2295
23 4464 61751/18360
23 4465 21193/9180
23 4466 -106559/18360
23 4467 -8117/6120
23 4468 -22385/3672
23 4469 -215/918
23 4470 -27/170
23 4471 9/17
23 4472 -23/1020
23 4475 -218/255
23 4476 -77/85
23 4477 8/17
23 4478 -93/85
23 4480 -36/85
23 4481 -7/85
23 4482 108/85
23 4483 -59/170
23 4484 -65/102
23 4485 -8/17
23 4486 -4/5
23 4487 803/2040
23 4489 -9
23 4490 513/85
23 4491 -16/17
23 4492 -497/510
23 4493 4382/255
23 4494 -93/17
23 4495 -2197/255
23 4496 4327/255
23 4497 -1328/255
23 4498 -871/170
23 4499 43/85
23 4500 -7/85
23 4501 7/85
23 4504 1243/510
23 4505 4757/3060
23 4506 5222/255
23 4507 30/17
23 4508 7/51
23 4509 -53/255
23 4510 -2/15
23 4511 -53/255
23 4512 15
23 4513 -15/34
23 4514 77/170
23 4515 -23/85
23 4516 -26/85
23 4521 27/17
23 4522 3/85
23 4523 -131/85
23 4525 -1/4
23 4527 -185/408
23 4528 31/408
23 4541 -13/408
23 4542 -175565/222156
23 4543 -1630829/888624
23 4544 121/204
23 4546 -167/204
23 4547 221677/296208
23 4548 300085/296208
23 4549 71/51
23 4550 -27/34
23 4551 1223965/5331744
23 4552 -1/4
23 4553 34423/37026
23 4554 -491369/148104
23 4555 -6995783/2665872
23 4556 1033/204
23 4557 3445379/444312
23 4558 -94669/888624
23 4559 200605/313632
23 4560 -521/816
23 4562 61/204
23 4563 4/17
23 4564 13/408
23 4565 -27/272
23 4567 -115/136
23 4568 -521/204
23 4569 2029/3672
23 4571 1901/3672
23 4574 -205/612
23 4580 205/612
23 4587 307/204
23 4594 1/4
23 4595 165/136
23 4597 205/3672
23 4598 205/1836
23 4602 -1946/459
23 4603 1229/204
23 4604 461/102
23 4607 205/204
23 4608 -205/306
23 4609 -11/8
23 4610 13775/3672
23 4612 -1
23 4614 1/120
23 4615 -9/85
23 4616 773/6120
23 4617 4049/2040
23 4618 -511/1080
23 4619 -5887/18360
23 4620 205/612
23 4621 -205/612
23 4624 -205/204
23 4627 -205/204
23 4629 -205/3672
23 4630 -205/1836
23 4631 1640/459
23 4632 -1025/204
23 4633 -205/51
23 4634 -205/204
23 4635 205/306
23 4636 -1435/459
23 4648 -205/306
23 4649 -205/612
23 4652 205/612
23 4655 14/85
23 4659 205/306
23 4662 205/612
23 4666 -205/612
23 4668 -335/204
23 4669 -103/136
23 4671 -1099/4896
23 4685 -75/136
23 4690 178/153
23 4692 -235/612
23 4701 -23/51
23 4703 -9/17
23 4718 16/153
23 4733 -9/34
23 4734 -8/51
23 4745 12/85
23 4747 -103/816
23 4748 -25/68
23 4753 91/408
23 4763 1/8
23 4764 13/102
23 4765 -103/204
23 4766 13/136
23 4767 3/68
23 4768 -673/2448
23 4769 19/68
23 4770 -4859/3672
23 4775 1/12
23 4780 185/408
23 4811 13/816
23 4812 29/68
23 4813 18809/11016
23 4814 29/51
23 4815 -553/204
23 4817 -47/51
23 4818 -11665/2754
23 4819 -2299/1836
23 4820 -147/34
23 4822 1/8
23 4823 -1/8
23 4824 -1/4
23 4827 1/8
23 4829 3/8
23 4832 -5/8
23 4841 2/17
23 4846 475/204
23 4847 -367/408
23 4848 -427/5508
23 4851 1/12
23 4852 1/12
23 4853 31/408
23 4854 -241/408
23 4858 -1/12
23 4861 161/459
23 4862 -13/136
23 4863 -467/612
23 4865 -22/51
23 4866 87/136
23 4867 3/17
23 4869 -121/3672
23 4870 -307/408
23 4889 1/4
23 4903 -31/408
23 4904 67/2448
23 4905 301/2448
23 4909 67/204
23 4910 43/136
23 4911 3827/918
23 4917 -31/204
23 4918 17/24
23 4924 -25/136
23 5015 18749418345988831/312141194196480
23 5016 42088396945069/65686278240
24 1 -39535/13248
24 4 13669/4416
24 5 -769/216
24 8 745/216
24 11 27/8
24 12 -83/12
24 14 -27/8
24 15 83/24
24 18 1/12
24 21 83/24
24 22 83/12
24 23 -83/12
24 33 -107/36
24 36 -41/72
24 39 41/9
24 40 -19/144
24 41 53/144
24 44 -193/72
24 47 19/144
24 52 -53/144
24 55 -79/72
24 56 193/72
24 59 -1/6
24 61 83/12
24 63 83/12
24 65 1/2
24 67 1/4
24 79 -11417442305/316137168
24 80 -8845195673/579584808
24 81 70284211/13172382
24 82 341939636905/5216263272
24 83 -73750478569/632274336
24 84 -24272700397/210758112
24 85 -5885419/1549692
24 86 345704119/68186448
24 87 380497/344376
24 88 1629245245/76709754
24 89 105500499485/316137168
24 90 -5219909747/579584808
24 91 3351208105/289792404
24 92 23440375/3099384
24 93 -1941915395/193194936
24 94 -23440375/3099384
24 95 -4688075/3099384
24 96 3107592799/144896202
24 97 -1435805605/105379056
24 98 -72914473/5854392
24 99 72914473/5854392
24 100 5526857/3099384
24 101 -70733/8523306
24 102 873531917/52689528
24 103 -7698242033333/20865053088
24 104 699479282599/948411504
24 105 16195075843/1738754424
24 106 4688075/1033128
24 107 -7991711/1549692
24 108 -1017689012363/1159169616
24 109 -11196475781/39517146
24 110 3454915013/13172382
24 113 1/6
24 114 1234622635/13947228
24 115 57953607589/105379056
24 116 19687746175/105379056
24 117 -32975/86094
24 118 15389851/11364408
24 119 -1/3
24 120 -8289324685/204559344
24 121 -44019446219/105379056
24 122 -1705231/1033128
24 123 2025421/387423
24 124 40679/38264
24 125 1988365/387423
24 126 520975025/68186448
24 127 -419267/172188
24 129 -154287937/17046612
24 130 -843161/688752
24 131 15507/38264
24 132 -79191369995/1227356064
24 133 -228491135/2525424
24 134 -135913/86094
24 135 101959585/9298152
24 136 -59079253/17563176
24 137 1951890505/39517146
24 138 -507835/114792
24 139 3351208105/289792404
24 140 1000053231697/3477508848
24 141 7048/14349
24 142 60512495/34093224
24 143 -20971/43047
24 144 5009518915/204559344
24 149 1259/43047
24 153 -142223328401/421516224
24 154 75043427/158068584
24 155 -604214321/289792404
24 156 12252462457/1159169616
24 157 1694037137/1159169616
24 158 -1495304545/144896202
24 159 -4688075/1549692
24 160 4688075/3099384
24 161 2569452889/128796624
24 162 -604214321/289792404
24 163 -5104548155/289792404
24 164 5104548155/289792404
24 165 4688075/774846
24 166 -4688075/774846
24 167 -21644237/2927196
24 168 7636767031/579584808
24 169 -485608495/579584808
24 170 4688075/774846
24 171 485608495/579584808
24 172 -776876435/289792404
24 173 1941915395/193194936
24 175 776876435/144896202
24 176 -21314567/1463598
24 177 4688075/1549692
24 178 3336020377/289792404
24 179 -1384439/3099384
24 180 4688075/3099384
24 181 4688075/3099384
24 182 -7991711/3099384
24 183 4688075/1033128
24 184 604214321/72448101
24 185 -604214321/144896202
24 186 604214321/144896202
24 189 -4051100095/204559344
24 190 -1517661127/316137168
24 191 956334679/52689528
24 192 -956334679/52689528
24 193 -28050809/6198768
24 194 -200825/947034
24 195 738366683/26344764
24 196 72914473/11708784
24 197 -72914473/5854392
24 198 -1818395/11364408
24 199 -1256439101/52689528
24 200 72914473/11708784
24 201 1818395/11364408
24 202 1256439101/52689528
24 203 -5526857/6198768
24 204 521647/3099384
24 205 938498/129141
24 206 -136849553/34093224
24 207 335053/774846
24 208 -67860841/17563176
24 209 330754847/17563176
24 210 -604214321/144896202
24 211 -323018299/34093224
24 212 604214321/144896202
24 213 82838695/17046612
24 214 -8783/28698
24 215 -8896298911/210758112
24 216 27588489568901/62595159264
24 217 -6185155162003/6955017696
24 218 6185972849305/20865053088
24 219 -4688075/3099384
24 220 30047647/6198768
24 221 20067734670037/20865053088
24 222 3168425582621/6955017696
24 223 -6283143304363/10432526544
24 225 -10916405552089/10432526544
24 226 -377074814821/5216263272
24 227 699479282599/948411504
24 228 3036257/1549692
24 229 -4688075/1033128
24 230 -4688075/1033128
24 231 7991711/3099384
24 232 7991711/1549692
24 233 -2550204531443/10432526544
24 234 -6009774470837/10432526544
24 236 -604214321/144896202
24 238 28848340299769/62595159264
24 239 -67067306165/1896823008
24 240 67318093631/316137168
24 242 -82838695/22728816
24 244 399033760/12784959
24 245 35879116619/210758112
24 247 -21290102351/158068584
24 249 1818395/11364408
24 250 1/3
24 251 -53123446075/613678032
24 252 -32140433921/79034292
24 257 -82838695/45457632
24 259 414193475/68186448
24 260 82838695/11364408
24 261 -1/4
24 263 -12332560645/102279672
24 264 -39507190825/613678032
24 266 39294839195/613678032
24 267 -1/3
24 268 1193253178937/2608131636
24 269 944647/344376
24 270 -5104548155/289792404
24 271 3320824318465/10432526544
24 273 -1818395/11364408
24 275 -5362694435/613678032
24 278 5664647291/579584808
24 279 82838695/17046612
24 281 -1/6
24 285 -100734590311/948411504
24 286 -1381292522/19758573
24 287 423445/344376
24 288 2074211/2066256
24 289 112765/172188
24 290 11834012095/613678032
24 291 23821639961/158068584
24 292 156479/114792
24 293 -318127/172188
24 294 132625/172188
24 295 -122530/43047
24 296 -97117547/68186448
24 298 -2324609/631356
24 299 195913/114792
24 300 -813269/172188
24 301 38995710065/613678032
24 302 1234622635/13947228
24 303 22349/28698
24 304 -546634295/34093224
24 305 1/3
24 306 335381094211/1159169616
24 307 141288925/8781588
24 308 5104548155/289792404
24 309 -8497491395/55788912
24 310 -88253/57396
24 311 1818395/11364408
24 313 -78571630/3486807
24 316 -5664647291/579584808
24 317 -82838695/17046612
24 319 -2000/14349
24 323 949608720065/3793646016
24 324 1368893/2324538
24 325 -7811/1549692
24 326 -186821/229584
24 328 772034/387423
24 334 -218189/387423
24 335 -176815/344376
24 337 -174211/57396
24 338 -420121/688752
24 339 -26405/43047
24 342 -234211/344376
24 344 -1/6
24 345 -4688075/1549692
24 346 289429/172188
24 347 4688075/774846
24 349 -1/3
24 350 -2502605/1549692
24 351 14116/43047
24 355 -5789287/1033128
24 358 -7259/43047
24 362 -144187931/37192608
24 363 21908119/2066256
24 364 495289/344376
24 365 -421467055/45457632
24 366 -247935103/136372896
24 370 1015349/688752
24 371 -176815/344376
24 372 -425103845/68186448
24 373 -414193475/68186448
24 374 29937/19132
24 375 82838695/8523306
24 376 1/6
24 377 2485651/1033128
24 378 -289429/172188
24 379 -4688075/774846
24 381 1/3
24 382 -267960989/34093224
24 383 56464/43047
24 387 5789287/1033128
24 388 82838695/17046612
24 390 7259/43047
24 394 28090673/11364408
24 395 -1002419/2066256
24 396 421145/344376
24 397 -48335/344376
24 398 -191995/57396
24 399 273793/172188
24 400 8783/28698
24 401 3121211/2066256
24 402 274337724425/3682068192
24 403 149190677605/1227356064
24 404 -31339291715/613678032
24 405 -32115654115/306839016
24 407 -82838695/17046612
24 409 59274948575/7364136384
24 410 107933/114792
24 411 -36184754495/613678032
24 412 63470047/8781588
24 413 -8306741656967/10432526544
24 414 -583810939/17563176
24 415 -21644237/2927196
24 416 -4731953122691/10432526544
24 417 63014/14349
24 418 5966041/774846
24 419 -21101/19132
24 420 2081372285/306839016
24 423 -604214321/144896202
24 424 -82838695/17046612
24 426 23831/86094
24 432 -2104325599/193194936
24 433 -604214321/144896202
24 434 6431582623/579584808
24 435 -4640234017/434688606
24 436 -1610782606421/5216263272
24 437 -1290962767/72448101
24 438 -604214321/289792404
24 439 719322397/193194936
24 440 -3036257/1549692
24 441 1489570883983/10432526544
24 442 -705564402113/5216263272
24 443 21644237/1463598
24 444 1822981/975732
24 445 -604214321/193194936
24 446 -11922325957/579584808
24 447 604214321/193194936
24 448 -21644237/1951464
24 449 -130730849/17563176
24 450 6798847/26344764
24 451 -2036923550567/10432526544
24 452 3426932383/35126352
24 453 7774082545/52689528
24 454 -137247704/6586191
24 455 789102493/13172382
24 458 -171132575/68186448
24 459 -82838695/17046612
24 460 668164745/68186448
24 461 -3672178505/204559344
24 462 -7659851695/153419508
24 463 -14109515/1894068
24 464 -82838695/34093224
24 465 82838695/17046612
24 467 60677121955/613678032
24 468 -1199949865/613678032
24 469 -19570865/1549692
24 470 -82838695/22728816
24 471 855662875/68186448
24 472 82838695/22728816
24 473 20094737/6198768
24 474 -6422220995/613678032
24 475 4688075/1549692
24 476 4688075/1549692
24 477 1384439/3099384
24 478 3036257/1549692
24 479 1919197/3099384
24 480 -800455/1033128
24 483 796505/688752
24 484 -11831/43047
24 486 -1264241/688752
24 487 457751/344376
24 488 -60863/76528
24 489 15895/172188
24 490 884321/688752
24 491 -18452/14349
24 492 274381/688752
24 493 -33829/28698
24 494 16931/86094
24 495 -32773/172188
24 496 -8783/28698
24 497 11831/28698
24 498 -26197/28698
24 499 1228195/344376
24 530 -29811411061/632274336
24 531 -235927611205/316137168
25 1 37511/13248
25 2 -745/216
25 4 -38983/13248
25 5 769/216
25 11 -27/8
25 12 -1/12
25 14 27/8
25 15 -83/24
25 18 83/12
25 21 79/72
25 22 41/72
25 24 53/144
25 25 -19/144
25 26 -193/72
25 33 107/36
25 36 -83/12
25 39 -41/9
25 40 -53/144
25 41 19/144
25 42 83/12
25 44 193/72
25 55 -83/24
25 59 -83/12
25 61 1/6
25 63 -1/2
25 65 -83/12
25 66 -1/4
25 79 -2833770161/316137168
25 80 -2105970335/579584808
25 81 9311819/6586191
25 82 95383438639/5216263272
25 83 -9997765547/316137168
25 84 -818061191/26344764
25 85 -2959621/1549692
25 86 11452495/4261653
25 87 228737/172188
25 88 231414146/38354877
25 89 13724440939/158068584
25 90 -1218818471/579584808
25 91 800562541/289792404
25 92 3877535/1549692
25 93 -54628561/24149367
25 94 -3877535/1549692
25 95 -775507/1549692
25 96 1235851481/289792404
25 97 -256185371/52689528
25 98 -11199395/2927196
25 99 11687261/2927196
25 100 2063623/1549692
25 101 20690597/17046612
25 102 177300025/26344764
25 103 -1036530695653/10432526544
25 104 94211121299/474205752
25 105 2056043249/869377212
25 106 775507/516564
25 107 -700171/774846
25 108 -137713941229/579584808
25 109 -6065200057/79034292
25 110 469156219/6586191
25 114 86865127/3486807
25 115 7867861283/52689528
25 116 1319933257/26344764
25 117 -36553/43047
25 118 -1013335/1420551
25 120 -624802951/51139836
25 121 -2985554357/26344764
25 122 -113537/516564
25 123 1050059/774846
25 124 52979/57396
25 125 1870547/774846
25 126 38767643/17046612
25 127 -206533/86094
25 129 -59257003/17046612
25 130 -483187/344376
25 131 2857/19132
25 132 -5696474441/306839016
25 133 -5211207/210452
25 134 -132289/86094
25 135 4502995/2324538
25 136 396646/2195397
25 137 1058655575/79034292
25 138 -29027/19132
25 139 800562541/289792404
25 140 135990311159/1738754424
25 141 11102/14349
25 142 21695225/8523306
25 143 5126/43047
25 144 335379265/51139836
25 149 8798/43047
25 153 -4675702579/52689528
25 154 13507697/158068584
25 155 -36964661/72448101
25 156 1440606437/579584808
25 157 179145635/289792404
25 158 -1670681395/579584808
25 159 -775507/774846
25 160 775507/1549692
25 161 78525719/16099578
25 162 -36964661/72448101
25 163 -1380641777/289792404
25 164 1380641777/289792404
25 165 775507/387423
25 166 -775507/387423
25 167 -5099447/2927196
25 168 1810253047/579584808
25 169 -105216313/144896202
25 170 775507/387423
25 171 105216313/144896202
25 172 -62680325/289792404
25 173 54628561/24149367
25 175 62680325/144896202
25 176 -24372023/5854392
25 177 775507/774846
25 178 258047125/72448101
25 179 -850843/1549692
25 180 775507/1549692
25 181 775507/1549692
25 182 -700171/1549692
25 183 775507/516564
25 184 147858644/72448101
25 185 -73929322/72448101
25 186 73929322/72448101
25 189 -451804361/102279672
25 190 -6570803/158068584
25 191 143817881/26344764
25 192 -73006639/13172382
25 193 -1850023/3099384
25 194 -404203/473517
25 195 33393371/6586191
25 196 10711529/5854392
25 197 -11687261/2927196
25 198 -1771217/2841102
25 199 -178059619/26344764
25 200 11687261/5854392
25 201 2718251/2841102
25 202 186841207/26344764
25 203 -2321905/3099384
25 204 -914845/1549692
25 205 -17800/129141
25 206 -1183441/4261653
25 207 248165/1549692
25 208 1128445/2195397
25 209 48756619/8781588
25 210 -73929322/72448101
25 211 -49452869/17046612
25 212 73929322/72448101
25 213 6194893/4261653
25 214 -5405/28698
25 215 -524297059/52689528
25 216 3647644377631/31297579632
25 217 -827763191195/3477508848
25 218 825596489195/10432526544
25 219 -775507/1549692
25 220 3726863/3099384
25 221 2694223780043/10432526544
25 222 427114879711/3477508848
25 223 -837932748689/5216263272
25 225 -1479734224733/5216263272
25 226 -105362922547/5216263272
25 227 94211121299/474205752
25 228 813175/774846
25 229 -775507/516564
25 230 -775507/516564
25 231 700171/1549692
25 232 700171/774846
25 233 -344550834211/5216263272
25 234 -199830415351/1304065818
25 236 -73929322/72448101
25 238 1964062155823/15648789816
25 239 -1137184169/118551438
25 240 18120178295/316137168
25 242 -6194893/5682204
25 244 111391369/12784959
25 245 4886557573/105379056
25 247 -5674988993/158068584
25 249 1771217/2841102
25 251 -3845161273/153419508
25 252 -17398837471/158068584
25 257 -6194893/11364408
25 259 30974465/17046612
25 260 6194893/2841102
25 263 -875656819/25569918
25 264 -2650297171/153419508
25 265 1/3
25 266 2815927793/153419508
25 268 320701591811/2608131636
25 269 219329/172188
25 270 -1380641777/289792404
25 271 227589844747/2608131636
25 273 -1771217/2841102
25 275 -381413441/153419508
25 278 716688883/289792404
25 279 6194893/4261653
25 281 -1/3
25 285 -27256058191/948411504
25 286 -2921823985/158068584
25 287 -110047/172188
25 288 -32542/129141
25 289 -49439/172188
25 290 948752269/153419508
25 291 6250690361/158068584
25 292 16451/14349
25 293 7741/86094
25 294 34078/43047
25 295 114997/86094
25 296 -8950409/4261653
25 298 -57275/157839
25 299 6239/57396
25 300 15361/43047
25 301 2859785063/153419508
25 302 86865127/3486807
25 303 -3539/28698
25 304 -48237281/8523306
25 305 -1/3
25 306 45250601129/579584808
25 307 8660911/2195397
25 308 1380641777/289792404
25 309 -1120755871/27894456
25 310 21262/14349
25 311 1771217/2841102
25 313 -23391670/3486807
25 316 -716688883/289792404
25 317 -6194893/4261653
25 319 4472/14349
25 323 63745831415/948411504
25 324 598864/1162269
25 325 214373/774846
25 326 -156871/114792
25 328 921307/774846
25 334 -62117/387423
25 335 -70121/172188
25 337 -4281/9566
25 338 -86405/344376
25 339 -52211/43047
25 342 -12725/172188
25 345 -775507/774846
25 346 20957/86094
25 347 775507/387423
25 350 -744617/387423
25 351 7045/43047
25 355 -750395/516564
25 358 -5113/86094
25 362 -19157773/18596304
25 363 311416/129141
25 364 228737/172188
25 365 -38059333/11364408
25 366 -23169733/34093224
25 370 483187/344376
25 371 -70121/172188
25 372 -41601767/17046612
25 373 -30974465/17046612
25 374 47893/28698
25 375 12389786/4261653
25 377 825731/516564
25 378 -20957/86094
25 379 -775507/387423
25 382 -16689721/17046612
25 383 28180/43047
25 387 750395/516564
25 388 6194893/4261653
25 390 5113/86094
25 394 13598401/22728816
25 395 725753/1033128
25 396 -35000/43047
25 397 44903/172188
25 398 -1907/4783
25 399 93653/86094
25 400 5405/28698
25 401 1051495/1033128
25 402 19451151851/920517048
25 403 10484786143/306839016
25 404 -2441747681/153419508
25 405 -2266785421/76709754
25 407 -6194893/4261653
25 409 1940640149/1841034096
25 410 61171/57396
25 411 -2244854405/153419508
25 412 -793292/2195397
25 413 -1118529861733/5216263272
25 414 -81262649/8781588
25 415 -5099447/2927196
25 416 -326784637547/2608131636
25 417 -8881/4783
25 418 551129/1549692
25 419 -11545/9566
25 420 202254563/76709754
25 423 -73929322/72448101
25 424 -6194893/4261653
25 426 -7865/43047
25 432 -558786355/193194936
25 433 -73929322/72448101
25 434 1403352457/579584808
25 435 -526540831/434688606
25 436 -212242803469/2608131636
25 437 -1244138473/289792404
25 438 -36964661/72448101
25 439 45536549/96597468
25 440 -813175/774846
25 441 178906394225/5216263272
25 442 -24798698200/652032909
25 443 5099447/1463598
25 444 1025611/975732
25 445 -36964661/48298734
25 446 -2819943553/579584808
25 447 36964661/48298734
25 448 -5099447/1951464
25 449 -10639151/4390794
25 450 3991/6586191
25 451 -274223806225/5216263272
25 452 468184343/17563176
25 453 2094513397/52689528
25 454 -72262261/13172382
25 455 377333759/26344764
25 458 -17703437/17046612
25 459 -6194893/4261653
25 460 54872795/17046612
25 461 -299143547/51139836
25 462 -570370777/38354877
25 463 -1327685/473517
25 464 -6194893/8523306
25 465 6194893/4261653
25 467 4498347361/153419508
25 468 23095685/153419508
25 469 -2132519/387423
25 470 -6194893/5682204
25 471 88517185/17046612
25 472 6194893/5682204
25 473 588031/774846
25 474 -519515969/153419508
25 475 775507/774846
25 476 775507/774846
25 477 850843/1549692
25 478 813175/774846
25 479 -926179/1549692
25 480 -556397/516564
25 483 251353/344376
25 484 -11102/43047
25 486 -106549/344376
25 487 -41855/172188
25 488 -89513/114792
25 489 57179/86094
25 490 108865/344376
25 491 386/4783
25 492 -162187/344376
25 493 -7217/4783
25 494 -37609/86094
25 495 -4777/43047
25 496 -5405/28698
25 497 5551/14349
25 498 772/14349
25 499 862787/172188
25 530 -1143190547/79034292
25 531 -16291461499/79034292
26 1 -3389/4416
26 2 1007/1472
26 4 1/12
26 5 2/9
26 8 -2/9
26 11 1
26 12 -2
26 14 -1
26 15 13/12
26 18 -1/12
26 21 1
26 22 2
26 23 -2
26 33 -13/12
26 36 1/12
26 39 1/2
26 40 1/24
26 41 -1/8
26 42 7/12
26 44 5/12
26 47 -1/24
26 52 1/8
26 55 -1/12
26 56 -5/12
26 61 23/12
26 63 2
26 65 -1/4
26 67 1/2
26 73 1/12
26 79 3751906061/210758112
26 80 1468786981/193194936
26 81 -24734053/8781588
26 82 -115254044593/3477508848
26 83 11693031269/210758112
26 84 2005275607/35126352
26 85 1032497/516564
26 86 -36541535/22728816
26 87 -3523/14349
26 88 -102715582/12784959
26 89 -17167519999/105379056
26 90 880152415/193194936
26 91 -554999501/96597468
26 92 -487960/129141
26 93 160666895/32199156
26 94 487960/129141
26 95 97592/129141
26 96 -1030794085/96597468
26 97 240167819/35126352
26 98 2957279/487866
26 99 -2957279/487866
26 100 -55337/129141
26 101 -1701641/11364408
26 102 -141231607/17563176
26 103 40239809843/217344303
26 104 -116104171127/316137168
26 105 -2709295927/1159169616
26 106 -97592/43047
26 107 800063/258282
26 108 42105051649/96597468
26 109 14538521375/105379056
26 110 -1115144465/8781588
26 114 -38930741/1162269
26 115 -9342370901/35126352
26 116 -811587203/8781588
26 117 -3817/14349
26 118 -2295485/3788136
26 120 1043001965/68186448
26 121 3577824179/17563176
26 122 207451/172188
26 123 -859267/258282
26 124 -14173/9566
26 125 -235223/129141
26 126 -61351693/22728816
26 127 17909/28698
26 129 38037667/11364408
26 130 34031/28698
26 131 -8995/4783
26 132 9980816311/409118688
26 133 28846515/841808
26 134 5885/28698
26 135 -13022681/3099384
26 136 10643561/5854392
26 137 -675390313/26344764
26 138 45069/38264
26 139 -554999501/96597468
26 140 -10334521052/72448101
26 141 3817/9566
26 142 -6571297/11364408
26 143 12980/14349
26 144 -632889959/68186448
26 149 -3817/57396
26 153 5784149257/35126352
26 154 -6581053/52689528
26 155 98105761/96597468
26 156 -2054622113/386389872
26 157 -289673245/386389872
26 158 992992397/193194936
26 159 195184/129141
26 160 -97592/129141
26 161 -427671047/42932208
26 162 98105761/96597468
26 163 846994765/96597468
26 164 -846994765/96597468
26 165 -390368/129141
26 166 390368/129141
26 167 3624121/975732
26 168 -1272575459/193194936
26 169 93461723/193194936
26 170 -390368/129141
26 171 -93461723/193194936
26 172 301545581/193194936
26 173 -160666895/32199156
26 175 -301545581/96597468
26 176 13748797/1951464
26 177 -195184/129141
26 178 -257068069/48298734
26 179 -19327/516564
26 180 -97592/129141
26 181 -97592/129141
26 182 800063/516564
26 183 -97592/43047
26 184 -98105761/24149367
26 185 98105761/48298734
26 186 -98105761/48298734
26 189 674371283/68186448
26 190 14870681/6586191
26 191 -312704983/35126352
26 192 312704983/35126352
26 193 1066723/516564
26 194 -406493/1262712
26 195 -478098715/35126352
26 196 -2957279/975732
26 197 2957279/487866
26 198 129355/3788136
26 199 206242939/17563176
26 200 -2957279/975732
26 201 -129355/3788136
26 202 -206242939/17563176
26 203 55337/258282
26 204 14927/129141
26 205 -318683/86094
26 206 16061065/11364408
26 207 819865/1033128
26 208 7716365/5854392
26 209 -13133977/1463598
26 210 98105761/48298734
26 211 19809469/5682204
26 212 -98105761/48298734
26 213 -10426139/5682204
26 214 -543/19132
26 215 1417915589/70252704
26 216 -4651471696849/20865053088
26 217 258316086923/579584808
26 218 -1041154065881/6955017696
26 219 97592/129141
26 220 -1385615/516564
26 221 -3346312892171/6955017696
26 222 -520957609279/2318339232
26 223 524640976831/1738754424
26 225 447684189143/869377212
26 226 58997954129/1738754424
26 227 -116104171127/316137168
26 228 -371041/516564
26 229 97592/43047
26 230 97592/43047
26 231 -800063/516564
26 232 -800063/258282
26 233 211986380765/1738754424
26 234 63503026624/217344303
26 236 98105761/48298734
26 238 -586975503109/2608131636
26 239 1356369557/79034292
26 240 -21915760625/210758112
26 242 10426139/7576272
26 244 -402751675/34093224
26 245 -5791155439/70252704
26 247 6963890189/105379056
26 249 -129355/3788136
26 251 6693917687/204559344
26 252 20730941563/105379056
26 257 10426139/15152544
26 259 -52130695/22728816
26 260 -10426139/3788136
26 263 1555021163/34093224
26 264 4990912829/204559344
26 266 -4953140539/204559344
26 267 -1/2
26 268 -794228658781/3477508848
26 269 -61727/114792
26 270 846994765/96597468
26 271 -533938485221/3477508848
26 273 129355/3788136
26 275 676146775/204559344
26 278 -491820935/96597468
26 279 -10426139/5682204
26 285 64800879977/1264548672
26 286 906359995/26344764
26 287 -71609/114792
26 288 -99637/688752
26 289 -16001/57396
26 290 -1485556583/204559344
26 291 -7752399725/105379056
26 292 -11715/38264
26 293 9185/14349
26 294 -19003/28698
26 295 124883/57396
26 296 1027099/22728816
26 298 202789/210452
26 299 -2917/4783
26 300 51005/28698
26 301 -4911461791/204559344
26 302 -38930741/1162269
26 303 543/9566
26 304 68352001/11364408
26 305 1/2
26 306 -54560567933/386389872
26 307 -49387831/5854392
26 308 -846994765/96597468
26 309 1434187603/18596304
26 310 31325/19132
26 311 -129355/3788136
26 313 39563117/4649076
26 316 491820935/96597468
26 317 10426139/5682204
26 319 -543/19132
26 323 -76618937513/632274336
26 324 -191587/774846
26 325 -88831/258282
26 326 8589/38264
26 328 -345413/258282
26 334 170989/516564
26 335 50153/28698
26 337 3939/4783
26 338 101503/114792
26 339 21541/57396
26 342 50153/28698
26 345 195184/129141
26 346 -9185/14349
26 347 -390368/129141
26 349 1/2
26 350 70264/129141
26 351 14269/57396
26 355 526933/172188
26 358 547/14349
26 362 4070485/3099384
26 363 -2852243/688752
26 364 -3523/14349
26 365 52648115/15152544
26 366 36287375/45457632
26 370 -34031/28698
26 371 50153/28698
26 372 52906825/22728816
26 373 52130695/22728816
26 374 139/9566
26 375 -10426139/2841102
26 377 -58619/86094
26 378 9185/14349
26 379 390368/129141
26 382 16717853/5682204
26 383 -14509/28698
26 387 -526933/172188
26 388 -10426139/5682204
26 390 -547/14349
26 394 -28612339/15152544
26 395 -10075/344376
26 396 -56041/114792
26 397 -16438/14349
26 398 32643/19132
26 399 -113399/57396
26 400 543/19132
26 401 19313/172188
26 402 -34593128209/1227356064
26 403 -18818146685/409118688
26 404 3938415703/204559344
26 405 4050309353/102279672
26 407 10426139/5682204
26 409 -7612041091/2454712128
26 410 4227/4783
26 411 4582301467/204559344
26 412 -9179963/2927196
26 413 687212645747/1738754424
26 414 98176259/5854392
26 415 3624121/975732
26 416 190450603489/869377212
26 417 -35801/9566
26 418 -3004331/1033128
26 419 20493/19132
26 420 -259127023/102279672
26 423 98105761/48298734
26 424 10426139/5682204
26 426 2723/28698
26 432 347735429/64398312
26 433 98105761/48298734
26 434 -1047850325/193194936
26 435 8929158193/1159169616
26 436 271724889157/1738754424
26 437 212329196/24149367
26 438 98105761/96597468
26 439 -66608557/32199156
26 440 371041/516564
26 441 -70400952815/869377212
26 442 227863928735/3477508848
26 443 -3624121/487866
26 444 -772865/650488
26 445 98105761/64398312
26 446 1990151417/193194936
26 447 -98105761/64398312
26 448 3624121/650488
26 449 18283399/5854392
26 450 -1098197/8781588
26 451 167965661465/1738754424
26 452 -555133235/11708784
26 453 -2569109641/35126352
26 454 45889601/4390794
26 455 -130595603/4390794
26 458 21240343/22728816
26 459 10426139/5682204
26 460 -83797177/22728816
26 461 460690441/68186448
26 462 964223825/51139836
26 463 1759249/631356
26 464 10426139/11364408
26 465 -10426139/5682204
26 467 -7639255367/204559344
26 468 157892729/204559344
26 469 2422495/516564
26 470 10426139/7576272
26 471 -106201715/22728816
26 472 -10426139/7576272
26 473 -2731141/2066256
26 474 805917223/204559344
26 475 -195184/129141
26 476 -195184/129141
26 477 19327/516564
26 478 -371041/516564
26 479 -214511/258282
26 480 58945/172188
26 483 -1408/14349
26 484 -3817/28698
26 486 9799/14349
26 487 -46187/57396
26 488 145/9566
26 489 8077/57396
26 490 -6541/14349
26 491 3466/4783
26 492 -2300/14349
26 493 3249/4783
26 494 -7969/28698
26 495 5747/57396
26 496 -543/19132
26 497 -483/9566
26 498 3027/9566
26 499 -22295/28698
26 530 9594163117/421516224
26 531 38652993725/105379056
27 1 1007/1472
27 2 2/9
27 5 -2/9
27 8 -1007/1472
27 11 -1
27 12 1/12
27 14 1
27 15 -13/12
27 18 2
27 21 1/12
27 22 -1/12
27 23 -7/12
27 24 -1/8
27 25 1/24
27 26 5/12
27 33 13/12
27 36 -2
27 39 -1/2
27 40 1/8
27 41 -1/24
27 42 2
27 44 -5/12
27 55 -1
27 59 -23/12
27 63 1/4
27 65 -2
27 66 -1/2
27 73 -1/12
27 79 -53607017/26344764
27 80 -130861573/96597468
27 81 2292311/2195397
27 82 245527279/434688606
27 83 -610099399/52689528
27 84 -181436203/17563176
27 85 -340387/129141
27 86 24332509/5682204
27 87 112955/57396
27 88 129799013/12784959
27 89 329335489/13172382
27 90 -113003101/96597468
27 91 45604799/48298734
27 92 1876265/516564
27 93 -7012429/32199156
27 94 -1876265/516564
27 95 -375253/516564
27 96 -39827680/24149367
27 97 -37211197/8781588
27 98 -4158509/975732
27 99 4158509/975732
27 100 1122829/516564
27 101 8262845/5682204
27 102 28041953/4390794
27 103 -5838960023/434688606
27 104 1480721297/39517146
27 105 4124507027/289792404
27 106 375253/172188
27 107 -373987/258282
27 108 -5103499859/96597468
27 109 -724568461/26344764
27 110 231517615/8781588
27 114 97619123/2324538
27 115 492321073/8781588
27 116 63235229/4390794
27 117 -37613/28698
27 118 -689177/947034
27 120 -346585135/17046612
27 121 -340448909/8781588
27 122 -21131/172188
27 123 229216/129141
27 124 17379/19132
27 125 452017/129141
27 126 21954893/5682204
27 127 -101323/28698
27 129 -32730847/5682204
27 130 -208255/114792
27 131 -5885/19132
27 132 -3187376111/102279672
27 133 -8832335/210452
27 134 -34907/14349
27 135 2818711/774846
27 136 312760/731799
27 137 -19306841/13172382
27 138 -41291/9566
27 139 45604799/48298734
27 140 2566237943/144896202
27 141 5816/4783
27 142 5153491/1420551
27 143 2918/14349
27 144 190294579/17046612
27 149 8533/28698
27 153 -1043372585/35126352
27 154 -24829403/26344764
27 155 -1488206/24149367
27 156 117467719/96597468
27 157 33970001/24149367
27 158 -64030433/24149367
27 159 -375253/258282
27 160 375253/516564
27 161 26577517/10733052
27 162 -1488206/24149367
27 163 -185949421/48298734
27 164 185949421/48298734
27 165 375253/129141
27 166 -375253/129141
27 167 -400525/487866
27 168 124908749/96597468
27 169 -66451796/24149367
27 170 375253/129141
27 171 66451796/24149367
27 172 61479817/96597468
27 173 7012429/32199156
27 175 -61479817/48298734
27 176 -832600/243933
27 177 375253/258282
27 178 143760179/48298734
27 179 -376519/516564
27 180 375253/516564
27 181 375253/516564
27 182 -373987/516564
27 183 375253/172188
27 184 5952824/24149367
27 185 -2976412/24149367
27 186 2976412/24149367
27 189 -12408877/17046612
27 190 40490659/52689528
27 191 94112491/17563176
27 192 -94112491/17563176
27 193 -1158241/1033128
27 194 -438965/315678
27 195 33931735/17563176
27 196 4158509/1951464
27 197 -4158509/975732
27 198 -817745/947034
27 199 -28342955/4390794
27 200 3670643/1951464
27 201 645631/473517
27 202 15269176/2195397
27 203 -1122829/1033128
27 204 -305125/516564
27 205 2951/43047
27 206 -1540078/1420551
27 207 427163/516564
27 208 312760/731799
27 209 16845925/2927196
27 210 -2976412/24149367
27 211 -28543391/5682204
27 212 2976412/24149367
27 213 3441319/1420551
27 214 -2405/9566
27 215 -120116179/17563176
27 216 57122370185/5216263272
27 217 -10635750491/289792404
27 218 4052778749/869377212
27 219 -375253/516564
27 220 1873733/1033128
27 221 19766196385/434688606
27 222 19020392339/579584808
27 223 -20479078579/869377212
27 225 -17289491743/217344303
27 226 -6117577759/434688606
27 227 1480721297/39517146
27 228 187943/129141
27 229 -375253/172188
27 230 -375253/172188
27 231 373987/516564
27 232 373987/258282
27 233 -4747026037/434688606
27 234 -9225866993/869377212
27 236 -2976412/24149367
27 238 227314264393/5216263272
27 239 -676122947/158068584
27 240 1033077661/52689528
27 242 -3441319/1894068
27 244 250756195/17046612
27 245 326634155/17563176
27 247 -68767153/6586191
27 249 817745/947034
27 251 -2148984007/51139836
27 252 -1065213539/26344764
27 257 -3441319/3788136
27 259 17206595/5682204
27 260 3441319/947034
27 263 -245585729/4261653
27 264 -1503173869/51139836
27 265 1/2
27 266 1576736969/51139836
27 268 20336194871/869377212
27 269 52814/14349
27 270 -185949421/48298734
27 271 16107234155/434688606
27 273 -817745/947034
27 275 -213872795/51139836
27 278 222185839/96597468
27 279 3441319/1420551
27 281 -1/2
27 285 -3323867269/316137168
27 286 -275579089/52689528
27 287 -48223/57396
27 288 -33907/172188
27 289 -5702/14349
27 290 520559353/51139836
27 291 269941063/26344764
27 292 32833/19132
27 293 -1948/14349
27 294 30977/28698
27 295 54859/28698
27 296 -15774257/5682204
27 298 -116317/105226
27 299 2723/19132
27 300 14639/28698
27 301 797184853/25569918
27 302 97619123/2324538
27 303 27/9566
27 304 -13024213/1420551
27 306 683699854/24149367
27 307 7535467/2927196
27 308 185949421/48298734
27 309 -17650469/4649076
27 310 11204/4783
27 311 817745/947034
27 313 -26011229/2324538
27 316 -222185839/96597468
27 317 -3441319/1420551
27 319 1189/4783
27 323 1905308939/79034292
27 324 626639/774846
27 325 32422/129141
27 326 -77845/38264
27 328 197306/129141
27 334 -62407/258282
27 335 -5609/57396
27 337 -9095/9566
27 338 -27509/114792
27 339 -43291/28698
27 342 23089/57396
27 345 -375253/258282
27 346 18245/28698
27 347 375253/129141
27 350 -713977/258282
27 351 7265/28698
27 355 -374831/172188
27 358 -1399/28698
27 362 -10353013/6198768
27 363 733213/172188
27 364 112955/57396
27 365 -20477575/3788136
27 366 -12081781/11364408
27 370 208255/114792
27 371 -5609/57396
27 372 -22113065/5682204
27 373 -17206595/5682204
27 374 11591/4783
27 375 6882638/1420551
27 377 376097/172188
27 378 -16297/14349
27 379 -375253/129141
27 382 -12835897/5682204
27 383 14530/14349
27 387 374831/172188
27 388 3441319/1420551
27 390 1399/28698
27 394 5605837/7576272
27 395 303497/344376
27 396 -27895/28698
27 397 3839/57396
27 398 -2904/4783
27 399 16117/14349
27 400 2405/9566
27 401 492667/344376
27 402 10913474999/306839016
27 403 5892694195/102279672
27 404 -1346441963/51139836
27 405 -636464894/12784959
27 407 -3441319/1420551
27 409 1331304551/613678032
27 410 35643/19132
27 411 -1293900227/51139836
27 412 -625520/731799
27 413 -43675138109/869377212
27 414 -11260201/1463598
27 415 -400525/487866
27 416 -44311258265/869377212
27 417 -14116/4783
27 418 720857/516564
27 419 -6345/4783
27 420 53809024/12784959
27 423 -2976412/24149367
27 424 -3441319/1420551
27 426 -659/14349
27 432 -63967415/32199156
27 433 -2976412/24149367
27 434 -70928527/96597468
27 435 2368339621/289792404
27 436 -3354213119/434688606
27 437 -54534035/48298734
27 438 -1488206/24149367
27 439 -19501135/32199156
27 440 -187943/129141
27 441 -27340345463/869377212
27 442 -12096789955/869377212
27 443 400525/243933
27 444 405719/325244
27 445 -744103/8049789
27 446 -204212699/96597468
27 447 744103/8049789
27 448 -400525/325244
27 449 -1902094/731799
27 450 -179372/2195397
27 451 -2955186692/217344303
27 452 29194921/2927196
27 453 22636970/2195397
27 454 -9984026/2195397
27 455 21000037/4390794
27 458 -9335873/5682204
27 459 -3441319/1420551
27 460 29983787/5682204
27 461 -163684211/17046612
27 462 -317095390/12784959
27 463 -709844/157839
27 464 -3441319/2841102
27 465 3441319/1420551
27 467 2502860947/51139836
27 468 1363301/51139836
27 469 -1116650/129141
27 470 -3441319/1894068
27 471 46679365/5682204
27 472 3441319/1894068
27 473 578531/516564
27 474 -284607443/51139836
27 475 375253/258282
27 476 375253/258282
27 477 376519/516564
27 478 187943/129141
27 479 -377785/516564
27 480 -243671/172188
27 483 137407/114792
27 484 -5816/14349
27 486 -61135/114792
27 487 -25181/57396
27 488 -45555/38264
27 489 12157/14349
27 490 62431/114792
27 491 648/4783
27 492 -58813/114792
27 493 -9563/4783
27 494 -9011/14349
27 495 -2645/28698
27 496 -2405/9566
27 497 2908/4783
27 498 432/4783
27 499 396833/57396
27 530 -227552419/52689528
27 531 -2445623605/26344764
28 0 -942871/119232
28 1 9967/6624
28 2 4493/8832
28 4 21553/13248
28 5 877/216
28 6 53987/39744
28 7 53987/39744
28 8 -833/2944
28 9 -2/3
28 10 -147401/19872
28 11 4547/4416
28 12 -289/1472
28 14 -289/1472
28 15 -4759/13248
28 16 -5/9
28 17 -5/9
28 18 -289/1472
28 20 -10/9
28 21 289/2944
28 22 289/1472
28 23 -289/1472
28 32 -73/72
28 33 -9041/13248
28 34 49/144
28 35 49/144
28 36 289/1472
28 38 181/72
28 39 -1367/1472
28 40 3/16
28 41 3/16
28 42 -289/1472
28 44 79/24
28 45 -9/16
28 46 -5/36
28 49 1/36
28 50 -9/16
28 54 1/36
28 55 289/2944
28 59 17321/13248
28 60 -5/9
28 61 17321/13248
28 62 -5/9
28 63 289/1472
28 64 5/9
28 65 289/1472
28 68 5/9
28 71 -5/9
28 72 -5/9
28 73 -5/9
28 78 -23/12
28 79 28911379811/1264548672
28 80 5488749131/579584808
28 81 -84339809/26344764
28 82 -992910994321/20865053088
28 83 102008734631/1264548672
28 84 16584402415/210758112
28 85 19333309/6198768
28 86 -637757855/136372896
28 87 -345395/172188
28 88 -495937769/38354877
28 89 -140832198421/632274336
28 90 6427160545/1159169616
28 91 -4164759167/579584808
28 92 -1531397/387423
28 93 1143217481/193194936
28 94 1531397/387423
28 95 982763/774846
28 96 -3975710813/289792404
28 97 2439656771/210758112
28 98 26405861/2927196
28 99 -26405861/2927196
28 100 -4057243/1549692
28 101 -155874335/68186448
28 102 -1764938299/105379056
28 103 5377260673271/20865053088
28 104 -973370408273/1896823008
28 105 -7949360263/6955017696
28 106 -312019/129141
28 107 1550999/1549692
28 108 706485808913/1159169616
28 109 61431749011/316137168
28 110 -19088310895/105379056
28 111 1/9
28 112 -1/12
28 113 1/3
28 114 -1475612261/27894456
28 115 -79706763131/210758112
28 116 -6654879407/52689528
28 117 650201/344376
28 118 24077431/22728816
28 119 -1/3
28 120 10663124567/409118688
28 121 1881822716/6586191
28 122 119113/258282
28 123 -2050099/1549692
28 124 -374153/172188
28 125 -5340127/1549692
28 126 -860559151/136372896
28 127 503129/172188
28 129 527843017/68186448
28 130 21915/9566
28 131 -49075/86094
28 132 96916313185/2454712128
28 133 266162893/5050848
28 134 38511/19132
28 135 -82224971/18596304
28 136 -30058685/17563176
28 137 -2810799233/79034292
28 138 1436581/688752
28 139 -4164759167/579584808
28 140 -173797637575/869377212
28 141 -130265/57396
28 142 -334393027/68186448
28 143 -69971/86094
28 144 -5824089233/409118688
28 147 1/12
28 148 -1/9
28 149 158963/344376
28 153 96302479553/421516224
28 154 -45840463/316137168
28 155 1516779239/1159169616
28 156 -29679395089/4636678464
28 157 -2252699843/4636678464
28 158 7190835803/1159169616
28 159 2080031/1549692
28 160 -114505/1549692
28 161 -6476266945/515186496
28 162 1516779239/1159169616
28 163 5720622355/579584808
28 164 -5720622355/579584808
28 165 -2080031/774846
28 166 2080031/774846
28 167 3343409/731799
28 168 -9460719023/1159169616
28 169 -1360443443/2318339232
28 170 -4547485/1549692
28 171 1360443443/2318339232
28 172 2598758593/2318339232
28 173 -1143217481/193194936
28 174 1/4
28 175 -2598758593/1159169616
28 176 6655531/650488
28 177 -982763/387423
28 178 -6139533887/579584808
28 179 2609063/3099384
28 180 -982763/774846
28 181 -2352949/1549692
28 182 5253041/3099384
28 183 -182878/129141
28 184 -1516779239/289792404
28 185 1516779239/579584808
28 186 -1516779239/579584808
28 189 11455451935/818237376
28 190 93455423/158068584
28 191 -2534475427/210758112
28 192 2534475427/210758112
28 193 174299/387423
28 194 16353367/7576272
28 195 -2813478463/210758112
28 196 -26405861/5854392
28 197 26405861/2927196
28 198 26672089/22728816
28 199 1583864431/105379056
28 200 -26405861/5854392
28 201 -26672089/22728816
28 202 -1583864431/105379056
28 203 4057243/3099384
28 204 1724047/1549692
28 205 887617/516564
28 206 12739513/68186448
28 207 -12589661/6198768
28 208 -27131489/17563176
28 209 -236260829/17563176
28 210 1516779239/579584808
28 211 177856927/34093224
28 212 -1516779239/579584808
28 213 -111513287/34093224
28 214 153151/344376
28 215 2614583543/105379056
28 216 -596105652388/1956098727
28 217 8579176806977/13910035392
28 218 -8694438991319/41730106176
28 219 1319821/1549692
28 220 -5295227/3099384
28 221 -13898806388077/20865053088
28 222 -4371841146055/13910035392
28 223 2179571768027/5216263272
28 224 -4/9
28 225 3776077714265/5216263272
28 226 503158874921/10432526544
28 227 -973370408273/1896823008
28 228 -2775017/1549692
28 229 312019/129141
28 230 369415/129141
28 231 -1550999/3099384
28 232 -1550999/1549692
28 233 890413126513/5216263272
28 234 522705912145/1304065818
28 236 1516779239/579584808
28 238 -79453803442363/250380637056
28 239 46037245991/1896823008
28 240 -183025561475/1264548672
28 241 1/24
28 242 102989981/45457632
28 243 -1/6
28 244 -1889553815/102279672
28 245 -49620500821/421516224
28 247 57905677691/632274336
28 248 -1/2
28 249 -28566157/22728816
28 250 1/3
28 251 65176295969/1227356064
28 252 175829647375/632274336
28 253 19/72
28 254 -1/12
28 255 2/9
28 256 1/12
28 257 112460321/90915264
28 259 -531996517/136372896
28 260 -99201845/22728816
28 261 -11/18
28 262 8/9
28 263 927499151/12784959
28 264 45099935075/1227356064
28 266 -47556951457/1227356064
28 268 -6616087766803/20865053088
28 269 -1386653/688752
28 270 5720622355/579584808
28 271 -4558755606455/20865053088
28 273 26672089/22728816
28 274 2/9
28 275 6431105737/1227356064
28 278 -1292373823/289792404
28 279 -111513287/34093224
28 285 35266321361/474205752
28 286 14872221167/316137168
28 287 15095/9566
28 288 -39277/4132512
28 289 100739/344376
28 290 -16119365093/1227356064
28 291 -64613575625/632274336
28 292 -947257/688752
28 293 6241/86094
28 294 -47332/43047
28 295 -395399/114792
28 296 564098569/136372896
28 298 585053/420904
28 299 217523/344376
28 300 -159131/86094
28 301 -48582834835/1227356064
28 302 -1475612261/27894456
28 303 -210547/172188
28 304 817870297/68186448
28 305 -1/3
28 306 -457010672285/2318339232
28 307 -407656747/35126352
28 308 -5720622355/579584808
28 309 11651756011/111577824
28 310 -1504189/344376
28 311 -26672089/22728816
28 312 -2/9
28 313 199057555/13947228
28 316 1292373823/289792404
28 317 114354389/34093224
28 318 1/12
28 319 239245/344376
28 323 -637677535343/3793646016
28 324 -6321487/18596304
28 325 -4357297/6198768
28 326 1725451/688752
28 328 -9806365/3099384
28 334 2534111/6198768
28 335 75359/172188
28 337 -9316/43047
28 338 59923/229584
28 339 870665/344376
28 342 9070/14349
28 343 1/24
28 344 -1/12
28 345 4289203/3099384
28 346 -6241/86094
28 347 -2080031/774846
28 348 -1/24
28 350 2890645/774846
28 351 -218695/344376
28 352 -1/24
28 355 1903687/1033128
28 356 1/24
28 357 -11/72
28 358 37235/344376
28 362 28862413/18596304
28 363 -21915667/4132512
28 364 -316697/172188
28 365 642473009/90915264
28 366 706230197/272745792
28 370 -72311/43047
28 371 75359/172188
28 372 697711255/136372896
28 373 531996517/136372896
28 374 -101614/43047
28 375 -221606023/34093224
28 376 -1/12
28 377 -2805793/1033128
28 378 6241/86094
28 379 2080031/774846
28 380 -1/24
28 382 50668547/34093224
28 383 -289117/172188
28 384 1/8
28 387 -1903687/1033128
28 388 -13761592/4261653
28 389 17/72
28 390 -8537/344376
28 394 -113042213/90915264
28 395 -4227467/2066256
28 396 2635445/688752
28 397 9232/43047
28 398 -96031/114792
28 399 -1096043/344376
28 400 -153151/344376
28 401 -2143055/516564
28 402 -329925787207/7364136384
28 403 -177830480507/2454712128
28 404 41370794041/1227356064
28 405 38368726577/613678032
28 407 111513287/34093224
28 409 -35576397289/14728272768
28 410 -4805/4783
28 411 38262134197/1227356064
28 412 31522283/8781588
28 413 358476087965/652032909
28 414 877632077/35126352
28 415 3343409/731799
28 416 3275510267099/10432526544
28 417 321734/43047
28 418 -1938257/6198768
28 419 1375927/344376
28 420 -3237951439/613678032
28 423 1516779239/579584808
28 424 105831083/34093224
28 425 1/36
28 426 -16592/14349
28 432 1206233599/193194936
28 433 1516779239/579584808
28 434 -8676012935/1159169616
28 435 45242909539/6955017696
28 436 2221249605367/10432526544
28 437 12879856051/1159169616
28 438 1516779239/1159169616
28 439 -171480743/96597468
28 440 6540115/3099384
28 441 -266094050125/2608131636
28 442 1988787418895/20865053088
28 443 -6686818/731799
28 444 -346735/162622
28 445 1323584303/772779744
28 446 14756678879/1159169616
28 447 -1516779239/772779744
28 448 3343409/487866
28 449 41790655/8781588
28 450 -495797/13172382
28 451 1399138413077/10432526544
28 452 -4710732791/70252704
28 453 -21222262471/210758112
28 454 93595304/6586191
28 455 -3924033719/105379056
28 457 -8/3
28 458 297360637/136372896
28 459 108672185/34093224
28 460 -949393747/136372896
28 461 4886182867/409118688
28 462 9532022741/306839016
28 463 22241701/3788136
28 464 108672185/68186448
28 465 -111513287/34093224
28 467 -75272009033/1227356064
28 468 -249356485/1227356064
28 469 34834687/3099384
28 470 123824729/45457632
28 471 -1441345553/136372896
28 472 -108672185/45457632
28 473 -38519575/12397536
28 474 8661273937/1227356064
28 475 -2080031/1549692
28 476 -2080031/1549692
28 477 -2609063/3099384
28 478 -6540115/3099384
28 479 2193229/1549692
28 480 2110531/1033128
28 481 -1/4
28 483 -130619/114792
28 484 130265/172188
28 486 26191/114792
28 487 237269/344376
28 488 124943/114792
28 489 -69695/114792
28 490 -12371/344376
28 491 -54893/86094
28 492 372163/344376
28 493 262523/86094
28 494 75049/172188
28 495 -63533/344376
28 496 153151/344376
28 497 -17162/43047
28 498 11309/172188
28 499 -1584853/172188
28 500 -4
28 501 -2/9
28 502 1/9
28 503 -1/3
28 505 -1/3
28 530 10899838559/316137168
28 531 10418216920/19758573
29 0 942871/119232
29 1 -3011/2208
29 2 833/2944
29 3 2/3
29 4 -7807/4416
29 5 -877/216
29 6 -53987/39744
29 7 -53987/39744
29 8 -4493/8832
29 10 147401/19872
29 11 -4547/4416
29 12 289/1472
29 14 289/1472
29 15 4759/13248
29 16 5/9
29 17 5/9
29 18 289/1472
29 20 10/9
29 21 -289/2944
29 22 -289/1472
29 23 289/1472
29 32 73/72
29 33 9041/13248
29 34 -49/144
29 35 -49/144
29 36 -289/1472
29 38 -181/72
29 39 1367/1472
29 40 -3/16
29 41 -3/16
29 42 289/1472
29 44 -79/24
29 45 9/16
29 46 5/36
29 49 -1/36
29 50 9/16
29 54 -1/36
29 55 -289/2944
29 59 -17321/13248
29 60 5/9
29 61 -17321/13248
29 62 5/9
29 63 -289/1472
29 64 -5/9
29 65 -289/1472
29 68 -5/9
29 71 5/9
29 72 5/9
29 73 5/9
29 78 23/12
29 79 -6412628509/223155648
29 80 -2479425593/204559344
29 81 38492099/9298152
29 82 214694562917/3682068192
29 83 -1435806079/13947228
29 84 -7468393315/74385216
29 85 -88602811/18596304
29 86 96731038/12784959
29 87 6638981/2066256
29 88 8991452411/460258524
29 89 15743785603/55788912
29 90 -1547036273/204559344
29 91 930074011/102279672
29 92 117344765/18596304
29 93 -498640577/68186448
29 94 -117344765/18596304
29 95 -33111481/18596304
29 96 206489530/12784959
29 97 -292692671/18596304
29 98 -25829107/2066256
29 99 25829107/2066256
29 100 78493567/18596304
29 101 683477579/204559344
29 102 215708473/9298152
29 103 -2356543845011/7364136384
29 104 53712914887/83683368
29 105 9058206053/1227356064
29 106 23755933/6198768
29 107 -15755515/9298152
29 108 -313325777669/409118688
29 109 -27671000311/111577824
29 110 2149644991/9298152
29 111 -7/54
29 112 1/12
29 113 -13/36
29 114 1681899029/20920842
29 115 4496185147/9298152
29 116 5979185167/37192608
29 117 -2869493/1033128
29 118 -54629099/34093224
29 119 13/36
29 120 -24232817557/613678032
29 121 -13566911573/37192608
29 122 -2551685/6198768
29 123 2283424/1162269
29 124 5195605/2066256
29 125 26503279/4649076
29 126 1860471791/204559344
29 127 -5096617/1033128
29 129 -2459012647/204559344
29 130 -12950123/4132512
29 131 -327839/2066256
29 132 -220705567223/3682068192
29 133 -605927083/7576272
29 134 -464233/129141
29 135 182958073/27894456
29 136 8565529/3099384
29 137 603221197/13947228
29 138 -3919201/1033128
29 139 930074011/102279672
29 140 308621920363/1227356064
29 141 191693/57396
29 142 96681676/12784959
29 143 54791/43047
29 144 13223121847/613678032
29 147 -1/12
29 148 7/54
29 149 -584645/1033128
29 153 -43172656541/148770432
29 154 -36916327/55788912
29 155 -38849555/25569918
29 156 1746040379/204559344
29 157 66069739/51139836
29 158 -439395841/51139836
29 159 -21058321/9298152
29 160 9005161/18596304
29 161 372348569/22728816
29 162 -38849555/25569918
29 163 -1393357073/102279672
29 164 1393357073/102279672
29 165 21058321/4649076
29 166 -21058321/4649076
29 167 -6255329/1033128
29 168 2168629153/204559344
29 169 -9348439/12784959
29 170 22608013/4649076
29 171 9348439/12784959
29 172 -176222263/204559344
29 173 498640577/68186448
29 174 -1/3
29 175 176222263/102279672
29 176 -7263277/516564
29 177 33111481/9298152
29 178 1482900619/102279672
29 179 -26361127/18596304
29 180 33111481/18596304
29 181 39310249/18596304
29 182 -39861835/18596304
29 183 17040601/6198768
29 184 77699110/12784959
29 185 -38849555/12784959
29 186 38849555/12784959
29 189 -10637300689/613678032
29 190 1152947/111577824
29 191 623814245/37192608
29 192 -623814245/37192608
29 193 -38428903/37192608
29 194 -68978953/22728816
29 195 584232395/37192608
29 196 25829107/4132512
29 197 -25829107/2066256
29 198 -61658891/34093224
29 199 -195676141/9298152
29 200 25829107/4132512
29 201 61658891/34093224
29 202 195676141/9298152
29 203 -78493567/37192608
29 204 -28502203/18596304
29 205 -1669361/774846
29 206 -21732673/51139836
29 207 50740325/18596304
29 208 8048965/3099384
29 209 116410613/6198768
29 210 -38849555/12784959
29 211 -1664339087/204559344
29 212 38849555/12784959
29 213 61952113/12784959
29 214 -688187/1033128
29 215 -146236051/4649076
29 216 1040545631095/2761551144
29 217 -1886521845253/2454712128
29 218 117866817301/460258524
29 219 -24329893/18596304
29 220 102778829/37192608
29 221 3065120151977/3682068192
29 222 486937538497/1227356064
29 223 -1913043694975/3682068192
29 224 11/27
29 225 -3371949791035/3682068192
29 226 -119374794553/1841034096
29 227 53712914887/83683368
29 228 13361507/4649076
29 229 -23755933/6198768
29 230 -26281357/6198768
29 231 15755515/18596304
29 232 15755515/9298152
29 233 -781059904583/3682068192
29 234 -1821030590801/3682068192
29 236 -38849555/12784959
29 238 8945458384459/22092409152
29 239 -20930002853/669466944
29 240 41145393313/223155648
29 241 1/36
29 242 -240705697/68186448
29 243 13/72
29 244 1082159356/38354877
29 245 1403814433/9298152
29 247 -12947821681/111577824
29 248 5/9
29 249 64499993/34093224
29 250 -13/36
29 251 -148773947935/1841034096
29 252 -39610426073/111577824
29 253 -65/216
29 254 1/12
29 255 -7/27
29 256 -2/9
29 257 -243546799/136372896
29 259 1217733995/204559344
29 260 235023493/34093224
29 261 145/216
29 262 -53/54
29 263 -33834730681/306839016
29 264 -103120464793/1841034096
29 266 108491168519/1841034096
29 268 1460259452273/3682068192
29 269 1831565/516564
29 270 -1393357073/102279672
29 271 518045570429/1841034096
29 272 1/18
29 273 -61658891/34093224
29 274 -7/27
29 275 -14425817375/1841034096
29 278 1258186607/204559344
29 279 61952113/12784959
29 281 -1/12
29 285 -126982258693/1338933888
29 286 -3338654155/55788912
29 287 -5031725/2066256
29 288 -203269/6198768
29 289 -269359/344376
29 290 36732643027/1841034096
29 291 14432077537/111577824
29 292 341288/129141
29 293 -56659/344376
29 294 1804229/1033128
29 295 5523029/1033128
29 296 -1330846673/204559344
29 298 -1283219/631356
29 299 -1839917/2066256
29 300 3456071/1033128
29 301 110736200303/1841034096
29 302 1681899029/20920842
29 303 774281/516564
29 304 -1851995897/102279672
29 305 1/6
29 306 51665365661/204559344
29 307 94431833/6198768
29 308 1393357073/102279672
29 309 -10793807341/83683368
29 310 3520291/516564
29 311 61658891/34093224
29 312 7/27
29 313 -912030907/41841684
29 316 -1258186607/204559344
29 317 -252070105/51139836
29 318 -1/12
29 319 -688187/1033128
29 323 286094331455/1338933888
29 324 48638257/55788912
29 325 16126609/18596304
29 326 -16978207/4132512
29 328 9969301/2324538
29 334 -9547061/18596304
29 335 17251/2066256
29 337 -370997/1033128
29 338 -1119925/4132512
29 339 -1191407/344376
29 342 -250597/2066256
29 343 -1/24
29 344 1/12
29 345 -2680718/1162269
29 346 85357/344376
29 347 21058321/4649076
29 348 -1/8
29 350 -53497885/9298152
29 351 295141/344376
29 352 1/24
29 355 -19290719/6198768
29 356 -1/24
29 357 37/216
29 358 -48863/344376
29 362 -608542537/223155648
29 363 2705695/344376
29 364 6265907/2066256
29 365 -1464369559/136372896
29 366 -1395398041/409118688
29 370 10175983/4132512
29 371 17251/2066256
29 372 -1587687341/204559344
29 373 -1217733995/204559344
29 374 4111285/1033128
29 375 986972155/102279672
29 376 1/12
29 377 27032855/6198768
29 378 -85357/344376
29 379 -21058321/4649076
29 380 1/24
29 382 -487385617/204559344
29 383 1230367/516564
29 384 1/24
29 387 19290719/6198768
29 388 491355251/102279672
29 389 -55/216
29 390 20165/344376
29 394 137940991/90915264
29 395 11750095/4132512
29 396 -5348617/1033128
29 397 -1839505/2066256
29 398 10183/9566
29 399 1903711/516564
29 400 688187/1033128
29 401 67874239/12397536
29 402 751895493161/11046204576
29 403 405249934789/3682068192
29 404 -94238180783/1841034096
29 405 -87524466919/920517048
29 407 -61952113/12784959
29 409 81953643395/22092409152
29 410 2056703/688752
29 411 -87230475191/1841034096
29 412 -8565529/1549692
29 413 -2549486430179/3682068192
29 414 -52326505/1549692
29 415 -6255329/1033128
29 416 -1487029378943/3682068192
29 417 -1456027/129141
29 418 10675661/18596304
29 419 -2561203/516564
29 420 7442905871/920517048
29 423 -38849555/12784959
29 424 -119642573/25569918
29 425 -5/108
29 426 679463/516564
29 432 -568051171/68186448
29 433 -38849555/12784959
29 434 1709976709/204559344
29 435 -5946961517/1227356064
29 436 -121289634347/460258524
29 437 -1396268671/102279672
29 438 -38849555/25569918
29 439 110540161/68186448
29 440 -3717038/1162269
29 441 416275242577/3682068192
29 442 -450324560053/3682068192
29 443 6255329/516564
29 444 2057185/688752
29 445 -33167351/17046612
29 446 -3407184295/204559344
29 447 38849555/17046612
29 448 -6255329/688752
29 449 -2595446/387423
29 450 -139601/2324538
29 451 -623759633399/3682068192
29 452 33276998/387423
29 453 4746907289/37192608
29 454 -44704721/2324538
29 455 436888025/9298152
29 457 -4
29 458 -672070271/204559344
29 459 -243546799/51139836
29 460 2133351065/204559344
29 461 -11231823833/613678032
29 462 -21796342621/460258524
29 463 -50867615/5682204
29 464 -243546799/102279672
29 465 61952113/12784959
29 467 171874866847/1841034096
29 468 766833383/1841034096
29 469 -79800791/4649076
29 470 -260593411/68186448
29 471 3309211519/204559344
29 472 243546799/68186448
29 473 76251713/18596304
29 474 -19874938055/1841034096
29 475 21058321/9298152
29 476 21058321/9298152
29 477 26361127/18596304
29 478 3717038/1162269
29 479 -39756769/18596304
29 480 -19165475/6198768
29 481 1/3
29 483 8020331/4132512
29 484 -584645/516564
29 486 -1764611/4132512
29 487 -844483/688752
29 488 -2634103/1377504
29 489 604835/516564
29 490 79267/459168
29 491 278203/258282
29 492 -6851041/4132512
29 493 -2334761/516564
29 494 -156995/172188
29 495 28195/172188
29 496 -688187/1033128
29 497 429757/516564
29 498 -13297/516564
29 499 9918955/688752
29 500 -8/3
29 501 25/108
29 502 -7/54
29 503 7/18
29 504 1/18
29 505 13/36
29 530 -19705724819/446311296
29 531 -38233673687/55788912
30 21 -1/2
30 23 1
30 39 -1/2
30 63 -1
30 66 1
30 78 1/6
30 79 959/102
30 80 3039/748
30 81 -25/17
30 82 -9470/561
30 83 1075/34
30 84 511/17
30 86 -39/44
30 88 -200/33
30 89 -1503/17
30 90 1797/748
30 91 -1151/374
30 93 1151/374
30 96 -3039/374
30 97 63/17
30 98 50/17
30 99 -50/17
30 101 3/22
30 102 -76/17
30 103 430127/4488
30 104 -9841/51
30 105 -959/748
30 108 170547/748
30 109 2543/34
30 110 -1193/17
30 114 -76/3
30 115 -2475/17
30 116 -825/17
30 118 -3/22
30 120 499/44
30 121 1871/17
30 126 -129/44
30 129 39/22
30 132 4841/264
30 133 1149/44
30 135 -7/2
30 136 3/17
30 137 -433/34
30 139 -1151/374
30 140 -55883/748
30 142 3/22
30 144 -313/44
30 153 6115/68
30 154 -79/204
30 155 207/374
30 156 -4215/1496
30 157 621/1496
30 158 1151/748
30 161 -7345/1496
30 162 207/374
30 163 1151/374
30 164 -1151/374
30 167 67/34
30 168 -2625/748
30 169 -1035/748
30 171 1035/748
30 172 621/748
30 173 -1151/374
30 175 -621/374
30 176 201/68
30 178 -530/187
30 184 -414/187
30 185 207/187
30 186 -207/187
30 189 535/88
30 190 79/102
30 191 -63/17
30 192 63/17
30 194 13/11
30 195 -205/34
30 196 -25/17
30 197 50/17
30 198 -3/22
30 199 76/17
30 200 -33/34
30 201 -19/22
30 202 -93/17
30 206 37/22
30 207 -3/2
30 208 3/17
30 209 -59/17
30 210 207/187
30 211 26/11
30 212 -207/187
30 213 -15/11
30 215 2051/204
30 216 -1544903/13464
30 217 173329/748
30 218 -175745/2244
30 221 -1118611/4488
30 222 -44545/374
30 223 354367/2244
30 225 613177/2244
30 226 40757/2244
30 227 -9841/51
30 233 142535/2244
30 234 167989/1122
30 236 207/187
30 238 -3224993/26928
30 239 931/102
30 240 -1909/34
30 242 45/44
30 244 -197/22
30 245 -1515/34
30 247 606/17
30 249 3/22
30 251 3241/132
30 252 1840/17
30 257 45/88
30 259 -75/44
30 260 -45/22
30 263 757/22
30 264 2467/132
30 266 -2405/132
30 268 -265355/2244
30 270 1151/374
30 271 -186169/2244
30 273 -3/22
30 275 329/132
30 278 -207/187
30 279 -15/11
30 285 3879/136
30 286 1823/102
30 288 -1/4
30 290 -697/132
30 291 -676/17
30 296 19/44
30 298 15/11
30 301 -2369/132
30 302 -76/3
30 304 93/22
30 306 -28421/374
30 307 -59/17
30 308 -1151/374
30 309 119/3
30 311 3/22
30 313 19/3
30 316 207/187
30 317 15/11
30 323 -1124/17
30 363 -13/4
30 365 213/88
30 366 27/88
30 372 69/44
30 373 75/44
30 375 -30/11
30 382 26/11
30 388 -15/11
30 394 1/264
30 402 -16847/792
30 403 -9187/264
30 404 1865/132
30 405 1975/66
30 407 15/11
30 409 -4253/1584
30 411 2309/132
30 412 -6/17
30 413 464459/2244
30 414 118/17
30 415 67/34
30 416 132403/1122
30 418 -5/2
30 420 -113/66
30 423 207/187
30 424 15/11
30 432 1565/748
30 433 207/187
30 434 -2807/748
30 435 2153/748
30 436 45127/561
30 437 886/187
30 438 207/374
30 439 -207/187
30 441 -83683/2244
30 442 78637/2244
30 443 -67/17
30 444 -3/17
30 445 621/748
30 446 4099/748
30 447 -621/748
30 448 201/68
30 449 33/17
30 450 -2/17
30 451 114107/2244
30 452 -432/17
30 453 -653/17
30 454 67/17
30 455 -271/17
30 458 27/44
30 459 15/11
30 460 -117/44
30 461 215/44
30 462 463/33
30 463 21/11
30 464 15/22
30 465 -15/11
30 467 -3673/132
30 468 103/132
30 469 3
30 470 45/44
30 471 -135/44
30 472 -45/44
30 473 -5/4
30 474 377/132
30 530 4883/408
30 531 18149/102
31 39 1/2
31 42 -1
31 55 1/2
31 65 1
31 67 -1
31 78 -1/6
31 79 -2115836069/105379056
31 80 -459990347/48298734
31 81 6503795/2195397
31 82 58805941927/1738754424
31 83 -7843390217/105379056
31 84 -1285818565/17563176
31 85 -1199693/258282
31 86 105623135/11364408
31 87 91399/28698
31 88 310097162/12784959
31 89 10629005263/52689528
31 90 -893308567/96597468
31 91 309623801/48298734
31 92 1808755/258282
31 93 -40329394/8049789
31 94 -1808755/258282
31 95 -361751/258282
31 96 257048036/24149367
31 97 -226586525/17563176
31 98 -5575837/487866
31 99 5575837/487866
31 100 1421609/258282
31 101 14328599/5682204
31 102 174556165/8781588
31 103 -354833697215/1738754424
31 104 67331194703/158068584
31 105 14390302225/579584808
31 106 361751/86094
31 107 -363134/129141
31 108 -50079218459/96597468
31 109 -4771869193/26344764
31 110 1480423831/8781588
31 114 116694283/1162269
31 115 6216838133/17563176
31 116 256256416/2195397
31 117 -31846/14349
31 118 -2123359/1894068
31 120 -1648460741/34093224
31 121 -586255415/2195397
31 122 12511/43047
31 123 244465/129141
31 124 11379/9566
31 125 621886/129141
31 126 121936693/11364408
31 127 -75476/14349
31 129 -83693161/5682204
31 130 -121397/57396
31 131 -20467/9566
31 132 -15214479127/204559344
31 133 -42326211/420904
31 134 -52943/14349
31 135 14041601/1549692
31 136 4321871/1463598
31 137 170012015/6586191
31 138 -101361/19132
31 139 309623801/48298734
31 140 25075621943/144896202
31 141 15923/4783
31 142 45603997/5682204
31 143 12938/14349
31 144 913519799/34093224
31 149 -15923/28698
31 153 -7276234499/35126352
31 154 -152405219/26344764
31 155 -8890709/96597468
31 156 3599906395/386389872
31 157 1055686865/386389872
31 158 -715508423/96597468
31 159 -361751/129141
31 160 361751/258282
31 161 601682659/42932208
31 162 -8890709/96597468
31 163 -580213549/48298734
31 164 580213549/48298734
31 165 723502/129141
31 166 -723502/129141
31 167 -1518854/243933
31 168 911089985/96597468
31 169 -1037905447/193194936
31 170 723502/129141
31 171 1037905447/193194936
31 172 242883137/193194936
31 173 40329394/8049789
31 175 -242883137/96597468
31 176 -3301936/243933
31 177 361751/129141
31 178 727353107/48298734
31 179 -180184/129141
31 180 361751/258282
31 181 361751/258282
31 182 -181567/129141
31 183 361751/86094
31 184 8890709/24149367
31 185 -8890709/48298734
31 186 8890709/48298734
31 189 -883480957/68186448
31 190 86396699/26344764
31 191 280764403/17563176
31 192 -280764403/17563176
31 193 -1593467/516564
31 194 -1990849/631356
31 195 53793127/17563176
31 196 5575837/975732
31 197 -5575837/487866
31 198 -3563347/1894068
31 199 -180399337/8781588
31 200 5575837/975732
31 201 3563347/1894068
31 202 180399337/8781588
31 203 -1421609/516564
31 204 -165389/258282
31 205 28643/43047
31 206 -16169521/5682204
31 207 1955153/516564
31 208 4321871/1463598
31 209 13770562/731799
31 210 -8890709/48298734
31 211 -17722889/1420551
31 212 8890709/48298734
31 213 16377707/2841102
31 214 -7077/9566
31 215 -145551071/8781588
31 216 154966974091/652032909
31 217 -582600918959/1159169616
31 218 541578680705/3477508848
31 219 -361751/258282
31 220 1811521/516564
31 221 957945735301/1738754424
31 222 318498252349/1159169616
31 223 -146187396845/434688606
31 225 -138923538925/217344303
31 226 -49766115257/869377212
31 227 67331194703/158068584
31 228 722119/258282
31 229 -361751/86094
31 230 -361751/86094
31 231 181567/129141
31 232 363134/129141
31 233 -28899581624/217344303
31 234 -134762726575/434688606
31 236 -8890709/48298734
31 238 6112401660961/20865053088
31 239 -3580333925/158068584
31 240 14118951089/105379056
31 242 -16377707/3788136
31 244 599893513/17046612
31 245 3842334379/35126352
31 247 -4415738777/52689528
31 249 3563347/1894068
31 251 -10252924535/102279672
31 252 -13567826125/52689528
31 257 -16377707/7576272
31 259 81888535/11364408
31 260 16377707/1894068
31 263 -2346911807/17046612
31 264 -7214894525/102279672
31 266 7528537507/102279672
31 268 451912217077/1738754424
31 269 260447/57396
31 270 -580213549/48298734
31 271 366565935917/1738754424
31 273 -3563347/1894068
31 275 -1021790791/102279672
31 278 212091641/48298734
31 279 16377707/2841102
31 285 -10635044849/158068584
31 286 -291845312/6586191
31 287 -99199/57396
31 288 186313/344376
31 289 -44653/28698
31 290 2464604927/102279672
31 291 5050759991/52689528
31 292 66859/19132
31 293 -10909/14349
31 294 20734/14349
31 295 121423/28698
31 296 -74173219/11364408
31 298 -391821/105226
31 299 -7973/9566
31 300 68572/14349
31 301 7599153379/102279672
31 302 116694283/1162269
31 303 7077/4783
31 304 -122490157/5682204
31 306 36877981259/193194936
31 307 41799451/2927196
31 308 580213549/48298734
31 309 -775475449/9298152
31 310 67217/9566
31 311 3563347/1894068
31 313 -61917887/2324538
31 316 -212091641/48298734
31 317 -16377707/2841102
31 319 -7077/9566
31 323 47034430151/316137168
31 324 608797/387423
31 325 82582/129141
31 326 -21331/4783
31 328 442508/129141
31 334 -121117/258282
31 335 29555/28698
31 337 -7281/4783
31 338 -8657/28698
31 339 -58291/28698
31 342 29555/28698
31 345 -361751/129141
31 346 10909/14349
31 347 723502/129141
31 350 -793499/129141
31 351 38939/28698
31 355 -181106/43047
31 358 -2654/14349
31 362 -10286015/3099384
31 363 3462131/344376
31 364 91399/28698
31 365 -96141923/7576272
31 366 -54103751/22728816
31 370 121397/57396
31 371 29555/28698
31 372 -103268617/11364408
31 373 -81888535/11364408
31 374 18856/4783
31 375 16377707/1420551
31 377 360829/86094
31 378 -10909/14349
31 379 -723502/129141
31 382 -8994400/1420551
31 383 34831/14349
31 387 181106/43047
31 388 16377707/2841102
31 390 2654/14349
31 394 9691321/7576272
31 395 159239/86094
31 396 -149243/57396
31 397 -50267/28698
31 398 5277/9566
31 399 86597/28698
31 400 7077/9566
31 401 94448/43047
31 402 52152514585/613678032
31 403 28179114053/204559344
31 404 -6388196359/102279672
31 405 -6085140749/51139836
31 407 -16377707/2841102
31 409 6836361715/1227356064
31 410 37897/9566
31 411 -6250460347/102279672
31 412 -4321871/731799
31 413 -103587152546/217344303
31 414 -94656263/2927196
31 415 -1518854/243933
31 416 -261229745135/869377212
31 417 -52170/4783
31 418 2298869/516564
31 419 -37491/9566
31 420 502809211/51139836
31 423 -8890709/48298734
31 424 -16377707/2841102
31 426 18577/14349
31 432 -98184043/16099578
31 433 -8890709/48298734
31 434 74596889/96597468
31 435 3841465763/579584808
31 436 -145173941725/869377212
31 437 -645919729/96597468
31 438 -8890709/96597468
31 439 -19499369/16099578
31 440 -722119/258282
31 441 6703774834/217344303
31 442 -155893554353/1738754424
31 443 3037708/243933
31 444 293719/162622
31 445 -8890709/64398312
31 446 -1512556169/96597468
31 447 8890709/64398312
31 448 -759427/81311
31 449 -4523617/731799
31 450 -957860/2195397
31 451 -103423017161/869377212
31 452 369251261/5854392
31 453 1639153417/17563176
31 454 -39638906/2195397
31 455 282284429/8781588
31 458 -43445455/11364408
31 459 -16377707/2841102
31 460 141711697/11364408
31 461 -774069313/34093224
31 462 -1509592877/25569918
31 463 -3323509/315678
31 464 -16377707/5682204
31 465 16377707/2841102
31 467 11919338903/102279672
31 468 -16172369/102279672
31 469 -5179939/258282
31 470 -16377707/3788136
31 471 217227275/11364408
31 472 16377707/3788136
31 473 2257981/1033128
31 474 -1346603767/102279672
31 475 361751/129141
31 476 361751/129141
31 477 180184/129141
31 478 722119/258282
31 479 -358985/258282
31 480 -113405/43047
31 483 118955/57396
31 484 -15923/14349
31 486 -18119/57396
31 487 -30398/14349
31 488 -37179/19132
31 489 19439/28698
31 490 13439/57396
31 491 4886/4783
31 492 -98249/57396
31 493 -20748/4783
31 494 -16763/14349
31 495 -21287/28698
31 496 -7077/9566
31 497 5570/4783
31 498 1663/4783
31 499 400741/28698
31 530 -866534987/26344764
31 531 -7119734699/13172382
32 32 -1
32 37 2
32 38 2
32 57 -1
32 58 -2
32 68 2
32 70 -2
32 78 -2/3
32 472 3/2
33 27 1
33 28 -2
33 31 2
33 32 1
33 38 -2
33 64 -2
33 69 2
33 78 2/3
33 79 -602/153
33 80 -4331/1122
33 81 50/51
33 82 -14767/5049
33 83 -4189/306
33 84 -1381/102
33 85 5/3
33 86 71/66
33 88 2276/297
33 89 5822/153
33 90 -4517/1122
33 91 1423/561
33 92 -13/3
33 93 -412/187
33 94 13/3
33 95 -1/3
33 96 6575/561
33 97 -160/51
33 98 -39/17
33 99 39/17
33 100 1/3
33 101 14/33
33 102 220/51
33 103 -364459/20196
33 104 24502/459
33 105 40243/3366
33 106 -2
33 107 10/3
33 108 -66745/1122
33 109 -4501/153
33 110 1519/51
33 114 862/27
33 115 2995/51
33 116 868/51
33 118 -1/11
33 120 -2903/198
33 121 -1991/51
33 122 1
33 123 -8/3
33 125 -11/3
33 126 355/66
33 129 -82/33
33 132 -27673/1188
33 133 -717/22
33 135 35/9
33 136 -2/17
33 137 -265/153
33 139 1423/561
33 140 58577/3366
33 142 25/33
33 144 1745/198
33 153 -9221/204
33 154 -805/306
33 155 31/561
33 156 3629/1122
33 157 -865/561
33 158 821/1122
33 159 7/3
33 160 -8/3
33 161 894/187
33 162 31/561
33 163 1195/561
33 164 -1195/561
33 165 -14/3
33 166 14/3
33 167 -45/17
33 168 4393/1122
33 169 5081/1122
33 170 -19/6
33 171 -5081/1122
33 172 -655/1122
33 173 412/187
33 174 -3/2
33 175 655/561
33 176 -135/34
33 177 2/3
33 178 5650/561
33 179 2/3
33 180 1/3
33 181 11/6
33 182 -4/3
33 183 -5
33 184 -124/561
33 185 62/561
33 186 -62/561
33 189 -4687/396
33 190 -5/306
33 191 133/102
33 192 -133/102
33 193 11/6
33 194 -39/11
33 195 325/102
33 196 39/34
33 197 -39/17
33 198 -1/11
33 199 -16/51
33 200 39/34
33 201 1/11
33 202 16/51
33 203 -1/6
33 204 -1/3
33 205 -4
33 206 -40/33
33 207 20/3
33 208 -2/17
33 209 79/17
33 210 62/561
33 211 -113/33
33 212 -62/561
33 213 58/33
33 215 -661/102
33 216 418357/15147
33 217 -400553/6732
33 218 161497/10098
33 219 -1/3
33 220 -8/3
33 221 310781/5049
33 222 68644/1683
33 223 -443723/10098
33 224 3/2
33 225 -919049/10098
33 226 -108025/10098
33 227 24502/459
33 228 -11/6
33 229 2
33 230 1/2
33 231 -5/3
33 232 -10/3
33 233 -118171/10098
33 234 -141986/5049
33 236 62/561
33 238 662510/15147
33 239 -2572/459
33 240 6949/306
33 242 -29/22
33 244 1114/99
33 245 1141/51
33 247 -2038/153
33 249 1/11
33 251 -18569/594
33 252 -7079/153
33 257 -29/44
33 259 145/66
33 260 29/11
33 263 -4307/99
33 264 -13763/594
33 266 13729/594
33 268 319555/10098
33 270 1195/561
33 271 367121/10098
33 273 -1/11
33 275 -1873/594
33 278 -2306/561
33 279 58/33
33 285 -56273/3672
33 286 -2575/306
33 288 1/2
33 290 4157/594
33 291 3121/153
33 296 -25/66
33 298 -12/11
33 301 13639/594
33 302 862/27
33 304 -193/33
33 306 18901/561
33 307 79/17
33 308 -1195/561
33 309 -215/27
33 311 1/11
33 313 -220/27
33 316 2306/561
33 317 -58/33
33 323 37391/1836
33 324 4/9
33 325 1/3
33 328 -5/6
33 334 1/3
33 337 3
33 345 7/3
33 347 -14/3
33 350 -2/3
33 355 4
33 362 125/36
33 363 7/2
33 365 -149/44
33 366 -413/132
33 372 -151/66
33 373 -145/66
33 375 116/33
33 377 -1
33 379 14/3
33 382 -91/33
33 387 -4
33 388 58/33
33 394 -105/44
33 402 95803/3564
33 403 52079/1188
33 404 -10993/594
33 405 -11213/297
33 407 -58/33
33 409 20197/7128
33 411 -12565/594
33 412 4/17
33 413 -642283/10098
33 414 -158/17
33 415 -45/17
33 416 -231221/5049
33 418 8/3
33 420 739/297
33 423 62/561
33 424 -58/33
33 432 419/374
33 433 62/561
33 434 3793/1122
33 435 -1087/3366
33 436 -110146/5049
33 437 -1330/561
33 438 31/561
33 439 104/187
33 440 1/3
33 441 -75181/10098
33 442 -95321/10098
33 443 90/17
33 444 -15/17
33 445 296/187
33 446 -7363/1122
33 447 -31/374
33 448 -135/34
33 449 -22/17
33 450 4/51
33 451 -162733/10098
33 452 169/17
33 453 524/51
33 454 -338/51
33 455 644/51
33 458 -61/66
33 459 -58/33
33 460 235/66
33 461 -1291/198
33 462 -5362/297
33 463 -30/11
33 464 -29/33
33 465 58/33
33 467 21233/594
33 468 -395/594
33 469 -14/3
33 470 -29/22
33 471 305/66
33 472 29/22
33 473 7/6
33 474 -2257/594
33 475 -7/3
33 476 -7/3
33 477 -2/3
33 478 -1/3
33 479 -4/3
33 480 1
33 481 3/2
33 530 6707/1224
33 531 -35261/306
34 79 -143130006145/948411504
34 80 -104839967047/1738754424
34 81 1639320787/79034292
34 82 639319463551/1956098727
34 83 -1006145463389/1896823008
34 84 -327563895353/632274336
34 85 -53874661/2324538
34 86 5881611029/204559344
34 87 13751141/1033128
34 88 16630064081/230129262
34 89 1391513196277/948411504
34 90 -26007533909/869377212
34 91 20408044465/434688606
34 92 264392957/9298152
34 93 -22012730275/579584808
34 94 -264392957/9298152
34 95 -83390305/9298152
34 96 36161116025/434688606
34 97 -24266181755/316137168
34 98 -1019089127/17563176
34 99 1019089127/17563176
34 100 153795235/9298152
34 101 459617927/25569918
34 102 17708898607/158068584
34 103 -108641429942065/62595159264
34 104 9759223118183/2845234512
34 105 -90460205029/5216263272
34 106 50617189/3099384
34 107 -35068633/4649076
34 108 -14140768433719/3477508848
34 109 -1213374238595/948411504
34 110 188532074521/158068584
34 111 -10/27
34 113 -49/18
34 114 12465404951/41841684
34 115 786438031061/316137168
34 116 264000602687/316137168
34 117 -3092047/258282
34 118 -307059451/34093224
34 119 49/18
34 120 -90655292315/613678032
34 121 -596705658973/316137168
34 122 -14033453/3099384
34 123 30536641/2324538
34 124 20501809/1033128
34 125 25930403/1162269
34 126 7193305951/204559344
34 127 -10099483/516564
34 129 -2399603375/51139836
34 130 -39467411/2066256
34 131 11965129/1033128
34 132 -820443694789/3682068192
34 133 -2232892865/7576272
34 134 -4015471/258282
34 135 582345239/27894456
34 136 263836499/26344764
34 137 14334477568/59275719
34 138 -11747585/1033128
34 139 20408044465/434688606
34 140 13907425841651/10432526544
34 141 190310/14349
34 142 3530219293/102279672
34 143 53636/14349
34 144 47719620221/613678032
34 145 1
34 148 37/27
34 149 -518317/258282
34 153 -1903986142147/1264548672
34 154 541176668/59275719
34 155 -17608299743/1738754424
34 156 262623924925/6955017696
34 157 13131338195/6955017696
34 158 -72754239119/1738754424
34 159 -45250663/4649076
34 160 10210405/9298152
34 161 61819898725/772779744
34 162 -17608299743/1738754424
34 163 -14434959223/217344303
34 164 14434959223/217344303
34 165 45250663/2324538
34 166 -45250663/2324538
34 167 -234422113/8781588
34 168 10903958413/217344303
34 169 20346506867/3477508848
34 170 22044197/1162269
34 171 -20346506867/3477508848
34 172 -34411411279/3477508848
34 173 22012730275/579584808
34 174 1/2
34 175 34411411279/1738754424
34 176 -543938113/8781588
34 177 80290921/4649076
34 178 24979954741/434688606
34 179 -49233925/9298152
34 180 83390305/9298152
34 181 78741229/9298152
34 182 -117546685/9298152
34 183 34603705/3099384
34 184 17608299743/434688606
34 185 -17608299743/869377212
34 186 17608299743/869377212
34 189 -103881499651/1227356064
34 190 -5181350537/948411504
34 191 12314963057/158068584
34 192 -12314963057/158068584
34 193 -21396727/18596304
34 194 -68175113/5682204
34 195 7361883073/79034292
34 196 1019089127/35126352
34 197 -1019089127/17563176
34 198 -293461405/34093224
34 199 -15458123971/158068584
34 200 1019089127/35126352
34 201 293461405/34093224
34 202 15458123971/158068584
34 203 -153795235/18596304
34 204 -87098863/9298152
34 205 -11033209/774846
34 206 459127253/102279672
34 207 6998095/1162269
34 208 263836499/26344764
34 209 4360857295/52689528
34 210 -17608299743/869377212
34 211 -2689668065/102279672
34 212 17608299743/869377212
34 213 897749081/51139836
34 214 -254405/129141
34 215 -53232306841/316137168
34 216 192425743173185/93892738896
34 217 -43093609704241/10432526544
34 218 88183538384453/62595159264
34 219 -38965801/9298152
34 220 231286985/18596304
34 221 139509774891529/31297579632
34 222 43542071848195/20865053088
34 223 -87672074733911/31297579632
34 224 61/27
34 225 -150305595110687/31297579632
34 226 -2392077291991/7824394908
34 227 9759223118183/2845234512
34 228 28098035/2324538
34 229 -53716573/3099384
34 230 -60718885/3099384
34 231 35068633/9298152
34 232 35068633/4649076
34 233 -36151834029079/31297579632
34 234 -84564944918485/31297579632
34 235 -1
34 236 -17608299743/869377212
34 238 786113014260637/375570955584
34 239 -899989313719/5690469024
34 240 905954101159/948411504
34 241 -49/36
34 242 -897749081/68186448
34 243 49/36
34 244 15963264095/153419508
34 245 485738996287/632274336
34 247 -286561760875/474205752
34 248 19/9
34 249 293461405/34093224
34 250 -49/18
34 251 -554362669493/1841034096
34 252 -869620503107/474205752
34 253 -65/27
34 255 -47/27
34 256 49/18
34 257 -897749081/136372896
34 259 4488745405/204559344
34 260 897749081/34093224
34 261 499/108
34 262 -176/27
34 263 -125849837567/306839016
34 264 -377233486631/1841034096
34 266 405318957181/1841034096
34 268 33253765886081/15648789816
34 269 11987459/1033128
34 270 -14434959223/217344303
34 271 44760663751571/31297579632
34 272 -2/9
34 273 -293461405/34093224
34 274 -47/27
34 275 -54832153405/1841034096
34 276 1
34 278 59277766627/1738754424
34 279 897749081/51139836
34 281 -1/6
34 285 -5481263382563/11380938048
34 286 -72900198199/237102876
34 287 -12018707/1033128
34 288 -25796555/6198768
34 289 -141707/57396
34 290 138925364297/1841034096
34 291 157687563029/237102876
34 292 7541027/1033128
34 293 68677/172188
34 294 4073021/516564
34 295 3259814/129141
34 296 -5488172785/204559344
34 298 72199/631356
34 299 -5556545/1033128
34 300 8107271/516564
34 301 413164273219/1841034096
34 302 12465404951/41841684
34 303 508810/129141
34 304 -7155945349/102279672
34 306 4477906810853/3477508848
34 307 1874748443/26344764
34 308 14434959223/217344303
34 309 -117876459673/167366736
34 310 14027891/516564
34 311 293461405/34093224
34 312 47/27
34 313 -1693678549/20920842
34 314 -1
34 316 -59277766627/1738754424
34 317 -897749081/51139836
34 319 -465763/258282
34 323 12731864858797/11380938048
34 324 8978636/3486807
34 325 31624337/4649076
34 326 -33880777/2066256
34 328 112988335/4649076
34 331 1
34 334 -6461405/2324538
34 335 -9721577/1033128
34 337 2707663/516564
34 338 -7045963/2066256
34 339 -825145/43047
34 342 -10965157/1033128
34 345 -45250663/4649076
34 346 -39979/172188
34 347 45250663/2324538
34 350 -120447049/4649076
34 351 147944/43047
34 353 4/3
34 355 -42889781/3099384
34 357 37/27
34 358 8759/43047
34 362 -1217131573/111577824
34 363 54616279/2066256
34 364 12344939/1033128
34 365 -5662591025/136372896
34 366 -7442123945/409118688
34 370 29920543/2066256
34 371 -9721577/1033128
34 372 -6249513835/204559344
34 373 -4488745405/204559344
34 374 7262053/516564
34 375 897749081/25569918
34 377 60504593/3099384
34 378 39979/172188
34 379 -45250663/2324538
34 382 -39832987/102279672
34 383 1426169/129141
34 387 42889781/3099384
34 388 897749081/51139836
34 389 -37/27
34 390 -8759/43047
34 394 11003087/1262712
34 395 33357593/2066256
34 396 -29519573/1033128
34 397 2281343/1033128
34 398 140011/19132
34 399 14413679/516564
34 400 254405/129141
34 401 164959309/6198768
34 402 2794870068751/11046204576
34 403 1504313199155/3682068192
34 404 -356059087837/1841034096
34 405 -325462701137/920517048
34 407 -897749081/51139836
34 409 225178880449/22092409152
34 410 3236687/344376
34 411 -314946726673/1841034096
34 412 -263836499/13172382
34 413 -114377297225743/31297579632
34 414 -8122587755/52689528
34 415 -234422113/8781588
34 416 -64440043317673/31297579632
34 417 -6136139/129141
34 418 -19103437/2324538
34 419 -16344575/516564
34 420 30358502527/920517048
34 421 -1
34 423 -17608299743/869377212
34 424 -897749081/51139836
34 425 -37/27
34 426 1027127/258282
34 432 -25116045545/579584808
34 433 -17318507339/869377212
34 434 23436488783/434688606
34 435 -267560439503/5216263272
34 436 -22351733166913/15648789816
34 437 -134457077089/1738754424
34 438 -17608299743/1738754424
34 439 8669951837/579584808
34 440 -66312115/4649076
34 441 22664715822641/31297579632
34 442 -9839689783051/15648789816
34 443 234422113/4390794
34 444 95712563/5854392
34 445 -18187884551/1159169616
34 446 -66823622839/869377212
34 447 17608299743/1159169616
34 448 -234422113/5854392
34 449 -828014399/26344764
34 450 21969949/39517146
34 451 -27830371904989/31297579632
34 452 46501179281/105379056
34 453 104982478541/158068584
34 454 -1737372337/19758573
34 455 38706289913/158068584
34 458 -2675882377/204559344
34 459 -897749081/51139836
34 460 8062376863/204559344
34 461 -43902880639/613678032
34 462 -82601597885/460258524
34 463 -198535081/5682204
34 464 -897749081/102279672
34 465 897749081/51139836
34 467 651007002653/1841034096
34 468 5884851649/1841034096
34 469 -324086275/4649076
34 470 -897749081/68186448
34 471 13379411885/204559344
34 472 897749081/68186448
34 473 327894283/18596304
34 474 -76169752957/1841034096
34 475 45250663/4649076
34 476 46800355/4649076
34 477 49233925/9298152
34 478 66312115/4649076
34 479 -78614917/9298152
34 480 -48495485/3099384
34 481 -1/2
34 483 13536659/2066256
34 484 -561364/129141
34 486 -1779923/2066256
34 487 -1428197/344376
34 488 -4740103/688752
34 489 2547841/516564
34 490 -146071/688752
34 491 622672/129141
34 492 -17346481/2066256
34 493 -5950841/258282
34 494 -14630/4783
34 495 285619/172188
34 496 -254405/129141
34 497 627049/258282
34 498 62767/129141
34 499 22285367/344376
34 500 -8
34 501 59/27
34 502 -10/27
34 503 19/9
34 504 4/9
34 505 49/18
34 506 1/3
34 516 -1/3
34 517 -1/3
34 530 -881774209729/3793646016
34 531 -406840960525/118551438
35 79 623/408
35 80 131/68
35 81 -7/51
35 82 12161/1836
35 83 -213/68
35 84 399/136
35 86 1/4
35 88 -49/27
35 89 -433/102
35 90 389/68
35 91 -15/34
35 93 15/34
35 96 -131/34
35 97 7/34
35 98 14/51
35 99 -14/51
35 101 1/6
35 102 -7/51
35 103 -14135/918
35 104 9317/459
35 105 -1606/153
35 108 -2351/102
35 109 71/68
35 110 59/51
35 112 -7/3
35 114 -1031/54
35 115 140/51
35 116 -291/68
35 118 -1/6
35 120 125/36
35 121 123/68
35 126 -49/12
35 128 3
35 129 11/6
35 132 2257/216
35 133 77/4
35 135 -67/18
35 136 23/34
35 137 251/306
35 139 -15/34
35 140 724/153
35 142 1/6
35 144 -251/36
35 146 -3
35 147 -1/3
35 153 3475/2448
35 154 1451/204
35 155 -43/34
35 156 -649/136
35 157 -129/136
35 158 15/68
35 161 -507/136
35 162 -43/34
35 163 15/34
35 164 -15/34
35 167 101/34
35 168 -217/68
35 169 215/68
35 171 -215/68
35 172 -129/68
35 173 -15/34
35 175 129/34
35 176 303/68
35 178 -144/17
35 184 86/17
35 185 -43/17
35 186 43/17
35 189 115/24
35 190 -137/306
35 191 -7/34
35 192 7/34
35 194 3/2
35 195 58/51
35 196 -7/51
35 197 14/51
35 198 -1/6
35 199 7/51
35 200 -7/51
35 201 1/6
35 202 -7/51
35 206 3/2
35 207 -19/6
35 208 23/34
35 209 -7/51
35 210 -43/17
35 211 3
35 212 43/17
35 213 -3
35 215 -1277/1224
35 216 129701/11016
35 217 -26953/1224
35 218 25745/1836
35 221 85909/3672
35 222 2753/306
35 223 -16109/918
35 225 -19043/918
35 226 7111/1836
35 227 9317/459
35 233 -7523/459
35 234 -29225/1836
35 236 -43/17
35 238 137627/22032
35 239 343/1224
35 240 -451/408
35 242 5/2
35 244 -353/36
35 245 -131/204
35 247 95/68
35 249 7/6
35 251 1901/108
35 252 -137/68
35 257 -3/4
35 259 -1/6
35 260 -11/3
35 263 1733/72
35 264 2279/108
35 266 -1561/108
35 268 7145/459
35 270 15/34
35 271 3709/1836
35 273 -1/6
35 275 1/108
35 277 -1
35 278 43/17
35 279 -8/3
35 285 553/408
35 286 133/68
35 288 -17/4
35 290 -107/108
35 291 -581/204
35 296 -1/12
35 297 -1
35 298 22/3
35 301 -271/27
35 302 -1031/54
35 304 -7/6
35 306 -98/17
35 307 -7/51
35 308 -15/34
35 309 -107/54
35 311 1/6
35 313 112/27
35 315 1
35 316 -43/17
35 317 8/3
35 323 7039/2448
35 363 -17/4
35 365 16/3
35 366 41/12
35 372 -11/4
35 373 -11/6
35 375 -6
35 382 3
35 386 -4
35 388 -3
35 394 -103/36
35 402 -2245/162
35 403 -661/27
35 404 949/108
35 405 1097/54
35 406 1
35 407 3
35 409 -989/162
35 411 2089/108
35 412 -23/17
35 413 -9751/918
35 414 14/51
35 415 101/34
35 416 -8759/1836
35 418 -19/6
35 420 76/27
35 422 3
35 423 -43/17
35 424 10/3
35 432 -71/68
35 433 -43/17
35 434 329/68
35 435 -157/306
35 436 -2980/459
35 437 -57/17
35 438 -43/34
35 439 43/17
35 441 4468/459
35 442 -2525/918
35 443 -101/17
35 444 -23/34
35 445 -129/68
35 446 419/68
35 447 129/68
35 448 303/68
35 449 -18/17
35 450 -23/51
35 451 -356/459
35 452 77/102
35 453 -781/204
35 454 101/17
35 455 -16/17
35 457 -8
35 458 -17/12
35 459 1/3
35 460 -25/12
35 461 67/36
35 462 206/27
35 463 1/3
35 464 -1/3
35 465 -3
35 466 -1
35 467 -1253/108
35 468 89/108
35 469 -1
35 470 3/2
35 471 25/12
35 473 -29/12
35 474 115/108
35 514 1
35 515 -2/3
35 530 -2215/1224
35 531 29215/612
36 1 -9/2
36 5 9/2
36 6 -1/2
36 8 1/2
36 10 -1/2
36 11 2
36 13 -3
36 14 5/4
36 15 -5/4
36 16 -1/2
36 18 -1/2
36 20 -7/2
36 27 1
36 28 -3
36 29 3
36 30 1
36 31 3
36 32 1/2
36 33 -7/4
36 34 -1/2
36 35 15/2
36 36 1/2
36 37 -5
36 38 -1
36 39 1
36 40 -3/2
36 42 -1/2
36 44 3/2
36 45 -1/4
36 47 2
36 49 1/2
36 53 -15/2
36 54 -15/2
36 55 -3/4
36 56 2
36 57 25/4
36 58 5
36 59 1
36 62 -7/2
36 64 -7/2
36 65 2
36 67 2
36 68 5/2
36 69 -1
36 70 25/2
36 72 -1/2
36 78 11/6
36 79 792123983/8781588
36 80 4388908675/128796624
36 81 -70467769/5854392
36 82 -240250813199/1159169616
36 83 45765721697/140505408
36 84 14513587223/46835136
36 85 2569981/172188
36 86 -343053545/15152544
36 87 -745811/76528
36 88 -815278733/17046612
36 89 -62133949549/70252704
36 90 1310330789/64398312
36 91 -829720729/32199156
36 92 -12703043/688752
36 93 874944949/42932208
36 94 12703043/688752
36 95 3711487/688752
36 96 -356768765/8049789
36 97 1057939211/23417568
36 98 47305697/1300976
36 99 -47305697/1300976
36 100 -8463541/688752
36 101 -38558215/3788136
36 102 -776068135/11708784
36 103 4983877955059/4636678464
36 104 -446163917531/210758112
36 105 369640732/24149367
36 106 -2620963/229584
36 107 2097871/344376
36 108 648146759485/257593248
36 109 54946063853/70252704
36 110 -8530161985/11708784
36 111 1/2
36 113 3/4
36 114 -500056421/3099384
36 115 -35694691553/23417568
36 116 -11878480949/23417568
36 117 152443/19132
36 118 12096691/2525424
36 119 -3/4
36 120 4425877487/45457632
36 121 27172764367/23417568
36 122 402899/229584
36 123 -1393129/172188
36 124 -745303/76528
36 125 -1402613/86094
36 126 -386900971/15152544
36 127 607717/38264
36 129 16471996/473517
36 130 1695341/153056
36 131 -203719/76528
36 132 35280114985/272745792
36 133 268756911/1683616
36 134 217465/19132
36 135 -19027643/2066256
36 136 -11091425/1951464
36 137 -1379864201/8781588
36 138 971297/76528
36 139 -829720729/32199156
36 140 -638948113445/772779744
36 141 -82047/9566
36 142 -170215381/7576272
36 143 -24003/9566
36 144 -2034522977/45457632
36 148 -1/2
36 149 3250/4783
36 153 84093996565/93670272
36 154 5787551/8781588
36 155 589415699/128796624
36 156 -12057698473/515186496
36 157 -1787789783/515186496
36 158 3194200013/128796624
36 159 2247889/344376
36 160 -784291/688752
36 161 -2647702153/57242944
36 162 589415699/128796624
36 163 312518993/8049789
36 164 -312518993/8049789
36 165 -2247889/172188
36 166 2247889/172188
36 167 10808341/650488
36 168 -237468311/8049789
36 169 415763449/257593248
36 170 -1188515/86094
36 171 -415763449/257593248
36 172 871429879/257593248
36 173 -874944949/42932208
36 174 3/4
36 175 -871429879/128796624
36 176 6371947/162622
36 177 -3711487/344376
36 178 -318303760/8049789
36 179 2397907/688752
36 180 -3711487/688752
36 181 -4228051/688752
36 182 5025067/688752
36 183 -1760023/229584
36 184 -589415699/32199156
36 185 589415699/64398312
36 186 -589415699/64398312
36 189 4436296471/90915264
36 190 35572367/70252704
36 191 -283523209/5854392
36 192 283523209/5854392
36 193 4479625/1377504
36 194 1856647/210452
36 195 -546755789/11708784
36 196 -47305697/2601952
36 197 47305697/1300976
36 198 13744249/2525424
36 199 708341563/11708784
36 200 -47305697/2601952
36 201 -13744249/2525424
36 202 -708341563/11708784
36 203 8463541/1377504
36 204 3262153/688752
36 205 331993/57396
36 206 9044071/7576272
36 207 -2571007/344376
36 208 -11091425/1951464
36 209 -210896077/3902928
36 210 589415699/64398312
36 211 182954459/7576272
36 212 -589415699/64398312
36 213 -51801533/3788136
36 214 27601/19132
36 215 2158698565/23417568
36 216 -8797046165873/6955017696
36 217 986517669923/386389872
36 218 -4031893728161/4636678464
36 219 2678359/688752
36 220 -12058631/1377504
36 221 -6395098132987/2318339232
36 222 -1977943421563/1545559488
36 223 3996408217889/2318339232
36 224 -2
36 225 6845225139641/2318339232
36 226 109488670585/579584808
36 227 -446163917531/210758112
36 228 -344171/43047
36 229 2620963/229584
36 230 3080131/229584
36 231 -2097871/688752
36 232 -2097871/344376
36 233 1639721055001/2318339232
36 234 3897422341783/2318339232
36 236 589415699/64398312
36 238 -35766163527445/27820070784
36 239 39123824305/421516224
36 240 -20331087347/35126352
36 241 3/8
36 242 13920173/5050848
36 243 -3/8
36 244 -304962379/5682204
36 245 -21694801819/46835136
36 247 6457873211/17563176
36 248 -3/2
36 249 -13744249/2525424
36 250 3/4
36 251 22235655257/136372896
36 252 19558784611/17563176
36 253 1
36 255 1
36 256 -3/4
36 257 89682893/10101696
36 259 -145363585/15152544
36 260 -13920173/2525424
36 261 -13/8
36 262 5/2
36 263 4937681387/22728816
36 264 14405021459/136372896
36 266 -15898913593/136372896
36 268 -758139506407/579584808
36 269 -863975/76528
36 270 312518993/8049789
36 271 -2017528416863/2318339232
36 273 13744249/2525424
36 274 1
36 275 2293016017/136372896
36 278 -2411843761/128796624
36 279 -51801533/3788136
36 281 3/4
36 285 247720557665/843032448
36 286 1634791523/8781588
36 287 507143/76528
36 288 584315/459168
36 289 10524/4783
36 290 -6755402597/136372896
36 291 -14154184621/35126352
36 292 -530999/76528
36 293 24963/38264
36 294 -196883/38264
36 295 -278875/19132
36 296 269919469/15152544
36 298 1494057/420904
36 299 162821/76528
36 300 -331205/38264
36 301 -17756643859/136372896
36 302 -500056421/3099384
36 303 -27601/9566
36 304 398559085/7576272
36 306 -204417728549/257593248
36 307 -20854169/487866
36 308 -312518993/8049789
36 309 5376735109/12397536
36 310 -661745/38264
36 311 -13744249/2525424
36 312 -1
36 313 18002107/387423
36 316 2411843761/128796624
36 317 51801533/3788136
36 319 3313/4783
36 323 -578770491523/843032448
36 324 -1552333/516564
36 325 -1092773/344376
36 326 1733707/153056
36 328 -4575955/344376
36 334 149791/86094
36 335 231191/76528
36 337 -12205/38264
36 338 222841/153056
36 339 209925/19132
36 342 212059/76528
36 345 2247889/344376
36 346 -53661/38264
36 347 -2247889/172188
36 350 5862847/344376
36 351 -43371/19132
36 355 2197883/229584
36 357 -1/2
36 358 63/4783
36 362 65337835/8265024
36 363 -3493451/153056
36 364 -717113/76528
36 365 276103301/10101696
36 366 212714789/30305088
36 370 -1446625/153056
36 371 231191/76528
36 372 341473159/15152544
36 373 145363585/15152544
36 374 -437107/38264
36 375 -51801533/1894068
36 377 -2720975/229584
36 378 53661/38264
36 379 2247889/172188
36 382 53971825/7576272
36 383 -33805/4783
36 384 15/2
36 387 -2197883/229584
36 388 -51801533/3788136
36 389 1/2
36 390 -63/4783
36 394 -17904071/1683616
36 395 -1231023/153056
36 396 960401/76528
36 397 -4313/76528
36 398 -83499/38264
36 399 -524891/38264
36 400 -27601/19132
36 401 -5761477/459168
36 402 -109931675059/818237376
36 403 -59019003911/272745792
36 404 16717222321/136372896
36 405 12792372161/68186448
36 407 51801533/3788136
36 409 2489177579/1636474752
36 410 -644739/76528
36 411 9980674501/136372896
36 412 11091425/975732
36 413 5236601731633/2318339232
36 414 372256007/3902928
36 415 10808341/650488
36 416 2928923291815/2318339232
36 417 134179/4783
36 418 -579049/344376
36 419 620903/38264
36 420 -1263094375/68186448
36 423 589415699/64398312
36 424 51801533/3788136
36 425 1/2
36 426 -40601/19132
36 432 1029855881/42932208
36 433 589415699/64398312
36 434 -397049221/16099578
36 435 3002472467/96597468
36 436 1021854796045/1159169616
36 437 5087130013/128796624
36 438 589415699/128796624
36 439 -243474263/42932208
36 440 3054697/344376
36 441 -1073618712119/2318339232
36 442 113924359369/289792404
36 443 -10808341/325244
36 444 -11340663/1300976
36 445 525017387/85864416
36 446 2969772247/64398312
36 447 -589415699/85864416
36 448 32425023/1300976
36 449 39454001/1951464
36 450 134177/2927196
36 451 1267779855967/2318339232
36 452 -2105263349/7805856
36 453 -603008605/1463598
36 454 40092587/731799
36 455 -1562166389/11708784
36 458 144835813/15152544
36 459 51801533/3788136
36 460 -455645011/15152544
36 461 1576278547/45457632
36 462 3123186269/34093224
36 463 10924297/420904
36 464 51801533/7576272
36 465 -51801533/3788136
36 467 -25594389233/136372896
36 468 -233172733/136372896
36 469 17395723/344376
36 470 89682893/5050848
36 471 -724179065/15152544
36 472 -51801533/5050848
36 473 -14308255/1377504
36 474 3068495137/136372896
36 475 -2247889/344376
36 476 -2247889/344376
36 477 -2397907/688752
36 478 -3054697/344376
36 479 3667147/688752
36 480 2054999/229584
36 481 -3/4
36 483 -820529/153056
36 484 27349/9566
36 486 209081/153056
36 487 250461/76528
36 488 817383/153056
36 489 -130201/38264
36 490 -138873/153056
36 491 -11936/4783
36 492 682435/153056
36 493 259301/19132
36 494 25839/9566
36 495 -801/38264
36 496 27601/19132
36 497 -43783/19132
36 498 -1580/4783
36 499 -3147339/76528
36 500 -12
36 501 -1
36 502 1/2
36 503 -3/2
36 505 -3/4
36 530 43662788659/281010816
36 531 18247649917/8781588
37 1 9/2
37 2 -1/2
37 5 -9/2
37 7 1/2
37 10 1/2
37 11 -2
37 12 1/2
37 14 -5/4
37 15 5/4
37 17 1/2
37 19 3
37 20 7/2
37 21 3/4
37 22 -1/2
37 23 1/2
37 25 -2
37 26 -2
37 27 -25/4
37 28 5
37 30 15/2
37 31 -5
37 32 -1/2
37 33 7/4
37 34 -15/2
37 35 1/2
37 37 3
37 38 1
37 39 -1
37 41 3/2
37 43 -3
37 44 -3/2
37 49 15/2
37 50 1/4
37 53 -1
37 54 -1/2
37 57 -1
37 58 -3
37 60 7/2
37 61 -1
37 63 -2
37 64 -5/2
37 66 -2
37 68 7/2
37 69 -25/2
37 70 1
37 71 1/2
37 78 -11/6
37 79 93/8
37 80 9/22
37 82 -3211/66
37 83 381/8
37 84 141/4
37 86 -9/22
37 88 71/33
37 89 -471/4
37 90 -9/44
37 91 -9/22
37 93 9/22
37 96 -9/11
37 101 9/22
37 103 25711/132
37 104 -4159/12
37 105 1891/44
37 108 4410/11
37 109 903/8
37 110 -219/2
37 114 127/12
37 115 -423/2
37 116 -69
37 118 -9/22
37 120 -175/44
37 121 177
37 126 9/44
37 129 9/11
37 132 -961/132
37 133 -120/11
37 135 2
37 137 -35
37 139 -9/22
37 140 -6409/44
37 142 9/22
37 144 139/44
37 153 801/8
37 154 -3/4
37 155 9/44
37 156 -651/176
37 157 687/176
37 158 9/44
37 161 -723/176
37 162 9/44
37 163 9/22
37 164 -9/22
37 168 -9/44
37 169 -45/88
37 170 15/2
37 171 45/88
37 172 27/88
37 173 -9/22
37 174 -15/2
37 175 -27/44
37 178 9/22
37 181 15/2
37 184 -9/11
37 185 9/22
37 186 -9/22
37 189 75/176
37 194 -9/44
37 198 -9/22
37 201 9/22
37 206 -9/44
37 210 9/22
37 211 -9/22
37 212 -9/22
37 213 9/22
37 216 -343153/1584
37 217 74969/176
37 218 -44251/264
37 221 -239249/528
37 222 -8245/44
37 223 19289/66
37 224 -15/2
37 225 56641/132
37 226 749/132
37 227 -4159/12
37 230 15/2
37 233 4214/33
37 234 20167/66
37 236 9/22
37 238 -534613/3168
37 239 9/4
37 240 -345/4
37 241 15/2
37 242 -27/88
37 244 353/88
37 245 -267/8
37 247 123/2
37 249 9/22
37 251 -677/66
37 252 159
37 256 -15
37 257 -27/176
37 259 45/88
37 260 27/44
37 263 -2567/176
37 264 -551/66
37 266 245/33
37 268 -13261/66
37 270 9/22
37 271 -6461/66
37 273 -9/22
37 275 -73/66
37 278 -9/22
37 279 9/22
37 285 123/8
37 286 47/2
37 290 241/132
37 291 -63
37 296 -9/44
37 298 -9/22
37 301 1879/264
37 302 127/12
37 304 -9/11
37 306 -2259/22
37 308 -9/22
37 309 274/3
37 311 9/22
37 313 -17/6
37 316 9/22
37 317 -9/22
37 323 -813/8
37 348 -15/2
37 362 25/4
37 363 3/4
37 365 -9/176
37 366 63/176
37 372 9/44
37 373 -45/88
37 375 9/11
37 382 -9/22
37 388 9/22
37 394 -75/176
37 402 14671/1584
37 403 7787/528
37 404 -155/33
37 405 -431/33
37 407 -9/22
37 409 5557/3168
37 411 -284/33
37 413 11174/33
37 416 20093/132
37 420 103/132
37 423 9/22
37 424 -9/22
37 432 9/22
37 433 9/22
37 434 -45/44
37 435 79/22
37 436 9113/66
37 437 45/44
37 438 9/44
37 439 -9/22
37 441 -14413/132
37 442 7171/132
37 445 687/88
37 446 9/44
37 447 -27/88
37 449 3/4
37 451 11057/132
37 452 -69/2
37 453 -273/4
37 455 -9/4
37 457 -12
37 458 15/44
37 459 -9/22
37 460 45/44
37 461 -23/11
37 462 -401/66
37 463 -3/11
37 464 -9/44
37 465 9/22
37 467 821/66
37 468 -43/132
37 470 -27/88
37 471 -9/44
37 472 -39/88
37 473 3/4
37 474 -167/132
37 481 15/2
37 530 367/8
37 531 188
38 1 20675/13248
38 2 -11/4
38 4 25325/13248
38 5 -107/54
38 8 34/27
38 11 -1229/180
38 12 622/45
38 14 177/20
38 15 -43/5
38 18 -5/12
38 21 -311/45
38 22 -622/45
38 23 622/45
38 33 89/18
38 36 1/36
38 39 -46/9
38 40 91/144
38 41 -17/144
38 42 3/8
38 44 -23/72
38 47 -91/144
38 52 17/144
38 55 -11/72
38 56 23/72
38 59 1/6
38 61 -2533/180
38 63 -88/9
38 65 -13/12
38 73 1/4
38 79 -18719200129/1264548672
38 80 -2871575489/526895280
38 81 181348007/131723820
38 82 292333837013/9484115040
38 83 -160609541767/3161371680
38 84 -96740790557/2107581120
38 85 -348491/387423
38 86 10730887/6198768
38 87 295945/688752
38 88 92086523/13947228
38 89 110100997213/790342920
38 90 -442203943/263447640
38 91 117798823/26344764
38 92 11729335/6198768
38 93 -143771851/35126352
38 94 -11729335/6198768
38 95 -2345867/6198768
38 96 568344851/65861910
38 97 -2230649389/526895280
38 98 -200853269/58543920
38 99 200853269/58543920
38 100 4198769/6198768
38 101 -489805/6198768
38 102 1505257361/263447640
38 103 -3075278899319/18968230080
38 104 1510396334953/4742057520
38 105 -11317740301/3161371680
38 106 2345867/2066256
38 107 -3191333/3099384
38 108 -396834124781/1053790560
38 109 -92767378601/790342920
38 110 57835684891/526895280
38 113 1/12
38 114 767453743/27894456
38 115 121154438647/526895280
38 116 80752232957/1053790560
38 117 -55877/172188
38 118 193259/516564
38 119 -1/6
38 120 -234559945/18596304
38 121 -183874772221/1053790560
38 122 -460525/2066256
38 123 1473041/1549692
38 124 -16013/76528
38 125 641348/387423
38 126 15314543/6198768
38 127 -311813/344376
38 129 -17678443/6198768
38 130 -26417/1377504
38 131 -56453/76528
38 132 -2238587321/111577824
38 133 -6452345/229584
38 134 -59129/86094
38 135 31445771/9298152
38 136 -37436803/35126352
38 137 1756719559/79034292
38 138 -93157/57396
38 139 117798823/26344764
38 140 387672014917/3161371680
38 141 25547/57396
38 142 927241/1549692
38 143 17969/86094
38 144 141402229/18596304
38 149 -6415/344376
38 153 -588707824729/4215162240
38 154 1077372169/395171460
38 155 -662389201/526895280
38 156 5524799147/2107581120
38 157 -391978043/2107581120
38 158 -355236863/105379056
38 159 -2345867/3099384
38 160 2345867/6198768
38 161 1520433739/234175680
38 162 -662389201/526895280
38 163 -78839281/13172382
38 164 78839281/13172382
38 165 2345867/1549692
38 166 -2345867/1549692
38 167 -57288781/29271960
38 168 138074143/32930955
38 169 343351289/210758112
38 170 2345867/1549692
38 171 -343351289/210758112
38 172 -1732099433/1053790560
38 173 143771851/35126352
38 175 1732099433/526895280
38 176 -115173809/29271960
38 177 2345867/3099384
38 178 248171471/131723820
38 179 -1500401/6198768
38 180 2345867/6198768
38 181 2345867/6198768
38 182 -3191333/6198768
38 183 2345867/2066256
38 184 662389201/131723820
38 185 -662389201/263447640
38 186 662389201/263447640
38 189 -502471801/74385216
38 190 -8258094191/3161371680
38 191 5757560083/1053790560
38 192 -5757560083/1053790560
38 193 -15250133/12397536
38 194 -183889/688752
38 195 12719392969/1053790560
38 196 200853269/117087840
38 197 -200853269/58543920
38 198 -65015/1033128
38 199 -1974940331/263447640
38 200 200853269/117087840
38 201 65015/1033128
38 202 1974940331/263447640
38 203 -4198769/12397536
38 204 879895/6198768
38 205 920947/516564
38 206 -4030289/3099384
38 207 3799807/6198768
38 208 -508199843/175631760
38 209 886312081/175631760
38 210 -662389201/263447640
38 211 -18560135/6198768
38 212 662389201/263447640
38 213 2343649/1549692
38 214 -19195/114792
38 215 -36577175387/2107581120
38 216 2183149488139/11380938048
38 217 -607534802347/1580685840
38 218 1256898458333/9484115040
38 219 -2345867/6198768
38 220 13420267/12397536
38 221 7851899610817/18968230080
38 222 610241845711/3161371680
38 223 -2479843695763/9484115040
38 225 -4202400048409/9484115040
38 226 -12674893831/474205752
38 227 1510396334953/4742057520
38 228 961567/1549692
38 229 -2345867/2066256
38 230 -2345867/2066256
38 231 3191333/6198768
38 232 3191333/3099384
38 233 -1033021855271/9484115040
38 234 -2393187407153/9484115040
38 236 -662389201/263447640
38 238 4371394279069/22761876096
38 239 -273479173249/18968230080
38 240 558666114461/6322743360
38 242 -2343649/2066256
38 244 180365005/18596304
38 245 14870200369/210758112
38 247 -177600172901/3161371680
38 249 65015/1033128
38 250 1/6
38 251 -1501895137/55788912
38 252 -540160696759/3161371680
38 257 -2343649/4132512
38 259 11718245/6198768
38 260 2343649/1033128
38 261 -1/8
38 263 -174261299/4649076
38 264 -1115202379/55788912
38 266 1110700799/55788912
38 267 -157/90
38 268 375144501541/1896823008
38 269 379733/344376
38 270 -78839281/13172382
38 271 618959146259/4742057520
38 273 -65015/1033128
38 275 -151557005/55788912
38 278 1994839097/526895280
38 279 2343649/1549692
38 281 -1/12
38 285 -850320985807/18968230080
38 286 -11063644943/395171460
38 287 104309/344376
38 288 443825/1033128
38 289 32381/172188
38 290 335333743/55788912
38 291 194853399239/3161371680
38 292 60667/114792
38 293 -207907/344376
38 294 18607/344376
38 295 -115471/344376
38 296 -4274375/6198768
38 298 -78011/57396
38 299 125905/229584
38 300 -507239/344376
38 301 551393743/27894456
38 302 767453743/27894456
38 303 11989/28698
38 304 -7763143/1549692
38 305 157/90
38 306 61728718961/526895280
38 307 692648251/175631760
38 308 78839281/13172382
38 309 -2287011289/34868070
38 310 2861/57396
38 311 65015/1033128
38 313 -195597169/27894456
38 316 -1994839097/526895280
38 317 -2343649/1549692
38 319 -9629/114792
38 323 818439527609/7587292032
38 324 198533/1162269
38 325 -540797/3099384
38 326 -135287/459168
38 328 507829/1549692
38 334 -359789/3099384
38 335 425021/688752
38 337 -126943/114792
38 338 188897/1377504
38 339 -40997/344376
38 342 367625/688752
38 344 -1/12
38 345 -2345867/3099384
38 346 179209/344376
38 347 2345867/1549692
38 349 1/12
38 350 -1659437/3099384
38 351 99271/344376
38 355 -2627689/2066256
38 358 -2809/43047
38 362 -95342111/74385216
38 363 6675695/2066256
38 364 410737/688752
38 365 -11978305/4132512
38 366 -6321499/12397536
38 370 198605/1377504
38 371 425021/688752
38 372 -12108335/6198768
38 373 -11718245/6198768
38 374 30215/38264
38 375 2343649/774846
38 376 1/12
38 377 1782223/2066256
38 378 -179209/344376
38 379 -2345867/1549692
38 381 1/6
38 382 -15241261/6198768
38 383 69401/172188
38 387 2627689/2066256
38 388 2343649/1549692
38 390 2809/43047
38 394 2411425/8265024
38 395 -1062869/4132512
38 396 126511/344376
38 397 -442847/688752
38 398 -47033/57396
38 399 -16601/86094
38 400 19195/114792
38 401 3352967/4132512
38 402 7752651809/334733472
38 403 4215283525/111577824
38 404 -887456573/55788912
38 405 -226871887/6973614
38 407 -2343649/1549692
38 409 1656310241/669466944
38 410 209381/229584
38 411 -1019902277/55788912
38 412 347691929/87815880
38 413 -3197645796083/9484115040
38 414 -743781871/87815880
38 415 -57288781/29271960
38 416 -1778867266661/9484115040
38 417 18625/57396
38 418 14851171/6198768
38 419 -76/4783
38 420 7409041/3486807
38 423 -662389201/263447640
38 424 -2343649/1549692
38 426 8000/43047
38 432 -746391607/175631760
38 433 -662389201/263447640
38 434 857186911/131723820
38 435 -3840772393/632274336
38 436 -316995038113/2371028760
38 437 -4343144063/526895280
38 438 -662389201/526895280
38 439 399081439/175631760
38 440 -961567/1549692
38 441 135591054779/1896823008
38 442 -540948974143/9484115040
38 443 57288781/14635980
38 444 -904549/29271960
38 445 -662389201/351263520
38 446 -1620192173/263447640
38 447 662389201/351263520
38 448 -57288781/19514640
38 449 -595456153/175631760
38 450 13792489/52689528
38 451 -775877598953/9484115040
38 452 1772265127/43907940
38 453 63710751841/1053790560
38 454 -178749431/32930955
38 455 12442271501/526895280
38 458 -4882343/6198768
38 459 -2343649/1549692
38 460 18944237/6198768
38 461 -104095781/18596304
38 462 -108345005/6973614
38 463 -100361/43047
38 464 -2343649/3099384
38 465 2343649/1549692
38 467 1716334357/55788912
38 468 -33012349/55788912
38 469 -3075845/774846
38 470 -2343649/2066256
38 471 24411715/6198768
38 472 2343649/2066256
38 473 5950657/6198768
38 474 -182021333/55788912
38 475 2345867/3099384
38 476 2345867/3099384
38 477 1500401/6198768
38 478 961567/1549692
38 479 -654935/6198768
38 480 -446785/2066256
38 483 728921/1377504
38 484 -35113/172188
38 486 -793889/1377504
38 487 180629/688752
38 488 -59703/153056
38 489 20063/172188
38 490 570353/1377504
38 491 -4027/14349
38 492 163981/1377504
38 493 -14335/57396
38 494 -1744/43047
38 495 -3883/86094
38 496 -19195/114792
38 497 5191/28698
38 498 -4279/14349
38 499 960655/688752
38 530 -68028775567/3161371680
38 531 -871977201233/3161371680
39 1 -67/48
39 2 -34/27
39 4 -299/144
39 5 107/54
39 8 11/4
39 11 1229/180
39 12 5/12
39 14 -177/20
39 15 43/5
39 18 -622/45
39 21 11/72
39 22 -1/36
39 23 -3/8
39 24 -17/144
39 25 91/144
39 26 -23/72
39 33 -89/18
39 36 622/45
39 39 46/9
39 40 17/144
39 41 -91/144
39 42 -622/45
39 44 23/72
39 55 311/45
39 59 2533/180
39 61 -1/6
39 63 13/12
39 65 88/9
39 73 -1/4
39 79 -150627113197/9484115040
39 80 -8358001393/1086721515
39 81 790693609/197585730
39 82 751409902399/31297579632
39 83 -127214622143/1896823008
39 84 -1252573900/19758573
39 85 -431073947/46490760
39 86 2958784685/204559344
39 87 7102055/1033128
39 88 18623830991/575323155
39 89 793019882087/4742057520
39 90 -47268067871/8693772120
39 91 4893066149/869377212
39 92 118204457/9298152
39 93 -8942142677/2897924040
39 94 -118204457/9298152
39 95 -118204457/46490760
39 96 551310767/4346886060
39 97 -26028140227/1580685840
39 98 -1349007481/87815880
39 99 1356325471/87815880
39 100 349837781/46490760
39 101 1343935817/255699180
39 102 3927345889/158068584
39 103 -2428267765141/15648789816
39 104 4781651636839/14226172560
39 105 2004055278077/52162632720
39 106 118204457/15496920
39 107 -116714873/23245380
39 108 -734715920705/1738754424
39 109 -383855624357/2371028760
39 110 12013536995/79034292
39 114 13992033809/104604210
39 115 507843264139/1580685840
39 116 76704604247/790342920
39 117 -5889341/1291410
39 118 -462540869/170466120
39 120 -200202960409/3068390160
39 121 -185545595683/790342920
39 122 -7704259/15496920
39 123 145945573/23245380
39 124 1910107/573960
39 125 284803861/23245380
39 126 12306226457/1022796720
39 127 -31873727/2582820
39 129 -4891587253/255699180
39 130 -13278445/2066256
39 131 -308555/344376
39 132 -1831907856419/18410340960
39 133 -5047953439/37881360
39 134 -21811511/2582820
39 135 304012961/27894456
39 136 9477353/6586191
39 137 7655960551/592757190
39 138 -22473229/1721880
39 139 4893066149/869377212
39 140 3650517073763/26081316360
39 141 909137/215235
39 142 1307217445/102279672
39 143 452801/645705
39 144 21697609607/613678032
39 149 671828/645705
39 153 -35791316323/197585730
39 154 -5638493017/2371028760
39 155 -6531981091/8693772120
39 156 208668214757/34775088480
39 157 157237924399/34775088480
39 158 -45389015561/4346886060
39 159 -118204457/23245380
39 160 118204457/46490760
39 161 46786043993/3863898720
39 162 -6531981091/8693772120
39 163 -68673797663/4346886060
39 164 68673797663/4346886060
39 165 118204457/11622690
39 166 -118204457/11622690
39 167 -90572473/21953970
39 168 60332030053/8693772120
39 169 -144173962217/17387544240
39 170 118204457/11622690
39 171 144173962217/17387544240
39 172 25169628061/17387544240
39 173 8942142677/2897924040
39 175 -25169628061/8693772120
39 176 -1216073753/87815880
39 177 118204457/23245380
39 178 12929375971/1086721515
39 179 -119694041/46490760
39 180 118204457/46490760
39 181 118204457/46490760
39 182 -116714873/46490760
39 183 118204457/15496920
39 184 6531981091/2173443030
39 185 -6531981091/4346886060
39 186 6531981091/4346886060
39 189 -41694053147/6136780320
39 190 8252585813/4742057520
39 191 802297091/39517146
39 192 -3215774555/158068584
39 193 -356690789/92981520
39 194 -54678431/14205510
39 195 4460354081/395171460
39 196 1341689491/175631760
39 197 -1356325471/87815880
39 198 -527903903/170466120
39 199 -19819092491/790342920
39 200 1334371501/175631760
39 201 598931453/170466120
39 202 20148402041/790342920
39 203 -353712011/92981520
39 204 -20075635/9298152
39 205 285542/1937115
39 206 -197437639/102279672
39 207 23543017/11622690
39 208 21150103/13172382
39 209 5865391907/263447640
39 210 -6531981091/4346886060
39 211 -7860445711/511398360
39 212 6531981091/4346886060
39 213 1986192487/255699180
39 214 -152819/172188
39 215 -9235009957/316137168
39 216 39834603133727/234731847240
39 217 -39904898390347/104325265440
39 218 33845461837813/312975796320
39 219 -118204457/46490760
39 220 588043117/92981520
39 221 8402161789753/19560987270
39 222 24168875892563/104325265440
39 223 -9964406918011/39121974540
39 225 -42623584005437/78243949080
39 226 -2344088270927/39121974540
39 227 4781651636839/14226172560
39 228 118949249/23245380
39 229 -118204457/15496920
39 230 -118204457/15496920
39 231 116714873/46490760
39 232 116714873/23245380
39 233 -8453564588041/78243949080
39 234 -16750530372457/78243949080
39 236 -6531981091/4346886060
39 238 492029833743179/1877854777920
39 239 -158983477109/7113086280
39 240 1124088926671/9484115040
39 242 -1986192487/340932240
39 244 71817895817/1534195080
39 245 324938748893/3161371680
39 247 -330562786621/4742057520
39 249 527903903/170466120
39 251 -1235945264707/9205170480
39 252 -222106799539/948411504
39 257 -1986192487/681864480
39 259 1986192487/204559344
39 260 1986192487/170466120
39 263 -281890515571/1534195080
39 264 -857168460289/9205170480
39 265 157/90
39 266 905834831087/9205170480
39 268 32684446573961/156487898160
39 269 56427817/5165640
39 270 -68673797663/4346886060
39 271 31117061306467/156487898160
39 273 -527903903/170466120
39 275 -122767664819/9205170480
39 278 79098110351/8693772120
39 279 1986192487/255699180
39 281 -157/90
39 285 -1732701892553/28452345120
39 286 -169314810521/4742057520
39 287 -15346037/5165640
39 288 -12875983/30993840
39 289 -7219057/5165640
39 290 302627585371/9205170480
39 291 348878656501/4742057520
39 292 1288954/215235
39 293 -990349/2582820
39 294 2454952/645705
39 295 17304911/2582820
39 296 -10743715133/1022796720
39 298 -29036593/9470340
39 299 866917/1721880
39 300 2309153/1291410
39 301 918277072967/9205170480
39 302 13992033809/104604210
39 303 -15139/286980
39 304 -15285818729/511398360
39 305 -1/6
39 306 2880654140611/17387544240
39 307 300952721/26344764
39 308 68673797663/4346886060
39 309 -48997658339/836833680
39 310 1750433/215235
39 311 527903903/170466120
39 313 -1500501971/41841684
39 316 -79098110351/8693772120
39 317 -1986192487/255699180
39 319 202378/215235
39 323 806929124423/5690469024
39 324 48982849/17434035
39 325 21631291/23245380
39 326 -4892209/688752
39 328 125889413/23245380
39 334 -9793549/11622690
39 335 -2644771/5165640
39 337 -555125/172188
39 338 -9108631/10331280
39 339 -6930487/1291410
39 342 6366401/5165640
39 345 -118204457/23245380
39 346 1099187/516564
39 347 118204457/11622690
39 350 -112553989/11622690
39 351 227461/258282
39 355 -117707929/15496920
39 358 -474011/2582820
39 362 -3227622287/557889120
39 363 409252561/30993840
39 364 7102055/1033128
39 365 -12042578047/681864480
39 366 -7279761307/2045593440
39 370 13278445/2066256
39 371 -2644771/5165640
39 372 -13098385853/1022796720
39 373 -1986192487/204559344
39 374 7302083/860940
39 375 1986192487/127849590
39 377 119197513/15496920
39 378 -307082/129141
39 379 -118204457/11622690
39 382 -581614039/102279672
39 383 454922/129141
39 387 117707929/15496920
39 388 1986192487/255699180
39 390 474011/2582820
39 394 230934361/85233060
39 395 97079443/30993840
39 396 -448609/129141
39 397 1763821/5165640
39 398 -303517/143490
39 399 10559251/2582820
39 400 152819/172188
39 401 155689853/30993840
39 402 6262410770909/55231022880
39 403 3378039897337/18410340960
39 404 -780468801779/9205170480
39 405 -730069901689/4602585240
39 407 -1986192487/255699180
39 409 683132624591/110462045760
39 410 3680059/573960
39 411 -146202874219/1841034096
39 412 -18954706/6586191
39 413 -15157876856231/39121974540
39 414 -8314333747/263447640
39 415 -90572473/21953970
39 416 -10964400409913/39121974540
39 417 -4408589/430470
39 418 60198113/23245380
39 419 -91633/19132
39 420 63706977167/4602585240
39 423 -6531981091/4346886060
39 424 -1986192487/255699180
39 426 -305131/1291410
39 432 -12534296459/1448962020
39 433 -6531981091/4346886060
39 434 6384788191/8693772120
39 435 198606565271/10432526544
39 436 -9280137769031/78243949080
39 437 -68526604763/8693772120
39 438 -6531981091/8693772120
39 439 -621254899/579584808
39 440 -118949249/23245380
39 441 -1422334651343/39121974540
39 442 -2548108066637/31297579632
39 443 90572473/10976985
39 444 130608361/29271960
39 445 -6531981091/5795848080
39 446 -96198729361/8693772120
39 447 6531981091/5795848080
39 448 -90572473/14635980
39 449 -1239976657/131723820
39 450 -50881783/197585730
39 451 -191926589353/1956098727
39 452 30251678791/526895280
39 453 117479089073/1580685840
39 454 -3639780283/197585730
39 455 22835026231/790342920
39 458 -5556096683/1022796720
39 459 -1986192487/255699180
39 460 3494650321/204559344
39 461 -95311027973/3068390160
39 462 -182930949193/2301292620
39 463 -83803213/5682204
39 464 -1986192487/511398360
39 465 1986192487/255699180
39 467 1443209399299/9205170480
39 468 929257903/1841034096
39 469 -667368071/23245380
39 470 -1986192487/340932240
39 471 5556096683/204559344
39 472 1986192487/340932240
39 473 394752167/92981520
39 474 -165606515171/9205170480
39 475 118204457/23245380
39 476 118204457/23245380
39 477 119694041/46490760
39 478 118949249/23245380
39 479 -24236725/9298152
39 480 -77548519/15496920
39 483 42793883/10331280
39 484 -909137/645705
39 486 -3792115/2066256
39 487 -7779229/5165640
39 488 -952021/229584
39 489 7762861/2582820
39 490 19363379/10331280
39 491 11189/23915
39 492 -19135697/10331280
39 493 -3040657/430470
39 494 -5682383/2582820
39 495 -89449/258282
39 496 -152819/172188
39 497 909137/430470
39 498 22378/71745
39 499 125642377/5165640
39 530 -68349497491/2371028760
39 531 -1157204177633/2371028760
40 11 121/360
40 12 -121/180
40 14 -11/30
40 15 11/30
40 21 121/360
40 22 121/180
40 23 -121/180
40 33 -11/36
40 39 -5/72
40 40 3/4
40 44 3/4
40 47 -3/4
40 55 3/8
40 56 -3/4
40 61 121/180
40 63 11/18
40 65 -3/4
40 67 -3/4
40 79 -242374099/24795072
40 80 -230254661/56822040
40 81 1842103/1291410
40 82 38527684849/2045593440
40 83 -3827255477/123975360
40 84 -321860729/10331280
40 85 -1032497/1033128
40 86 36541535/45457632
40 87 3523/28698
40 88 51357791/12784959
40 89 5566567231/61987680
40 90 -249249463/113644080
40 91 35395285/11364408
40 92 243980/129141
40 93 -3455693/1262712
40 94 -243980/129141
40 95 -48796/129141
40 96 165843941/28411020
40 97 -73323389/20662560
40 98 -440099/143490
40 99 440099/143490
40 100 55337/258282
40 101 1701641/22728816
40 102 43849741/10331280
40 103 -105801003853/1022796720
40 104 37988098283/185963040
40 105 50700367/681864480
40 106 48796/43047
40 107 -800063/516564
40 108 -6876063221/28411020
40 109 -147028741/1937115
40 110 723330823/10331280
40 114 38930741/2324538
40 115 3029077577/20662560
40 116 524468113/10331280
40 117 3817/28698
40 118 2295485/7576272
40 120 -1043001965/136372896
40 121 -1160232719/10331280
40 122 -207451/344376
40 123 859267/516564
40 124 14173/19132
40 125 235223/258282
40 126 61351693/45457632
40 127 -17909/57396
40 129 -38037667/22728816
40 130 -34031/57396
40 131 8995/9566
40 132 -9980816311/818237376
40 133 -28846515/1683616
40 134 -5885/57396
40 135 13022681/6198768
40 136 -328661/344376
40 137 5586805/387423
40 138 -45069/76528
40 139 35395285/11364408
40 140 26964120793/340932240
40 141 -3817/19132
40 142 6571297/22728816
40 143 -6490/14349
40 144 632889959/136372896
40 149 3817/114792
40 153 -1871695493/20662560
40 154 14177833/30993840
40 155 -70419953/113644080
40 156 1208257711/454576320
40 157 132263981/454576320
40 158 -61159573/22728816
40 159 -97592/129141
40 160 48796/129141
40 161 789868381/151525440
40 162 -70419953/113644080
40 163 -52571477/11364408
40 164 52571477/11364408
40 165 195184/129141
40 166 -195184/129141
40 167 -44847/23915
40 168 390089369/113644080
40 169 1715185/45457632
40 170 195184/129141
40 171 -1715185/45457632
40 172 -215511799/227288160
40 173 3455693/1262712
40 175 215511799/113644080
40 176 -2037497/573960
40 177 97592/129141
40 178 140567021/56822040
40 179 19327/1033128
40 180 48796/129141
40 181 48796/129141
40 182 -800063/1033128
40 183 48796/43047
40 184 70419953/28411020
40 185 -70419953/56822040
40 186 70419953/56822040
40 189 -1424663125/272745792
40 190 -20711627/15496920
40 191 94657849/20662560
40 192 -94657849/20662560
40 193 -1066723/1033128
40 194 406493/2525424
40 195 156169897/20662560
40 196 440099/286980
40 197 -440099/143490
40 198 -129355/7576272
40 199 -62970721/10331280
40 200 440099/286980
40 201 129355/7576272
40 202 62970721/10331280
40 203 -55337/516564
40 204 -14927/258282
40 205 318683/172188
40 206 -16061065/22728816
40 207 -819865/2066256
40 208 -522259/573960
40 209 7757099/1721880
40 210 -70419953/56822040
40 211 -19809469/11364408
40 212 70419953/56822040
40 213 10426139/11364408
40 214 543/38264
40 215 -114400499/10331280
40 216 4767600773/38354877
40 217 -338217027869/1363728960
40 218 343677758693/4091186880
40 219 -48796/129141
40 220 1385615/1033128
40 221 547088670163/2045593440
40 222 169607238661/1363728960
40 223 -171914929897/1022796720
40 225 -291430468651/1022796720
40 226 -3709566121/204559344
40 227 37988098283/185963040
40 228 371041/1033128
40 229 -48796/43047
40 230 -48796/43047
40 231 800063/1033128
40 232 800063/516564
40 233 -69894958139/1022796720
40 234 -166898821937/1022796720
40 236 -70419953/56822040
40 238 608797420181/4909424256
40 239 -437220419/46490760
40 240 7096086683/123975360
40 242 -10426139/15152544
40 244 402751675/68186448
40 245 374759555/8265024
40 247 -2258132243/61987680
40 249 129355/7576272
40 251 -6693917687/409118688
40 252 -6729684367/61987680
40 257 -10426139/30305088
40 259 52130695/45457632
40 260 10426139/7576272
40 263 -1555021163/68186448
40 264 -4990912829/409118688
40 266 4953140539/409118688
40 267 2/45
40 268 51989799911/409118688
40 269 61727/229584
40 270 -52571477/11364408
40 271 172285304369/2045593440
40 273 -129355/7576272
40 275 -676146775/409118688
40 278 78681949/28411020
40 279 10426139/11364408
40 285 -10528172911/371926080
40 286 -145577309/7748460
40 287 71609/229584
40 288 99637/1377504
40 289 16001/114792
40 290 1485556583/409118688
40 291 2501477057/61987680
40 292 11715/76528
40 293 -9185/28698
40 294 19003/57396
40 295 -124883/114792
40 296 -1027099/45457632
40 298 -202789/420904
40 299 2917/9566
40 300 -51005/57396
40 301 4911461791/409118688
40 302 38930741/2324538
40 303 -543/19132
40 304 -68352001/22728816
40 305 -2/45
40 306 17563575851/227288160
40 307 14588293/3443760
40 308 52571477/11364408
40 309 -7976863949/185963040
40 310 -31325/38264
40 311 129355/7576272
40 313 -39563117/9298152
40 316 -78681949/28411020
40 317 -10426139/11364408
40 319 543/38264
40 323 625706069/9298152
40 324 191587/1549692
40 325 88831/516564
40 326 -8589/76528
40 328 345413/516564
40 334 -170989/1033128
40 335 -50153/57396
40 337 -3939/9566
40 338 -101503/229584
40 339 -21541/114792
40 342 -50153/57396
40 345 -97592/129141
40 346 9185/28698
40 347 195184/129141
40 349 -1/4
40 350 -35132/129141
40 351 -14269/114792
40 355 -526933/344376
40 358 -547/28698
40 362 -4070485/6198768
40 363 2852243/1377504
40 364 3523/28698
40 365 -52648115/30305088
40 366 -36287375/90915264
40 370 34031/57396
40 371 -50153/57396
40 372 -52906825/45457632
40 373 -52130695/45457632
40 374 -139/19132
40 375 10426139/5682204
40 377 58619/172188
40 378 -9185/28698
40 379 -195184/129141
40 382 -16717853/11364408
40 383 14509/57396
40 387 526933/344376
40 388 10426139/11364408
40 390 547/28698
40 394 28612339/30305088
40 395 10075/688752
40 396 56041/229584
40 397 8219/14349
40 398 -32643/38264
40 399 113399/114792
40 400 -543/38264
40 401 -19313/344376
40 402 34593128209/2454712128
40 403 18818146685/818237376
40 404 -3938415703/409118688
40 405 -4050309353/204559344
40 407 -10426139/11364408
40 409 7612041091/4909424256
40 410 -4227/9566
40 411 -4582301467/409118688
40 412 1605041/860940
40 413 -223759756307/1022796720
40 414 -29000291/3443760
40 415 -44847/23915
40 416 -30790565711/255699180
40 417 35801/19132
40 418 3004331/2066256
40 419 -20493/38264
40 420 259127023/204559344
40 423 -70419953/56822040
40 424 -10426139/11364408
40 426 -2723/57396
40 432 -55546223/18940680
40 433 -70419953/56822040
40 434 372775277/113644080
40 435 -622120607/136372896
40 436 -89013062593/1022796720
40 437 -565212709/113644080
40 438 -70419953/113644080
40 439 11913823/9470340
40 440 -371041/1033128
40 441 9567618029/204559344
40 442 -74039221319/2045593440
40 443 89694/23915
40 444 462007/860940
40 445 -70419953/75762720
40 446 -603202313/113644080
40 447 70419953/75762720
40 448 -134541/47830
40 449 -754163/430470
40 450 47915/516564
40 451 -13636342223/255699180
40 452 179576633/6887520
40 453 830010763/20662560
40 454 -3397658/645705
40 455 167289473/10331280
40 458 -21240343/45457632
40 459 -10426139/11364408
40 460 83797177/45457632
40 461 -460690441/136372896
40 462 -964223825/102279672
40 463 -1759249/1262712
40 464 -10426139/22728816
40 465 10426139/11364408
40 467 7639255367/409118688
40 468 -157892729/409118688
40 469 -2422495/1033128
40 470 -10426139/15152544
40 471 106201715/45457632
40 472 10426139/15152544
40 473 2731141/4132512
40 474 -805917223/409118688
40 475 97592/129141
40 476 97592/129141
40 477 -19327/1033128
40 478 371041/1033128
40 479 214511/516564
40 480 -58945/344376
40 483 704/14349
40 484 3817/57396
40 486 -9799/28698
40 487 46187/114792
40 488 -145/19132
40 489 -8077/114792
40 490 6541/28698
40 491 -1733/4783
40 492 1150/14349
40 493 -3249/9566
40 494 7969/57396
40 495 -5747/114792
40 496 543/38264
40 497 483/19132
40 498 -3027/19132
40 499 22295/57396
40 530 -1589870867/123975360
40 531 -3048649241/15496920
41 11 -121/360
41 14 11/30
41 15 -11/30
41 18 121/180
41 21 -3/8
41 25 3/4
41 26 3/4
41 33 11/36
41 36 -121/180
41 39 5/72
41 41 -3/4
41 42 121/180
41 44 -3/4
41 55 -121/360
41 59 -121/180
41 63 3/4
41 65 -11/18
41 66 3/4
41 79 -2797623733/4742057520
41 80 -2211388349/17387544240
41 81 -9169244/98792865
41 82 30910137355/15648789816
41 83 -1184550689/948411504
41 84 -228507607/158068584
41 85 1361548/5811345
41 86 -90287393/204559344
41 87 -22591/129141
41 88 -758106902/575323155
41 89 11220259043/2371028760
41 90 -60233231/17387544240
41 91 195229337/1738754424
41 92 -375253/1162269
41 93 -512508391/2897924040
41 94 375253/1162269
41 95 375253/5811345
41 96 5579659277/8693772120
41 97 216459887/790342920
41 98 4158509/10976985
41 99 -4158509/10976985
41 100 -1122829/5811345
41 101 -61324543/511398360
41 102 -28621187/79034292
41 103 -536807148311/62595159264
41 104 106844569471/7113086280
41 105 -127970365139/52162632720
41 106 -375253/1937115
41 107 747974/5811345
41 108 -57441604001/3477508848
41 109 -3843790343/1185514380
41 110 220934353/79034292
41 114 -286024369/52302105
41 115 4590548761/790342920
41 116 279677987/98792865
41 117 75226/645705
41 118 9434093/170466120
41 120 7929692443/3068390160
41 121 -1024925651/197585730
41 122 21131/1937115
41 123 -916864/5811345
41 124 -1931/23915
41 125 -1808068/5811345
41 126 -556741619/1022796720
41 127 202646/645705
41 129 323963597/511398360
41 130 41651/258282
41 131 1177/43047
41 132 74129366273/18410340960
41 133 209097253/37881360
41 134 139628/645705
41 135 -15709379/27894456
41 136 -250208/6586191
41 137 4289164217/2371028760
41 138 507299/860940
41 139 195229337/1738754424
41 140 281058325343/52162632720
41 141 -23264/215235
41 142 -32026699/102279672
41 143 -11672/645705
41 144 -908059037/613678032
41 149 -17066/645705
41 153 -6359292667/1580685840
41 154 803418893/4742057520
41 155 -358525853/8693772120
41 156 1196044021/34775088480
41 157 -5566605463/34775088480
41 158 2392124243/17387544240
41 159 750506/5811345
41 160 -375253/5811345
41 161 259658539/3863898720
41 162 -358525853/8693772120
41 163 1269367267/8693772120
41 164 -1269367267/8693772120
41 165 -1501012/5811345
41 166 1501012/5811345
41 167 -2617121/87815880
41 168 1494336643/17387544240
41 169 6283657169/17387544240
41 170 -1501012/5811345
41 171 -6283657169/17387544240
41 172 -2202122407/17387544240
41 173 512508391/2897924040
41 175 2202122407/8693772120
41 176 26209837/175631760
41 177 -750506/5811345
41 178 -331351649/2173443030
41 179 376519/5811345
41 180 -375253/5811345
41 181 -375253/5811345
41 182 373987/5811345
41 183 -375253/1937115
41 184 358525853/2173443030
41 185 -358525853/4346886060
41 186 358525853/4346886060
41 189 -1777004671/6136780320
41 190 -405651703/2371028760
41 191 -59044055/158068584
41 192 59044055/158068584
41 193 1158241/11622690
41 194 1939756/7102755
41 195 23648977/98792865
41 196 -4158509/21953970
41 197 4158509/10976985
41 198 11491181/170466120
41 199 145513951/395171460
41 200 -5657051/87815880
41 201 -54107711/170466120
41 202 -61076704/98792865
41 203 1122829/11622690
41 204 61025/1162269
41 205 -11804/1937115
41 206 35658871/102279672
41 207 -8195521/46490760
41 208 -250208/6586191
41 209 -40307137/131723820
41 210 -358525853/4346886060
41 211 47656259/63924795
41 212 358525853/4346886060
41 213 -78952189/255699180
41 214 962/43047
41 215 3888649/19758573
41 216 10260079325569/938927388960
41 217 -1022361056353/52162632720
41 218 77501829007/9780493635
41 219 375253/5811345
41 220 -1873733/11622690
41 221 6338143551449/312975796320
41 222 386470929047/52162632720
41 223 -2096147432807/156487898160
41 225 -2573258669837/156487898160
41 226 64738999931/156487898160
41 227 106844569471/7113086280
41 228 -751772/5811345
41 229 375253/1937115
41 230 375253/1937115
41 231 -373987/5811345
41 232 -747974/5811345
41 233 -830568255271/156487898160
41 234 -1185659392001/78243949080
41 236 -358525853/4346886060
41 238 10677461119357/1877854777920
41 239 -1763141107/7113086280
41 240 12286490029/4742057520
41 242 78952189/340932240
41 244 -2947358309/1534195080
41 245 2504397167/1580685840
41 247 -4703974669/2371028760
41 249 -11491181/170466120
41 251 49869945409/9205170480
41 252 -2080961845/474205752
41 257 78952189/681864480
41 259 -78952189/204559344
41 260 -78952189/170466120
41 263 11475853597/1534195080
41 264 35838643243/9205170480
41 265 -2/45
41 266 -36719403389/9205170480
41 268 1456881488413/156487898160
41 269 -1375937/2582820
41 270 1269367267/8693772120
41 271 412130325731/156487898160
41 273 11491181/170466120
41 275 4993998113/9205170480
41 278 -482594911/4346886060
41 279 -78952189/255699180
41 281 2/45
41 285 -8054839171/7113086280
41 286 -2553019649/2371028760
41 287 48223/645705
41 288 2135251/30993840
41 289 22808/645705
41 290 -11659366897/9205170480
41 291 5719751329/2371028760
41 292 -32833/215235
41 293 7792/645705
41 294 -61954/645705
41 295 -109718/645705
41 296 142489121/1022796720
41 298 1815391/9470340
41 299 -2723/215235
41 300 -29278/645705
41 301 -36829511369/9205170480
41 302 -286024369/52302105
41 303 -6/23915
41 304 564899543/511398360
41 306 14160776237/4346886060
41 307 -613061/26344764
41 308 -1269367267/8693772120
41 309 -1574176151/418416840
41 310 -44816/215235
41 311 -11491181/170466120
41 313 59775191/41841684
41 316 482594911/4346886060
41 317 78952189/255699180
41 319 -4756/215235
41 323 8053223219/2845234512
41 324 -1253278/17434035
41 325 -129688/5811345
41 326 15569/86094
41 328 -789224/5811345
41 334 124814/5811345
41 335 5609/645705
41 337 3638/43047
41 338 27509/1291410
41 339 86582/645705
41 342 -23089/645705
41 345 750506/5811345
41 346 -7298/129141
41 347 -1501012/5811345
41 350 1427954/5811345
41 351 -2906/129141
41 355 374831/1937115
41 358 2798/645705
41 362 10353013/69736140
41 363 -18633277/30993840
41 364 -22591/129141
41 365 440725669/681864480
41 366 236312449/2045593440
41 370 -41651/258282
41 371 5609/645705
41 372 463708031/1022796720
41 373 78952189/204559344
41 374 -46364/215235
41 375 -78952189/127849590
41 377 -376097/1937115
41 378 158333/516564
41 379 1501012/5811345
41 382 6389753/12784959
41 383 -11624/129141
41 387 -374831/1937115
41 388 -78952189/255699180
41 390 -2798/645705
41 394 -36883001/681864480
41 395 -303497/3874230
41 396 11158/129141
41 397 -3839/645705
41 398 3872/71745
41 399 -64468/645705
41 400 -962/43047
41 401 -492667/3874230
41 402 -255114221783/55231022880
41 403 -138180586699/18410340960
41 404 30454446113/9205170480
41 405 29803855183/4602585240
41 407 78952189/255699180
41 409 -41622629717/110462045760
41 410 -11881/71745
41 411 6347061337/1841034096
41 412 500416/6586191
41 413 -2249754271267/156487898160
41 414 17964241/65861910
41 415 -2617121/87815880
41 416 -333281710643/78243949080
41 417 56464/215235
41 418 -20101507/46490760
41 419 564/4783
41 420 -2261827289/4602585240
41 423 -358525853/4346886060
41 424 78952189/255699180
41 426 2636/645705
41 432 184105187/5795848080
41 433 -358525853/4346886060
41 434 6089867461/17387544240
41 435 -17504954783/10432526544
41 436 -148798836457/19560987270
41 437 -512931061/2173443030
41 438 -358525853/8693772120
41 439 42677471/289792404
41 440 751772/5811345
41 441 1545337255679/156487898160
41 442 -50886619111/31297579632
41 443 2617121/43907940
41 444 -405719/3658995
41 445 -358525853/5795848080
41 446 -2012526601/17387544240
41 447 358525853/5795848080
41 448 -2617121/58543920
41 449 7608376/32930955
41 450 717488/98792865
41 451 -102327315743/31297579632
41 452 280895329/263447640
41 453 1956196697/790342920
41 454 78514727/395171460
41 455 238148149/395171460
41 458 192377921/1022796720
41 459 78952189/255699180
41 460 -133218211/204559344
41 461 3646264031/3068390160
41 462 7285840711/2301292620
41 463 3014779/5682204
41 464 78952189/511398360
41 465 -78952189/255699180
41 467 -57596166193/9205170480
41 468 94068707/1841034096
41 469 22644617/23245380
41 470 78952189/340932240
41 471 -192377921/204559344
41 472 -78952189/340932240
41 473 -4478279/92981520
41 474 6355106897/9205170480
41 475 -750506/5811345
41 476 -750506/5811345
41 477 -376519/5811345
41 478 -751772/5811345
41 479 75557/1162269
41 480 243671/1937115
41 483 -137407/1291410
41 484 23264/645705
41 486 12227/258282
41 487 25181/645705
41 488 3037/28698
41 489 -48628/645705
41 490 -62431/1291410
41 491 -288/23915
41 492 58813/1291410
41 493 38252/215235
41 494 36044/645705
41 495 1058/129141
41 496 962/43047
41 497 -11632/215235
41 498 -192/23915
41 499 -396833/645705
41 530 -251757391/296378595
41 531 -1778320223/296378595
42 1 1/2
42 3 1/2
42 4 -1/2
42 9 -1/2
42 11 -3/4
42 14 -3/2
42 15 3/2
42 19 3/2
42 20 3/2
42 28 2/3
42 30 -2/3
42 31 -2/3
42 32 -2/3
42 34 2/3
42 37 3/2
42 38 17/6
42 43 -3/2
42 44 -3/2
42 49 -2/3
42 57 -3/4
42 58 -3/2
42 60 3/2
42 64 7/12
42 78 -77/72
42 79 1/3
42 82 -95/36
42 83 17/12
42 84 1
42 88 11/9
42 89 -41/12
42 103 367/36
42 104 -605/36
42 105 43/12
42 108 37/2
42 109 10/3
42 110 -13/4
42 114 62/9
42 115 -25/4
42 116 -2
42 120 -7/3
42 121 21/4
42 132 -83/18
42 133 -7
42 135 4/3
42 137 -7/3
42 140 -79/12
42 144 7/3
42 153 23/8
42 156 -1/8
42 157 1/8
42 161 -1/8
42 170 1/4
42 174 -1/4
42 181 1/4
42 216 -337/27
42 217 535/24
42 218 -673/72
42 221 -833/36
42 222 -185/24
42 223 136/9
42 224 -1/4
42 225 154/9
42 226 -17/18
42 227 -605/36
42 230 1/4
42 233 56/9
42 234 161/9
42 238 -2351/432
42 239 1/36
42 240 -61/24
42 241 1/4
42 244 7/3
42 245 -7/8
42 247 11/6
42 251 -61/9
42 252 14/3
42 256 -1/2
42 263 -61/6
42 264 -43/9
42 266 41/9
42 268 -92/9
42 271 -35/18
42 275 -8/9
42 285 55/144
42 286 2/3
42 290 10/9
42 291 -11/6
42 301 41/9
42 302 62/9
42 306 -3
42 309 44/9
42 313 -20/9
42 323 -217/72
42 348 -1/4
42 362 5/24
42 402 172/27
42 403 92/9
42 404 -23/9
42 405 -83/9
42 409 31/54
42 411 -53/9
42 413 140/9
42 416 131/36
42 420 7/9
42 435 5/3
42 436 149/18
42 441 -209/18
42 442 61/36
42 445 1/4
42 451 131/36
42 452 -1
42 453 -3
42 461 -5/3
42 462 -40/9
42 467 79/9
42 468 -1/9
42 474 -11/9
42 481 1/4
42 530 67/48
42 531 16/3
43 1 -1/2
43 3 1/2
43 4 1/2
43 9 -1/2
43 11 3/4
43 13 -3/2
43 14 3/2
43 15 -3/2
43 20 -3/2
43 27 3/4
43 28 -3/2
43 29 3/2
43 31 3/2
43 32 2/3
43 35 -2/3
43 37 -2/3
43 38 -17/6
43 44 3/2
43 53 2/3
43 54 2/3
43 58 2/3
43 62 -3/2
43 68 -7/12
43 78 77/72
43 79 1/3
43 82 -14/9
43 83 5/4
43 84 1
43 88 11/36
43 89 -13/4
43 103 113/18
43 104 -101/9
43 105 4/3
43 108 13
43 109 3
43 110 -11/4
43 114 89/36
43 115 -23/4
43 116 -2
43 120 -7/12
43 121 19/4
43 132 -55/36
43 133 -5/2
43 135 1/3
43 137 -4/3
43 140 -13/3
43 144 7/12
43 153 67/24
43 216 -401/54
43 217 85/6
43 218 -97/18
43 221 -271/18
43 222 -35/6
43 223 85/9
43 225 121/9
43 226 2/9
43 227 -101/9
43 233 35/9
43 234 95/9
43 238 -140/27
43 239 1/6
43 240 -17/8
43 242 -1/4
43 244 23/24
43 245 -11/8
43 247 3/2
43 251 -22/9
43 252 4
43 257 1/8
43 259 1/4
43 260 1/2
43 263 -85/24
43 264 -35/18
43 266 17/9
43 268 -62/9
43 271 -25/9
43 275 -2/9
43 285 47/48
43 286 2/3
43 290 5/18
43 291 -3/2
43 301 109/72
43 302 89/36
43 306 -3
43 309 23/9
43 313 -5/9
43 323 -23/8
43 365 -1/8
43 366 -1/8
43 373 -1/4
43 384 1/4
43 394 -5/24
43 402 235/108
43 403 32/9
43 404 -8/9
43 405 -55/18
43 409 179/432
43 411 -20/9
43 413 101/9
43 416 41/9
43 420 7/36
43 435 2/3
43 436 46/9
43 441 -49/9
43 442 16/9
43 451 23/9
43 452 -1
43 453 -1
43 461 -2/3
43 462 -29/18
43 467 53/18
43 468 -1/36
43 470 1/4
43 474 -11/36
43 530 19/16
43 531 16/3
44 1 -73837/13248
44 2 11/2
44 4 973/13248
44 5 479/108
44 8 -479/108
44 11 187/90
44 12 -187/45
44 14 -143/30
44 15 64/15
44 18 1/2
44 21 187/90
44 22 187/45
44 23 -187/45
44 33 1/4
44 36 13/36
44 39 -7/12
44 40 -29/36
44 41 7/36
44 42 -3/4
44 44 14/9
44 47 29/36
44 52 -7/36
44 55 13/18
44 56 -14/9
44 61 419/90
44 63 -11/9
44 65 2
44 73 -1/2
44 79 3328620137/79034292
44 80 24608660531/1448962020
44 81 -719243017/131723820
44 82 -2114898992867/26081316360
44 83 436695883577/3161371680
44 84 140246412911/1053790560
44 85 5885419/1549692
44 86 -345704119/68186448
44 87 -380497/344376
44 88 -1629245245/76709754
44 89 -618057371941/1580685840
44 90 24415722283/2897924040
44 91 -3832301377/289792404
44 92 -23440375/3099384
44 93 2262644243/193194936
44 94 23440375/3099384
44 95 4688075/3099384
44 96 -36067270687/1448962020
44 97 7649187359/526895280
44 98 371861657/29271960
44 99 -371861657/29271960
44 100 -5526857/3099384
44 101 70733/8523306
44 102 -4772215291/263447640
44 103 46276983134077/104325265440
44 104 -4169571185483/4742057520
44 105 -15666967541/8693772120
44 106 -4688075/1033128
44 107 7991711/1549692
44 108 6046542313003/5795848080
44 109 522936916517/1580685840
44 110 -80890552393/263447640
44 113 -1/6
44 114 -1234622635/13947228
44 115 -339014494697/526895280
44 116 -114916175441/526895280
44 117 32975/86094
44 118 -15389851/11364408
44 119 1/3
44 120 8289324685/204559344
44 121 257884920823/526895280
44 122 1705231/1033128
44 123 -2025421/387423
44 124 -40679/38264
44 125 -1988365/387423
44 126 -520975025/68186448
44 127 419267/172188
44 129 154287937/17046612
44 130 843161/688752
44 131 -15507/38264
44 132 79191369995/1227356064
44 133 228491135/2525424
44 134 135913/86094
44 135 -101959585/9298152
44 136 32273111/8781588
44 137 -4773029081/79034292
44 138 507835/114792
44 139 -3832301377/289792404
44 140 -5927212620311/17387544240
44 141 -7048/14349
44 142 -60512495/34093224
44 143 20971/43047
44 144 -5009518915/204559344
44 149 -1259/43047
44 153 830486087797/2107581120
44 154 -2518268983/790342920
44 155 8267199593/2897924040
44 156 -122464487911/11591696160
44 157 -10265202221/11591696160
44 158 1615577863/144896202
44 159 4688075/1549692
44 160 -4688075/3099384
44 161 -9248619049/429322080
44 162 8267199593/2897924040
44 163 5585641427/289792404
44 164 -5585641427/289792404
44 165 -4688075/774846
44 166 4688075/774846
44 167 27510877/3658995
44 168 -40950121469/2897924040
44 169 -1253839393/1159169616
44 170 -4688075/774846
44 171 1253839393/1159169616
44 172 22212697849/5795848080
44 173 -2262644243/193194936
44 175 -22212697849/2897924040
44 176 431758309/29271960
44 177 -4688075/1549692
44 178 -3703966364/362240505
44 179 1384439/3099384
44 180 -4688075/3099384
44 181 -4688075/3099384
44 182 7991711/3099384
44 183 -4688075/1033128
44 184 -8267199593/724481010
44 185 8267199593/1448962020
44 186 -8267199593/1448962020
44 189 8883976757/409118688
44 190 9840696863/1580685840
44 191 -2508376531/131723820
44 192 2508376531/131723820
44 193 28050809/6198768
44 194 200825/947034
44 195 -8744942111/263447640
44 196 -371861657/58543920
44 197 371861657/29271960
44 198 1818395/11364408
44 199 6686751211/263447640
44 200 -371861657/58543920
44 201 -1818395/11364408
44 202 -6686751211/263447640
44 203 5526857/6198768
44 204 -521647/3099384
44 205 -938498/129141
44 206 136849553/34093224
44 207 -335053/774846
44 208 245278507/43907940
44 209 -1664708173/87815880
44 210 8267199593/1448962020
44 211 323018299/34093224
44 212 -8267199593/1448962020
44 213 -82838695/17046612
44 214 8783/28698
44 215 25791543643/526895280
44 216 -8276131153919/15648789816
44 217 4616610851773/4346886060
44 218 -37486684450613/104325265440
44 219 4688075/3099384
44 220 -30047647/6198768
44 221 -3737154972688/3260164545
44 222 -18710285727451/34775088480
44 223 37580686255859/52162632720
44 225 64415453966807/52162632720
44 226 418929929485/5216263272
44 227 -4169571185483/4742057520
44 228 -3036257/1549692
44 229 4688075/1033128
44 230 4688075/1033128
44 231 -7991711/3099384
44 232 -7991711/1549692
44 233 15392946360403/52162632720
44 234 36168739593979/52162632720
44 236 8267199593/1448962020
44 238 -67560956911967/125190318528
44 239 388956562777/9484115040
44 240 -196753541207/790342920
44 242 82838695/22728816
44 244 -399033760/12784959
44 245 -41849046767/210758112
44 247 31206248641/197585730
44 249 -1818395/11364408
44 250 -1/3
44 251 53123446075/613678032
44 252 188375966683/395171460
44 257 82838695/45457632
44 259 -414193475/68186448
44 260 -82838695/11364408
44 261 1/4
44 263 12332560645/102279672
44 264 39507190825/613678032
44 266 -39294839195/613678032
44 267 157/90
44 268 -2847814669063/5216263272
44 269 -944647/344376
44 270 5585641427/289792404
44 271 -19272745972109/52162632720
44 273 1818395/11364408
44 275 5362694435/613678032
44 278 -32773349221/2897924040
44 279 -82838695/17046612
44 281 1/6
44 285 2364320874677/18968230080
44 286 31928355043/395171460
44 287 -423445/344376
44 288 -2074211/2066256
44 289 -112765/172188
44 290 -11834012095/613678032
44 291 -138483137941/790342920
44 292 -156479/114792
44 293 318127/172188
44 294 -132625/172188
44 295 122530/43047
44 296 97117547/68186448
44 298 2324609/631356
44 299 -195913/114792
44 300 813269/172188
44 301 -38995710065/613678032
44 302 -1234622635/13947228
44 303 -22349/28698
44 304 546634295/34093224
44 305 -157/90
44 306 -1942348683881/5795848080
44 307 -355955797/21953970
44 308 -5585641427/289792404
44 309 50786315917/278944560
44 310 88253/57396
44 311 -1818395/11364408
44 313 78571630/3486807
44 316 32773349221/2897924040
44 317 82838695/17046612
44 319 2000/14349
44 323 -1124190908111/3793646016
44 324 -1368893/2324538
44 325 7811/1549692
44 326 186821/229584
44 328 -772034/387423
44 334 218189/387423
44 335 176815/344376
44 337 174211/57396
44 338 420121/688752
44 339 26405/43047
44 342 234211/344376
44 344 1/6
44 345 4688075/1549692
44 346 -289429/172188
44 347 -4688075/774846
44 349 1/3
44 350 2502605/1549692
44 351 -14116/43047
44 355 5789287/1033128
44 358 7259/43047
44 362 144187931/37192608
44 363 -21908119/2066256
44 364 -495289/344376
44 365 421467055/45457632
44 366 247935103/136372896
44 370 -1015349/688752
44 371 176815/344376
44 372 425103845/68186448
44 373 414193475/68186448
44 374 -29937/19132
44 375 -82838695/8523306
44 376 -1/6
44 377 -2485651/1033128
44 378 289429/172188
44 379 4688075/774846
44 381 -1/3
44 382 267960989/34093224
44 383 -56464/43047
44 387 -5789287/1033128
44 388 -82838695/17046612
44 390 -7259/43047
44 394 -28090673/11364408
44 395 1002419/2066256
44 396 -421145/344376
44 397 48335/344376
44 398 191995/57396
44 399 -273793/172188
44 400 -8783/28698
44 401 -3121211/2066256
44 402 -274337724425/3682068192
44 403 -149190677605/1227356064
44 404 31339291715/613678032
44 405 32115654115/306839016
44 407 82838695/17046612
44 409 -59274948575/7364136384
44 410 -107933/114792
44 411 36184754495/613678032
44 412 -203322031/21953970
44 413 49109484039019/52162632720
44 414 2940922571/87815880
44 415 27510877/3658995
44 416 27557342756563/52162632720
44 417 -63014/14349
44 418 -5966041/774846
44 419 21101/19132
44 420 -2081372285/306839016
44 423 8267199593/1448962020
44 424 82838695/17046612
44 426 -23831/86094
44 432 1508141947/120746835
44 433 8267199593/1448962020
44 434 -43463605007/2897924040
44 435 27040204987/1738754424
44 436 9645850669153/26081316360
44 437 63124612549/2897924040
44 438 8267199593/2897924040
44 439 -5079982907/965974680
44 440 3036257/1549692
44 441 -1939513366621/10432526544
44 442 4142298392227/26081316360
44 443 -55021754/3658995
44 444 -43148051/29271960
44 445 8267199593/1931949360
44 446 62738736053/2897924040
44 447 -8267199593/1931949360
44 448 27510877/2439330
44 449 384230297/43907940
44 450 -3066454/6586191
44 451 11985470143249/52162632720
44 452 -19988419733/175631760
44 453 -11345393201/65861910
44 454 1388877947/65861910
44 455 -18171115313/263447640
44 458 171132575/68186448
44 459 82838695/17046612
44 460 -668164745/68186448
44 461 3672178505/204559344
44 462 7659851695/153419508
44 463 14109515/1894068
44 464 82838695/34093224
44 465 -82838695/17046612
44 467 -60677121955/613678032
44 468 1199949865/613678032
44 469 19570865/1549692
44 470 82838695/22728816
44 471 -855662875/68186448
44 472 -82838695/22728816
44 473 -20094737/6198768
44 474 6422220995/613678032
44 475 -4688075/1549692
44 476 -4688075/1549692
44 477 -1384439/3099384
44 478 -3036257/1549692
44 479 -1919197/3099384
44 480 800455/1033128
44 483 -796505/688752
44 484 11831/43047
44 486 1264241/688752
44 487 -457751/344376
44 488 60863/76528
44 489 -15895/172188
44 490 -884321/688752
44 491 18452/14349
44 492 -274381/688752
44 493 33829/28698
44 494 -16931/86094
44 495 32773/172188
44 496 8783/28698
44 497 -11831/28698
44 498 26197/28698
44 499 -1228195/344376
44 530 360771042319/6322743360
44 531 331061213261/395171460
45 1 74021/13248
45 2 479/108
45 4 -1157/13248
45 5 -479/108
45 8 -11/2
45 11 -187/90
45 12 -1/2
45 14 143/30
45 15 -64/15
45 18 187/45
45 21 -13/18
45 22 -13/36
45 23 3/4
45 24 7/36
45 25 -29/36
45 26 14/9
45 33 -1/4
45 36 -187/45
45 39 7/12
45 40 -7/36
45 41 29/36
45 42 187/45
45 44 -14/9
45 55 -187/90
45 59 -419/90
45 63 -2
45 65 11/9
45 73 1/2
45 79 94832304761/4742057520
45 80 39802805887/4346886060
45 81 -430800782/98792865
45 82 -528683440451/15648789816
45 83 75819326401/948411504
45 84 12081948557/158068584
45 85 217310911/23245380
45 86 -1468308979/102279672
45 87 -888817/129141
45 88 -18315596141/575323155
45 89 -486368102611/2371028760
45 90 13349454839/2173443030
45 91 -1472359043/217344303
45 92 -14822434/1162269
45 93 1530000019/362240505
45 94 14822434/1162269
45 95 14822434/5811345
45 96 -6541263991/2173443030
45 97 13852055441/790342920
45 98 174030392/10976985
45 99 -351719779/21953970
45 100 -43388407/5811345
45 101 -1376141177/255699180
45 102 -2067957455/79034292
45 103 1598789631779/7824394908
45 104 -3061485995027/7113086280
45 105 -896569917631/26081316360
45 106 -14822434/1937115
45 107 28999457/5811345
45 108 231404945015/434688606
45 109 57320388739/296378595
45 110 -14298576239/79034292
45 114 -13757113499/104604210
45 115 -301618709777/790342920
45 116 -47013363781/395171460
45 117 5873441/1291410
45 118 241318027/85233060
45 120 98592660227/1534195080
45 121 55720410997/197585730
45 122 1096673/1937115
45 123 -73971749/11622690
45 124 -500303/143490
45 125 -142870523/11622690
45 126 -6034333111/511398360
45 127 7983008/645705
45 129 4832460823/255699180
45 130 3369619/516564
45 131 61883/86094
45 132 901090974637/9205170480
45 133 2479771817/18940680
45 134 10850713/1291410
45 135 -147247219/13947228
45 136 -9134042/6586191
45 137 -12318925771/592757190
45 138 10579247/860940
45 139 -1472359043/217344303
45 140 -2295043640389/13040658180
45 141 -905162/215235
45 142 -657046217/51139836
45 143 -447476/645705
45 144 -10652543425/306839016
45 149 -1347631/1291410
45 153 345085527659/1580685840
45 154 1177493953/592757190
45 155 4367965403/4346886060
45 156 -119899534921/17387544240
45 157 -75593548847/17387544240
45 158 23992566163/2173443030
45 159 29644868/5811345
45 160 -14822434/5811345
45 161 -26734942309/1931949360
45 162 4367965403/4346886060
45 163 18448975847/1086721515
45 164 -18448975847/1086721515
45 165 -59289736/5811345
45 166 59289736/5811345
45 167 104602273/21953970
45 168 -8858710121/1086721515
45 169 66857618041/8693772120
45 170 -59289736/5811345
45 171 -66857618041/8693772120
45 172 -9553232483/8693772120
45 173 -1530000019/362240505
45 175 9553232483/4346886060
45 176 652220209/43907940
45 177 -29644868/5811345
45 178 -27671848997/2173443030
45 179 30290279/11622690
45 180 -14822434/5811345
45 181 -14822434/5811345
45 182 28999457/11622690
45 183 -14822434/1937115
45 184 -4367965403/1086721515
45 185 4367965403/2173443030
45 186 -4367965403/2173443030
45 189 27320253031/3068390160
45 190 -1685429567/1185514380
45 191 -3364890725/158068584
45 192 3378063107/158068584
45 193 21855869/5811345
45 194 53296061/14205510
45 195 -10547058217/790342920
45 196 -344401789/43907940
45 197 351719779/21953970
45 198 266310709/85233060
45 199 10427635693/395171460
45 200 -351719779/43907940
45 201 -294721729/85233060
45 202 -10559359513/395171460
45 203 88713929/23245380
45 204 5247355/2324538
45 205 -107777/1937115
45 206 82108319/51139836
45 207 -41571269/23245380
45 208 -11329439/6586191
45 209 -1528329353/65861910
45 210 4367965403/2173443030
45 211 960493667/63924795
45 212 -4367965403/2173443030
45 213 -977937281/127849590
45 214 38651/43047
45 215 2534973397/79034292
45 216 -53788937772257/234731847240
45 217 26005987450031/52162632720
45 218 -23400540724049/156487898160
45 219 14822434/5811345
45 220 -73466759/11622690
45 221 -10824151782703/19560987270
45 222 -14935552936549/52162632720
45 223 13045125238471/39121974540
45 225 26196377139001/39121974540
45 226 642237826328/9780493635
45 227 -3061485995027/7113086280
45 228 -59935147/11622690
45 229 14822434/1937115
45 230 14822434/1937115
45 231 -28999457/11622690
45 232 -28999457/5811345
45 233 5476012116383/39121974540
45 234 2872407660059/9780493635
45 236 4367965403/2173443030
45 238 -294936746813767/938927388960
45 239 184768360499/7113086280
45 240 -675285002333/4742057520
45 242 977937281/170466120
45 244 -17649270113/383548770
45 245 -191394181759/1580685840
45 247 202390883573/2371028760
45 249 -266310709/85233060
45 251 608041436381/4602585240
45 252 132294957245/474205752
45 257 977937281/340932240
45 259 -977937281/102279672
45 260 -977937281/85233060
45 263 138611768303/767097540
45 264 420854040287/4602585240
45 265 -157/90
45 266 -445524842581/4602585240
45 268 -20903930359843/78243949080
45 269 -26474801/2582820
45 270 18448975847/1086721515
45 271 -18193963562711/78243949080
45 273 266310709/85233060
45 275 60370194757/4602585240
45 278 -10439022247/1086721515
45 279 -977937281/127849590
45 281 157/90
45 285 129104297423/1778271570
45 286 25979822947/592757190
45 287 3887513/1291410
45 288 7050449/15496920
45 289 3638201/2582820
45 290 -149253211553/4602585240
45 291 -216415576703/2371028760
45 292 -5156851/860940
45 293 378677/1291410
45 294 -4956419/1291410
45 295 -4346024/645705
45 296 5457931219/511398360
45 298 6726652/2367585
45 299 -219703/430470
45 300 -2319983/1291410
45 301 -451909708531/4602585240
45 302 -13757113499/104604210
45 303 8276/71745
45 304 7554990517/255699180
45 305 1/3
45 306 -1718013926483/8693772120
45 307 -332507183/26344764
45 308 -18448975847/1086721515
45 309 33070408417/418416840
45 310 -1741838/215235
45 311 -266310709/85233060
45 313 369355895/10460421
45 316 10439022247/1086721515
45 317 977937281/127849590
45 319 -218083/215235
45 323 -481956174427/2845234512
45 324 -97549073/34868070
45 325 -11450783/11622690
45 326 611969/86094
45 328 -63935329/11622690
45 334 9789199/11622690
45 335 882079/1291410
45 337 134771/43047
45 338 2394859/2582820
45 339 7064287/1291410
45 342 -685357/645705
45 345 29644868/5811345
45 346 -263147/129141
45 347 -59289736/5811345
45 350 113013589/11622690
45 351 -226801/258282
45 355 29429731/3874230
45 358 127184/645705
45 362 801099623/139472280
45 363 -199915823/15496920
45 364 -888817/129141
45 365 5954929241/340932240
45 366 3616256201/1022796720
45 370 -3369619/516564
45 371 882079/1291410
45 372 6487550659/511398360
45 373 977937281/102279672
45 374 -3662509/430470
45 375 -977937281/63924795
45 377 -15037571/1937115
45 378 263147/129141
45 379 59289736/5811345
45 382 135567571/25569918
45 383 -453602/129141
45 387 -29429731/3874230
45 388 -977937281/127849590
45 390 -127184/645705
45 394 -943252159/340932240
45 395 -24715207/7748460
45 396 918533/258282
45 397 -580549/1291410
45 398 151541/71745
45 399 -5498513/1291410
45 400 -38651/43047
45 401 -39170567/7748460
45 402 -3079251125047/27615511440
45 403 -1660612777211/9205170480
45 404 384660997477/4602585240
45 405 358935937457/2301292620
45 407 977937281/127849590
45 409 -326617502953/55231022880
45 410 -302457/47830
45 411 71625319109/920517048
45 412 18268084/6586191
45 413 18996076949981/39121974540
45 414 4450784681/131723820
45 415 104602273/21953970
45 416 12890029515533/39121974540
45 417 2192377/215235
45 418 -50613053/23245380
45 419 47359/9566
45 420 -31549318591/2301292620
45 423 4367965403/2173443030
45 424 977937281/127849590
45 426 201668/645705
45 432 13755305699/1448962020
45 433 4367965403/2173443030
45 434 -5010545389/2173443030
45 435 -79921918573/5216263272
45 436 6262789751233/39121974540
45 437 42551077069/4346886060
45 438 4367965403/4346886060
45 439 43210559/72448101
45 440 59935147/11622690
45 441 229044167243/39121974540
45 442 1517219093671/15648789816
45 443 -104602273/10976985
45 444 -33455239/7317990
45 445 4367965403/2897924040
45 446 28073045269/2173443030
45 447 -4367965403/2897924040
45 448 104602273/14635980
45 449 642719141/65861910
45 450 22720379/98792865
45 451 238029184804/1956098727
45 452 -17969937053/263447640
45 453 -72818680129/790342920
45 454 1949345969/98792865
45 455 -13782169973/395171460
45 458 2754806689/511398360
45 459 977937281/127849590
45 460 -1724486075/102279672
45 461 47023900999/1534195080
45 462 90059732429/1150646310
45 463 41474933/2841102
45 464 977937281/255699180
45 465 -977937281/127849590
45 467 -710436569957/4602585240
45 468 -545688485/920517048
45 469 331203763/11622690
45 470 977937281/170466120
45 471 -2754806689/102279672
45 472 -977937281/170466120
45 473 -198629641/46490760
45 474 81692627653/4602585240
45 475 -29644868/5811345
45 476 -29644868/5811345
45 477 -30290279/11622690
45 478 -59935147/11622690
45 479 3093569/1162269
45 480 9823043/1937115
45 483 -2652623/645705
45 484 905162/645705
45 486 468119/258282
45 487 956453/645705
45 488 39601/9566
45 489 -3945563/1291410
45 490 -1195214/645705
45 491 -11074/23915
45 492 1237757/645705
45 493 1539266/215235
45 494 2852929/1291410
45 495 95845/258282
45 496 38651/43047
45 497 -452581/215235
45 498 -22148/71745
45 499 -15834899/645705
45 530 83269583791/2371028760
45 531 167738333656/296378595
48 3 -1/12
48 6 1/12
48 27 1/12
48 28 -1/6
48 31 1/6
48 32 1/12
48 38 -1/6
48 64 -1/6
48 69 1/6
48 78 1/12
48 79 607/918
48 80 4331/13464
48 81 -25/306
48 82 -35533/30294
48 83 9391/3672
48 84 2605/1224
48 85 -5/36
48 86 -71/792
48 88 -569/891
48 89 -12095/1836
48 90 4517/13464
48 91 -1423/6732
48 92 13/36
48 93 103/561
48 94 -13/36
48 95 1/36
48 96 -6575/6732
48 97 40/153
48 98 13/68
48 99 -13/68
48 100 -1/36
48 101 -7/198
48 102 -55/153
48 103 1717591/242352
48 104 -79123/5508
48 105 10247/40392
48 106 1/6
48 107 -5/18
48 108 221581/13464
48 109 10621/1836
48 110 -877/153
48 114 -431/162
48 115 -1705/153
48 116 -523/153
48 118 1/132
48 120 2903/2376
48 121 1301/153
48 122 -1/12
48 123 2/9
48 125 11/36
48 126 -355/792
48 129 41/198
48 132 27673/14256
48 133 239/88
48 135 -35/108
48 136 1/102
48 137 -1571/1836
48 139 -1423/6732
48 140 -230243/40392
48 142 -25/396
48 144 -1745/2376
48 153 16259/2448
48 154 805/3672
48 155 -31/6732
48 156 -8941/26928
48 157 5143/26928
48 158 -821/13464
48 159 -7/36
48 160 2/9
48 161 -1379/2992
48 162 -31/6732
48 163 -1195/6732
48 164 1195/6732
48 165 7/18
48 166 -7/18
48 167 15/68
48 168 -4393/13464
48 169 -5081/13464
48 170 7/18
48 171 5081/13464
48 172 655/13464
48 173 -103/561
48 175 -655/6732
48 176 45/136
48 177 -1/18
48 178 -2825/3366
48 179 -1/18
48 180 -1/36
48 181 -1/36
48 182 1/9
48 183 5/12
48 184 31/1683
48 185 -31/3366
48 186 31/3366
48 189 4687/4752
48 190 5/3672
48 191 -133/1224
48 192 133/1224
48 193 -11/72
48 194 13/44
48 195 -325/1224
48 196 -13/136
48 197 13/68
48 198 1/132
48 199 4/153
48 200 -13/136
48 201 -1/132
48 202 -4/153
48 203 1/72
48 204 1/36
48 205 1/3
48 206 10/99
48 207 -5/9
48 208 1/102
48 209 -79/204
48 210 -31/3366
48 211 113/396
48 212 31/3366
48 213 -29/198
48 215 661/1224
48 216 -6101401/727056
48 217 687505/40392
48 218 -185533/30294
48 219 1/36
48 220 2/9
48 221 -4358357/242352
48 222 -89861/10098
48 223 1453523/121176
48 224 -1/4
48 225 2443847/121176
48 226 128221/121176
48 227 -79123/5508
48 228 11/72
48 229 -1/6
48 230 1/12
48 231 5/36
48 232 5/18
48 233 562483/121176
48 234 333541/30294
48 236 -31/3366
48 238 -12575689/1454112
48 239 3643/5508
48 240 -8141/1836
48 241 1/8
48 242 29/264
48 244 -557/594
48 245 -3965/1224
48 247 1351/459
48 249 -1/132
48 251 18569/7128
48 252 15647/1836
48 256 -1/4
48 257 29/528
48 259 -145/792
48 260 -29/132
48 263 4307/1188
48 264 13763/7128
48 266 -13729/7128
48 268 -1006219/121176
48 270 -1195/6732
48 271 -740747/121176
48 273 1/132
48 275 1873/7128
48 278 1153/3366
48 279 -29/198
48 285 11605/5508
48 286 5023/3672
48 288 -1/24
48 290 -4157/7128
48 291 -6487/1836
48 296 25/792
48 298 1/11
48 301 -13639/7128
48 302 -431/162
48 304 193/396
48 306 -39097/6732
48 307 -79/204
48 308 1195/6732
48 309 1079/324
48 311 -1/132
48 313 55/81
48 316 -1153/3366
48 317 29/198
48 323 -103793/22032
48 324 -1/27
48 325 -1/36
48 328 5/72
48 334 -1/36
48 337 -1/4
48 345 -7/36
48 347 7/18
48 348 -1/4
48 350 1/18
48 355 -1/3
48 362 -5/27
48 363 -7/24
48 365 149/528
48 366 413/1584
48 372 151/792
48 373 145/792
48 375 -29/99
48 377 1/12
48 379 -7/18
48 382 91/396
48 387 1/3
48 388 -29/198
48 394 35/176
48 402 -95803/42768
48 403 -52079/14256
48 404 10993/7128
48 405 11213/3564
48 407 29/198
48 409 -20197/85536
48 411 12565/7128
48 412 -1/51
48 413 1813651/121176
48 414 79/102
48 415 15/68
48 416 513965/60588
48 418 -2/9
48 420 -739/3564
48 423 -31/3366
48 424 29/198
48 432 -419/4488
48 433 -31/3366
48 434 -3793/13464
48 435 1087/40392
48 436 85600/15147
48 437 665/3366
48 438 -31/6732
48 439 -26/561
48 440 -1/36
48 441 -268151/121176
48 442 287183/121176
48 443 -15/34
48 444 5/68
48 445 -31/4488
48 446 7363/13464
48 447 31/4488
48 448 45/136
48 449 11/102
48 450 -1/153
48 451 455575/121176
48 452 -373/204
48 453 -437/153
48 454 169/306
48 455 -161/153
48 458 61/792
48 459 29/198
48 460 -235/792
48 461 1291/2376
48 462 2681/1782
48 463 5/22
48 464 29/396
48 465 -29/198
48 467 -21233/7128
48 468 395/7128
48 469 7/18
48 470 29/264
48 471 -305/792
48 472 -29/264
48 473 -7/72
48 474 2257/7128
48 475 7/36
48 476 7/36
48 477 1/18
48 478 1/36
48 479 1/9
48 480 -1/12
48 530 757/918
48 531 28111/1836
49 7 -1/12
49 9 1/12
49 32 -1/12
49 37 1/6
49 38 1/6
49 57 -1/12
49 58 -1/6
49 68 1/6
49 70 -1/6
49 78 -1/12
49 83 -1/12
49 88 1/12
49 89 1/12
49 109 -1/6
49 110 1/4
49 114 7/12
49 115 1/4
49 120 -1/4
49 121 -1/4
49 132 -5/12
49 133 -1/2
49 144 1/4
49 153 -1/24
49 239 -7/72
49 240 5/24
49 242 -1/8
49 244 3/8
49 245 1/4
49 247 -1/6
49 251 -2/3
49 252 -1/3
49 257 1/16
49 259 1/8
49 260 1/4
49 263 -11/16
49 264 -2/3
49 266 1/3
49 275 1/6
49 285 -43/288
49 290 1/6
49 291 1/6
49 301 11/24
49 302 7/12
49 313 -1/3
49 323 5/72
49 365 -1/16
49 366 -1/16
49 373 -1/8
49 384 1/4
49 394 -5/48
49 402 59/144
49 403 31/48
49 404 -1/3
49 405 -7/12
49 409 53/288
49 411 -1/3
49 420 -1/12
49 462 -1/6
49 467 1/6
49 468 1/12
49 470 1/8
49 472 -1/8
49 474 -1/12
49 530 1/96
49 531 -3/8
50 1 -191/144
50 2 193/144
50 4 -1/72
50 11 7/48
50 12 -1/8
50 14 1/48
50 15 -1/48
50 19 -1/6
50 20 -1/6
50 21 1/16
50 22 1/8
50 23 -1/8
50 32 1/12
50 33 -7/48
50 37 -1/6
50 38 -1/6
50 39 1/16
50 43 1/6
50 44 1/6
50 57 1/12
50 58 1/6
50 60 -1/6
50 61 1/8
50 63 1/8
50 68 -1/6
50 78 1/36
50 79 -5/48
50 80 -1/44
50 82 43/99
50 83 -11/24
50 84 -7/16
50 86 1/44
50 88 -10/99
50 89 29/24
50 90 1/88
50 91 1/44
50 93 -1/44
50 96 1/22
50 101 -1/44
50 103 -3035/1584
50 104 32/9
50 105 -73/264
50 108 -365/88
50 109 -53/48
50 110 1
50 114 -25/72
50 115 17/8
50 116 3/4
50 118 1/44
50 120 5/33
50 121 -13/8
50 126 -1/88
50 129 -1/22
50 132 395/1584
50 133 35/88
50 135 -1/12
50 137 1/3
50 139 1/44
50 140 179/132
50 142 -1/44
50 144 -7/66
50 153 -37/32
50 154 1/24
50 155 -1/88
50 156 -1/352
50 157 -3/352
50 158 -1/88
50 161 7/352
50 162 -1/88
50 163 -1/44
50 164 1/44
50 168 1/88
50 169 5/176
50 171 -5/176
50 172 -3/176
50 173 1/44
50 175 3/88
50 178 -1/44
50 184 1/22
50 185 -1/44
50 186 1/44
50 189 -25/1056
50 194 1/88
50 198 1/44
50 201 -1/44
50 206 1/88
50 210 -1/44
50 211 1/44
50 212 1/44
50 213 -1/44
50 216 21361/9504
50 217 -4625/1056
50 218 1283/792
50 221 14813/3168
50 222 1049/528
50 223 -2347/792
50 225 -452/99
50 226 -125/792
50 227 32/9
50 233 -995/792
50 234 -2441/792
50 236 -1/44
50 238 35395/19008
50 239 -17/144
50 240 5/6
50 242 3/176
50 244 -59/528
50 245 5/8
50 247 -13/24
50 249 -1/44
50 251 235/792
50 252 -19/12
50 257 3/352
50 259 -5/176
50 260 -3/88
50 263 467/1056
50 264 217/792
50 266 -191/792
50 268 871/396
50 270 -1/44
50 271 901/792
50 273 1/44
50 275 23/792
50 278 1/44
50 279 -1/44
50 285 -121/288
50 286 -7/24
50 290 -5/99
50 291 2/3
50 296 1/88
50 298 1/44
50 301 -355/1584
50 302 -25/72
50 304 1/22
50 306 95/88
50 308 1/44
50 309 -55/72
50 311 -1/44
50 313 1/18
50 316 -1/44
50 317 1/44
50 323 269/288
50 363 -1/24
50 365 1/352
50 366 -7/352
50 372 -1/88
50 373 5/176
50 375 -1/22
50 382 1/44
50 388 -1/44
50 394 25/1056
50 402 -2617/9504
50 403 -1481/3168
50 404 137/792
50 405 37/99
50 407 1/44
50 409 -1603/19008
50 411 221/792
50 413 -2861/792
50 416 -685/396
50 420 17/792
50 423 -1/44
50 424 1/44
50 432 -1/44
50 433 -1/44
50 434 5/88
50 435 -19/132
50 436 -307/198
50 437 -5/88
50 438 -1/88
50 439 1/44
50 441 128/99
50 442 -469/792
50 445 -3/176
50 446 -1/88
50 447 3/176
50 449 -1/8
50 451 -167/198
50 452 3/8
50 453 5/8
50 455 1/8
50 457 2
50 458 1/44
50 459 1/44
50 460 -5/88
50 461 5/264
50 462 53/396
50 463 -3/44
50 464 1/88
50 465 -1/44
50 467 -199/792
50 468 5/99
50 470 3/176
50 471 1/88
50 472 19/176
50 473 -1/8
50 474 1/99
50 530 -29/96
50 531 -7/3
51 1 193/144
51 8 -193/144
51 11 -7/48
51 13 1/6
51 14 -1/48
51 15 1/48
51 18 1/8
51 20 1/6
51 27 -1/12
51 28 1/6
51 29 -1/6
51 31 -1/6
51 32 -1/12
51 33 7/48
51 36 -1/8
51 38 1/6
51 39 -1/16
51 42 1/8
51 44 -1/6
51 55 -1/16
51 59 -1/8
51 62 1/6
51 64 1/6
51 65 -1/8
51 78 -1/36
51 79 -3352731203/632274336
51 80 -5515632349/2318339232
51 81 90499639/105379056
51 82 211394552099/20865053088
51 83 -51439053323/2529097344
51 84 -16450626881/843032448
51 85 -4338277/3099384
51 86 658259795/272745792
51 87 1506953/1377504
51 88 1672510073/306839016
51 89 68042475679/1264548672
51 90 -1881322169/1159169616
51 91 1016660281/579584808
51 92 19877381/12397536
51 93 -983238955/772779744
51 94 -19877381/12397536
51 95 -5972857/12397536
51 96 387329387/144896202
51 97 -1594047977/421516224
51 98 -72041111/23417568
51 99 72041111/23417568
51 100 16845379/12397536
51 101 73371775/68186448
51 102 1232049421/210758112
51 103 -4844551527325/83460212352
51 104 451162376057/3793646016
51 105 14605216369/3477508848
51 106 4193581/4132512
51 107 -2180809/6198768
51 108 -664847437939/4636678464
51 109 -61382456339/1264548672
51 110 9602428459/210758112
51 111 -1/36
51 113 -1/24
51 114 1254743183/55788912
51 115 40177434923/421516224
51 116 12969939035/421516224
51 117 -288037/344376
51 118 -27014041/45457632
51 119 1/24
51 120 -9069612245/818237376
51 121 -30008411281/421516224
51 122 32155/4132512
51 123 1665319/3099384
51 124 1087081/1377504
51 125 587213/387423
51 126 673214473/272745792
51 127 -1261963/688752
51 129 -118523137/34093224
51 130 -2918027/2755008
51 131 -95879/1377504
51 132 -82417536787/4909424256
51 133 -225349895/10101696
51 134 -443377/344376
51 135 62186537/37192608
51 136 28802171/35126352
51 137 1126640369/158068584
51 138 -2010827/1377504
51 139 1016660281/579584808
51 140 655104101507/13910035392
51 141 8215/9566
51 142 332042719/136372896
51 143 17227/57396
51 144 4826185643/818237376
51 148 1/36
51 149 -5513/172188
51 153 -95206202995/1686064896
51 154 -17336261/39517146
51 155 -584329337/2318339232
51 156 16223980555/9273356928
51 157 4026888773/9273356928
51 158 -4450317815/2318339232
51 159 -3476131/6198768
51 160 979405/12397536
51 161 3462475243/1030372992
51 162 -584329337/2318339232
51 163 -833348389/289792404
51 164 833348389/289792404
51 165 3476131/3099384
51 166 -3476131/3099384
51 167 -14636275/11708784
51 168 1232825753/579584808
51 169 -2278645291/4636678464
51 170 1931777/1549692
51 171 2278645291/4636678464
51 172 31535411/4636678464
51 173 983238955/772779744
51 174 -1/8
51 175 -31535411/2318339232
51 176 -2358928/731799
51 177 5972857/6198768
51 178 1034922587/289792404
51 179 -4771453/12397536
51 180 5972857/12397536
51 181 7522549/12397536
51 182 -7174261/12397536
51 183 2643889/4132512
51 184 584329337/579584808
51 185 -584329337/1159169616
51 186 584329337/1159169616
51 189 -5714831605/1636474752
51 190 548868439/1264548672
51 191 209770835/52689528
51 192 -209770835/52689528
51 193 -4948159/24795072
51 194 -480581/473517
51 195 522589769/210758112
51 196 72041111/46835136
51 197 -72041111/23417568
51 198 -27343315/45457632
51 199 -1029796681/210758112
51 200 72041111/46835136
51 201 27343315/45457632
51 202 1029796681/210758112
51 203 -16845379/24795072
51 204 -5883055/12397536
51 205 -991435/1033128
51 206 -8259013/136372896
51 207 5912323/6198768
51 208 28802171/35126352
51 209 326125843/70252704
51 210 -584329337/1159169616
51 211 -331244405/136372896
51 212 584329337/1159169616
51 213 89875823/68186448
51 214 -54013/344376
51 215 -2680452283/421516224
51 216 8428057762631/125190318528
51 217 -244271910617/1738754424
51 218 3781363941563/83460212352
51 219 -4939729/12397536
51 220 16942361/24795072
51 221 6394119647689/41730106176
51 222 2100476618785/27820070784
51 223 -3956626537991/41730106176
51 224 7/36
51 225 -7307589454991/41730106176
51 226 -147677774383/10432526544
51 227 451162376057/3793646016
51 228 2277131/3099384
51 229 -4193581/4132512
51 230 -4997125/4132512
51 231 2180809/12397536
51 232 2180809/6198768
51 233 -1621471880239/41730106176
51 234 -3654650393497/41730106176
51 236 -584329337/1159169616
51 238 39638873661943/500761274112
51 239 -48115931911/7587292032
51 240 5674819745/158068584
51 241 -1/48
51 242 -89875823/90915264
51 243 1/48
51 244 804022705/102279672
51 245 25380273049/843032448
51 247 -1752565931/79034292
51 248 1/12
51 249 27343315/45457632
51 250 -1/24
51 251 -55657375619/2454712128
51 252 -2762083355/39517146
51 253 -1/18
51 255 -1/18
51 256 1/24
51 257 -89875823/181830528
51 259 449379115/272745792
51 260 89875823/45457632
51 261 13/144
51 262 -5/36
51 263 -12657151061/409118688
51 264 -38144414273/2454712128
51 266 40730143123/2454712128
51 268 382902740867/5216263272
51 269 1828661/1377504
51 270 -833348389/289792404
51 271 2354991238373/41730106176
51 272 1/12
51 273 -27343315/45457632
51 274 -1/18
51 275 -5513808715/2454712128
51 278 2876542951/2318339232
51 279 89875823/68186448
51 281 -1/8
51 285 -284084589671/15174584064
51 286 -908281063/79034292
51 287 -995285/1377504
51 288 -1020641/8265024
51 289 -38795/114792
51 290 13828756151/2454712128
51 291 15605492269/632274336
51 292 1180925/1377504
51 293 -1663/229584
51 294 333941/688752
51 295 590011/344376
51 296 -532885999/272745792
51 298 -304547/841808
51 299 -322919/1377504
51 300 788459/688752
51 301 41433106177/2454712128
51 302 1254743183/55788912
51 303 54013/172188
51 304 -707237767/136372896
51 306 230536311791/4636678464
51 307 58216033/17563176
51 308 833348389/289792404
51 309 -5129158855/223155648
51 310 1360247/688752
51 311 27343315/45457632
51 312 1/18
51 313 -84813821/13947228
51 316 -2876542951/2318339232
51 317 -89875823/68186448
51 319 -5483/172188
51 323 630200916709/15174584064
51 324 3305563/9298152
51 325 1806983/6198768
51 326 -3535693/2755008
51 328 7148635/6198768
51 334 -232639/1549692
51 335 -145385/1377504
51 337 34447/688752
51 338 -222079/2755008
51 339 -121363/114792
51 342 -11461/1377504
51 345 -3476131/6198768
51 346 30361/229584
51 347 3476131/3099384
51 350 -11364217/6198768
51 351 27989/114792
51 355 -3044357/4132512
51 357 1/36
51 358 5/28698
51 362 -94727509/148770432
51 363 643201/306112
51 364 1478255/1377504
51 365 -558752375/181830528
51 366 -563382407/545491584
51 370 2669311/2755008
51 371 -145385/1377504
51 372 -613439005/272745792
51 373 -449379115/272745792
51 374 930877/688752
51 375 89875823/34093224
51 377 5057129/4132512
51 378 -30361/229584
51 379 -3476131/3099384
51 382 -81231631/136372896
51 383 30026/43047
51 387 3044357/4132512
51 388 89875823/68186448
51 389 -1/36
51 390 -5/28698
51 394 7647707/30305088
51 395 2265121/2755008
51 396 -1740107/1377504
51 397 -155905/1377504
51 398 22693/76528
51 399 794273/688752
51 400 54013/344376
51 401 9882391/8265024
51 402 281126489233/14728272768
51 403 151437137165/4909424256
51 404 -35523784171/2454712128
51 405 -32750809571/1227356064
51 407 -89875823/68186448
51 409 25645779367/29456545536
51 410 499103/459168
51 411 -32104174759/2454712128
51 412 -28802171/17563176
51 413 -5435481790471/41730106176
51 414 -549699509/70252704
51 415 -14636275/11708784
51 416 -3361150837009/41730106176
51 417 -138335/43047
51 418 -36287/6198768
51 419 -1000997/688752
51 420 2981242141/1227356064
51 423 -584329337/1159169616
51 424 -89875823/68186448
51 425 -1/36
51 426 65039/344376
51 432 -1305907631/772779744
51 433 -584329337/1159169616
51 434 767641229/579584808
51 435 3197573153/3477508848
51 436 -982421499727/20865053088
51 437 -5819629135/2318339232
51 438 -584329337/2318339232
51 439 92132321/772779744
51 440 -5372155/6198768
51 441 531000395009/41730106176
51 442 -251539899659/10432526544
51 443 14636275/5854392
51 444 5903651/7805856
51 445 -391134401/1545559488
51 446 -3914642731/1159169616
51 447 584329337/1545559488
51 448 -14636275/7805856
51 449 -60395171/35126352
51 450 -2348165/52689528
51 451 -1337353150321/41730106176
51 452 2379841079/140505408
51 453 2536277983/105379056
51 454 -58316261/13172382
51 455 1901594087/210758112
51 458 -261781591/272745792
51 459 -89875823/68186448
51 460 801036529/272745792
51 461 -4364685937/818237376
51 462 -8272498655/613678032
51 463 -19536523/7576272
51 464 -89875823/136372896
51 465 89875823/68186448
51 467 65222738699/2454712128
51 468 448675567/2454712128
51 469 -31612225/6198768
51 470 -89875823/90915264
51 471 1308907955/272745792
51 472 89875823/90915264
51 473 21835669/24795072
51 474 -7576677931/2454712128
51 475 3476131/6198768
51 476 3476131/6198768
51 477 4771453/12397536
51 478 5372155/6198768
51 479 -8219125/12397536
51 480 -3767129/4132512
51 481 1/8
51 483 1661351/2755008
51 484 -54073/172188
51 486 -221711/2755008
51 487 -226105/459168
51 488 -560107/918336
51 489 279667/688752
51 490 26087/306112
51 491 28817/86094
51 492 -1358965/2755008
51 493 -480335/344376
51 494 -21181/57396
51 495 -8263/229584
51 496 -54013/344376
51 497 95257/344376
51 498 8051/86094
51 499 2042407/459168
51 500 2
51 501 1/72
51 502 -1/36
51 503 1/12
51 504 1/12
51 505 1/24
51 530 -42459168757/5058194688
51 531 -11156379065/79034292
52 1 -1/2
52 9 1/2
52 10 1/2
52 11 3/4
52 14 3/2
52 15 -3/2
52 19 -3/2
52 20 -3/2
52 27 -1/3
52 28 -1/3
52 30 1
52 31 1/3
52 32 2/3
52 34 -1
52 37 -3/2
52 38 -17/6
52 43 3/2
52 44 3/2
52 49 1
52 57 3/4
52 58 3/2
52 60 -3/2
52 64 -1/3
52 69 -2/3
52 78 1
52 82 11/9
52 88 -11/9
52 103 -83/18
52 104 62/9
52 105 -7/3
52 108 -7
52 114 -62/9
52 120 7/3
52 132 83/18
52 133 7
52 135 -4/3
52 137 4/3
52 140 7/3
52 144 -7/3
52 216 172/27
52 217 -61/6
52 218 41/9
52 221 92/9
52 222 7/3
52 223 -61/9
52 225 -43/9
52 226 10/9
52 227 62/9
52 233 -23/9
52 234 -83/9
52 238 31/54
52 244 -7/3
52 251 61/9
52 263 61/6
52 264 43/9
52 266 -41/9
52 268 41/9
52 271 -8/9
52 275 8/9
52 290 -10/9
52 301 -41/9
52 302 -62/9
52 309 -20/9
52 313 20/9
52 402 -172/27
52 403 -92/9
52 404 23/9
52 405 83/9
52 409 -31/54
52 411 53/9
52 413 -53/9
52 416 7/9
52 420 -7/9
52 435 -5/3
52 436 -40/9
52 441 79/9
52 442 -1/9
52 451 -11/9
52 453 1
52 461 5/3
52 462 40/9
52 467 -79/9
52 468 1/9
52 474 11/9
53 1 1/2
53 3 -1/2
53 10 -1/2
53 11 -3/4
53 13 3/2
53 14 -3/2
53 15 3/2
53 20 3/2
53 27 -3/4
53 28 3/2
53 29 -3/2
53 31 -3/2
53 32 -2/3
53 35 1
53 37 1/3
53 38 17/6
53 44 -3/2
53 53 -1
53 54 -1
53 57 1/3
53 58 -1/3
53 62 3/2
53 68 1/3
53 70 2/3
53 78 -1
53 453 -1
54 11 -17/24
54 12 17/12
54 14 17/24
54 15 -17/24
54 21 -17/24
54 22 -17/12
54 23 17/12
54 33 17/24
54 39 -17/24
54 61 -17/12
54 63 -17/12
55 11 17/24
55 14 -17/24
55 15 17/24
55 18 -17/12
55 33 -17/24
55 36 17/12
55 39 17/24
55 42 -17/12
55 55 17/24
55 59 17/12
55 65 17/12
56 27 -1/2
56 28 1
56 31 -1
56 32 -1/2
56 38 1
56 64 1
56 69 -1
56 78 -1/3
56 79 1204/459
56 80 4331/1683
56 81 -100/153
56 82 29534/15147
56 83 4189/459
56 84 1381/153
56 85 -10/9
56 86 -71/99
56 88 -4552/891
56 89 -11644/459
56 90 4517/1683
56 91 -2846/1683
56 92 26/9
56 93 824/561
56 94 -26/9
56 95 2/9
56 96 -13150/1683
56 97 320/153
56 98 26/17
56 99 -26/17
56 100 -2/9
56 101 -28/99
56 102 -440/153
56 103 364459/30294
56 104 -49004/1377
56 105 -40243/5049
56 106 4/3
56 107 -20/9
56 108 66745/1683
56 109 9002/459
56 110 -3038/153
56 114 -1724/81
56 115 -5990/153
56 116 -1736/153
56 118 2/33
56 120 2903/297
56 121 3982/153
56 122 -2/3
56 123 16/9
56 125 22/9
56 126 -355/99
56 129 164/99
56 132 27673/1782
56 133 239/11
56 135 -70/27
56 136 4/51
56 137 530/459
56 139 -2846/1683
56 140 -58577/5049
56 142 -50/99
56 144 -1745/297
56 153 9221/306
56 154 805/459
56 155 -62/1683
56 156 -3629/1683
56 157 1730/1683
56 158 -821/1683
56 159 -14/9
56 160 16/9
56 161 -596/187
56 162 -62/1683
56 163 -2390/1683
56 164 2390/1683
56 165 28/9
56 166 -28/9
56 167 30/17
56 168 -4393/1683
56 169 -5081/1683
56 170 19/9
56 171 5081/1683
56 172 655/1683
56 173 -824/561
56 174 1
56 175 -1310/1683
56 176 45/17
56 177 -4/9
56 178 -11300/1683
56 179 -4/9
56 180 -2/9
56 181 -11/9
56 182 8/9
56 183 10/3
56 184 248/1683
56 185 -124/1683
56 186 124/1683
56 189 4687/594
56 190 5/459
56 191 -133/153
56 192 133/153
56 193 -11/9
56 194 26/11
56 195 -325/153
56 196 -13/17
56 197 26/17
56 198 2/33
56 199 32/153
56 200 -13/17
56 201 -2/33
56 202 -32/153
56 203 1/9
56 204 2/9
56 205 8/3
56 206 80/99
56 207 -40/9
56 208 4/51
56 209 -158/51
56 210 -124/1683
56 211 226/99
56 212 124/1683
56 213 -116/99
56 215 661/153
56 216 -836714/45441
56 217 400553/10098
56 218 -161497/15147
56 219 2/9
56 220 16/9
56 221 -621562/15147
56 222 -137288/5049
56 223 443723/15147
56 224 -1
56 225 919049/15147
56 226 108025/15147
56 227 -49004/1377
56 228 11/9
56 229 -4/3
56 230 -1/3
56 231 10/9
56 232 20/9
56 233 118171/15147
56 234 283972/15147
56 236 -124/1683
56 238 -1325020/45441
56 239 5144/1377
56 240 -6949/459
56 242 29/33
56 244 -2228/297
56 245 -2282/153
56 247 4076/459
56 249 -2/33
56 251 18569/891
56 252 14158/459
56 257 29/66
56 259 -145/99
56 260 -58/33
56 263 8614/297
56 264 13763/891
56 266 -13729/891
56 268 -319555/15147
56 270 -2390/1683
56 271 -367121/15147
56 273 2/33
56 275 1873/891
56 278 4612/1683
56 279 -116/99
56 285 56273/5508
56 286 2575/459
56 288 -1/3
56 290 -4157/891
56 291 -6242/459
56 296 25/99
56 298 8/11
56 301 -13639/891
56 302 -1724/81
56 304 386/99
56 306 -37802/1683
56 307 -158/51
56 308 2390/1683
56 309 430/81
56 311 -2/33
56 313 440/81
56 316 -4612/1683
56 317 116/99
56 323 -37391/2754
56 324 -8/27
56 325 -2/9
56 328 5/9
56 334 -2/9
56 337 -2
56 345 -14/9
56 347 28/9
56 350 4/9
56 355 -8/3
56 362 -125/54
56 363 -7/3
56 365 149/66
56 366 413/198
56 372 151/99
56 373 145/99
56 375 -232/99
56 377 2/3
56 379 -28/9
56 382 182/99
56 387 8/3
56 388 -116/99
56 394 35/22
56 402 -95803/5346
56 403 -52079/1782
56 404 10993/891
56 405 22426/891
56 407 116/99
56 409 -20197/10692
56 411 12565/891
56 412 -8/51
56 413 642283/15147
56 414 316/51
56 415 30/17
56 416 462442/15147
56 418 -16/9
56 420 -1478/891
56 423 -124/1683
56 424 116/99
56 432 -419/561
56 433 -124/1683
56 434 -3793/1683
56 435 1087/5049
56 436 220292/15147
56 437 2660/1683
56 438 -62/1683
56 439 -208/561
56 440 -2/9
56 441 75181/15147
56 442 95321/15147
56 443 -60/17
56 444 10/17
56 445 -592/561
56 446 7363/1683
56 447 31/561
56 448 45/17
56 449 44/51
56 450 -8/153
56 451 162733/15147
56 452 -338/51
56 453 -1048/153
56 454 676/153
56 455 -1288/153
56 458 61/99
56 459 116/99
56 460 -235/99
56 461 1291/297
56 462 10724/891
56 463 20/11
56 464 58/99
56 465 -116/99
56 467 -21233/891
56 468 395/891
56 469 28/9
56 470 29/33
56 471 -305/99
56 472 -29/33
56 473 -7/9
56 474 2257/891
56 475 14/9
56 476 14/9
56 477 4/9
56 478 2/9
56 479 8/9
56 480 -2/3
56 481 -1
56 530 -6707/1836
56 531 35261/459
57 32 1/2
57 37 -1
57 38 -1
57 57 1/2
57 58 1
57 68 -1
57 70 1
57 78 1/3
57 472 -1
58 11 1/2
58 12 -1
58 14 -1
58 15 1
58 21 1/2
58 22 1
58 23 -1
58 39 1/2
58 42 -1
58 55 1/2
58 61 1
58 67 -1
58 79 -3751906061/105379056
58 80 -1468786981/96597468
58 81 24734053/4390794
58 82 115254044593/1738754424
58 83 -11693031269/105379056
58 84 -2005275607/17563176
58 85 -1032497/258282
58 86 36541535/11364408
58 87 7046/14349
58 88 205431164/12784959
58 89 17167519999/52689528
58 90 -880152415/96597468
58 91 554999501/48298734
58 92 975920/129141
58 93 -160666895/16099578
58 94 -975920/129141
58 95 -195184/129141
58 96 1030794085/48298734
58 97 -240167819/17563176
58 98 -2957279/243933
58 99 2957279/243933
58 100 110674/129141
58 101 1701641/5682204
58 102 141231607/8781588
58 103 -80479619686/217344303
58 104 116104171127/158068584
58 105 2709295927/579584808
58 106 195184/43047
58 107 -800063/129141
58 108 -42105051649/48298734
58 109 -14538521375/52689528
58 110 1115144465/4390794
58 114 77861482/1162269
58 115 9342370901/17563176
58 116 811587203/4390794
58 117 7634/14349
58 118 2295485/1894068
58 120 -1043001965/34093224
58 121 -3577824179/8781588
58 122 -207451/86094
58 123 859267/129141
58 124 14173/4783
58 125 470446/129141
58 126 61351693/11364408
58 127 -17909/14349
58 129 -38037667/5682204
58 130 -34031/14349
58 131 17990/4783
58 132 -9980816311/204559344
58 133 -28846515/420904
58 134 -5885/14349
58 135 13022681/1549692
58 136 -10643561/2927196
58 137 675390313/13172382
58 138 -45069/19132
58 139 554999501/48298734
58 140 20669042104/72448101
58 141 -3817/4783
58 142 6571297/5682204
58 143 -25960/14349
58 144 632889959/34093224
58 149 3817/28698
58 153 -5784149257/17563176
58 154 6581053/26344764
58 155 -98105761/48298734
58 156 2054622113/193194936
58 157 289673245/193194936
58 158 -992992397/96597468
58 159 -390368/129141
58 160 195184/129141
58 161 427671047/21466104
58 162 -98105761/48298734
58 163 -846994765/48298734
58 164 846994765/48298734
58 165 780736/129141
58 166 -780736/129141
58 167 -3624121/487866
58 168 1272575459/96597468
58 169 -93461723/96597468
58 170 780736/129141
58 171 93461723/96597468
58 172 -301545581/96597468
58 173 160666895/16099578
58 175 301545581/48298734
58 176 -13748797/975732
58 177 390368/129141
58 178 257068069/24149367
58 179 19327/258282
58 180 195184/129141
58 181 195184/129141
58 182 -800063/258282
58 183 195184/43047
58 184 196211522/24149367
58 185 -98105761/24149367
58 186 98105761/24149367
58 189 -674371283/34093224
58 190 -29741362/6586191
58 191 312704983/17563176
58 192 -312704983/17563176
58 193 -1066723/258282
58 194 406493/631356
58 195 478098715/17563176
58 196 2957279/487866
58 197 -2957279/243933
58 198 -129355/1894068
58 199 -206242939/8781588
58 200 2957279/487866
58 201 129355/1894068
58 202 206242939/8781588
58 203 -55337/129141
58 204 -29854/129141
58 205 318683/43047
58 206 -16061065/5682204
58 207 -819865/516564
58 208 -7716365/2927196
58 209 13133977/731799
58 210 -98105761/24149367
58 211 -19809469/2841102
58 212 98105761/24149367
58 213 10426139/2841102
58 214 543/9566
58 215 -1417915589/35126352
58 216 4651471696849/10432526544
58 217 -258316086923/289792404
58 218 1041154065881/3477508848
58 219 -195184/129141
58 220 1385615/258282
58 221 3346312892171/3477508848
58 222 520957609279/1159169616
58 223 -524640976831/869377212
58 225 -447684189143/434688606
58 226 -58997954129/869377212
58 227 116104171127/158068584
58 228 371041/258282
58 229 -195184/43047
58 230 -195184/43047
58 231 800063/258282
58 232 800063/129141
58 233 -211986380765/869377212
58 234 -127006053248/217344303
58 236 -98105761/24149367
58 238 586975503109/1304065818
58 239 -1356369557/39517146
58 240 21915760625/105379056
58 242 -10426139/3788136
58 244 402751675/17046612
58 245 5791155439/35126352
58 247 -6963890189/52689528
58 249 129355/1894068
58 251 -6693917687/102279672
58 252 -20730941563/52689528
58 257 -10426139/7576272
58 259 52130695/11364408
58 260 10426139/1894068
58 263 -1555021163/17046612
58 264 -4990912829/102279672
58 266 4953140539/102279672
58 267 1
58 268 794228658781/1738754424
58 269 61727/57396
58 270 -846994765/48298734
58 271 533938485221/1738754424
58 273 -129355/1894068
58 275 -676146775/102279672
58 278 491820935/48298734
58 279 10426139/2841102
58 285 -64800879977/632274336
58 286 -906359995/13172382
58 287 71609/57396
58 288 99637/344376
58 289 16001/28698
58 290 1485556583/102279672
58 291 7752399725/52689528
58 292 11715/19132
58 293 -18370/14349
58 294 19003/14349
58 295 -124883/28698
58 296 -1027099/11364408
58 298 -202789/105226
58 299 5834/4783
58 300 -51005/14349
58 301 4911461791/102279672
58 302 77861482/1162269
58 303 -543/4783
58 304 -68352001/5682204
58 305 -1
58 306 54560567933/193194936
58 307 49387831/2927196
58 308 846994765/48298734
58 309 -1434187603/9298152
58 310 -31325/9566
58 311 129355/1894068
58 313 -39563117/2324538
58 316 -491820935/48298734
58 317 -10426139/2841102
58 319 543/9566
58 323 76618937513/316137168
58 324 191587/387423
58 325 88831/129141
58 326 -8589/19132
58 328 345413/129141
58 334 -170989/258282
58 335 -50153/14349
58 337 -7878/4783
58 338 -101503/57396
58 339 -21541/28698
58 342 -50153/14349
58 345 -390368/129141
58 346 18370/14349
58 347 780736/129141
58 349 -1
58 350 -140528/129141
58 351 -14269/28698
58 355 -526933/86094
58 358 -1094/14349
58 362 -4070485/1549692
58 363 2852243/344376
58 364 7046/14349
58 365 -52648115/7576272
58 366 -36287375/22728816
58 370 34031/14349
58 371 -50153/14349
58 372 -52906825/11364408
58 373 -52130695/11364408
58 374 -139/4783
58 375 10426139/1420551
58 377 58619/43047
58 378 -18370/14349
58 379 -780736/129141
58 382 -16717853/2841102
58 383 14509/14349
58 387 526933/86094
58 388 10426139/2841102
58 390 1094/14349
58 394 28612339/7576272
58 395 10075/172188
58 396 56041/57396
58 397 32876/14349
58 398 -32643/9566
58 399 113399/28698
58 400 -543/9566
58 401 -19313/86094
58 402 34593128209/613678032
58 403 18818146685/204559344
58 404 -3938415703/102279672
58 405 -4050309353/51139836
58 407 -10426139/2841102
58 409 7612041091/1227356064
58 410 -8454/4783
58 411 -4582301467/102279672
58 412 9179963/1463598
58 413 -687212645747/869377212
58 414 -98176259/2927196
58 415 -3624121/487866
58 416 -190450603489/434688606
58 417 35801/4783
58 418 3004331/516564
58 419 -20493/9566
58 420 259127023/51139836
58 423 -98105761/24149367
58 424 -10426139/2841102
58 426 -2723/14349
58 432 -347735429/32199156
58 433 -98105761/24149367
58 434 1047850325/96597468
58 435 -8929158193/579584808
58 436 -271724889157/869377212
58 437 -424658392/24149367
58 438 -98105761/48298734
58 439 66608557/16099578
58 440 -371041/258282
58 441 70400952815/434688606
58 442 -227863928735/1738754424
58 443 3624121/243933
58 444 772865/325244
58 445 -98105761/32199156
58 446 -1990151417/96597468
58 447 98105761/32199156
58 448 -3624121/325244
58 449 -18283399/2927196
58 450 1098197/4390794
58 451 -167965661465/869377212
58 452 555133235/5854392
58 453 2569109641/17563176
58 454 -45889601/2195397
58 455 130595603/2195397
58 458 -21240343/11364408
58 459 -10426139/2841102
58 460 83797177/11364408
58 461 -460690441/34093224
58 462 -964223825/25569918
58 463 -1759249/315678
58 464 -10426139/5682204
58 465 10426139/2841102
58 467 7639255367/102279672
58 468 -157892729/102279672
58 469 -2422495/258282
58 470 -10426139/3788136
58 471 106201715/11364408
58 472 10426139/3788136
58 473 2731141/1033128
58 474 -805917223/102279672
58 475 390368/129141
58 476 390368/129141
58 477 -19327/258282
58 478 371041/258282
58 479 214511/129141
58 480 -58945/86094
58 483 2816/14349
58 484 3817/14349
58 486 -19598/14349
58 487 46187/28698
58 488 -145/4783
58 489 -8077/28698
58 490 13082/14349
58 491 -6932/4783
58 492 4600/14349
58 493 -6498/4783
58 494 7969/14349
58 495 -5747/28698
58 496 543/9566
58 497 483/4783
58 498 -3027/4783
58 499 22295/14349
58 530 -9594163117/210758112
58 531 -38652993725/52689528
59 11 -1/2
59 14 1
59 15 -1
59 18 1
59 21 -1/2
59 23 1
59 36 -1
59 39 -1/2
59 42 1
59 55 -1/2
59 59 -1
59 66 1
59 79 53607017/13172382
59 80 130861573/48298734
59 81 -4584622/2195397
59 82 -245527279/217344303
59 83 610099399/26344764
59 84 181436203/8781588
59 85 680774/129141
59 86 -24332509/2841102
59 87 -112955/28698
59 88 -259598026/12784959
59 89 -329335489/6586191
59 90 113003101/48298734
59 91 -45604799/24149367
59 92 -1876265/258282
59 93 7012429/16099578
59 94 1876265/258282
59 95 375253/258282
59 96 79655360/24149367
59 97 37211197/4390794
59 98 4158509/487866
59 99 -4158509/487866
59 100 -1122829/258282
59 101 -8262845/2841102
59 102 -28041953/2195397
59 103 5838960023/217344303
59 104 -1480721297/19758573
59 105 -4124507027/144896202
59 106 -375253/86094
59 107 373987/129141
59 108 5103499859/48298734
59 109 724568461/13172382
59 110 -231517615/4390794
59 114 -97619123/1162269
59 115 -492321073/4390794
59 116 -63235229/2195397
59 117 37613/14349
59 118 689177/473517
59 120 346585135/8523306
59 121 340448909/4390794
59 122 21131/86094
59 123 -458432/129141
59 124 -17379/9566
59 125 -904034/129141
59 126 -21954893/2841102
59 127 101323/14349
59 129 32730847/2841102
59 130 208255/57396
59 131 5885/9566
59 132 3187376111/51139836
59 133 8832335/105226
59 134 69814/14349
59 135 -2818711/387423
59 136 -625520/731799
59 137 19306841/6586191
59 138 41291/4783
59 139 -45604799/24149367
59 140 -2566237943/72448101
59 141 -11632/4783
59 142 -10306982/1420551
59 143 -5836/14349
59 144 -190294579/8523306
59 149 -8533/14349
59 153 1043372585/17563176
59 154 24829403/13172382
59 155 2976412/24149367
59 156 -117467719/48298734
59 157 -67940002/24149367
59 158 128060866/24149367
59 159 375253/129141
59 160 -375253/258282
59 161 -26577517/5366526
59 162 2976412/24149367
59 163 185949421/24149367
59 164 -185949421/24149367
59 165 -750506/129141
59 166 750506/129141
59 167 400525/243933
59 168 -124908749/48298734
59 169 132903592/24149367
59 170 -750506/129141
59 171 -132903592/24149367
59 172 -61479817/48298734
59 173 -7012429/16099578
59 175 61479817/24149367
59 176 1665200/243933
59 177 -375253/129141
59 178 -143760179/24149367
59 179 376519/258282
59 180 -375253/258282
59 181 -375253/258282
59 182 373987/258282
59 183 -375253/86094
59 184 -11905648/24149367
59 185 5952824/24149367
59 186 -5952824/24149367
59 189 12408877/8523306
59 190 -40490659/26344764
59 191 -94112491/8781588
59 192 94112491/8781588
59 193 1158241/516564
59 194 438965/157839
59 195 -33931735/8781588
59 196 -4158509/975732
59 197 4158509/487866
59 198 817745/473517
59 199 28342955/2195397
59 200 -3670643/975732
59 201 -1291262/473517
59 202 -30538352/2195397
59 203 1122829/516564
59 204 305125/258282
59 205 -5902/43047
59 206 3080156/1420551
59 207 -427163/258282
59 208 -625520/731799
59 209 -16845925/1463598
59 210 5952824/24149367
59 211 28543391/2841102
59 212 -5952824/24149367
59 213 -6882638/1420551
59 214 2405/4783
59 215 120116179/8781588
59 216 -57122370185/2608131636
59 217 10635750491/144896202
59 218 -4052778749/434688606
59 219 375253/258282
59 220 -1873733/516564
59 221 -19766196385/217344303
59 222 -19020392339/289792404
59 223 20479078579/434688606
59 225 34578983486/217344303
59 226 6117577759/217344303
59 227 -1480721297/19758573
59 228 -375886/129141
59 229 375253/86094
59 230 375253/86094
59 231 -373987/258282
59 232 -373987/129141
59 233 4747026037/217344303
59 234 9225866993/434688606
59 236 5952824/24149367
59 238 -227314264393/2608131636
59 239 676122947/79034292
59 240 -1033077661/26344764
59 242 3441319/947034
59 244 -250756195/8523306
59 245 -326634155/8781588
59 247 137534306/6586191
59 249 -817745/473517
59 251 2148984007/25569918
59 252 1065213539/13172382
59 257 3441319/1894068
59 259 -17206595/2841102
59 260 -3441319/473517
59 263 491171458/4261653
59 264 1503173869/25569918
59 265 -1
59 266 -1576736969/25569918
59 268 -20336194871/434688606
59 269 -105628/14349
59 270 185949421/24149367
59 271 -16107234155/217344303
59 273 817745/473517
59 275 213872795/25569918
59 278 -222185839/48298734
59 279 -6882638/1420551
59 281 1
59 285 3323867269/158068584
59 286 275579089/26344764
59 287 48223/28698
59 288 33907/86094
59 289 11404/14349
59 290 -520559353/25569918
59 291 -269941063/13172382
59 292 -32833/9566
59 293 3896/14349
59 294 -30977/14349
59 295 -54859/14349
59 296 15774257/2841102
59 298 116317/52613
59 299 -2723/9566
59 300 -14639/14349
59 301 -797184853/12784959
59 302 -97619123/1162269
59 303 -27/4783
59 304 26048426/1420551
59 306 -1367399708/24149367
59 307 -7535467/1463598
59 308 -185949421/24149367
59 309 17650469/2324538
59 310 -22408/4783
59 311 -817745/473517
59 313 26011229/1162269
59 316 222185839/48298734
59 317 6882638/1420551
59 319 -2378/4783
59 323 -1905308939/39517146
59 324 -626639/387423
59 325 -64844/129141
59 326 77845/19132
59 328 -394612/129141
59 334 62407/129141
59 335 5609/28698
59 337 9095/4783
59 338 27509/57396
59 339 43291/14349
59 342 -23089/28698
59 345 375253/129141
59 346 -18245/14349
59 347 -750506/129141
59 350 713977/129141
59 351 -7265/14349
59 355 374831/86094
59 358 1399/14349
59 362 10353013/3099384
59 363 -733213/86094
59 364 -112955/28698
59 365 20477575/1894068
59 366 12081781/5682204
59 370 -208255/57396
59 371 5609/28698
59 372 22113065/2841102
59 373 17206595/2841102
59 374 -23182/4783
59 375 -13765276/1420551
59 377 -376097/86094
59 378 32594/14349
59 379 750506/129141
59 382 12835897/2841102
59 383 -29060/14349
59 387 -374831/86094
59 388 -6882638/1420551
59 390 -1399/14349
59 394 -5605837/3788136
59 395 -303497/172188
59 396 27895/14349
59 397 -3839/28698
59 398 5808/4783
59 399 -32234/14349
59 400 -2405/4783
59 401 -492667/172188
59 402 -10913474999/153419508
59 403 -5892694195/51139836
59 404 1346441963/25569918
59 405 1272929788/12784959
59 407 6882638/1420551
59 409 -1331304551/306839016
59 410 -35643/9566
59 411 1293900227/25569918
59 412 1251040/731799
59 413 43675138109/434688606
59 414 11260201/731799
59 415 400525/243933
59 416 44311258265/434688606
59 417 28232/4783
59 418 -720857/258282
59 419 12690/4783
59 420 -107618048/12784959
59 423 5952824/24149367
59 424 6882638/1420551
59 426 1318/14349
59 432 63967415/16099578
59 433 5952824/24149367
59 434 70928527/48298734
59 435 -2368339621/144896202
59 436 3354213119/217344303
59 437 54534035/24149367
59 438 2976412/24149367
59 439 19501135/16099578
59 440 375886/129141
59 441 27340345463/434688606
59 442 12096789955/434688606
59 443 -801050/243933
59 444 -405719/162622
59 445 1488206/8049789
59 446 204212699/48298734
59 447 -1488206/8049789
59 448 400525/162622
59 449 3804188/731799
59 450 358744/2195397
59 451 5910373384/217344303
59 452 -29194921/1463598
59 453 -45273940/2195397
59 454 19968052/2195397
59 455 -21000037/2195397
59 458 9335873/2841102
59 459 6882638/1420551
59 460 -29983787/2841102
59 461 163684211/8523306
59 462 634190780/12784959
59 463 1419688/157839
59 464 3441319/1420551
59 465 -6882638/1420551
59 467 -2502860947/25569918
59 468 -1363301/25569918
59 469 2233300/129141
59 470 3441319/947034
59 471 -46679365/2841102
59 472 -3441319/947034
59 473 -578531/258282
59 474 284607443/25569918
59 475 -375253/129141
59 476 -375253/129141
59 477 -376519/258282
59 478 -375886/129141
59 479 377785/258282
59 480 243671/86094
59 483 -137407/57396
59 484 11632/14349
59 486 61135/57396
59 487 25181/28698
59 488 45555/19132
59 489 -24314/14349
59 490 -62431/57396
59 491 -1296/4783
59 492 58813/57396
59 493 19126/4783
59 494 18022/14349
59 495 2645/14349
59 496 2405/4783
59 497 -5816/4783
59 498 -864/4783
59 499 -396833/28698
59 530 227552419/26344764
59 531 2445623605/13172382
60 39 -1/2
60 42 1
60 55 -1/2
60 65 -1
60 67 1
60 78 1/6
60 79 2115836069/105379056
60 80 459990347/48298734
60 81 -6503795/2195397
60 82 -58805941927/1738754424
60 83 7843390217/105379056
60 84 1285818565/17563176
60 85 1199693/258282
60 86 -105623135/11364408
60 87 -91399/28698
60 88 -310097162/12784959
60 89 -10629005263/52689528
60 90 893308567/96597468
60 91 -309623801/48298734
60 92 -1808755/258282
60 93 40329394/8049789
60 94 1808755/258282
60 95 361751/258282
60 96 -257048036/24149367
60 97 226586525/17563176
60 98 5575837/487866
60 99 -5575837/487866
60 100 -1421609/258282
60 101 -14328599/5682204
60 102 -174556165/8781588
60 103 354833697215/1738754424
60 104 -67331194703/158068584
60 105 -14390302225/579584808
60 106 -361751/86094
60 107 363134/129141
60 108 50079218459/96597468
60 109 4771869193/26344764
60 110 -1480423831/8781588
60 114 -116694283/1162269
60 115 -6216838133/17563176
60 116 -256256416/2195397
60 117 31846/14349
60 118 2123359/1894068
60 120 1648460741/34093224
60 121 586255415/2195397
60 122 -12511/43047
60 123 -244465/129141
60 124 -11379/9566
60 125 -621886/129141
60 126 -121936693/11364408
60 127 75476/14349
60 129 83693161/5682204
60 130 121397/57396
60 131 20467/9566
60 132 15214479127/204559344
60 133 42326211/420904
60 134 52943/14349
60 135 -14041601/1549692
60 136 -4321871/1463598
60 137 -170012015/6586191
60 138 101361/19132
60 139 -309623801/48298734
60 140 -25075621943/144896202
60 141 -15923/4783
60 142 -45603997/5682204
60 143 -12938/14349
60 144 -913519799/34093224
60 149 15923/28698
60 153 7276234499/35126352
60 154 152405219/26344764
60 155 8890709/96597468
60 156 -3599906395/386389872
60 157 -1055686865/386389872
60 158 715508423/96597468
60 159 361751/129141
60 160 -361751/258282
60 161 -601682659/42932208
60 162 8890709/96597468
60 163 580213549/48298734
60 164 -580213549/48298734
60 165 -723502/129141
60 166 723502/129141
60 167 1518854/243933
60 168 -911089985/96597468
60 169 1037905447/193194936
60 170 -723502/129141
60 171 -1037905447/193194936
60 172 -242883137/193194936
60 173 -40329394/8049789
60 175 242883137/96597468
60 176 3301936/243933
60 177 -361751/129141
60 178 -727353107/48298734
60 179 180184/129141
60 180 -361751/258282
60 181 -361751/258282
60 182 181567/129141
60 183 -361751/86094
60 184 -8890709/24149367
60 185 8890709/48298734
60 186 -8890709/48298734
60 189 883480957/68186448
60 190 -86396699/26344764
60 191 -280764403/17563176
60 192 280764403/17563176
60 193 1593467/516564
60 194 1990849/631356
60 195 -53793127/17563176
60 196 -5575837/975732
60 197 5575837/487866
60 198 3563347/1894068
60 199 180399337/8781588
60 200 -5575837/975732
60 201 -3563347/1894068
60 202 -180399337/8781588
60 203 1421609/516564
60 204 165389/258282
60 205 -28643/43047
60 206 16169521/5682204
60 207 -1955153/516564
60 208 -4321871/1463598
60 209 -13770562/731799
60 210 8890709/48298734
60 211 17722889/1420551
60 212 -8890709/48298734
60 213 -16377707/2841102
60 214 7077/9566
60 215 145551071/8781588
60 216 -154966974091/652032909
60 217 582600918959/1159169616
60 218 -541578680705/3477508848
60 219 361751/258282
60 220 -1811521/516564
60 221 -957945735301/1738754424
60 222 -318498252349/1159169616
60 223 146187396845/434688606
60 225 138923538925/217344303
60 226 49766115257/869377212
60 227 -67331194703/158068584
60 228 -722119/258282
60 229 361751/86094
60 230 361751/86094
60 231 -181567/129141
60 232 -363134/129141
60 233 28899581624/217344303
60 234 134762726575/434688606
60 236 8890709/48298734
60 238 -6112401660961/20865053088
60 239 3580333925/158068584
60 240 -14118951089/105379056
60 242 16377707/3788136
60 244 -599893513/17046612
60 245 -3842334379/35126352
60 247 4415738777/52689528
60 249 -3563347/1894068
60 251 10252924535/102279672
60 252 13567826125/52689528
60 257 16377707/7576272
60 259 -81888535/11364408
60 260 -16377707/1894068
60 263 2346911807/17046612
60 264 7214894525/102279672
60 266 -7528537507/102279672
60 268 -451912217077/1738754424
60 269 -260447/57396
60 270 580213549/48298734
60 271 -366565935917/1738754424
60 273 3563347/1894068
60 275 1021790791/102279672
60 278 -212091641/48298734
60 279 -16377707/2841102
60 285 10635044849/158068584
60 286 291845312/6586191
60 287 99199/57396
60 288 -186313/344376
60 289 44653/28698
60 290 -2464604927/102279672
60 291 -5050759991/52689528
60 292 -66859/19132
60 293 10909/14349
60 294 -20734/14349
60 295 -121423/28698
60 296 74173219/11364408
60 298 391821/105226
60 299 7973/9566
60 300 -68572/14349
60 301 -7599153379/102279672
60 302 -116694283/1162269
60 303 -7077/4783
60 304 122490157/5682204
60 306 -36877981259/193194936
60 307 -41799451/2927196
60 308 -580213549/48298734
60 309 775475449/9298152
60 310 -67217/9566
60 311 -3563347/1894068
60 313 61917887/2324538
60 316 212091641/48298734
60 317 16377707/2841102
60 319 7077/9566
60 323 -47034430151/316137168
60 324 -608797/387423
60 325 -82582/129141
60 326 21331/4783
60 328 -442508/129141
60 334 121117/258282
60 335 -29555/28698
60 337 7281/4783
60 338 8657/28698
60 339 58291/28698
60 342 -29555/28698
60 345 361751/129141
60 346 -10909/14349
60 347 -723502/129141
60 350 793499/129141
60 351 -38939/28698
60 355 181106/43047
60 358 2654/14349
60 362 10286015/3099384
60 363 -3462131/344376
60 364 -91399/28698
60 365 96141923/7576272
60 366 54103751/22728816
60 370 -121397/57396
60 371 -29555/28698
60 372 103268617/11364408
60 373 81888535/11364408
60 374 -18856/4783
60 375 -16377707/1420551
60 377 -360829/86094
60 378 10909/14349
60 379 723502/129141
60 382 8994400/1420551
60 383 -34831/14349
60 387 -181106/43047
60 388 -16377707/2841102
60 390 -2654/14349
60 394 -9691321/7576272
60 395 -159239/86094
60 396 149243/57396
60 397 50267/28698
60 398 -5277/9566
60 399 -86597/28698
60 400 -7077/9566
60 401 -94448/43047
60 402 -52152514585/613678032
60 403 -28179114053/204559344
60 404 6388196359/102279672
60 405 6085140749/51139836
60 407 16377707/2841102
60 409 -6836361715/1227356064
60 410 -37897/9566
60 411 6250460347/102279672
60 412 4321871/731799
60 413 103587152546/217344303
60 414 94656263/2927196
60 415 1518854/243933
60 416 261229745135/869377212
60 417 52170/4783
60 418 -2298869/516564
60 419 37491/9566
60 420 -502809211/51139836
60 423 8890709/48298734
60 424 16377707/2841102
60 426 -18577/14349
60 432 98184043/16099578
60 433 8890709/48298734
60 434 -74596889/96597468
60 435 -3841465763/579584808
60 436 145173941725/869377212
60 437 645919729/96597468
60 438 8890709/96597468
60 439 19499369/16099578
60 440 722119/258282
60 441 -6703774834/217344303
60 442 155893554353/1738754424
60 443 -3037708/243933
60 444 -293719/162622
60 445 8890709/64398312
60 446 1512556169/96597468
60 447 -8890709/64398312
60 448 759427/81311
60 449 4523617/731799
60 450 957860/2195397
60 451 103423017161/869377212
60 452 -369251261/5854392
60 453 -1639153417/17563176
60 454 39638906/2195397
60 455 -282284429/8781588
60 458 43445455/11364408
60 459 16377707/2841102
60 460 -141711697/11364408
60 461 774069313/34093224
60 462 1509592877/25569918
60 463 3323509/315678
60 464 16377707/5682204
60 465 -16377707/2841102
60 467 -11919338903/102279672
60 468 16172369/102279672
60 469 5179939/258282
60 470 16377707/3788136
60 471 -217227275/11364408
60 472 -16377707/3788136
60 473 -2257981/1033128
60 474 1346603767/102279672
60 475 -361751/129141
60 476 -361751/129141
60 477 -180184/129141
60 478 -722119/258282
60 479 358985/258282
60 480 113405/43047
60 483 -118955/57396
60 484 15923/14349
60 486 18119/57396
60 487 30398/14349
60 488 37179/19132
60 489 -19439/28698
60 490 -13439/57396
60 491 -4886/4783
60 492 98249/57396
60 493 20748/4783
60 494 16763/14349
60 495 21287/28698
60 496 7077/9566
60 497 -5570/4783
60 498 -1663/4783
60 499 -400741/28698
60 530 866534987/26344764
60 531 7119734699/13172382
61 21 1/2
61 23 -1
61 39 1/2
61 63 1
61 66 -1
61 78 -1/6
61 79 -959/102
61 80 -3039/748
61 81 25/17
61 82 9470/561
61 83 -1075/34
61 84 -511/17
61 86 39/44
61 88 200/33
61 89 1503/17
61 90 -1797/748
61 91 1151/374
61 93 -1151/374
61 96 3039/374
61 97 -63/17
61 98 -50/17
61 99 50/17
61 101 -3/22
61 102 76/17
61 103 -430127/4488
61 104 9841/51
61 105 959/748
61 108 -170547/748
61 109 -2543/34
61 110 1193/17
61 114 76/3
61 115 2475/17
61 116 825/17
61 118 3/22
61 120 -499/44
61 121 -1871/17
61 126 129/44
61 129 -39/22
61 132 -4841/264
61 133 -1149/44
61 135 7/2
61 136 -3/17
61 137 433/34
61 139 1151/374
61 140 55883/748
61 142 -3/22
61 144 313/44
61 153 -6115/68
61 154 79/204
61 155 -207/374
61 156 4215/1496
61 157 -621/1496
61 158 -1151/748
61 161 7345/1496
61 162 -207/374
61 163 -1151/374
61 164 1151/374
61 167 -67/34
61 168 2625/748
61 169 1035/748
61 171 -1035/748
61 172 -621/748
61 173 1151/374
61 175 621/374
61 176 -201/68
61 178 530/187
61 184 414/187
61 185 -207/187
61 186 207/187
61 189 -535/88
61 190 -79/102
61 191 63/17
61 192 -63/17
61 194 -13/11
61 195 205/34
61 196 25/17
61 197 -50/17
61 198 3/22
61 199 -76/17
61 200 33/34
61 201 19/22
61 202 93/17
61 206 -37/22
61 207 3/2
61 208 -3/17
61 209 59/17
61 210 -207/187
61 211 -26/11
61 212 207/187
61 213 15/11
61 215 -2051/204
61 216 1544903/13464
61 217 -173329/748
61 218 175745/2244
61 221 1118611/4488
61 222 44545/374
61 223 -354367/2244
61 225 -613177/2244
61 226 -40757/2244
61 227 9841/51
61 233 -142535/2244
61 234 -167989/1122
61 236 -207/187
61 238 3224993/26928
61 239 -931/102
61 240 1909/34
61 242 -45/44
61 244 197/22
61 245 1515/34
61 247 -606/17
61 249 -3/22
61 251 -3241/132
61 252 -1840/17
61 257 -45/88
61 259 75/44
61 260 45/22
61 263 -757/22
61 264 -2467/132
61 266 2405/132
61 268 265355/2244
61 270 -1151/374
61 271 186169/2244
61 273 3/22
61 275 -329/132
61 278 207/187
61 279 15/11
61 285 -3879/136
61 286 -1823/102
61 288 1/4
61 290 697/132
61 291 676/17
61 296 -19/44
61 298 -15/11
61 301 2369/132
61 302 76/3
61 304 -93/22
61 306 28421/374
61 307 59/17
61 308 1151/374
61 309 -119/3
61 311 -3/22
61 313 -19/3
61 316 -207/187
61 317 -15/11
61 323 1124/17
61 363 13/4
61 365 -213/88
61 366 -27/88
61 372 -69/44
61 373 -75/44
61 375 30/11
61 382 -26/11
61 388 15/11
61 394 -1/264
61 402 16847/792
61 403 9187/264
61 404 -1865/132
61 405 -1975/66
61 407 -15/11
61 409 4253/1584
61 411 -2309/132
61 412 6/17
61 413 -464459/2244
61 414 -118/17
61 415 -67/34
61 416 -132403/1122
61 418 5/2
61 420 113/66
61 423 -207/187
61 424 -15/11
61 432 -1565/748
61 433 -207/187
61 434 2807/748
61 435 -2153/748
61 436 -45127/561
61 437 -886/187
61 438 -207/374
61 439 207/187
61 441 83683/2244
61 442 -78637/2244
61 443 67/17
61 444 3/17
61 445 -621/748
61 446 -4099/748
61 447 621/748
61 448 -201/68
61 449 -33/17
61 450 2/17
61 451 -114107/2244
61 452 432/17
61 453 653/17
61 454 -67/17
61 455 271/17
61 458 -27/44
61 459 -15/11
61 460 117/44
61 461 -215/44
61 462 -463/33
61 463 -21/11
61 464 -15/22
61 465 15/11
61 467 3673/132
61 468 -103/132
61 469 -3
61 470 -45/44
61 471 135/44
61 472 45/44
61 473 5/4
61 474 -377/132
61 530 -4883/408
61 531 -18149/102
62 1 9673/4416
62 2 -2
62 4 1157/13248
62 5 -65/72
62 8 5/8
62 11 1/2
62 12 -5/6
62 14 -1
62 15 13/12
62 16 1/6
62 17 -1/6
62 18 -1/4
62 21 5/12
62 22 1
62 23 -1
62 24 -1/6
62 25 1/6
62 33 1/24
62 36 -1/24
62 39 -1/8
62 40 37/48
62 41 -11/48
62 42 -1/6
62 44 7/24
62 47 -37/48
62 52 11/48
62 55 3/8
62 56 -7/24
62 59 1/6
62 61 3/4
62 63 1/6
62 65 -11/12
62 67 -3/4
62 73 1/12
62 79 -3751906061/210758112
62 80 -1468786981/193194936
62 81 24734053/8781588
62 82 115254044593/3477508848
62 83 -11693031269/210758112
62 84 -2005275607/35126352
62 85 -1032497/516564
62 86 36541535/22728816
62 87 3523/14349
62 88 102715582/12784959
62 89 17167519999/105379056
62 90 -880152415/193194936
62 91 554999501/96597468
62 92 487960/129141
62 93 -160666895/32199156
62 94 -487960/129141
62 95 -97592/129141
62 96 1030794085/96597468
62 97 -240167819/35126352
62 98 -2957279/487866
62 99 2957279/487866
62 100 55337/129141
62 101 1701641/11364408
62 102 141231607/17563176
62 103 -40239809843/217344303
62 104 116104171127/316137168
62 105 2709295927/1159169616
62 106 97592/43047
62 107 -800063/258282
62 108 -42105051649/96597468
62 109 -14538521375/105379056
62 110 1115144465/8781588
62 114 38930741/1162269
62 115 9342370901/35126352
62 116 811587203/8781588
62 117 3817/14349
62 118 2295485/3788136
62 120 -1043001965/68186448
62 121 -3577824179/17563176
62 122 -207451/172188
62 123 859267/258282
62 124 14173/9566
62 125 235223/129141
62 126 61351693/22728816
62 127 -17909/28698
62 129 -38037667/11364408
62 130 -34031/28698
62 131 8995/4783
62 132 -9980816311/409118688
62 133 -28846515/841808
62 134 -5885/28698
62 135 13022681/3099384
62 136 -10643561/5854392
62 137 675390313/26344764
62 138 -45069/38264
62 139 554999501/96597468
62 140 10334521052/72448101
62 141 -3817/9566
62 142 6571297/11364408
62 143 -12980/14349
62 144 632889959/68186448
62 149 3817/57396
62 153 -5784149257/35126352
62 154 6581053/52689528
62 155 -98105761/96597468
62 156 2054622113/386389872
62 157 289673245/386389872
62 158 -992992397/193194936
62 159 -195184/129141
62 160 97592/129141
62 161 427671047/42932208
62 162 -98105761/96597468
62 163 -846994765/96597468
62 164 846994765/96597468
62 165 390368/129141
62 166 -390368/129141
62 167 -3624121/975732
62 168 1272575459/193194936
62 169 -93461723/193194936
62 170 390368/129141
62 171 93461723/193194936
62 172 -301545581/193194936
62 173 160666895/32199156
62 175 301545581/96597468
62 176 -13748797/1951464
62 177 195184/129141
62 178 257068069/48298734
62 179 19327/516564
62 180 97592/129141
62 181 97592/129141
62 182 -800063/516564
62 183 97592/43047
62 184 98105761/24149367
62 185 -98105761/48298734
62 186 98105761/48298734
62 189 -674371283/68186448
62 190 -14870681/6586191
62 191 312704983/35126352
62 192 -312704983/35126352
62 193 -1066723/516564
62 194 406493/1262712
62 195 478098715/35126352
62 196 2957279/975732
62 197 -2957279/487866
62 198 -129355/3788136
62 199 -206242939/17563176
62 200 2957279/975732
62 201 129355/3788136
62 202 206242939/17563176
62 203 -55337/258282
62 204 -14927/129141
62 205 318683/86094
62 206 -16061065/11364408
62 207 -819865/1033128
62 208 -7716365/5854392
62 209 13133977/1463598
62 210 -98105761/48298734
62 211 -19809469/5682204
62 212 98105761/48298734
62 213 10426139/5682204
62 214 543/19132
62 215 -1417915589/70252704
62 216 4651471696849/20865053088
62 217 -258316086923/579584808
62 218 1041154065881/6955017696
62 219 -97592/129141
62 220 1385615/516564
62 221 3346312892171/6955017696
62 222 520957609279/2318339232
62 223 -524640976831/1738754424
62 225 -447684189143/869377212
62 226 -58997954129/1738754424
62 227 116104171127/316137168
62 228 371041/516564
62 229 -97592/43047
62 230 -97592/43047
62 231 800063/516564
62 232 800063/258282
62 233 -211986380765/1738754424
62 234 -63503026624/217344303
62 236 -98105761/48298734
62 238 586975503109/2608131636
62 239 -1356369557/79034292
62 240 21915760625/210758112
62 242 -10426139/7576272
62 244 402751675/34093224
62 245 5791155439/70252704
62 247 -6963890189/105379056
62 249 129355/3788136
62 251 -6693917687/204559344
62 252 -20730941563/105379056
62 257 -10426139/15152544
62 259 52130695/22728816
62 260 10426139/3788136
62 263 -1555021163/34093224
62 264 -4990912829/204559344
62 266 4953140539/204559344
62 267 1/2
62 268 794228658781/3477508848
62 269 61727/114792
62 270 -846994765/96597468
62 271 533938485221/3477508848
62 273 -129355/3788136
62 275 -676146775/204559344
62 278 491820935/96597468
62 279 10426139/5682204
62 285 -64800879977/1264548672
62 286 -906359995/26344764
62 287 71609/114792
62 288 99637/688752
62 289 16001/57396
62 290 1485556583/204559344
62 291 7752399725/105379056
62 292 11715/38264
62 293 -9185/14349
62 294 19003/28698
62 295 -124883/57396
62 296 -1027099/22728816
62 298 -202789/210452
62 299 2917/4783
62 300 -51005/28698
62 301 4911461791/204559344
62 302 38930741/1162269
62 303 -543/9566
62 304 -68352001/11364408
62 305 -1/2
62 306 54560567933/386389872
62 307 49387831/5854392
62 308 846994765/96597468
62 309 -1434187603/18596304
62 310 -31325/19132
62 311 129355/3788136
62 313 -39563117/4649076
62 316 -491820935/96597468
62 317 -10426139/5682204
62 319 543/19132
62 323 76618937513/632274336
62 324 191587/774846
62 325 88831/258282
62 326 -8589/38264
62 328 345413/258282
62 334 -170989/516564
62 335 -50153/28698
62 337 -3939/4783
62 338 -101503/114792
62 339 -21541/57396
62 342 -50153/28698
62 345 -195184/129141
62 346 9185/14349
62 347 390368/129141
62 349 -1/2
62 350 -70264/129141
62 351 -14269/57396
62 355 -526933/172188
62 358 -547/14349
62 362 -4070485/3099384
62 363 2852243/688752
62 364 3523/14349
62 365 -52648115/15152544
62 366 -36287375/45457632
62 370 34031/28698
62 371 -50153/28698
62 372 -52906825/22728816
62 373 -52130695/22728816
62 374 -139/9566
62 375 10426139/2841102
62 377 58619/86094
62 378 -9185/14349
62 379 -390368/129141
62 382 -16717853/5682204
62 383 14509/28698
62 387 526933/172188
62 388 10426139/5682204
62 390 547/14349
62 394 28612339/15152544
62 395 10075/344376
62 396 56041/114792
62 397 16438/14349
62 398 -32643/19132
62 399 113399/57396
62 400 -543/19132
62 401 -19313/172188
62 402 34593128209/1227356064
62 403 18818146685/409118688
62 404 -3938415703/204559344
62 405 -4050309353/102279672
62 407 -10426139/5682204
62 409 7612041091/2454712128
62 410 -4227/4783
62 411 -4582301467/204559344
62 412 9179963/2927196
62 413 -687212645747/1738754424
62 414 -98176259/5854392
62 415 -3624121/975732
62 416 -190450603489/869377212
62 417 35801/9566
62 418 3004331/1033128
62 419 -20493/19132
62 420 259127023/102279672
62 423 -98105761/48298734
62 424 -10426139/5682204
62 426 -2723/28698
62 432 -347735429/64398312
62 433 -98105761/48298734
62 434 1047850325/193194936
62 435 -8929158193/1159169616
62 436 -271724889157/1738754424
62 437 -212329196/24149367
62 438 -98105761/96597468
62 439 66608557/32199156
62 440 -371041/516564
62 441 70400952815/869377212
62 442 -227863928735/3477508848
62 443 3624121/487866
62 444 772865/650488
62 445 -98105761/64398312
62 446 -1990151417/193194936
62 447 98105761/64398312
62 448 -3624121/650488
62 449 -18283399/5854392
62 450 1098197/8781588
62 451 -167965661465/1738754424
62 452 555133235/11708784
62 453 2569109641/35126352
62 454 -45889601/4390794
62 455 130595603/4390794
62 458 -21240343/22728816
62 459 -10426139/5682204
62 460 83797177/22728816
62 461 -460690441/68186448
62 462 -964223825/51139836
62 463 -1759249/631356
62 464 -10426139/11364408
62 465 10426139/5682204
62 467 7639255367/204559344
62 468 -157892729/204559344
62 469 -2422495/516564
62 470 -10426139/7576272
62 471 106201715/22728816
62 472 10426139/7576272
62 473 2731141/2066256
62 474 -805917223/204559344
62 475 195184/129141
62 476 195184/129141
62 477 -19327/516564
62 478 371041/516564
62 479 214511/258282
62 480 -58945/172188
62 483 1408/14349
62 484 3817/28698
62 486 -9799/14349
62 487 46187/57396
62 488 -145/9566
62 489 -8077/57396
62 490 6541/14349
62 491 -3466/4783
62 492 2300/14349
62 493 -3249/4783
62 494 7969/28698
62 495 -5747/57396
62 496 543/19132
62 497 483/9566
62 498 -3027/9566
62 499 22295/28698
62 530 -9594163117/421516224
62 531 -38652993725/105379056
63 1 -9857/4416
63 2 -65/72
63 4 -605/13248
63 5 65/72
63 8 41/18
63 11 -1/2
63 12 1/12
63 14 1
63 15 -13/12
63 18 1
63 21 -7/24
63 22 1/24
63 23 1/6
63 24 -1/16
63 25 29/48
63 26 7/24
63 33 -1/24
63 36 -1
63 39 1/8
63 40 1/16
63 41 -29/48
63 42 1
63 44 -7/24
63 55 -1/2
63 59 -11/12
63 63 3/4
63 66 3/4
63 73 -1/12
63 79 53607017/26344764
63 80 130861573/96597468
63 81 -2292311/2195397
63 82 -245527279/434688606
63 83 610099399/52689528
63 84 181436203/17563176
63 85 340387/129141
63 86 -24332509/5682204
63 87 -112955/57396
63 88 -129799013/12784959
63 89 -329335489/13172382
63 90 113003101/96597468
63 91 -45604799/48298734
63 92 -1876265/516564
63 93 7012429/32199156
63 94 1876265/516564
63 95 375253/516564
63 96 39827680/24149367
63 97 37211197/8781588
63 98 4158509/975732
63 99 -4158509/975732
63 100 -1122829/516564
63 101 -8262845/5682204
63 102 -28041953/4390794
63 103 5838960023/434688606
63 104 -1480721297/39517146
63 105 -4124507027/289792404
63 106 -375253/172188
63 107 373987/258282
63 108 5103499859/96597468
63 109 724568461/26344764
63 110 -231517615/8781588
63 114 -97619123/2324538
63 115 -492321073/8781588
63 116 -63235229/4390794
63 117 37613/28698
63 118 689177/947034
63 120 346585135/17046612
63 121 340448909/8781588
63 122 21131/172188
63 123 -229216/129141
63 124 -17379/19132
63 125 -452017/129141
63 126 -21954893/5682204
63 127 101323/28698
63 129 32730847/5682204
63 130 208255/114792
63 131 5885/19132
63 132 3187376111/102279672
63 133 8832335/210452
63 134 34907/14349
63 135 -2818711/774846
63 136 -312760/731799
63 137 19306841/13172382
63 138 41291/9566
63 139 -45604799/48298734
63 140 -2566237943/144896202
63 141 -5816/4783
63 142 -5153491/1420551
63 143 -2918/14349
63 144 -190294579/17046612
63 149 -8533/28698
63 153 1043372585/35126352
63 154 24829403/26344764
63 155 1488206/24149367
63 156 -117467719/96597468
63 157 -33970001/24149367
63 158 64030433/24149367
63 159 375253/258282
63 160 -375253/516564
63 161 -26577517/10733052
63 162 1488206/24149367
63 163 185949421/48298734
63 164 -185949421/48298734
63 165 -375253/129141
63 166 375253/129141
63 167 400525/487866
63 168 -124908749/96597468
63 169 66451796/24149367
63 170 -375253/129141
63 171 -66451796/24149367
63 172 -61479817/96597468
63 173 -7012429/32199156
63 175 61479817/48298734
63 176 832600/243933
63 177 -375253/258282
63 178 -143760179/48298734
63 179 376519/516564
63 180 -375253/516564
63 181 -375253/516564
63 182 373987/516564
63 183 -375253/172188
63 184 -5952824/24149367
63 185 2976412/24149367
63 186 -2976412/24149367
63 189 12408877/17046612
63 190 -40490659/52689528
63 191 -94112491/17563176
63 192 94112491/17563176
63 193 1158241/1033128
63 194 438965/315678
63 195 -33931735/17563176
63 196 -4158509/1951464
63 197 4158509/975732
63 198 817745/947034
63 199 28342955/4390794
63 200 -3670643/1951464
63 201 -645631/473517
63 202 -15269176/2195397
63 203 1122829/1033128
63 204 305125/516564
63 205 -2951/43047
63 206 1540078/1420551
63 207 -427163/516564
63 208 -312760/731799
63 209 -16845925/2927196
63 210 2976412/24149367
63 211 28543391/5682204
63 212 -2976412/24149367
63 213 -3441319/1420551
63 214 2405/9566
63 215 120116179/17563176
63 216 -57122370185/5216263272
63 217 10635750491/289792404
63 218 -4052778749/869377212
63 219 375253/516564
63 220 -1873733/1033128
63 221 -19766196385/434688606
63 222 -19020392339/579584808
63 223 20479078579/869377212
63 225 17289491743/217344303
63 226 6117577759/434688606
63 227 -1480721297/39517146
63 228 -187943/129141
63 229 375253/172188
63 230 375253/172188
63 231 -373987/516564
63 232 -373987/258282
63 233 4747026037/434688606
63 234 9225866993/869377212
63 236 2976412/24149367
63 238 -227314264393/5216263272
63 239 676122947/158068584
63 240 -1033077661/52689528
63 242 3441319/1894068
63 244 -250756195/17046612
63 245 -326634155/17563176
63 247 68767153/6586191
63 249 -817745/947034
63 251 2148984007/51139836
63 252 1065213539/26344764
63 257 3441319/3788136
63 259 -17206595/5682204
63 260 -3441319/947034
63 263 245585729/4261653
63 264 1503173869/51139836
63 265 -1/2
63 266 -1576736969/51139836
63 268 -20336194871/869377212
63 269 -52814/14349
63 270 185949421/48298734
63 271 -16107234155/434688606
63 273 817745/947034
63 275 213872795/51139836
63 278 -222185839/96597468
63 279 -3441319/1420551
63 281 1/2
63 285 3323867269/316137168
63 286 275579089/52689528
63 287 48223/57396
63 288 33907/172188
63 289 5702/14349
63 290 -520559353/51139836
63 291 -269941063/26344764
63 292 -32833/19132
63 293 1948/14349
63 294 -30977/28698
63 295 -54859/28698
63 296 15774257/5682204
63 298 116317/105226
63 299 -2723/19132
63 300 -14639/28698
63 301 -797184853/25569918
63 302 -97619123/2324538
63 303 -27/9566
63 304 13024213/1420551
63 306 -683699854/24149367
63 307 -7535467/2927196
63 308 -185949421/48298734
63 309 17650469/4649076
63 310 -11204/4783
63 311 -817745/947034
63 313 26011229/2324538
63 316 222185839/96597468
63 317 3441319/1420551
63 319 -1189/4783
63 323 -1905308939/79034292
63 324 -626639/774846
63 325 -32422/129141
63 326 77845/38264
63 328 -197306/129141
63 334 62407/258282
63 335 5609/57396
63 337 9095/9566
63 338 27509/114792
63 339 43291/28698
63 342 -23089/57396
63 345 375253/258282
63 346 -18245/28698
63 347 -375253/129141
63 350 713977/258282
63 351 -7265/28698
63 355 374831/172188
63 358 1399/28698
63 362 10353013/6198768
63 363 -733213/172188
63 364 -112955/57396
63 365 20477575/3788136
63 366 12081781/11364408
63 370 -208255/114792
63 371 5609/57396
63 372 22113065/5682204
63 373 17206595/5682204
63 374 -11591/4783
63 375 -6882638/1420551
63 377 -376097/172188
63 378 16297/14349
63 379 375253/129141
63 382 12835897/5682204
63 383 -14530/14349
63 387 -374831/172188
63 388 -3441319/1420551
63 390 -1399/28698
63 394 -5605837/7576272
63 395 -303497/344376
63 396 27895/28698
63 397 -3839/57396
63 398 2904/4783
63 399 -16117/14349
63 400 -2405/9566
63 401 -492667/344376
63 402 -10913474999/306839016
63 403 -5892694195/102279672
63 404 1346441963/51139836
63 405 636464894/12784959
63 407 3441319/1420551
63 409 -1331304551/613678032
63 410 -35643/19132
63 411 1293900227/51139836
63 412 625520/731799
63 413 43675138109/869377212
63 414 11260201/1463598
63 415 400525/487866
63 416 44311258265/869377212
63 417 14116/4783
63 418 -720857/516564
63 419 6345/4783
63 420 -53809024/12784959
63 423 2976412/24149367
63 424 3441319/1420551
63 426 659/14349
63 432 63967415/32199156
63 433 2976412/24149367
63 434 70928527/96597468
63 435 -2368339621/289792404
63 436 3354213119/434688606
63 437 54534035/48298734
63 438 1488206/24149367
63 439 19501135/32199156
63 440 187943/129141
63 441 27340345463/869377212
63 442 12096789955/869377212
63 443 -400525/243933
63 444 -405719/325244
63 445 744103/8049789
63 446 204212699/96597468
63 447 -744103/8049789
63 448 400525/325244
63 449 1902094/731799
63 450 179372/2195397
63 451 2955186692/217344303
63 452 -29194921/2927196
63 453 -22636970/2195397
63 454 9984026/2195397
63 455 -21000037/4390794
63 458 9335873/5682204
63 459 3441319/1420551
63 460 -29983787/5682204
63 461 163684211/17046612
63 462 317095390/12784959
63 463 709844/157839
63 464 3441319/2841102
63 465 -3441319/1420551
63 467 -2502860947/51139836
63 468 -1363301/51139836
63 469 1116650/129141
63 470 3441319/1894068
63 471 -46679365/5682204
63 472 -3441319/1894068
63 473 -578531/516564
63 474 284607443/51139836
63 475 -375253/258282
63 476 -375253/258282
63 477 -376519/516564
63 478 -187943/129141
63 479 377785/516564
63 480 243671/172188
63 483 -137407/114792
63 484 5816/14349
63 486 61135/114792
63 487 25181/57396
63 488 45555/38264
63 489 -12157/14349
63 490 -62431/114792
63 491 -648/4783
63 492 58813/114792
63 493 9563/4783
63 494 9011/14349
63 495 2645/28698
63 496 2405/9566
63 497 -2908/4783
63 498 -432/4783
63 499 -396833/57396
63 530 227552419/52689528
63 531 2445623605/26344764
64 79 2115836069/105379056
64 80 459990347/48298734
64 81 -6503795/2195397
64 82 -58805941927/1738754424
64 83 7843390217/105379056
64 84 1285818565/17563176
64 85 1199693/258282
64 86 -105623135/11364408
64 87 -91399/28698
64 88 -310097162/12784959
64 89 -10629005263/52689528
64 90 893308567/96597468
64 91 -309623801/48298734
64 92 -1808755/258282
64 93 40329394/8049789
64 94 1808755/258282
64 95 361751/258282
64 96 -257048036/24149367
64 97 226586525/17563176
64 98 5575837/487866
64 99 -5575837/487866
64 100 -1421609/258282
64 101 -14328599/5682204
64 102 -174556165/8781588
64 103 354833697215/1738754424
64 104 -67331194703/158068584
64 105 -14390302225/579584808
64 106 -361751/86094
64 107 363134/129141
64 108 50079218459/96597468
64 109 4771869193/26344764
64 110 -1480423831/8781588
64 114 -116694283/1162269
64 115 -6216838133/17563176
64 116 -256256416/2195397
64 117 31846/14349
64 118 2123359/1894068
64 120 1648460741/34093224
64 121 586255415/2195397
64 122 -12511/43047
64 123 -244465/129141
64 124 -11379/9566
64 125 -621886/129141
64 126 -121936693/11364408
64 127 75476/14349
64 129 83693161/5682204
64 130 121397/57396
64 131 20467/9566
64 132 15214479127/204559344
64 133 42326211/420904
64 134 52943/14349
64 135 -14041601/1549692
64 136 -4321871/1463598
64 137 -170012015/6586191
64 138 101361/19132
64 139 -309623801/48298734
64 140 -25075621943/144896202
64 141 -15923/4783
64 142 -45603997/5682204
64 143 -12938/14349
64 144 -913519799/34093224
64 149 15923/28698
64 153 7276234499/35126352
64 154 152405219/26344764
64 155 8890709/96597468
64 156 -3599906395/386389872
64 157 -1055686865/386389872
64 158 715508423/96597468
64 159 361751/129141
64 160 -361751/258282
64 161 -601682659/42932208
64 162 8890709/96597468
64 163 580213549/48298734
64 164 -580213549/48298734
64 165 -723502/129141
64 166 723502/129141
64 167 1518854/243933
64 168 -911089985/96597468
64 169 1037905447/193194936
64 170 -723502/129141
64 171 -1037905447/193194936
64 172 -242883137/193194936
64 173 -40329394/8049789
64 175 242883137/96597468
64 176 3301936/243933
64 177 -361751/129141
64 178 -727353107/48298734
64 179 180184/129141
64 180 -361751/258282
64 181 -361751/258282
64 182 181567/129141
64 183 -361751/86094
64 184 -8890709/24149367
64 185 8890709/48298734
64 186 -8890709/48298734
64 189 883480957/68186448
64 190 -86396699/26344764
64 191 -280764403/17563176
64 192 280764403/17563176
64 193 1593467/516564
64 194 1990849/631356
64 195 -53793127/17563176
64 196 -5575837/975732
64 197 5575837/487866
64 198 3563347/1894068
64 199 180399337/8781588
64 200 -5575837/975732
64 201 -3563347/1894068
64 202 -180399337/8781588
64 203 1421609/516564
64 204 165389/258282
64 205 -28643/43047
64 206 16169521/5682204
64 207 -1955153/516564
64 208 -4321871/1463598
64 209 -13770562/731799
64 210 8890709/48298734
64 211 17722889/1420551
64 212 -8890709/48298734
64 213 -16377707/2841102
64 214 7077/9566
64 215 145551071/8781588
64 216 -154966974091/652032909
64 217 582600918959/1159169616
64 218 -541578680705/3477508848
64 219 361751/258282
64 220 -1811521/516564
64 221 -957945735301/1738754424
64 222 -318498252349/1159169616
64 223 146187396845/434688606
64 225 138923538925/217344303
64 226 49766115257/869377212
64 227 -67331194703/158068584
64 228 -722119/258282
64 229 361751/86094
64 230 361751/86094
64 231 -181567/129141
64 232 -363134/129141
64 233 28899581624/217344303
64 234 134762726575/434688606
64 236 8890709/48298734
64 238 -6112401660961/20865053088
64 239 3580333925/158068584
64 240 -14118951089/105379056
64 242 16377707/3788136
64 244 -599893513/17046612
64 245 -3842334379/35126352
64 247 4415738777/52689528
64 249 -3563347/1894068
64 251 10252924535/102279672
64 252 13567826125/52689528
64 257 16377707/7576272
64 259 -81888535/11364408
64 260 -16377707/1894068
64 263 2346911807/17046612
64 264 7214894525/102279672
64 266 -7528537507/102279672
64 268 -451912217077/1738754424
64 269 -260447/57396
64 270 580213549/48298734
64 271 -366565935917/1738754424
64 273 3563347/1894068
64 275 1021790791/102279672
64 278 -212091641/48298734
64 279 -16377707/2841102
64 285 10635044849/158068584
64 286 291845312/6586191
64 287 99199/57396
64 288 -186313/344376
64 289 44653/28698
64 290 -2464604927/102279672
64 291 -5050759991/52689528
64 292 -66859/19132
64 293 10909/14349
64 294 -20734/14349
64 295 -121423/28698
64 296 74173219/11364408
64 298 391821/105226
64 299 7973/9566
64 300 -68572/14349
64 301 -7599153379/102279672
64 302 -116694283/1162269
64 303 -7077/4783
64 304 122490157/5682204
64 306 -36877981259/193194936
64 307 -41799451/2927196
64 308 -580213549/48298734
64 309 775475449/9298152
64 310 -67217/9566
64 311 -3563347/1894068
64 313 61917887/2324538
64 316 212091641/48298734
64 317 16377707/2841102
64 319 7077/9566
64 323 -47034430151/316137168
64 324 -608797/387423
64 325 -82582/129141
64 326 21331/4783
64 328 -442508/129141
64 334 121117/258282
64 335 -29555/28698
64 337 7281/4783
64 338 8657/28698
64 339 58291/28698
64 342 -29555/28698
64 345 361751/129141
64 346 -10909/14349
64 347 -723502/129141
64 350 793499/129141
64 351 -38939/28698
64 355 181106/43047
64 358 2654/14349
64 362 10286015/3099384
64 363 -3462131/344376
64 364 -91399/28698
64 365 96141923/7576272
64 366 54103751/22728816
64 370 -121397/57396
64 371 -29555/28698
64 372 103268617/11364408
64 373 81888535/11364408
64 374 -18856/4783
64 375 -16377707/1420551
64 377 -360829/86094
64 378 10909/14349
64 379 723502/129141
64 382 8994400/1420551
64 383 -34831/14349
64 387 -181106/43047
64 388 -16377707/2841102
64 390 -2654/14349
64 394 -9691321/7576272
64 395 -159239/86094
64 396 149243/57396
64 397 50267/28698
64 398 -5277/9566
64 399 -86597/28698
64 400 -7077/9566
64 401 -94448/43047
64 402 -52152514585/613678032
64 403 -28179114053/204559344
64 404 6388196359/102279672
64 405 6085140749/51139836
64 407 16377707/2841102
64 409 -6836361715/1227356064
64 410 -37897/9566
64 411 6250460347/102279672
64 412 4321871/731799
64 413 103587152546/217344303
64 414 94656263/2927196
64 415 1518854/243933
64 416 261229745135/869377212
64 417 52170/4783
64 418 -2298869/516564
64 419 37491/9566
64 420 -502809211/51139836
64 423 8890709/48298734
64 424 16377707/2841102
64 426 -18577/14349
64 432 98184043/16099578
64 433 8890709/48298734
64 434 -74596889/96597468
64 435 -3841465763/579584808
64 436 145173941725/869377212
64 437 645919729/96597468
64 438 8890709/96597468
64 439 19499369/16099578
64 440 722119/258282
64 441 -6703774834/217344303
64 442 155893554353/1738754424
64 443 -3037708/243933
64 444 -293719/162622
64 445 8890709/64398312
64 446 1512556169/96597468
64 447 -8890709/64398312
64 448 759427/81311
64 449 4523617/731799
64 450 957860/2195397
64 451 103423017161/869377212
64 452 -369251261/5854392
64 453 -1639153417/17563176
64 454 39638906/2195397
64 455 -282284429/8781588
64 458 43445455/11364408
64 459 16377707/2841102
64 460 -141711697/11364408
64 461 774069313/34093224
64 462 1509592877/25569918
64 463 3323509/315678
64 464 16377707/5682204
64 465 -16377707/2841102
64 467 -11919338903/102279672
64 468 16172369/102279672
64 469 5179939/258282
64 470 16377707/3788136
64 471 -217227275/11364408
64 472 -16377707/3788136
64 473 -2257981/1033128
64 474 1346603767/102279672
64 475 -361751/129141
64 476 -361751/129141
64 477 -180184/129141
64 478 -722119/258282
64 479 358985/258282
64 480 113405/43047
64 483 -118955/57396
64 484 15923/14349
64 486 18119/57396
64 487 30398/14349
64 488 37179/19132
64 489 -19439/28698
64 490 -13439/57396
64 491 -4886/4783
64 492 98249/57396
64 493 20748/4783
64 494 16763/14349
64 495 21287/28698
64 496 7077/9566
64 497 -5570/4783
64 498 -1663/4783
64 499 -400741/28698
64 530 866534987/26344764
64 531 7119734699/13172382
65 79 -959/102
65 80 -3039/748
65 81 25/17
65 82 9470/561
65 83 -1075/34
65 84 -511/17
65 86 39/44
65 88 200/33
65 89 1503/17
65 90 -1797/748
65 91 1151/374
65 93 -1151/374
65 96 3039/374
65 97 -63/17
65 98 -50/17
65 99 50/17
65 101 -3/22
65 102 76/17
65 103 -430127/4488
65 104 9841/51
65 105 959/748
65 108 -170547/748
65 109 -2543/34
65 110 1193/17
65 114 76/3
65 115 2475/17
65 116 825/17
65 118 3/22
65 120 -499/44
65 121 -1871/17
65 126 129/44
65 129 -39/22
65 132 -4841/264
65 133 -1149/44
65 135 7/2
65 136 -3/17
65 137 433/34
65 139 1151/374
65 140 55883/748
65 142 -3/22
65 144 313/44
65 153 -6115/68
65 154 79/204
65 155 -207/374
65 156 4215/1496
65 157 -621/1496
65 158 -1151/748
65 161 7345/1496
65 162 -207/374
65 163 -1151/374
65 164 1151/374
65 167 -67/34
65 168 2625/748
65 169 1035/748
65 171 -1035/748
65 172 -621/748
65 173 1151/374
65 175 621/374
65 176 -201/68
65 178 530/187
65 184 414/187
65 185 -207/187
65 186 207/187
65 189 -535/88
65 190 -79/102
65 191 63/17
65 192 -63/17
65 194 -13/11
65 195 205/34
65 196 25/17
65 197 -50/17
65 198 3/22
65 199 -76/17
65 200 33/34
65 201 19/22
65 202 93/17
65 206 -37/22
65 207 3/2
65 208 -3/17
65 209 59/17
65 210 -207/187
65 211 -26/11
65 212 207/187
65 213 15/11
65 215 -2051/204
65 216 1544903/13464
65 217 -173329/748
65 218 175745/2244
65 221 1118611/4488
65 222 44545/374
65 223 -354367/2244
65 225 -613177/2244
65 226 -40757/2244
65 227 9841/51
65 233 -142535/2244
65 234 -167989/1122
65 236 -207/187
65 238 3224993/26928
65 239 -931/102
65 240 1909/34
65 242 -45/44
65 244 197/22
65 245 1515/34
65 247 -606/17
65 249 -3/22
65 251 -3241/132
65 252 -1840/17
65 257 -45/88
65 259 75/44
65 260 45/22
65 263 -757/22
65 264 -2467/132
65 266 2405/132
65 268 265355/2244
65 270 -1151/374
65 271 186169/2244
65 273 3/22
65 275 -329/132
65 278 207/187
65 279 15/11
65 285 -3879/136
65 286 -1823/102
65 288 1/4
65 290 697/132
65 291 676/17
65 296 -19/44
65 298 -15/11
65 301 2369/132
65 302 76/3
65 304 -93/22
65 306 28421/374
65 307 59/17
65 308 1151/374
65 309 -119/3
65 311 -3/22
65 313 -19/3
65 316 -207/187
65 317 -15/11
65 323 1124/17
65 363 13/4
65 365 -213/88
65 366 -27/88
65 372 -69/44
65 373 -75/44
65 375 30/11
65 382 -26/11
65 388 15/11
65 394 -1/264
65 402 16847/792
65 403 9187/264
65 404 -1865/132
65 405 -1975/66
65 407 -15/11
65 409 4253/1584
65 411 -2309/132
65 412 6/17
65 413 -464459/2244
65 414 -118/17
65 415 -67/34
65 416 -132403/1122
65 418 5/2
65 420 113/66
65 423 -207/187
65 424 -15/11
65 432 -1565/748
65 433 -207/187
65 434 2807/748
65 435 -2153/748
65 436 -45127/561
65 437 -886/187
65 438 -207/374
65 439 207/187
65 441 83683/2244
65 442 -78637/2244
65 443 67/17
65 444 3/17
65 445 -621/748
65 446 -4099/748
65 447 621/748
65 448 -201/68
65 449 -33/17
65 450 2/17
65 451 -114107/2244
65 452 432/17
65 453 653/17
65 454 -67/17
65 455 271/17
65 458 -27/44
65 459 -15/11
65 460 117/44
65 461 -215/44
65 462 -463/33
65 463 -21/11
65 464 -15/22
65 465 15/11
65 467 3673/132
65 468 -103/132
65 469 -3
65 470 -45/44
65 471 135/44
65 472 45/44
65 473 5/4
65 474 -377/132
65 530 -4883/408
65 531 -18149/102
66 11 -11/3
66 12 22/3
66 14 11/2
66 15 -11/2
66 21 -11/3
66 22 -22/3
66 23 22/3
66 33 11/6
66 39 -11/6
66 61 -22/3
66 63 -11/3
66 79 -19085/1224
66 80 -913/204
66 81 11/34
66 82 12353/306
66 83 -34177/612
66 84 -18997/408
66 89 45551/306
66 90 77/51
66 91 220/51
66 93 -220/51
66 96 913/102
66 97 -473/204
66 98 -11/17
66 99 11/17
66 102 407/102
66 103 -118679/612
66 104 56353/153
66 105 -1991/102
66 108 -43813/102
66 109 -151063/1224
66 110 7909/68
66 115 12386/51
66 116 16577/204
66 121 -3168/17
66 136 -55/68
66 137 2915/102
66 139 220/51
66 140 28259/204
66 153 -22517/153
66 154 1078/153
66 155 -407/204
66 156 -11/816
66 157 -407/272
66 158 -110/51
66 161 3377/816
66 162 -407/204
66 163 -220/51
66 164 220/51
66 167 -11/34
66 168 253/102
66 169 2035/408
66 171 -2035/408
66 172 -407/136
66 173 220/51
66 175 407/68
66 176 -33/68
66 178 -341/102
66 184 407/51
66 185 -407/102
66 186 407/102
66 189 -715/144
66 190 -1133/306
66 191 473/204
66 192 -473/204
66 195 913/68
66 196 11/34
66 197 -11/17
66 199 -407/102
66 200 11/34
66 202 407/102
66 208 -913/204
66 209 11/34
66 210 -407/102
66 212 407/102
66 215 -4763/272
66 216 1681625/7344
66 217 -122089/272
66 218 49973/306
66 221 1173733/2448
66 222 87439/408
66 223 -93973/306
66 225 -299783/612
66 226 -3190/153
66 227 56353/153
66 233 -40271/306
66 234 -186571/612
66 236 -407/102
66 238 3007235/14688
66 239 -6743/459
66 240 114521/1224
66 245 5005/68
66 247 -36971/612
66 252 -27841/153
66 267 -11/3
66 268 140635/612
66 270 -220/51
66 271 20339/153
66 278 407/102
66 285 -703483/14688
66 286 -8657/306
66 291 9746/153
66 305 11/3
66 306 24277/204
66 307 11/34
66 308 220/51
66 309 -2783/36
66 316 -407/102
66 323 878185/7344
66 412 539/102
66 413 -57739/153
66 414 -11/17
66 415 -11/34
66 416 -59411/306
66 423 -407/102
66 432 -847/204
66 433 -407/102
66 434 517/51
66 435 -2585/204
66 436 -24266/153
66 437 -2101/204
66 438 -407/204
66 439 407/102
66 441 68585/612
66 442 -18733/306
66 443 11/17
66 444 -209/204
66 445 -407/136
66 446 -143/51
66 447 407/136
66 448 -33/68
66 449 -231/68
66 450 55/102
66 451 -54901/612
66 452 2871/68
66 453 4367/68
66 454 -11/17
66 455 4807/204
66 530 -126071/4896
66 531 -32329/136
67 11 11/3
67 14 -11/2
67 15 11/2
67 18 -22/3
67 33 -11/6
67 36 22/3
67 39 11/6
67 42 -22/3
67 55 11/3
67 59 22/3
67 65 11/3
67 79 -2266075889/79034292
67 80 -378079187/26344764
67 81 50430842/6586191
67 82 4774274105/118551438
67 83 -2480739800/19758573
67 84 -3106669115/26344764
67 85 -7488514/387423
67 86 46986185/1549692
67 87 1242505/86094
67 88 233769826/3486807
67 89 12147702259/39517146
67 90 -276500333/26344764
67 91 137312935/13172382
67 92 20638915/774846
67 93 -11190104/2195397
67 94 -20638915/774846
67 95 -4127783/774846
67 96 -42954679/13172382
67 97 -216736267/6586191
67 98 -45743599/1463598
67 99 45743599/1463598
67 100 12351119/774846
67 101 4195993/387423
67 102 332610850/6586191
67 103 -129353009455/474205752
67 104 71383901303/118551438
67 105 6573926143/79034292
67 106 4127783/258282
67 107 -4113857/387423
67 108 -20176297495/26344764
67 109 -11979047993/39517146
67 110 3754162115/13172382
67 114 965848477/3486807
67 115 3975607669/6586191
67 116 1178574859/6586191
67 117 -413743/43047
67 118 -1421401/258282
67 120 -628728911/4649076
67 121 -5773484827/13172382
67 122 -232441/258282
67 123 5042752/387423
67 124 63723/9566
67 125 9944374/387423
67 126 38356723/1549692
67 127 -1114553/43047
67 129 -15526007/387423
67 130 -2290805/172188
67 131 -64735/28698
67 132 -5749580641/27894456
67 133 -15832781/57396
67 134 -767954/43047
67 135 52067785/2324538
67 136 6880720/2195397
67 137 758568481/39517146
67 138 -401588/14349
67 139 137312935/13172382
67 140 20080571759/79034292
67 141 127952/14349
67 142 20743105/774846
67 143 64196/43047
67 144 340168025/4649076
67 149 93863/43047
67 153 -17739834277/52689528
67 154 -425500031/79034292
67 155 -16929809/13172382
67 156 603790093/52689528
67 157 510589061/52689528
67 158 -558346801/26344764
67 159 -4127783/387423
67 160 4127783/774846
67 161 136313827/5854392
67 162 -16929809/13172382
67 163 -418002179/13172382
67 164 418002179/13172382
67 165 8255566/387423
67 166 -8255566/387423
67 167 -11494813/1463598
67 168 344219569/26344764
67 169 -476729443/26344764
67 170 8255566/387423
67 171 476729443/26344764
67 172 90028679/26344764
67 173 11190104/2195397
67 175 -90028679/13172382
67 176 -81318589/2927196
67 177 4127783/387423
67 178 156932561/6586191
67 179 -4141709/774846
67 180 4127783/774846
67 181 4127783/774846
67 182 -4113857/774846
67 183 4127783/258282
67 184 33859618/6586191
67 185 -16929809/6586191
67 186 16929809/6586191
67 189 -108394663/9298152
67 190 300501047/79034292
67 191 1083536135/26344764
67 192 -1083536135/26344764
67 193 -12740651/1549692
67 194 -324173/43047
67 195 566444021/26344764
67 196 45743599/2927196
67 197 -45743599/1463598
67 198 -1678537/258282
67 199 -335921872/6586191
67 200 45743599/2927196
67 201 1678537/258282
67 202 335921872/6586191
67 203 -12351119/1549692
67 204 -3356375/774846
67 205 64922/129141
67 206 -2673505/774846
67 207 1639121/387423
67 208 6880720/2195397
67 209 201404753/4390794
67 210 -16929809/6586191
67 211 -24410879/774846
67 212 16929809/6586191
67 213 6236933/387423
67 214 -26455/14349
67 215 -1514472905/26344764
67 216 416245747087/1422617256
67 217 -53502124339/79034292
67 218 21686207453/118551438
67 219 -4127783/774846
67 220 20611063/1549692
67 221 363620925677/474205752
67 222 16789034923/39517146
67 223 -106466608241/237102876
67 225 -237769613441/237102876
67 226 -28011486397/237102876
67 227 71383901303/118551438
67 228 4134746/387423
67 229 -4127783/258282
67 230 -4127783/258282
67 231 4113857/774846
67 232 4113857/387423
67 233 -45541430863/237102876
67 234 -21632748739/59275719
67 236 -16929809/6586191
67 238 1394433208381/2845234512
67 239 -10093782787/237102876
67 240 8736822061/39517146
67 242 -6236933/516564
67 244 112657709/1162269
67 245 2557192913/13172382
67 247 -5078450927/39517146
67 249 1678537/258282
67 251 -3879422033/13947228
67 252 -8672075720/19758573
67 257 -6236933/1033128
67 259 31184665/1549692
67 260 6236933/258282
67 263 -884583179/2324538
67 264 -2687756891/13947228
67 265 11/3
67 266 2842889833/13947228
67 268 88841595319/237102876
67 269 1004069/43047
67 270 -418002179/13172382
67 271 89498174963/237102876
67 273 -1678537/258282
67 275 -385258201/13947228
67 278 244139809/13172382
67 279 6236933/387423
67 281 -11/3
67 285 -54046681667/474205752
67 286 -5204813009/79034292
67 287 -530453/86094
67 288 -272437/516564
67 289 -125444/43047
67 290 951107429/13947228
67 291 2655920146/19758573
67 292 361163/28698
67 293 -42856/43047
67 294 340747/43047
67 295 603449/43047
67 296 -34518757/1549692
67 298 -92402/14349
67 299 29953/28698
67 300 161029/43047
67 301 2882804383/13947228
67 302 965848477/3486807
67 303 99/4783
67 304 -48093481/774846
67 306 2045777381/6586191
67 307 98989715/4390794
67 308 418002179/13172382
67 309 -352066484/3486807
67 310 246488/14349
67 311 1678537/258282
67 313 -259133050/3486807
67 316 -244139809/13172382
67 317 -6236933/387423
67 319 26158/14349
67 323 62950895315/237102876
67 324 6893029/1162269
67 325 713284/387423
67 326 -856295/57396
67 328 4340732/387423
67 334 -686477/387423
67 335 -61699/86094
67 337 -100045/14349
67 338 -302599/172188
67 339 -476201/43047
67 342 253979/86094
67 345 -4127783/387423
67 346 200695/43047
67 347 8255566/387423
67 350 -7853747/387423
67 351 79915/43047
67 355 -4123141/258282
67 358 -15389/43047
67 362 -113883143/9298152
67 363 14078779/516564
67 364 1242505/86094
67 365 -37898813/1033128
67 366 -23001293/3099384
67 370 2290805/172188
67 371 -61699/86094
67 372 -41255887/1549692
67 373 -31184665/1549692
67 374 255002/14349
67 375 12473866/387423
67 377 4137067/258282
67 378 -200695/43047
67 379 -8255566/387423
67 382 -8703385/774846
67 383 319660/43047
67 387 4123141/258282
67 388 6236933/387423
67 390 15389/43047
67 394 727634/129141
67 395 3338467/516564
67 396 -306845/43047
67 397 42229/86094
67 398 -21296/4783
67 399 354574/43047
67 400 26455/14349
67 401 5419337/516564
67 402 19651311571/83683368
67 403 10598970023/27894456
67 404 -2452035961/13947228
67 405 -2290806101/6973614
67 407 -6236933/387423
67 409 2113372429/167366736
67 410 130691/9566
67 411 -2289613885/13947228
67 412 -13761440/2195397
67 413 -167040991921/237102876
67 414 -139961789/2195397
67 415 -11494813/1463598
67 416 -31449842332/59275719
67 417 -310552/14349
67 418 1833887/387423
67 419 -46530/4783
67 420 200643163/6973614
67 423 -16929809/6586191
67 424 -6236933/387423
67 426 -14498/43047
67 432 -150620599/8781588
67 433 -16929809/6586191
67 434 -7937837/26344764
67 435 3395291675/79034292
67 436 -12122628737/59275719
67 437 -94051181/6586191
67 438 -16929809/13172382
67 439 -12183145/4390794
67 440 -4134746/387423
67 441 -24737671243/237102876
67 442 -36301194365/237102876
67 443 11494813/731799
67 444 4462909/487866
67 445 -16929809/8781588
67 446 -551126203/26344764
67 447 16929809/8781588
67 448 -11494813/975732
67 449 -41846068/2195397
67 450 -3946184/6586191
67 451 -42581183455/237102876
67 452 237045061/2195397
67 453 1792955791/13172382
67 454 -243797939/6586191
67 455 351747242/6586191
67 458 -17509477/1549692
67 459 -6236933/387423
67 460 54931075/1549692
67 461 -299603107/4649076
67 462 -574398497/3486807
67 463 -1319245/43047
67 464 -6236933/774846
67 465 6236933/387423
67 467 4531387001/13947228
67 468 16028125/13947228
67 469 -23145749/387423
67 470 -6236933/516564
67 471 87547385/1549692
67 472 6236933/516564
67 473 14148233/1549692
67 474 -520528729/13947228
67 475 4127783/387423
67 476 4127783/387423
67 477 4141709/774846
67 478 4134746/387423
67 479 -4155635/774846
67 480 -2680381/258282
67 483 1511477/172188
67 484 -127952/43047
67 486 -672485/172188
67 487 -276991/86094
67 488 -167035/19132
67 489 267454/43047
67 490 686741/172188
67 491 4752/4783
67 492 -646943/172188
67 493 -210386/14349
67 494 -198242/43047
67 495 -29095/43047
67 496 -26455/14349
67 497 63976/14349
67 498 3168/4783
67 499 4365163/86094
67 530 -4241831033/79034292
67 531 -36947996327/39517146
68 27 5/24
68 28 -1/6
68 30 -1/4
68 31 1/6
68 32 -1/24
68 34 1/4
68 38 1/12
68 49 -1/4
68 64 1/12
68 69 5/12
68 78 1/24
68 79 -1/3
68 82 17/12
68 83 -17/12
68 84 -1
68 89 41/12
68 103 -67/12
68 104 119/12
68 105 -5/4
68 108 -23/2
68 109 -10/3
68 110 13/4
68 115 25/4
68 116 2
68 121 -21/4
68 137 1
68 140 17/4
68 153 -23/8
68 156 1/8
68 157 -1/8
68 161 1/8
68 170 -1/4
68 174 1/4
68 181 -1/4
68 216 55/9
68 217 -97/8
68 218 115/24
68 221 155/12
68 222 43/8
68 223 -25/3
68 224 1/4
68 225 -37/3
68 226 -1/6
68 227 119/12
68 230 -1/4
68 233 -11/3
68 234 -26/3
68 238 701/144
68 239 -1/36
68 240 61/24
68 241 -1/4
68 245 7/8
68 247 -11/6
68 252 -14/3
68 256 1/2
68 268 17/3
68 271 17/6
68 285 -55/144
68 286 -2/3
68 291 11/6
68 306 3
68 309 -8/3
68 323 217/72
68 348 1/4
68 362 -5/24
68 413 -29/3
68 416 -53/12
68 436 -23/6
68 441 17/6
68 442 -19/12
68 445 -1/4
68 451 -29/12
68 452 1
68 453 2
68 481 -1/4
68 530 -67/48
68 531 -16/3
69 32 1/24
69 35 -1/4
69 37 1/6
69 38 -1/12
69 53 1/4
69 54 1/4
69 57 -5/24
69 58 -1/6
69 68 -1/12
69 70 -5/12
69 78 -1/24
69 79 -1/3
69 82 14/9
69 83 -5/4
69 84 -1
69 88 -11/36
69 89 13/4
69 103 -113/18
69 104 101/9
69 105 -4/3
69 108 -13
69 109 -3
69 110 11/4
69 114 -89/36
69 115 23/4
69 116 2
69 120 7/12
69 121 -19/4
69 132 55/36
69 133 5/2
69 135 -1/3
69 137 4/3
69 140 13/3
69 144 -7/12
69 153 -67/24
69 216 401/54
69 217 -85/6
69 218 97/18
69 221 271/18
69 222 35/6
69 223 -85/9
69 225 -121/9
69 226 -2/9
69 227 101/9
69 233 -35/9
69 234 -95/9
69 238 140/27
69 239 -1/6
69 240 17/8
69 242 1/4
69 244 -23/24
69 245 11/8
69 247 -3/2
69 251 22/9
69 252 -4
69 257 -1/8
69 259 -1/4
69 260 -1/2
69 263 85/24
69 264 35/18
69 266 -17/9
69 268 62/9
69 271 25/9
69 275 2/9
69 285 -47/48
69 286 -2/3
69 290 -5/18
69 291 3/2
69 301 -109/72
69 302 -89/36
69 306 3
69 309 -23/9
69 313 5/9
69 323 23/8
69 365 1/8
69 366 1/8
69 373 1/4
69 384 -1/4
69 394 5/24
69 402 -235/108
69 403 -32/9
69 404 8/9
69 405 55/18
69 409 -179/432
69 411 20/9
69 413 -101/9
69 416 -41/9
69 420 -7/36
69 435 -2/3
69 436 -46/9
69 441 49/9
69 442 -16/9
69 451 -23/9
69 452 1
69 453 2
69 461 2/3
69 462 29/18
69 467 -53/18
69 468 1/36
69 470 -1/4
69 474 11/36
69 530 -19/16
69 531 -16/3
72 11 -43/24
72 12 -23/6
72 13 -1/2
72 14 49/24
72 15 -49/24
72 18 23/3
72 19 1/4
72 20 -1/4
72 21 23/12
72 22 23/6
72 23 -23/6
72 27 1/4
72 28 -1/2
72 29 1/2
72 31 1/2
72 32 1/8
72 33 43/24
72 36 -23/3
72 37 1/4
72 38 -1/4
72 39 -23/12
72 42 23/3
72 43 -1/4
72 44 1/4
72 55 -23/6
72 57 -1/8
72 58 -1/4
72 59 -23/3
72 60 1/4
72 61 23/6
72 62 -1/2
72 63 23/6
72 64 -1/2
72 65 -23/3
72 68 1/4
72 78 1/24
73 1 1/4
73 2 1/2
73 5 -3/4
73 11 1/8
73 12 -1/2
73 14 -3/8
73 15 3/8
73 19 1/4
73 20 1/4
73 21 1/4
73 22 1/2
73 23 -1/2
73 32 -1/8
73 33 -1/8
73 37 1/4
73 38 1/4
73 39 1/4
73 43 -1/4
73 44 -1/4
73 57 -1/8
73 58 -1/4
73 60 1/4
73 61 1/2
73 63 1/2
73 68 1/4
73 78 -1/24
74 1 -1/4
74 5 3/4
74 8 -1/2
74 11 -1/8
74 13 -1/4
74 14 3/8
74 15 -3/8
74 18 1/2
74 20 -1/4
74 27 1/8
74 28 -1/4
74 29 1/4
74 31 1/4
74 32 1/8
74 33 1/8
74 36 -1/2
74 38 -1/4
74 39 -1/4
74 42 1/2
74 44 1/4
74 55 -1/4
74 59 -1/2
74 62 -1/4
74 64 -1/4
74 65 -1/2
74 78 1/24
75 11 43/12
75 12 -23/6
75 13 1/4
75 14 -49/12
75 15 49/12
75 18 -23/6
75 19 1/4
75 20 1/2
75 21 23/12
75 22 23/6
75 23 -23/6
75 27 -1/8
75 28 1/4
75 29 -1/4
75 31 -1/4
75 32 -1/4
75 33 -43/12
75 36 23/6
75 37 1/4
75 38 1/2
75 39 23/6
75 42 -23/6
75 43 -1/4
75 44 -1/2
75 55 23/12
75 57 -1/8
75 58 -1/4
75 59 23/6
75 60 1/4
75 61 23/6
75 62 1/4
75 63 23/6
75 64 1/4
75 65 23/6
75 68 1/4
75 78 -1/12
76 1 1/3
76 2 1/12
76 3 1/3
76 4 -5/6
76 8 1/12
76 10 1/3
77 1 683/2208
77 3 1/3
77 4 -1/12
77 6 -1235/4416
77 7 -1235/4416
77 10 -499/2208
80 0 37/36
80 1 -1
80 3 2/3
80 4 -1/8
80 5 2/3
80 6 -1/48
80 7 -1/48
80 9 -5/12
80 10 11/24
80 11 -17/24
80 13 17/12
80 14 -17/24
80 15 17/24
80 20 17/12
80 27 -17/24
80 28 17/12
80 29 -17/12
80 31 -17/12
80 32 -17/24
80 33 17/24
80 38 17/12
80 44 -17/12
80 62 17/12
80 64 17/12
80 78 -17/72
81 0 -37/36
81 1 4/3
81 3 1/12
81 4 -5/24
81 5 -2/3
81 6 1/48
81 7 1/48
81 9 -1/3
81 10 -11/24
81 11 17/24
81 14 17/24
81 15 -17/24
81 19 -17/12
81 20 -17/12
81 32 17/24
81 33 -17/24
81 37 -17/12
81 38 -17/12
81 43 17/12
81 44 17/12
81 57 17/24
81 58 17/12
81 60 -17/12
81 68 -17/12
81 78 17/72
86 11 1/4
86 14 -1/4
86 15 1/4
86 18 -1/2
86 33 -1/4
86 36 1/2
86 39 1/4
86 42 -1/2
86 55 1/4
86 59 1/2
86 65 1/2
87 11 -1/4
87 12 1/2
87 14 1/4
87 15 -1/4
87 21 -1/4
87 22 -1/2
87 23 1/2
87 33 1/4
87 39 -1/4
87 61 -1/2
87 63 -1/2
88 1 815/1472
88 2 1/12
88 6 289/1472
88 9 -5/6
88 10 -2813/4416
89 1 -3917/4416
89 3 5/6
89 4 1/3
89 7 -289/1472
89 8 -1/12
89 10 2813/4416
90 11 25/24
90 13 -13/6
90 14 25/24
90 15 -25/24
90 19 1/12
90 20 -25/12
90 27 13/12
90 28 -13/6
90 29 13/6
90 31 13/6
90 32 25/24
90 33 -25/24
90 37 1/12
90 38 -25/12
90 43 -1/12
90 44 25/12
90 57 -1/24
90 58 -1/12
90 60 1/12
90 62 -13/6
90 64 -13/6
90 68 1/12
90 78 25/72
91 11 -25/24
91 13 -1/12
91 14 -25/24
91 15 25/24
91 19 13/6
91 20 25/12
91 27 1/24
91 28 -1/12
91 29 1/12
91 31 1/12
91 32 -25/24
91 33 25/24
91 37 13/6
91 38 25/12
91 43 -13/6
91 44 -25/12
91 57 -13/12
91 58 -13/6
91 60 13/6
91 62 -1/12
91 64 -1/12
91 68 13/6
91 78 -25/72
92 1 1/3
92 3 1/6
92 4 -1/6
92 9 -1/3
92 10 -1/6
92 11 17/24
92 14 17/24
92 15 -17/24
92 19 -17/12
92 20 -17/12
92 32 17/24
92 33 -17/24
92 37 -17/12
92 38 -17/12
92 43 17/12
92 44 17/12
92 57 17/24
92 58 17/12
92 60 -17/12
92 68 -17/12
92 78 17/72
93 1 -2/3
93 4 1/2
93 9 1/6
93 10 1/6
93 11 -17/24
93 13 17/12
93 14 -17/24
93 15 17/24
93 20 17/12
93 27 -17/24
93 28 17/12
93 29 -17/12
93 31 -17/12
93 32 -17/24
93 33 17/24
93 38 17/12
93 44 -17/12
93 62 17/12
93 64 17/12
93 78 -17/72
98 79 13/12
98 80 3/11
98 82 -406/99
98 83 41/12
98 84 7/2
98 86 -3/11
98 88 142/99
98 89 -61/6
98 90 -3/22
98 91 -3/11
98 93 3/11
98 96 -6/11
98 101 3/11
98 103 3601/198
98 104 -589/18
98 105 241/66
98 108 410/11
98 109 103/12
98 110 -8
98 114 127/18
98 115 -16
98 116 -6
98 118 -3/11
98 120 -175/66
98 121 13
98 126 3/22
98 129 6/11
98 132 -961/198
98 133 -80/11
98 135 4/3
98 137 -10/3
98 139 -3/11
98 140 -799/66
98 142 3/11
98 144 139/66
98 153 37/4
98 154 -1/2
98 155 3/22
98 156 3/88
98 157 9/88
98 158 3/22
98 161 -21/88
98 162 3/22
98 163 3/11
98 164 -3/11
98 168 -3/22
98 169 -15/44
98 171 15/44
98 172 9/44
98 173 -3/11
98 175 -9/22
98 178 3/11
98 184 -6/11
98 185 3/11
98 186 -3/11
98 189 25/88
98 194 -3/22
98 198 -3/11
98 201 3/11
98 206 -3/22
98 210 3/11
98 211 -3/11
98 212 -3/11
98 213 3/11
98 216 -52753/2376
98 217 10949/264
98 218 -6301/396
98 221 -34649/792
98 222 -575/33
98 223 2789/99
98 225 7801/198
98 226 89/198
98 227 -589/18
98 233 1168/99
98 234 3007/99
98 236 3/11
98 238 -71953/4752
98 239 17/18
98 240 -20/3
98 242 -9/44
98 244 353/132
98 245 -19/4
98 247 13/3
98 249 3/11
98 251 -677/99
98 252 38/3
98 257 -9/88
98 259 15/44
98 260 9/22
98 263 -2567/264
98 264 -551/99
98 266 490/99
98 268 -2041/99
98 270 3/11
98 271 -851/99
98 273 -3/11
98 275 -73/99
98 278 -3/11
98 279 3/11
98 285 47/18
98 286 7/3
98 290 241/198
98 291 -16/3
98 296 -3/22
98 298 -3/11
98 301 1879/396
98 302 127/18
98 304 -6/11
98 306 -93/11
98 308 -3/11
98 309 68/9
98 311 3/11
98 313 -17/9
98 316 3/11
98 317 -3/11
98 323 -269/36
98 363 1/2
98 365 -3/88
98 366 21/88
98 372 3/22
98 373 -15/44
98 375 6/11
98 382 -3/11
98 388 3/11
98 394 -25/88
98 402 14671/2376
98 403 7787/792
98 404 -310/99
98 405 -862/99
98 407 -3/11
98 409 5557/4752
98 411 -568/99
98 413 3208/99
98 416 2603/198
98 420 103/198
98 423 3/11
98 424 -3/11
98 432 3/11
98 433 3/11
98 434 -15/22
98 435 79/33
98 436 1523/99
98 437 15/22
98 438 3/22
98 439 -3/11
98 441 -3193/198
98 442 901/198
98 445 9/44
98 446 3/22
98 447 -9/44
98 449 1/2
98 451 1487/198
98 452 -3
98 453 -11/2
98 455 -3/2
98 457 -8
98 458 5/22
98 459 -3/11
98 460 15/22
98 461 -46/33
98 462 -401/99
98 463 -2/11
98 464 -3/22
98 465 3/11
98 467 821/99
98 468 -43/198
98 470 -9/44
98 471 -3/22
98 472 -13/44
98 473 1/2
98 474 -167/198
98 530 8/3
98 531 56/3
99 79 704308103/13172382
99 80 4388908675/193194936
99 81 -70467769/8781588
99 82 -186156231119/1738754424
99 83 40496768897/210758112
99 84 13108533143/70252704
99 85 2569981/258282
99 86 -343053545/22728816
99 87 -745811/114792
99 88 -971539343/25569918
99 89 -55284310909/105379056
99 90 1310330789/96597468
99 91 -829720729/48298734
99 92 -12703043/1033128
99 93 874944949/64398312
99 94 12703043/1033128
99 95 3711487/1033128
99 96 -713537530/24149367
99 97 1057939211/35126352
99 98 47305697/1951464
99 99 -47305697/1951464
99 100 -8463541/1033128
99 101 -38558215/5682204
99 102 -776068135/17563176
99 103 4110636844339/6955017696
99 104 -375208686491/316137168
99 105 -1192667896/72448101
99 106 -2620963/344376
99 107 2097871/516564
99 108 547685392765/386389872
99 109 48623320493/105379056
99 110 -7564187305/17563176
99 111 1/3
99 113 1/2
99 114 -729927401/4649076
99 115 -31655161073/35126352
99 116 -10473426869/35126352
99 117 152443/28698
99 118 12096691/3788136
99 119 -1/2
99 120 5221386047/68186448
99 121 23835760927/35126352
99 122 402899/344376
99 123 -1393129/258282
99 124 -745303/114792
99 125 -1402613/129141
99 126 -386900971/22728816
99 127 607717/57396
99 129 32943992/1420551
99 130 1695341/229584
99 131 -203719/114792
99 132 47780963785/409118688
99 133 131676037/841808
99 134 217465/28698
99 135 -39690203/3099384
99 136 -11091425/2927196
99 137 -1028600681/13172382
99 138 971297/114792
99 139 -829720729/48298734
99 140 -538486746725/1159169616
99 141 -27349/4783
99 142 -170215381/11364408
99 143 -8001/4783
99 144 -2830031537/68186448
99 148 -1/3
99 149 6500/14349
99 153 76249111285/140505408
99 154 5787551/13172382
99 155 589415699/193194936
99 156 -12057698473/772779744
99 157 -1787789783/772779744
99 158 3194200013/193194936
99 159 2247889/516564
99 160 -784291/1033128
99 161 -2647702153/85864416
99 162 589415699/193194936
99 163 625037986/24149367
99 164 -625037986/24149367
99 165 -2247889/258282
99 166 2247889/258282
99 167 10808341/975732
99 168 -474936622/24149367
99 169 415763449/386389872
99 170 -1188515/129141
99 171 -415763449/386389872
99 172 871429879/386389872
99 173 -874944949/64398312
99 174 1/2
99 175 -871429879/193194936
99 176 6371947/243933
99 177 -3711487/516564
99 178 -636607520/24149367
99 179 2397907/1033128
99 180 -3711487/1033128
99 181 -4228051/1033128
99 182 5025067/1033128
99 183 -1760023/344376
99 184 -589415699/48298734
99 185 589415699/96597468
99 186 -589415699/96597468
99 189 4436296471/136372896
99 190 35572367/105379056
99 191 -283523209/8781588
99 192 283523209/8781588
99 193 4479625/2066256
99 194 1856647/315678
99 195 -546755789/17563176
99 196 -47305697/3902928
99 197 47305697/1951464
99 198 13744249/3788136
99 199 708341563/17563176
99 200 -47305697/3902928
99 201 -13744249/3788136
99 202 -708341563/17563176
99 203 8463541/2066256
99 204 3262153/1033128
99 205 331993/86094
99 206 9044071/11364408
99 207 -2571007/516564
99 208 -11091425/2927196
99 209 -210896077/5854392
99 210 589415699/96597468
99 211 182954459/11364408
99 212 -589415699/96597468
99 213 -51801533/5682204
99 214 27601/28698
99 215 2158698565/35126352
99 216 -7247622779153/10432526544
99 217 822301974323/579584808
99 218 -3282297376481/6955017696
99 219 2678359/1033128
99 220 -12058631/2066256
99 221 -5347981579867/3477508848
99 222 -1707470511163/2318339232
99 223 3339545435489/3477508848
99 224 -4/3
99 225 5910161649401/3477508848
99 226 105624771865/869377212
99 227 -375208686491/316137168
99 228 -688342/129141
99 229 2620963/344376
99 230 3080131/344376
99 231 -2097871/1033128
99 232 -2097871/516564
99 233 1369248144601/3477508848
99 234 3163281584983/3477508848
99 236 589415699/96597468
99 238 -31438596961045/41730106176
99 239 37016243185/632274336
99 240 -18091782407/52689528
99 241 1/4
99 242 51801533/7576272
99 243 -1/4
99 244 -234162872/4261653
99 245 -19762852459/70252704
99 247 5667530291/26344764
99 248 -1
99 249 -13744249/3788136
99 250 1/2
99 251 32236334297/204559344
99 252 17451203491/26344764
99 253 2/3
99 255 2/3
99 256 -1/2
99 257 51801533/15152544
99 259 -259007665/22728816
99 260 -51801533/3788136
99 261 -13/12
99 262 5/3
99 263 7352618087/34093224
99 264 22360107059/204559344
99 266 -23626711033/204559344
99 268 -638358646087/869377212
99 269 -863975/114792
99 270 625037986/24149367
99 271 -1824333480863/3477508848
99 273 13744249/3788136
99 274 2/3
99 275 3202168657/204559344
99 278 -2411843761/193194936
99 279 -51801533/5682204
99 281 1/2
99 285 222956479505/1264548672
99 286 1459159763/13172382
99 287 507143/114792
99 288 584315/688752
99 289 7016/4783
99 290 -7891843397/204559344
99 291 -12573498781/52689528
99 292 -530999/114792
99 293 8321/19132
99 294 -196883/57396
99 295 -278875/28698
99 296 269919469/22728816
99 298 498019/210452
99 299 162821/114792
99 300 -331205/57396
99 301 -23950246219/204559344
99 302 -729927401/4649076
99 303 -27601/14349
99 304 398559085/11364408
99 306 -181234336229/386389872
99 307 -20854169/731799
99 308 -625037986/24149367
99 309 4426257349/18596304
99 310 -661745/57396
99 311 -13744249/3788136
99 312 -2/3
99 313 48918314/1162269
99 316 2411843761/193194936
99 317 51801533/5682204
99 319 6626/14349
99 323 -506058942883/1264548672
99 324 -1552333/774846
99 325 -1092773/516564
99 326 1733707/229584
99 328 -4575955/516564
99 334 149791/129141
99 335 231191/114792
99 337 -12205/57396
99 338 222841/229584
99 339 69975/9566
99 342 212059/114792
99 345 2247889/516564
99 346 -17887/19132
99 347 -2247889/258282
99 350 5862847/516564
99 351 -14457/9566
99 355 2197883/344376
99 357 -1/3
99 358 42/4783
99 362 65337835/12397536
99 363 -3493451/229584
99 364 -717113/114792
99 365 313984661/15152544
99 366 326358869/45457632
99 370 -1446625/229584
99 371 231191/114792
99 372 341473159/22728816
99 373 259007665/22728816
99 374 -437107/57396
99 375 -51801533/2841102
99 377 -2720975/344376
99 378 17887/19132
99 379 2247889/258282
99 382 53971825/11364408
99 383 -67610/14349
99 387 -2197883/344376
99 388 -51801533/5682204
99 389 1/3
99 390 -42/4783
99 394 -7381471/2525424
99 395 -410341/76528
99 396 960401/114792
99 397 -4313/114792
99 398 -27833/19132
99 399 -524891/57396
99 400 -27601/28698
99 401 -5761477/688752
99 402 -163344392659/1227356064
99 403 -88111888391/409118688
99 404 20353832881/204559344
99 405 19042796561/102279672
99 407 51801533/5682204
99 409 -17853112741/2454712128
99 410 -214913/38264
99 411 19072200901/204559344
99 412 11091425/1463598
99 413 4456094190193/3477508848
99 414 372256007/5854392
99 415 10808341/975732
99 416 2612083596775/3477508848
99 417 268358/14349
99 418 -579049/516564
99 419 620903/57396
99 420 -1660848655/102279672
99 423 589415699/96597468
99 424 51801533/5682204
99 425 1/3
99 426 -40601/28698
99 432 1029855881/64398312
99 433 589415699/96597468
99 434 -397049221/24149367
99 435 1070523107/144896202
99 436 844115454925/1738754424
99 437 5087130013/193194936
99 438 589415699/193194936
99 439 -243474263/64398312
99 440 3054697/516564
99 441 -694956637559/3477508848
99 442 98468764489/434688606
99 443 -10808341/487866
99 444 -3780221/650488
99 445 525017387/128796624
99 446 2969772247/96597468
99 447 -589415699/128796624
99 448 10808341/650488
99 449 39454001/2927196
99 450 134177/4390794
99 451 1090040514847/3477508848
99 452 -1871087669/11708784
99 453 -515192725/2195397
99 454 80185174/2195397
99 455 -1562166389/17563176
99 458 144835813/22728816
99 459 51801533/5682204
99 460 -455645011/22728816
99 461 2485431187/68186448
99 462 4771025429/51139836
99 463 10924297/631356
99 464 51801533/11364408
99 465 -51801533/5682204
99 467 -37640661713/204559344
99 468 -119528653/204559344
99 469 17395723/516564
99 470 51801533/7576272
99 471 -724179065/22728816
99 472 -51801533/7576272
99 473 -14308255/2066256
99 474 4318580017/204559344
99 475 -2247889/516564
99 476 -2247889/516564
99 477 -2397907/1033128
99 478 -3054697/516564
99 479 3667147/1033128
99 480 2054999/344376
99 481 -1/2
99 483 -820529/229584
99 484 27349/14349
99 486 209081/229584
99 487 83487/38264
99 488 272461/76528
99 489 -130201/57396
99 490 -46291/76528
99 491 -23872/14349
99 492 682435/229584
99 493 259301/28698
99 494 8613/4783
99 495 -267/19132
99 496 27601/28698
99 497 -43783/28698
99 498 -3160/14349
99 499 -1049113/38264
99 500 -8
99 501 -2/3
99 502 1/3
99 503 -1
99 505 -1/2
99 530 33651778339/421516224
99 531 16842595837/13172382
100 79 704308103/8781588
100 80 4388908675/128796624
100 81 -70467769/5854392
100 82 -186156231119/1159169616
100 83 40496768897/140505408
100 84 13108533143/46835136
100 85 2569981/172188
100 86 -343053545/15152544
100 87 -745811/76528
100 88 -971539343/17046612
100 89 -55284310909/70252704
100 90 1310330789/64398312
100 91 -829720729/32199156
100 92 -12703043/688752
100 93 874944949/42932208
100 94 12703043/688752
100 95 3711487/688752
100 96 -356768765/8049789
100 97 1057939211/23417568
100 98 47305697/1300976
100 99 -47305697/1300976
100 100 -8463541/688752
100 101 -38558215/3788136
100 102 -776068135/11708784
100 103 4110636844339/4636678464
100 104 -375208686491/210758112
100 105 -596333948/24149367
100 106 -2620963/229584
100 107 2097871/344376
100 108 547685392765/257593248
100 109 48623320493/70252704
100 110 -7564187305/11708784
100 111 1/2
100 113 3/4
100 114 -729927401/3099384
100 115 -31655161073/23417568
100 116 -10473426869/23417568
100 117 152443/19132
100 118 12096691/2525424
100 119 -3/4
100 120 5221386047/45457632
100 121 23835760927/23417568
100 122 402899/229584
100 123 -1393129/172188
100 124 -745303/76528
100 125 -1402613/86094
100 126 -386900971/15152544
100 127 607717/38264
100 129 16471996/473517
100 130 1695341/153056
100 131 -203719/76528
100 132 47780963785/272745792
100 133 395028111/1683616
100 134 217465/19132
100 135 -39690203/2066256
100 136 -11091425/1951464
100 137 -1028600681/8781588
100 138 971297/76528
100 139 -829720729/32199156
100 140 -538486746725/772779744
100 141 -82047/9566
100 142 -170215381/7576272
100 143 -24003/9566
100 144 -2830031537/45457632
100 148 -1/2
100 149 3250/4783
100 153 76249111285/93670272
100 154 5787551/8781588
100 155 589415699/128796624
100 156 -12057698473/515186496
100 157 -1787789783/515186496
100 158 3194200013/128796624
100 159 2247889/344376
100 160 -784291/688752
100 161 -2647702153/57242944
100 162 589415699/128796624
100 163 312518993/8049789
100 164 -312518993/8049789
100 165 -2247889/172188
100 166 2247889/172188
100 167 10808341/650488
100 168 -237468311/8049789
100 169 415763449/257593248
100 170 -1188515/86094
100 171 -415763449/257593248
100 172 871429879/257593248
100 173 -874944949/42932208
100 174 3/4
100 175 -871429879/128796624
100 176 6371947/162622
100 177 -3711487/344376
100 178 -318303760/8049789
100 179 2397907/688752
100 180 -3711487/688752
100 181 -4228051/688752
100 182 5025067/688752
100 183 -1760023/229584
100 184 -589415699/32199156
100 185 589415699/64398312
100 186 -589415699/64398312
100 189 4436296471/90915264
100 190 35572367/70252704
100 191 -283523209/5854392
100 192 283523209/5854392
100 193 4479625/1377504
100 194 1856647/210452
100 195 -546755789/11708784
100 196 -47305697/2601952
100 197 47305697/1300976
100 198 13744249/2525424
100 199 708341563/11708784
100 200 -47305697/2601952
100 201 -13744249/2525424
100 202 -708341563/11708784
100 203 8463541/1377504
100 204 3262153/688752
100 205 331993/57396
100 206 9044071/7576272
100 207 -2571007/344376
100 208 -11091425/1951464
100 209 -210896077/3902928
100 210 589415699/64398312
100 211 182954459/7576272
100 212 -589415699/64398312
100 213 -51801533/3788136
100 214 27601/19132
100 215 2158698565/23417568
100 216 -7247622779153/6955017696
100 217 822301974323/386389872
100 218 -3282297376481/4636678464
100 219 2678359/688752
100 220 -12058631/1377504
100 221 -5347981579867/2318339232
100 222 -1707470511163/1545559488
100 223 3339545435489/2318339232
100 224 -2
100 225 5910161649401/2318339232
100 226 105624771865/579584808
100 227 -375208686491/210758112
100 228 -344171/43047
100 229 2620963/229584
100 230 3080131/229584
100 231 -2097871/688752
100 232 -2097871/344376
100 233 1369248144601/2318339232
100 234 3163281584983/2318339232
100 236 589415699/64398312
100 238 -31438596961045/27820070784
100 239 37016243185/421516224
100 240 -18091782407/35126352
100 241 3/8
100 242 51801533/5050848
100 243 -3/8
100 244 -117081436/1420551
100 245 -19762852459/46835136
100 247 5667530291/17563176
100 248 -3/2
100 249 -13744249/2525424
100 250 3/4
100 251 32236334297/136372896
100 252 17451203491/17563176
100 253 1
100 255 1
100 256 -3/4
100 257 51801533/10101696
100 259 -259007665/15152544
100 260 -51801533/2525424
100 261 -13/8
100 262 5/2
100 263 7352618087/22728816
100 264 22360107059/136372896
100 266 -23626711033/136372896
100 268 -638358646087/579584808
100 269 -863975/76528
100 270 312518993/8049789
100 271 -1824333480863/2318339232
100 273 13744249/2525424
100 274 1
100 275 3202168657/136372896
100 278 -2411843761/128796624
100 279 -51801533/3788136
100 281 3/4
100 285 222956479505/843032448
100 286 1459159763/8781588
100 287 507143/76528
100 288 584315/459168
100 289 10524/4783
100 290 -7891843397/136372896
100 291 -12573498781/35126352
100 292 -530999/76528
100 293 24963/38264
100 294 -196883/38264
100 295 -278875/19132
100 296 269919469/15152544
100 298 1494057/420904
100 299 162821/76528
100 300 -331205/38264
100 301 -23950246219/136372896
100 302 -729927401/3099384
100 303 -27601/9566
100 304 398559085/7576272
100 306 -181234336229/257593248
100 307 -20854169/487866
100 308 -312518993/8049789
100 309 4426257349/12397536
100 310 -661745/38264
100 311 -13744249/2525424
100 312 -1
100 313 24459157/387423
100 316 2411843761/128796624
100 317 51801533/3788136
100 319 3313/4783
100 323 -506058942883/843032448
100 324 -1552333/516564
100 325 -1092773/344376
100 326 1733707/153056
100 328 -4575955/344376
100 334 149791/86094
100 335 231191/76528
100 337 -12205/38264
100 338 222841/153056
100 339 209925/19132
100 342 212059/76528
100 345 2247889/344376
100 346 -53661/38264
100 347 -2247889/172188
100 350 5862847/344376
100 351 -43371/19132
100 355 2197883/229584
100 357 -1/2
100 358 63/4783
100 362 65337835/8265024
100 363 -3493451/153056
100 364 -717113/76528
100 365 313984661/10101696
100 366 326358869/30305088
100 370 -1446625/153056
100 371 231191/76528
100 372 341473159/15152544
100 373 259007665/15152544
100 374 -437107/38264
100 375 -51801533/1894068
100 377 -2720975/229584
100 378 53661/38264
100 379 2247889/172188
100 382 53971825/7576272
100 383 -33805/4783
100 387 -2197883/229584
100 388 -51801533/3788136
100 389 1/2
100 390 -63/4783
100 394 -7381471/1683616
100 395 -1231023/153056
100 396 960401/76528
100 397 -4313/76528
100 398 -83499/38264
100 399 -524891/38264
100 400 -27601/19132
100 401 -5761477/459168
100 402 -163344392659/818237376
100 403 -88111888391/272745792
100 404 20353832881/136372896
100 405 19042796561/68186448
100 407 51801533/3788136
100 409 -17853112741/1636474752
100 410 -644739/76528
100 411 19072200901/136372896
100 412 11091425/975732
100 413 4456094190193/2318339232
100 414 372256007/3902928
100 415 10808341/650488
100 416 2612083596775/2318339232
100 417 134179/4783
100 418 -579049/344376
100 419 620903/38264
100 420 -1660848655/68186448
100 423 589415699/64398312
100 424 51801533/3788136
100 425 1/2
100 426 -40601/19132
100 432 1029855881/42932208
100 433 589415699/64398312
100 434 -397049221/16099578
100 435 1070523107/96597468
100 436 844115454925/1159169616
100 437 5087130013/128796624
100 438 589415699/128796624
100 439 -243474263/42932208
100 440 3054697/344376
100 441 -694956637559/2318339232
100 442 98468764489/289792404
100 443 -10808341/325244
100 444 -11340663/1300976
100 445 525017387/85864416
100 446 2969772247/64398312
100 447 -589415699/85864416
100 448 32425023/1300976
100 449 39454001/1951464
100 450 134177/2927196
100 451 1090040514847/2318339232
100 452 -1871087669/7805856
100 453 -515192725/1463598
100 454 40092587/731799
100 455 -1562166389/11708784
100 458 144835813/15152544
100 459 51801533/3788136
100 460 -455645011/15152544
100 461 2485431187/45457632
100 462 4771025429/34093224
100 463 10924297/420904
100 464 51801533/7576272
100 465 -51801533/3788136
100 467 -37640661713/136372896
100 468 -119528653/136372896
100 469 17395723/344376
100 470 51801533/5050848
100 471 -724179065/15152544
100 472 -51801533/5050848
100 473 -14308255/1377504
100 474 4318580017/136372896
100 475 -2247889/344376
100 476 -2247889/344376
100 477 -2397907/688752
100 478 -3054697/344376
100 479 3667147/688752
100 480 2054999/229584
100 481 -3/4
100 483 -820529/153056
100 484 27349/9566
100 486 209081/153056
100 487 250461/76528
100 488 817383/153056
100 489 -130201/38264
100 490 -138873/153056
100 491 -11936/4783
100 492 682435/153056
100 493 259301/19132
100 494 25839/9566
100 495 -801/38264
100 496 27601/19132
100 497 -43783/19132
100 498 -1580/4783
100 499 -3147339/76528
100 500 -12
100 501 -1
100 502 1/2
100 503 -3/2
100 505 -3/4
100 530 33651778339/281010816
100 531 16842595837/8781588
101 79 13/8
101 80 9/22
101 82 -203/33
101 83 41/8
101 84 21/4
101 86 -9/22
101 88 71/33
101 89 -61/4
101 90 -9/44
101 91 -9/22
101 93 9/22
101 96 -9/11
101 101 9/22
101 103 3601/132
101 104 -589/12
101 105 241/44
101 108 615/11
101 109 103/8
101 110 -12
101 114 127/12
101 115 -24
101 116 -9
101 118 -9/22
101 120 -175/44
101 121 39/2
101 126 9/44
101 129 9/11
101 132 -961/132
101 133 -120/11
101 135 2
101 137 -5
101 139 -9/22
101 140 -799/44
101 142 9/22
101 144 139/44
101 153 111/8
101 154 -3/4
101 155 9/44
101 156 9/176
101 157 27/176
101 158 9/44
101 161 -63/176
101 162 9/44
101 163 9/22
101 164 -9/22
101 168 -9/44
101 169 -45/88
101 171 45/88
101 172 27/88
101 173 -9/22
101 175 -27/44
101 178 9/22
101 184 -9/11
101 185 9/22
101 186 -9/22
101 189 75/176
101 194 -9/44
101 198 -9/22
101 201 9/22
101 206 -9/44
101 210 9/22
101 211 -9/22
101 212 -9/22
101 213 9/22
101 216 -52753/1584
101 217 10949/176
101 218 -6301/264
101 221 -34649/528
101 222 -575/22
101 223 2789/66
101 225 7801/132
101 226 89/132
101 227 -589/12
101 233 584/33
101 234 3007/66
101 236 9/22
101 238 -71953/3168
101 239 17/12
101 240 -10
101 242 -27/88
101 244 353/88
101 245 -57/8
101 247 13/2
101 249 9/22
101 251 -677/66
101 252 19
101 257 -27/176
101 259 45/88
101 260 27/44
101 263 -2567/176
101 264 -551/66
101 266 245/33
101 268 -2041/66
101 270 9/22
101 271 -851/66
101 273 -9/22
101 275 -73/66
101 278 -9/22
101 279 9/22
101 285 47/12
101 286 7/2
101 290 241/132
101 291 -8
101 296 -9/44
101 298 -9/22
101 301 1879/264
101 302 127/12
101 304 -9/11
101 306 -279/22
101 308 -9/22
101 309 34/3
101 311 9/22
101 313 -17/6
101 316 9/22
101 317 -9/22
101 323 -269/24
101 363 3/4
101 365 -9/176
101 366 63/176
101 372 9/44
101 373 -45/88
101 375 9/11
101 382 -9/22
101 388 9/22
101 394 -75/176
101 402 14671/1584
101 403 7787/528
101 404 -155/33
101 405 -431/33
101 407 -9/22
101 409 5557/3168
101 411 -284/33
101 413 1604/33
101 416 2603/132
101 420 103/132
101 423 9/22
101 424 -9/22
101 432 9/22
101 433 9/22
101 434 -45/44
101 435 79/22
101 436 1523/66
101 437 45/44
101 438 9/44
101 439 -9/22
101 441 -3193/132
101 442 901/132
101 445 27/88
101 446 9/44
101 447 -27/88
101 449 3/4
101 451 1487/132
101 452 -9/2
101 453 -33/4
101 455 -9/4
101 457 -12
101 458 15/44
101 459 -9/22
101 460 45/44
101 461 -23/11
101 462 -401/66
101 463 -3/11
101 464 -9/44
101 465 9/22
101 467 821/66
101 468 -43/132
101 470 -27/88
101 471 -9/44
101 472 -39/88
101 473 3/4
101 474 -167/132
101 530 4
101 531 28
102 21 -1/2
102 23 1
102 39 -1/2
102 63 -1
102 66 1
102 78 1/6
102 79 959/204
102 80 3039/1496
102 81 -25/34
102 82 -4735/561
102 83 1075/68
102 84 511/34
102 86 -39/88
102 88 -100/33
102 89 -1503/34
102 90 1797/1496
102 91 -1151/748
102 93 1151/748
102 96 -3039/748
102 97 63/34
102 98 25/17
102 99 -25/17
102 101 3/44
102 102 -38/17
102 103 430127/8976
102 104 -9841/102
102 105 -959/1496
102 108 170547/1496
102 109 2543/68
102 110 -1193/34
102 114 -38/3
102 115 -2475/34
102 116 -825/34
102 118 -3/44
102 120 499/88
102 121 1871/34
102 126 -129/88
102 129 39/44
102 132 4841/528
102 133 1149/88
102 135 -7/4
102 136 3/34
102 137 -433/68
102 139 -1151/748
102 140 -55883/1496
102 142 3/44
102 144 -313/88
102 153 6115/136
102 154 -79/408
102 155 207/748
102 156 -4215/2992
102 157 621/2992
102 158 1151/1496
102 161 -7345/2992
102 162 207/748
102 163 1151/748
102 164 -1151/748
102 167 67/68
102 168 -2625/1496
102 169 -1035/1496
102 171 1035/1496
102 172 621/1496
102 173 -1151/748
102 175 -621/748
102 176 201/136
102 178 -265/187
102 184 -207/187
102 185 207/374
102 186 -207/374
102 189 535/176
102 190 79/204
102 191 -63/34
102 192 63/34
102 194 13/22
102 195 -205/68
102 196 -25/34
102 197 25/17
102 198 -3/44
102 199 38/17
102 200 -33/68
102 201 -19/44
102 202 -93/34
102 206 37/44
102 207 -3/4
102 208 3/34
102 209 -59/34
102 210 207/374
102 211 13/11
102 212 -207/374
102 213 -15/22
102 215 2051/408
102 216 -1544903/26928
102 217 173329/1496
102 218 -175745/4488
102 221 -1118611/8976
102 222 -44545/748
102 223 354367/4488
102 225 613177/4488
102 226 40757/4488
102 227 -9841/102
102 233 142535/4488
102 234 167989/2244
102 236 207/374
102 238 -3224993/53856
102 239 931/204
102 240 -1909/68
102 242 45/88
102 244 -197/44
102 245 -1515/68
102 247 303/17
102 249 3/44
102 251 3241/264
102 252 920/17
102 257 45/176
102 259 -75/88
102 260 -45/44
102 263 757/44
102 264 2467/264
102 266 -2405/264
102 268 -265355/4488
102 270 1151/748
102 271 -186169/4488
102 273 -3/44
102 275 329/264
102 278 -207/374
102 279 -15/22
102 285 3879/272
102 286 1823/204
102 288 -1/8
102 290 -697/264
102 291 -338/17
102 296 19/88
102 298 15/22
102 301 -2369/264
102 302 -38/3
102 304 93/44
102 306 -28421/748
102 307 -59/34
102 308 -1151/748
102 309 119/6
102 311 3/44
102 313 19/6
102 316 207/374
102 317 15/22
102 323 -562/17
102 363 -13/8
102 365 213/176
102 366 27/176
102 372 69/88
102 373 75/88
102 375 -15/11
102 382 13/11
102 388 -15/22
102 394 1/528
102 402 -16847/1584
102 403 -9187/528
102 404 1865/264
102 405 1975/132
102 407 15/22
102 409 -4253/3168
102 411 2309/264
102 412 -3/17
102 413 464459/4488
102 414 59/17
102 415 67/68
102 416 132403/2244
102 418 -5/4
102 420 -113/132
102 423 207/374
102 424 15/22
102 432 1565/1496
102 433 207/374
102 434 -2807/1496
102 435 2153/1496
102 436 45127/1122
102 437 443/187
102 438 207/748
102 439 -207/374
102 441 -83683/4488
102 442 78637/4488
102 443 -67/34
102 444 -3/34
102 445 621/1496
102 446 4099/1496
102 447 -621/1496
102 448 201/136
102 449 33/34
102 450 -1/17
102 451 114107/4488
102 452 -216/17
102 453 -653/34
102 454 67/34
102 455 -271/34
102 458 27/88
102 459 15/22
102 460 -117/88
102 461 215/88
102 462 463/66
102 463 21/22
102 464 15/44
102 465 -15/22
102 467 -3673/264
102 468 103/264
102 469 3/2
102 470 45/88
102 471 -135/88
102 472 -45/88
102 473 -5/8
102 474 377/264
102 530 4883/816
102 531 18149/204
103 39 1/2
103 42 -1
103 55 1/2
103 65 1
103 67 -1
103 78 -1/6
103 79 -2115836069/210758112
103 80 -459990347/96597468
103 81 6503795/4390794
103 82 58805941927/3477508848
103 83 -7843390217/210758112
103 84 -1285818565/35126352
103 85 -1199693/516564
103 86 105623135/22728816
103 87 91399/57396
103 88 155048581/12784959
103 89 10629005263/105379056
103 90 -893308567/193194936
103 91 309623801/96597468
103 92 1808755/516564
103 93 -20164697/8049789
103 94 -1808755/516564
103 95 -361751/516564
103 96 128524018/24149367
103 97 -226586525/35126352
103 98 -5575837/975732
103 99 5575837/975732
103 100 1421609/516564
103 101 14328599/11364408
103 102 174556165/17563176
103 103 -354833697215/3477508848
103 104 67331194703/316137168
103 105 14390302225/1159169616
103 106 361751/172188
103 107 -181567/129141
103 108 -50079218459/193194936
103 109 -4771869193/52689528
103 110 1480423831/17563176
103 114 116694283/2324538
103 115 6216838133/35126352
103 116 128128208/2195397
103 117 -15923/14349
103 118 -2123359/3788136
103 120 -1648460741/68186448
103 121 -586255415/4390794
103 122 12511/86094
103 123 244465/258282
103 124 11379/19132
103 125 310943/129141
103 126 121936693/22728816
103 127 -37738/14349
103 129 -83693161/11364408
103 130 -121397/114792
103 131 -20467/19132
103 132 -15214479127/409118688
103 133 -42326211/841808
103 134 -52943/28698
103 135 14041601/3099384
103 136 4321871/2927196
103 137 170012015/13172382
103 138 -101361/38264
103 139 309623801/96597468
103 140 25075621943/289792404
103 141 15923/9566
103 142 45603997/11364408
103 143 6469/14349
103 144 913519799/68186448
103 149 -15923/57396
103 153 -7276234499/70252704
103 154 -152405219/52689528
103 155 -8890709/193194936
103 156 3599906395/772779744
103 157 1055686865/772779744
103 158 -715508423/193194936
103 159 -361751/258282
103 160 361751/516564
103 161 601682659/85864416
103 162 -8890709/193194936
103 163 -580213549/96597468
103 164 580213549/96597468
103 165 361751/129141
103 166 -361751/129141
103 167 -759427/243933
103 168 911089985/193194936
103 169 -1037905447/386389872
103 170 361751/129141
103 171 1037905447/386389872
103 172 242883137/386389872
103 173 20164697/8049789
103 175 -242883137/193194936
103 176 -1650968/243933
103 177 361751/258282
103 178 727353107/96597468
103 179 -90092/129141
103 180 361751/516564
103 181 361751/516564
103 182 -181567/258282
103 183 361751/172188
103 184 8890709/48298734
103 185 -8890709/96597468
103 186 8890709/96597468
103 189 -883480957/136372896
103 190 86396699/52689528
103 191 280764403/35126352
103 192 -280764403/35126352
103 193 -1593467/1033128
103 194 -1990849/1262712
103 195 53793127/35126352
103 196 5575837/1951464
103 197 -5575837/975732
103 198 -3563347/3788136
103 199 -180399337/17563176
103 200 5575837/1951464
103 201 3563347/3788136
103 202 180399337/17563176
103 203 -1421609/1033128
103 204 -165389/516564
103 205 28643/86094
103 206 -16169521/11364408
103 207 1955153/1033128
103 208 4321871/2927196
103 209 6885281/731799
103 210 -8890709/96597468
103 211 -17722889/2841102
103 212 8890709/96597468
103 213 16377707/5682204
103 214 -7077/19132
103 215 -145551071/17563176
103 216 154966974091/1304065818
103 217 -582600918959/2318339232
103 218 541578680705/6955017696
103 219 -361751/516564
103 220 1811521/1033128
103 221 957945735301/3477508848
103 222 318498252349/2318339232
103 223 -146187396845/869377212
103 225 -138923538925/434688606
103 226 -49766115257/1738754424
103 227 67331194703/316137168
103 228 722119/516564
103 229 -361751/172188
103 230 -361751/172188
103 231 181567/258282
103 232 181567/129141
103 233 -14449790812/217344303
103 234 -134762726575/869377212
103 236 -8890709/96597468
103 238 6112401660961/41730106176
103 239 -3580333925/316137168
103 240 14118951089/210758112
103 242 -16377707/7576272
103 244 599893513/34093224
103 245 3842334379/70252704
103 247 -4415738777/105379056
103 249 3563347/3788136
103 251 -10252924535/204559344
103 252 -13567826125/105379056
103 257 -16377707/15152544
103 259 81888535/22728816
103 260 16377707/3788136
103 263 -2346911807/34093224
103 264 -7214894525/204559344
103 266 7528537507/204559344
103 268 451912217077/3477508848
103 269 260447/114792
103 270 -580213549/96597468
103 271 366565935917/3477508848
103 273 -3563347/3788136
103 275 -1021790791/204559344
103 278 212091641/96597468
103 279 16377707/5682204
103 285 -10635044849/316137168
103 286 -145922656/6586191
103 287 -99199/114792
103 288 186313/688752
103 289 -44653/57396
103 290 2464604927/204559344
103 291 5050759991/105379056
103 292 66859/38264
103 293 -10909/28698
103 294 10367/14349
103 295 121423/57396
103 296 -74173219/22728816
103 298 -391821/210452
103 299 -7973/19132
103 300 34286/14349
103 301 7599153379/204559344
103 302 116694283/2324538
103 303 7077/9566
103 304 -122490157/11364408
103 306 36877981259/386389872
103 307 41799451/5854392
103 308 580213549/96597468
103 309 -775475449/18596304
103 310 67217/19132
103 311 3563347/3788136
103 313 -61917887/4649076
103 316 -212091641/96597468
103 317 -16377707/5682204
103 319 -7077/19132
103 323 47034430151/632274336
103 324 608797/774846
103 325 41291/129141
103 326 -21331/9566
103 328 221254/129141
103 334 -121117/516564
103 335 29555/57396
103 337 -7281/9566
103 338 -8657/57396
103 339 -58291/57396
103 342 29555/57396
103 345 -361751/258282
103 346 10909/28698
103 347 361751/129141
103 350 -793499/258282
103 351 38939/57396
103 355 -90553/43047
103 358 -1327/14349
103 362 -10286015/6198768
103 363 3462131/688752
103 364 91399/57396
103 365 -96141923/15152544
103 366 -54103751/45457632
103 370 121397/114792
103 371 29555/57396
103 372 -103268617/22728816
103 373 -81888535/22728816
103 374 9428/4783
103 375 16377707/2841102
103 377 360829/172188
103 378 -10909/28698
103 379 -361751/129141
103 382 -4497200/1420551
103 383 34831/28698
103 387 90553/43047
103 388 16377707/5682204
103 390 1327/14349
103 394 9691321/15152544
103 395 159239/172188
103 396 -149243/114792
103 397 -50267/57396
103 398 5277/19132
103 399 86597/57396
103 400 7077/19132
103 401 47224/43047
103 402 52152514585/1227356064
103 403 28179114053/409118688
103 404 -6388196359/204559344
103 405 -6085140749/102279672
103 407 -16377707/5682204
103 409 6836361715/2454712128
103 410 37897/19132
103 411 -6250460347/204559344
103 412 -4321871/1463598
103 413 -51793576273/217344303
103 414 -94656263/5854392
103 415 -759427/243933
103 416 -261229745135/1738754424
103 417 -26085/4783
103 418 2298869/1033128
103 419 -37491/19132
103 420 502809211/102279672
103 423 -8890709/96597468
103 424 -16377707/5682204
103 426 18577/28698
103 432 -98184043/32199156
103 433 -8890709/96597468
103 434 74596889/193194936
103 435 3841465763/1159169616
103 436 -145173941725/1738754424
103 437 -645919729/193194936
103 438 -8890709/193194936
103 439 -19499369/32199156
103 440 -722119/516564
103 441 3351887417/217344303
103 442 -155893554353/3477508848
103 443 1518854/243933
103 444 293719/325244
103 445 -8890709/128796624
103 446 -1512556169/193194936
103 447 8890709/128796624
103 448 -759427/162622
103 449 -4523617/1463598
103 450 -478930/2195397
103 451 -103423017161/1738754424
103 452 369251261/11708784
103 453 1639153417/35126352
103 454 -19819453/2195397
103 455 282284429/17563176
103 458 -43445455/22728816
103 459 -16377707/5682204
103 460 141711697/22728816
103 461 -774069313/68186448
103 462 -1509592877/51139836
103 463 -3323509/631356
103 464 -16377707/11364408
103 465 16377707/5682204
103 467 11919338903/204559344
103 468 -16172369/204559344
103 469 -5179939/516564
103 470 -16377707/7576272
103 471 217227275/22728816
103 472 16377707/7576272
103 473 2257981/2066256
103 474 -1346603767/204559344
103 475 361751/258282
103 476 361751/258282
103 477 90092/129141
103 478 722119/516564
103 479 -358985/516564
103 480 -113405/86094
103 483 118955/114792
103 484 -15923/28698
103 486 -18119/114792
103 487 -15199/14349
103 488 -37179/38264
103 489 19439/57396
103 490 13439/114792
103 491 2443/4783
103 492 -98249/114792
103 493 -10374/4783
103 494 -16763/28698
103 495 -21287/57396
103 496 -7077/19132
103 497 2785/4783
103 498 1663/9566
103 499 400741/57396
103 530 -866534987/52689528
103 531 -7119734699/26344764
104 32 1/12
104 37 -1/6
104 38 -1/6
104 57 1/12
104 58 1/6
104 68 -1/6
104 70 1/6
104 78 1/12
104 83 1/12
104 88 -1/12
104 89 -1/12
104 109 1/6
104 110 -1/4
104 114 -7/12
104 115 -1/4
104 120 1/4
104 121 1/4
104 132 5/12
104 133 1/2
104 144 -1/4
104 153 1/24
104 239 7/72
104 240 -5/24
104 242 1/8
104 244 -3/8
104 245 -1/4
104 247 1/6
104 251 2/3
104 252 1/3
104 257 -1/16
104 259 -1/8
104 260 -1/4
104 263 11/16
104 264 2/3
104 266 -1/3
104 275 -1/6
104 285 43/288
104 290 -1/6
104 291 -1/6
104 301 -11/24
104 302 -7/12
104 313 1/3
104 323 -5/72
104 365 1/16
104 366 1/16
104 373 1/8
104 384 -1/4
104 394 5/48
104 402 -59/144
104 403 -31/48
104 404 1/3
104 405 7/12
104 409 -53/288
104 411 1/3
104 420 1/12
104 462 1/6
104 467 -1/6
104 468 -1/12
104 470 -1/8
104 472 1/8
104 474 1/12
104 530 -1/96
104 531 3/8
105 27 -1/12
105 28 1/6
105 31 -1/6
105 32 -1/12
105 38 1/6
105 64 1/6
105 69 -1/6
105 78 -1/12
105 79 -607/918
105 80 -4331/13464
105 81 25/306
105 82 35533/30294
105 83 -9391/3672
105 84 -2605/1224
105 85 5/36
105 86 71/792
105 88 569/891
105 89 12095/1836
105 90 -4517/13464
105 91 1423/6732
105 92 -13/36
105 93 -103/561
105 94 13/36
105 95 -1/36
105 96 6575/6732
105 97 -40/153
105 98 -13/68
105 99 13/68
105 100 1/36
105 101 7/198
105 102 55/153
105 103 -1717591/242352
105 104 79123/5508
105 105 -10247/40392
105 106 -1/6
105 107 5/18
105 108 -221581/13464
105 109 -10621/1836
105 110 877/153
105 114 431/162
105 115 1705/153
105 116 523/153
105 118 -1/132
105 120 -2903/2376
105 121 -1301/153
105 122 1/12
105 123 -2/9
105 125 -11/36
105 126 355/792
105 129 -41/198
105 132 -27673/14256
105 133 -239/88
105 135 35/108
105 136 -1/102
105 137 1571/1836
105 139 1423/6732
105 140 230243/40392
105 142 25/396
105 144 1745/2376
105 153 -16259/2448
105 154 -805/3672
105 155 31/6732
105 156 8941/26928
105 157 -5143/26928
105 158 821/13464
105 159 7/36
105 160 -2/9
105 161 1379/2992
105 162 31/6732
105 163 1195/6732
105 164 -1195/6732
105 165 -7/18
105 166 7/18
105 167 -15/68
105 168 4393/13464
105 169 5081/13464
105 170 -7/18
105 171 -5081/13464
105 172 -655/13464
105 173 103/561
105 175 655/6732
105 176 -45/136
105 177 1/18
105 178 2825/3366
105 179 1/18
105 180 1/36
105 181 1/36
105 182 -1/9
105 183 -5/12
105 184 -31/1683
105 185 31/3366
105 186 -31/3366
105 189 -4687/4752
105 190 -5/3672
105 191 133/1224
105 192 -133/1224
105 193 11/72
105 194 -13/44
105 195 325/1224
105 196 13/136
105 197 -13/68
105 198 -1/132
105 199 -4/153
105 200 13/136
105 201 1/132
105 202 4/153
105 203 -1/72
105 204 -1/36
105 205 -1/3
105 206 -10/99
105 207 5/9
105 208 -1/102
105 209 79/204
105 210 31/3366
105 211 -113/396
105 212 -31/3366
105 213 29/198
105 215 -661/1224
105 216 6101401/727056
105 217 -687505/40392
105 218 185533/30294
105 219 -1/36
105 220 -2/9
105 221 4358357/242352
105 222 89861/10098
105 223 -1453523/121176
105 224 1/4
105 225 -2443847/121176
105 226 -128221/121176
105 227 79123/5508
105 228 -11/72
105 229 1/6
105 230 -1/12
105 231 -5/36
105 232 -5/18
105 233 -562483/121176
105 234 -333541/30294
105 236 31/3366
105 238 12575689/1454112
105 239 -3643/5508
105 240 8141/1836
105 241 -1/8
105 242 -29/264
105 244 557/594
105 245 3965/1224
105 247 -1351/459
105 249 1/132
105 251 -18569/7128
105 252 -15647/1836
105 256 1/4
105 257 -29/528
105 259 145/792
105 260 29/132
105 263 -4307/1188
105 264 -13763/7128
105 266 13729/7128
105 268 1006219/121176
105 270 1195/6732
105 271 740747/121176
105 273 -1/132
105 275 -1873/7128
105 278 -1153/3366
105 279 29/198
105 285 -11605/5508
105 286 -5023/3672
105 288 1/24
105 290 4157/7128
105 291 6487/1836
105 296 -25/792
105 298 -1/11
105 301 13639/7128
105 302 431/162
105 304 -193/396
105 306 39097/6732
105 307 79/204
105 308 -1195/6732
105 309 -1079/324
105 311 1/132
105 313 -55/81
105 316 1153/3366
105 317 -29/198
105 323 103793/22032
105 324 1/27
105 325 1/36
105 328 -5/72
105 334 1/36
105 337 1/4
105 345 7/36
105 347 -7/18
105 348 1/4
105 350 -1/18
105 355 1/3
105 362 5/27
105 363 7/24
105 365 -149/528
105 366 -413/1584
105 372 -151/792
105 373 -145/792
105 375 29/99
105 377 -1/12
105 379 7/18
105 382 -91/396
105 387 -1/3
105 388 29/198
105 394 -35/176
105 402 95803/42768
105 403 52079/14256
105 404 -10993/7128
105 405 -11213/3564
105 407 -29/198
105 409 20197/85536
105 411 -12565/7128
105 412 1/51
105 413 -1813651/121176
105 414 -79/102
105 415 -15/68
105 416 -513965/60588
105 418 2/9
105 420 739/3564
105 423 31/3366
105 424 -29/198
105 432 419/4488
105 433 31/3366
105 434 3793/13464
105 435 -1087/40392
105 436 -85600/15147
105 437 -665/3366
105 438 31/6732
105 439 26/561
105 440 1/36
105 441 268151/121176
105 442 -287183/121176
105 443 15/34
105 444 -5/68
105 445 31/4488
105 446 -7363/13464
105 447 -31/4488
105 448 -45/136
105 449 -11/102
105 450 1/153
105 451 -455575/121176
105 452 373/204
105 453 437/153
105 454 -169/306
105 455 161/153
105 458 -61/792
105 459 -29/198
105 460 235/792
105 461 -1291/2376
105 462 -2681/1782
105 463 -5/22
105 464 -29/396
105 465 29/198
105 467 21233/7128
105 468 -395/7128
105 469 -7/18
105 470 -29/264
105 471 305/792
105 472 29/264
105 473 7/72
105 474 -2257/7128
105 475 -7/36
105 476 -7/36
105 477 -1/18
105 478 -1/36
105 479 -1/9
105 480 1/12
105 530 -757/918
105 531 -28111/1836
106 0 -3179/1472
106 1 40259/26496
106 2 -8327/26496
106 4 -85/144
106 5 -7/12
106 6 -289/1472
106 7 -289/1472
106 8 13/36
106 10 -289/736
106 11 -3601/1472
106 12 499/4416
106 14 3601/1472
106 15 -11171/4416
106 18 21475/4416
106 21 -289/2944
106 22 -499/4416
106 23 289/1472
106 33 11171/4416
106 36 -21475/4416
106 39 -11171/4416
106 42 21475/4416
106 55 -21475/8832
106 59 -21475/4416
106 61 -131/4416
106 63 -289/1472
106 65 -21475/4416
107 0 3179/1472
107 1 -39155/26496
107 2 -13/36
107 4 79/144
107 5 7/12
107 6 289/1472
107 7 289/1472
107 8 8327/26496
107 10 289/736
107 11 3601/1472
107 12 -21475/4416
107 14 -3601/1472
107 15 11171/4416
107 18 -499/4416
107 21 21475/8832
107 22 21475/4416
107 23 -21475/4416
107 33 -11171/4416
107 36 499/4416
107 39 11171/4416
107 42 -289/1472
107 55 289/2944
107 59 131/4416
107 61 21475/4416
107 63 21475/4416
107 65 289/1472
114 11 7/4
114 13 1/3
114 14 -25/12
114 15 25/12
114 18 -23/6
114 20 1/3
114 27 -1/6
114 28 1/3
114 29 -1/3
114 31 -1/3
114 32 -1/6
114 33 -7/4
114 36 23/6
114 38 1/3
114 39 23/12
114 42 -23/6
114 44 -1/3
114 55 23/12
114 59 23/6
114 62 1/3
114 64 1/3
114 65 23/6
114 78 -1/18
115 11 -7/4
115 12 23/6
115 14 25/12
115 15 -25/12
115 19 -1/3
115 20 -1/3
115 21 -23/12
115 22 -23/6
115 23 23/6
115 32 1/6
115 33 7/4
115 37 -1/3
115 38 -1/3
115 39 -23/12
115 43 1/3
115 44 1/3
115 57 1/6
115 58 1/3
115 60 -1/3
115 61 -23/6
115 63 -23/6
115 68 -1/3
115 78 1/18
116 11 -121/360
116 14 11/30
116 15 -11/30
116 18 121/180
116 33 11/36
116 36 -121/180
116 39 -11/36
116 42 121/180
116 55 -121/360
116 59 -121/180
116 65 -11/18
116 79 206006899/592757190
116 80 378079187/2173443030
116 81 -9169244/98792865
116 82 -954854821/1956098727
116 83 90208720/59275719
116 84 56484893/39517146
116 85 1361548/5811345
116 86 -9397237/25569918
116 87 -22591/129141
116 88 -467539652/575323155
116 89 -1104336569/296378595
116 90 276500333/2173443030
116 91 -27462587/217344303
116 92 -375253/1162269
116 93 22380208/362240505
116 94 375253/1162269
116 95 375253/5811345
116 96 42954679/1086721515
116 97 39406594/98792865
116 98 4158509/10976985
116 99 -4158509/10976985
116 100 -1122829/5811345
116 101 -8391986/63924795
116 102 -12094940/19758573
116 103 25870601891/7824394908
116 104 -6489445573/889135785
116 105 -6573926143/6520329090
116 106 -375253/1937115
116 107 747974/5811345
116 108 4035259499/434688606
116 109 1089004363/296378595
116 110 -68257493/19758573
116 114 -175608814/52302105
116 115 -722837758/98792865
116 116 -214286338/98792865
116 117 75226/645705
116 118 1421401/21308265
116 120 628728911/383548770
116 121 524862257/98792865
116 122 21131/1937115
116 123 -916864/5811345
116 124 -1931/23915
116 125 -1808068/5811345
116 126 -38356723/127849590
116 127 202646/645705
116 129 31052014/63924795
116 130 41651/258282
116 131 1177/43047
116 132 5749580641/2301292620
116 133 15832781/4735170
116 134 139628/645705
116 135 -946687/3486807
116 136 -250208/6586191
116 137 -68960771/296378595
116 138 73016/215235
116 139 -27462587/217344303
116 140 -20080571759/6520329090
116 141 -23264/215235
116 142 -4148621/12784959
116 143 -11672/645705
116 144 -68033605/76709754
116 149 -17066/645705
116 153 1612712207/395171460
116 154 38681821/592757190
116 155 16929809/1086721515
116 156 -603790093/4346886060
116 157 -510589061/4346886060
116 158 558346801/2173443030
116 159 750506/5811345
116 160 -375253/5811345
116 161 -136313827/482987340
116 162 16929809/1086721515
116 163 418002179/1086721515
116 164 -418002179/1086721515
116 165 -1501012/5811345
116 166 1501012/5811345
116 167 1044983/10976985
116 168 -344219569/2173443030
116 169 476729443/2173443030
116 170 -1501012/5811345
116 171 -476729443/2173443030
116 172 -90028679/2173443030
116 173 -22380208/362240505
116 175 90028679/1086721515
116 176 7392599/21953970
116 177 -750506/5811345
116 178 -313865122/1086721515
116 179 376519/5811345
116 180 -375253/5811345
116 181 -375253/5811345
116 182 373987/5811345
116 183 -375253/1937115
116 184 -67719236/1086721515
116 185 33859618/1086721515
116 186 -33859618/1086721515
116 189 108394663/767097540
116 190 -27318277/592757190
116 191 -19700657/39517146
116 192 19700657/39517146
116 193 1158241/11622690
116 194 648346/7102755
116 195 -51494911/197585730
116 196 -4158509/21953970
116 197 4158509/10976985
116 198 1678537/21308265
116 199 61076704/98792865
116 200 -4158509/21953970
116 201 -1678537/21308265
116 202 -61076704/98792865
116 203 1122829/11622690
116 204 61025/1162269
116 205 -11804/1937115
116 206 534701/12784959
116 207 -298022/5811345
116 208 -250208/6586191
116 209 -18309523/32930955
116 210 33859618/1086721515
116 211 24410879/63924795
116 212 -33859618/1086721515
116 213 -12473866/63924795
116 214 962/43047
116 215 27535871/39517146
116 216 -416245747087/117365923620
116 217 53502124339/6520329090
116 218 -21686207453/9780493635
116 219 375253/5811345
116 220 -1873733/11622690
116 221 -363620925677/39121974540
116 222 -16789034923/3260164545
116 223 106466608241/19560987270
116 225 237769613441/19560987270
116 226 28011486397/19560987270
116 227 -6489445573/889135785
116 228 -751772/5811345
116 229 375253/1937115
116 230 375253/1937115
116 231 -373987/5811345
116 232 -747974/5811345
116 233 45541430863/19560987270
116 234 43265497478/9780493635
116 236 33859618/1086721515
116 238 -1394433208381/234731847240
116 239 917616617/1778271570
116 240 -794256551/296378595
116 242 6236933/42616530
116 244 -225315418/191774385
116 245 -232472083/98792865
116 247 461677357/296378595
116 249 -1678537/21308265
116 251 3879422033/1150646310
116 252 315348208/59275719
116 257 6236933/85233060
116 259 -6236933/25569918
116 260 -6236933/21308265
116 263 884583179/191774385
116 264 2687756891/1150646310
116 265 -2/45
116 266 -2842889833/1150646310
116 268 -88841595319/19560987270
116 269 -182558/645705
116 270 418002179/1086721515
116 271 -89498174963/19560987270
116 273 1678537/21308265
116 275 385258201/1150646310
116 278 -244139809/1086721515
116 279 -12473866/63924795
116 281 2/45
116 285 4913334697/3556543140
116 286 473164819/592757190
116 287 48223/645705
116 288 24767/3874230
116 289 22808/645705
116 290 -951107429/1150646310
116 291 -482894572/296378595
116 292 -32833/215235
116 293 7792/645705
116 294 -61954/645705
116 295 -109718/645705
116 296 34518757/127849590
116 298 184804/2367585
116 299 -2723/215235
116 300 -29278/645705
116 301 -2882804383/1150646310
116 302 -175608814/52302105
116 303 -6/23915
116 304 48093481/63924795
116 306 -4091554762/1086721515
116 307 -1799813/6586191
116 308 -418002179/1086721515
116 309 64012088/52302105
116 310 -44816/215235
116 311 -1678537/21308265
116 313 9423020/10460421
116 316 244139809/1086721515
116 317 12473866/63924795
116 319 -4756/215235
116 323 -1144561733/355654314
116 324 -1253278/17434035
116 325 -129688/5811345
116 326 15569/86094
116 328 -789224/5811345
116 334 124814/5811345
116 335 5609/645705
116 337 3638/43047
116 338 27509/1291410
116 339 86582/645705
116 342 -23089/645705
116 345 750506/5811345
116 346 -7298/129141
116 347 -1501012/5811345
116 350 1427954/5811345
116 351 -2906/129141
116 355 374831/1937115
116 358 2798/645705
116 362 10353013/69736140
116 363 -1279889/3874230
116 364 -22591/129141
116 365 37898813/85233060
116 366 23001293/255699180
116 370 -41651/258282
116 371 5609/645705
116 372 41255887/127849590
116 373 6236933/25569918
116 374 -46364/215235
116 375 -24947732/63924795
116 377 -376097/1937115
116 378 7298/129141
116 379 1501012/5811345
116 382 1740677/12784959
116 383 -11624/129141
116 387 -374831/1937115
116 388 -12473866/63924795
116 390 -2798/645705
116 394 -1455268/21308265
116 395 -303497/3874230
116 396 11158/129141
116 397 -3839/645705
116 398 3872/71745
116 399 -64468/645705
116 400 -962/43047
116 401 -492667/3874230
116 402 -19651311571/6903877860
116 403 -10598970023/2301292620
116 404 2452035961/1150646310
116 405 2290806101/575323155
116 407 12473866/63924795
116 409 -2113372429/13807755720
116 410 -11881/71745
116 411 457922777/230129262
116 412 500416/6586191
116 413 167040991921/19560987270
116 414 25447598/32930955
116 415 1044983/10976985
116 416 62899684664/9780493635
116 417 56464/215235
116 418 -333434/5811345
116 419 564/4783
116 420 -200643163/575323155
116 423 33859618/1086721515
116 424 12473866/63924795
116 426 2636/645705
116 432 150620599/724481010
116 433 33859618/1086721515
116 434 7937837/2173443030
116 435 -679058335/1304065818
116 436 24245257474/9780493635
116 437 188102362/1086721515
116 438 16929809/1086721515
116 439 2436629/72448101
116 440 751772/5811345
116 441 24737671243/19560987270
116 442 7260238873/3912197454
116 443 -2089966/10976985
116 444 -405719/3658995
116 445 16929809/724481010
116 446 551126203/2173443030
116 447 -16929809/724481010
116 448 1044983/7317990
116 449 7608376/32930955
116 450 717488/98792865
116 451 8516236691/3912197454
116 452 -43099102/32930955
116 453 -162995981/98792865
116 454 44326898/98792865
116 455 -63954044/98792865
116 458 17509477/127849590
116 459 12473866/63924795
116 460 -10986215/25569918
116 461 299603107/383548770
116 462 1148796994/575323155
116 463 527698/1420551
116 464 6236933/63924795
116 465 -12473866/63924795
116 467 -4531387001/1150646310
116 468 -3205625/230129262
116 469 4208318/5811345
116 470 6236933/42616530
116 471 -17509477/25569918
116 472 -6236933/42616530
116 473 -1286203/11622690
116 474 520528729/1150646310
116 475 -750506/5811345
116 476 -750506/5811345
116 477 -376519/5811345
116 478 -751772/5811345
116 479 75557/1162269
116 480 243671/1937115
116 483 -137407/1291410
116 484 23264/645705
116 486 12227/258282
116 487 25181/645705
116 488 3037/28698
116 489 -48628/645705
116 490 -62431/1291410
116 491 -288/23915
116 492 58813/1291410
116 493 38252/215235
116 494 36044/645705
116 495 1058/129141
116 496 962/43047
116 497 -11632/215235
116 498 -192/23915
116 499 -396833/645705
116 530 385621003/592757190
116 531 3358908757/296378595
117 11 121/360
117 12 -121/180
117 14 -11/30
117 15 11/30
117 21 121/360
117 22 121/180
117 23 -121/180
117 33 -11/36
117 39 11/36
117 61 121/180
117 63 11/18
117 79 347/1836
117 80 83/1530
117 81 -1/255
117 82 -1123/2295
117 83 3107/4590
117 84 1727/3060
117 89 -4141/2295
117 90 -14/765
117 91 -8/153
117 93 8/153
117 96 -83/765
117 97 43/1530
117 98 2/255
117 99 -2/255
117 102 -37/765
117 103 10789/4590
117 104 -10246/2295
117 105 181/765
117 108 3983/765
117 109 13733/9180
117 110 -719/510
117 115 -2252/765
117 116 -1507/1530
117 121 192/85
117 136 1/102
117 137 -53/153
117 139 -8/153
117 140 -2569/1530
117 153 4094/2295
117 154 -196/2295
117 155 37/1530
117 156 1/6120
117 157 37/2040
117 158 4/153
117 161 -307/6120
117 162 37/1530
117 163 8/153
117 164 -8/153
117 167 1/255
117 168 -23/765
117 169 -37/612
117 171 37/612
117 172 37/1020
117 173 -8/153
117 175 -37/510
117 176 1/170
117 178 31/765
117 184 -74/765
117 185 37/765
117 186 -37/765
117 189 13/216
117 190 103/2295
117 191 -43/1530
117 192 43/1530
117 195 -83/510
117 196 -1/255
117 197 2/255
117 199 37/765
117 200 -1/255
117 202 -37/765
117 208 83/1530
117 209 -1/255
117 210 37/765
117 212 -37/765
117 215 433/2040
117 216 -30575/11016
117 217 11099/2040
117 218 -4543/2295
117 221 -106703/18360
117 222 -7949/3060
117 223 8543/2295
117 225 27253/4590
117 226 116/459
117 227 -10246/2295
117 233 3661/2295
117 234 16961/4590
117 236 37/765
117 238 -54677/22032
117 239 1226/6885
117 240 -10411/9180
117 245 -91/102
117 247 3361/4590
117 252 5062/2295
117 267 2/45
117 268 -2557/918
117 270 8/153
117 271 -3698/2295
117 278 -37/765
117 285 63953/110160
117 286 787/2295
117 291 -1772/2295
117 305 -2/45
117 306 -2207/1530
117 307 -1/255
117 308 -8/153
117 309 253/270
117 316 37/765
117 323 -15967/11016
117 412 -49/765
117 413 10498/2295
117 414 2/255
117 415 1/255
117 416 5401/2295
117 423 37/765
117 432 77/1530
117 433 37/765
117 434 -94/765
117 435 47/306
117 436 4412/2295
117 437 191/1530
117 438 37/1530
117 439 -37/765
117 441 -1247/918
117 442 1703/2295
117 443 -2/255
117 444 19/1530
117 445 37/1020
117 446 26/765
117 447 -37/1020
117 448 1/170
117 449 7/170
117 450 -1/153
117 451 4991/4590
117 452 -87/170
117 453 -397/510
117 454 2/255
117 455 -437/1530
117 530 11461/36720
117 531 2939/1020
118 11 -1/12
118 14 1/12
118 15 -1/12
118 18 1/6
118 33 1/12
118 36 -1/6
118 39 -1/12
118 42 1/6
118 55 -1/12
118 59 -1/6
118 65 -1/6
119 11 1/12
119 12 -1/6
119 14 -1/12
119 15 1/12
119 21 1/12
119 22 1/6
119 23 -1/6
119 33 -1/12
119 39 1/12
119 61 1/6
119 63 1/6
120 79 -607/1377
120 80 -4331/20196
120 81 25/459
120 82 35533/45441
120 83 -9391/5508
120 84 -2605/1836
120 85 5/54
120 86 71/1188
120 88 1138/2673
120 89 12095/2754
120 90 -4517/20196
120 91 1423/10098
120 92 -13/54
120 93 -206/1683
120 94 13/54
120 95 -1/54
120 96 6575/10098
120 97 -80/459
120 98 -13/102
120 99 13/102
120 100 1/54
120 101 7/297
120 102 110/459
120 103 -1717591/363528
120 104 79123/8262
120 105 -10247/60588
120 106 -1/9
120 107 5/27
120 108 -221581/20196
120 109 -10621/2754
120 110 1754/459
120 114 431/243
120 115 3410/459
120 116 1046/459
120 118 -1/198
120 120 -2903/3564
120 121 -2602/459
120 122 1/18
120 123 -4/27
120 125 -11/54
120 126 355/1188
120 129 -41/297
120 132 -27673/21384
120 133 -239/132
120 135 35/162
120 136 -1/153
120 137 1571/2754
120 139 1423/10098
120 140 230243/60588
120 142 25/594
120 144 1745/3564
120 153 -16259/3672
120 154 -805/5508
120 155 31/10098
120 156 8941/40392
120 157 -5143/40392
120 158 821/20196
120 159 7/54
120 160 -4/27
120 161 1379/4488
120 162 31/10098
120 163 1195/10098
120 164 -1195/10098
120 165 -7/27
120 166 7/27
120 167 -5/34
120 168 4393/20196
120 169 5081/20196
120 170 -7/27
120 171 -5081/20196
120 172 -655/20196
120 173 206/1683
120 175 655/10098
120 176 -15/68
120 177 1/27
120 178 2825/5049
120 179 1/27
120 180 1/54
120 181 1/54
120 182 -2/27
120 183 -5/18
120 184 -62/5049
120 185 31/5049
120 186 -31/5049
120 189 -4687/7128
120 190 -5/5508
120 191 133/1836
120 192 -133/1836
120 193 11/108
120 194 -13/66
120 195 325/1836
120 196 13/204
120 197 -13/102
120 198 -1/198
120 199 -8/459
120 200 13/204
120 201 1/198
120 202 8/459
120 203 -1/108
120 204 -1/54
120 205 -2/9
120 206 -20/297
120 207 10/27
120 208 -1/153
120 209 79/306
120 210 31/5049
120 211 -113/594
120 212 -31/5049
120 213 29/297
120 215 -661/1836
120 216 6101401/1090584
120 217 -687505/60588
120 218 185533/45441
120 219 -1/54
120 220 -4/27
120 221 4358357/363528
120 222 89861/15147
120 223 -1453523/181764
120 224 1/6
120 225 -2443847/181764
120 226 -128221/181764
120 227 79123/8262
120 228 -11/108
120 229 1/9
120 230 -1/18
120 231 -5/54
120 232 -5/27
120 233 -562483/181764
120 234 -333541/45441
120 236 31/5049
120 238 12575689/2181168
120 239 -3643/8262
120 240 8141/2754
120 241 -1/12
120 242 -29/396
120 244 557/891
120 245 3965/1836
120 247 -2702/1377
120 249 1/198
120 251 -18569/10692
120 252 -15647/2754
120 256 1/6
120 257 -29/792
120 259 145/1188
120 260 29/198
120 263 -4307/1782
120 264 -13763/10692
120 266 13729/10692
120 268 1006219/181764
120 270 1195/10098
120 271 740747/181764
120 273 -1/198
120 275 -1873/10692
120 278 -1153/5049
120 279 29/297
120 285 -11605/8262
120 286 -5023/5508
120 288 1/36
120 290 4157/10692
120 291 6487/2754
120 296 -25/1188
120 298 -2/33
120 301 13639/10692
120 302 431/243
120 304 -193/594
120 306 39097/10098
120 307 79/306
120 308 -1195/10098
120 309 -1079/486
120 311 1/198
120 313 -110/243
120 316 1153/5049
120 317 -29/297
120 323 103793/33048
120 324 2/81
120 325 1/54
120 328 -5/108
120 334 1/54
120 337 1/6
120 345 7/54
120 347 -7/27
120 348 1/6
120 350 -1/27
120 355 2/9
120 362 10/81
120 363 7/36
120 365 -149/792
120 366 -413/2376
120 372 -151/1188
120 373 -145/1188
120 375 58/297
120 377 -1/18
120 379 7/27
120 382 -91/594
120 387 -2/9
120 388 29/297
120 394 -35/264
120 402 95803/64152
120 403 52079/21384
120 404 -10993/10692
120 405 -11213/5346
120 407 -29/297
120 409 20197/128304
120 411 -12565/10692
120 412 2/153
120 413 -1813651/181764
120 414 -79/153
120 415 -5/34
120 416 -513965/90882
120 418 4/27
120 420 739/5346
120 423 31/5049
120 424 -29/297
120 432 419/6732
120 433 31/5049
120 434 3793/20196
120 435 -1087/60588
120 436 -171200/45441
120 437 -665/5049
120 438 31/10098
120 439 52/1683
120 440 1/54
120 441 268151/181764
120 442 -287183/181764
120 443 5/17
120 444 -5/102
120 445 31/6732
120 446 -7363/20196
120 447 -31/6732
120 448 -15/68
120 449 -11/153
120 450 2/459
120 451 -455575/181764
120 452 373/306
120 453 874/459
120 454 -169/459
120 455 322/459
120 458 -61/1188
120 459 -29/297
120 460 235/1188
120 461 -1291/3564
120 462 -2681/2673
120 463 -5/33
120 464 -29/594
120 465 29/297
120 467 21233/10692
120 468 -395/10692
120 469 -7/27
120 470 -29/396
120 471 305/1188
120 472 29/396
120 473 7/108
120 474 -2257/10692
120 475 -7/54
120 476 -7/54
120 477 -1/27
120 478 -1/54
120 479 -2/27
120 480 1/18
120 530 -757/1377
120 531 -28111/2754
121 83 1/18
121 88 -1/18
121 89 -1/18
121 109 1/9
121 110 -1/6
121 114 -7/18
121 115 -1/6
121 120 1/6
121 121 1/6
121 132 5/18
121 133 1/3
121 144 -1/6
121 153 1/36
121 239 7/108
121 240 -5/36
121 242 1/12
121 244 -1/4
121 245 -1/6
121 247 1/9
121 251 4/9
121 252 2/9
121 257 -1/24
121 259 -1/12
121 260 -1/6
121 263 11/24
121 264 4/9
121 266 -2/9
121 275 -1/9
121 285 43/432
121 290 -1/9
121 291 -1/9
121 301 -11/36
121 302 -7/18
121 313 2/9
121 323 -5/108
121 365 1/24
121 366 1/24
121 373 1/12
121 384 -1/6
121 394 5/72
121 402 -59/216
121 403 -31/72
121 404 2/9
121 405 7/18
121 409 -53/432
121 411 2/9
121 420 1/18
121 462 1/9
121 467 -1/9
121 468 -1/18
121 470 -1/12
121 472 1/12
121 474 1/18
121 530 -1/144
121 531 1/4
122 11 23/24
122 13 1/4
122 14 -29/24
122 15 29/24
122 18 -13/6
122 20 1/4
122 27 -1/8
122 28 1/4
122 29 -1/4
122 31 -1/4
122 32 -1/8
122 33 -23/24
122 36 13/6
122 38 1/4
122 39 13/12
122 42 -13/6
122 44 -1/4
122 55 13/12
122 59 13/6
122 62 1/4
122 64 1/4
122 65 13/6
122 78 -1/24
123 11 -23/24
123 12 13/6
123 14 29/24
123 15 -29/24
123 19 -1/4
123 20 -1/4
123 21 -13/12
123 22 -13/6
123 23 13/6
123 32 1/8
123 33 23/24
123 37 -1/4
123 38 -1/4
123 39 -13/12
123 43 1/4
123 44 1/4
123 57 1/8
123 58 1/4
123 60 -1/4
123 61 -13/6
123 63 -13/6
123 68 -1/4
123 78 1/24
124 1 1/9
124 9 -1/9
124 10 -1/9
125 1 -1/9
125 3 1/9
125 10 1/9
128 1 -1/18
128 9 1/18
128 10 1/18
129 1 1/18
129 3 -1/18
129 10 -1/18
132 1 -5/8
132 5 3/4
132 9 -1/8
132 10 -1/8
132 11 1/24
132 14 1/24
132 15 -1/24
132 19 -1/12
132 20 -1/12
132 32 1/24
132 33 -1/24
132 37 -1/12
132 38 -1/12
132 43 1/12
132 44 1/12
132 57 1/24
132 58 1/12
132 60 -1/12
132 68 -1/12
132 78 1/72
133 1 5/8
133 3 1/8
133 5 -3/4
133 10 1/8
133 11 -1/24
133 13 1/12
133 14 -1/24
133 15 1/24
133 20 1/12
133 27 -1/24
133 28 1/12
133 29 -1/12
133 31 -1/12
133 32 -1/24
133 33 1/24
133 38 1/12
133 44 -1/12
133 62 1/12
133 64 1/12
133 78 -1/72
134 79 -1287222599/17563176
134 80 -262485002/8049789
134 81 17716061/1463598
134 82 17495630369/144896202
134 83 -8137829593/35126352
134 84 -2727569305/11708784
134 85 -299753/43047
134 86 39313027/3788136
134 87 30019/19132
134 88 220155433/4261653
134 89 11781786377/17563176
134 90 -718162997/32199156
134 91 386844115/16099578
134 92 2709805/172188
134 93 -224113841/10733052
134 94 -2709805/172188
134 95 -541961/172188
134 96 745899887/16099578
134 97 -166849159/5854392
134 98 -9067339/325244
134 99 9067339/325244
134 100 631871/172188
134 101 -1598263/947034
134 102 95984915/2927196
134 103 -822835058027/1159169616
134 104 75698403391/52689528
134 105 907652623/24149367
134 106 541961/57396
134 107 -960125/86094
134 108 -110492349245/64398312
134 109 -9979065565/17563176
134 110 1538556545/2927196
134 114 167038687/774846
134 115 6451419253/5854392
134 116 2187997921/5854392
134 117 -6164/4783
134 118 3052699/631356
134 119 -3/2
134 120 -1110935101/11364408
134 121 -4879970141/5854392
134 122 -200641/57396
134 123 428321/43047
134 124 13077/19132
134 125 467591/43047
134 126 74821865/3788136
134 127 -23855/9566
134 129 -10137827/473517
134 130 -7433/38264
134 131 -23907/19132
134 132 -10682507531/68186448
134 133 -93078813/420904
134 134 -25025/9566
134 135 14473585/516564
134 136 -3857309/487866
134 137 404651873/4390794
134 138 -226389/19132
134 139 386844115/16099578
134 140 108833963269/193194936
134 141 32841/9566
134 142 3754055/1894068
134 143 -1286/4783
134 144 682106275/11364408
134 149 -1541/4783
134 153 -15914103995/23417568
134 154 -33403327/8781588
134 155 -110592337/32199156
134 156 3204428999/128796624
134 157 478996645/128796624
134 158 -172721059/8049789
134 159 -541961/86094
134 160 541961/172188
134 161 622173515/14310736
134 162 -110592337/32199156
134 163 -589537529/16099578
134 164 589537529/16099578
134 165 541961/43047
134 166 -541961/43047
134 167 -1395211/81311
134 168 939347671/32199156
134 169 -257811971/64398312
134 170 541961/43047
134 171 257811971/64398312
134 172 -285476933/64398312
134 173 224113841/10733052
134 175 285476933/32199156
134 176 -10652513/325244
134 177 541961/86094
134 178 232530629/8049789
134 179 -123797/172188
134 180 541961/172188
134 181 541961/172188
134 182 -960125/172188
134 183 541961/57396
134 184 110592337/8049789
134 185 -110592337/16099578
134 186 110592337/16099578
134 189 -994564361/22728816
134 190 -169274893/17563176
134 191 115374745/2927196
134 192 -115374745/2927196
134 193 -3758843/344376
134 194 -36833/52613
134 195 84031013/1463598
134 196 9067339/650488
134 197 -9067339/325244
134 198 171733/631356
134 199 -149143439/2927196
134 200 9067339/650488
134 201 -171733/631356
134 202 149143439/2927196
134 203 -631871/344376
134 204 243757/172188
134 205 260581/14349
134 206 -21205661/1894068
134 207 265841/86094
134 208 -3857309/487866
134 209 41967659/975732
134 210 -110592337/16099578
134 211 -43999249/1894068
134 212 110592337/16099578
134 213 11114503/947034
134 214 -2526/4783
134 215 -506824025/5854392
134 216 184913345855/217344303
134 217 -333696470333/193194936
134 218 655613629945/1159169616
134 219 -541961/172188
134 220 3546133/344376
134 221 135587515630/72448101
134 222 347361536363/386389872
134 223 -677397292897/579584808
134 225 -1197369753493/579584808
134 226 -44267201839/289792404
134 227 75698403391/52689528
134 228 332879/86094
134 229 -541961/57396
134 230 -541961/57396
134 231 960125/172188
134 232 960125/86094
134 233 -271500643889/579584808
134 234 -641028129053/579584808
134 236 -110592337/16099578
134 238 6389582332007/6955017696
134 239 -7513127315/105379056
134 240 7492173443/17563176
134 242 -11114503/1262712
134 244 108090347/1420551
134 245 3999091751/11708784
134 247 -1182246019/4390794
134 249 -171733/631356
134 250 3/2
134 251 -7160020603/34093224
134 252 -7147213231/8781588
134 257 -11114503/2525424
134 259 55572515/3788136
134 260 11114503/631356
134 261 -3/4
134 263 -1666512589/5682204
134 264 -5378018281/34093224
134 265 3/2
134 266 5303383403/34093224
134 268 128825437781/144896202
134 269 139087/19132
134 270 -589537529/16099578
134 271 372123368269/579584808
134 272 -3/2
134 273 171733/631356
134 275 -724503491/34093224
134 278 603421463/32199156
134 279 11114503/947034
134 285 -44758416163/210758112
134 286 -619267943/4390794
134 287 59923/19132
134 288 327911/114792
134 289 6865/9566
134 290 1571561839/34093224
134 291 667347917/2195397
134 292 58833/19132
134 293 -43651/9566
134 294 25825/9566
134 295 -36710/4783
134 296 -7937399/3788136
134 298 -1052709/105226
134 299 96951/19132
134 300 -110681/9566
134 301 5246412953/34093224
134 302 167038687/774846
134 303 5052/4783
134 304 -71471471/1894068
134 306 37684927681/64398312
134 307 17437111/487866
134 308 589537529/16099578
134 309 -915597569/3099384
134 310 -31977/9566
134 311 -171733/631356
134 313 -21098150/387423
134 316 -603421463/32199156
134 317 -11114503/947034
134 319 -2526/4783
134 323 104546237381/210758112
134 324 170990/129141
134 325 -47903/86094
134 326 -35277/38264
134 328 136777/43047
134 334 -32821/43047
134 335 11579/19132
134 337 -70863/9566
134 338 -53455/38264
134 339 -2818/4783
134 342 11579/19132
134 345 -541961/86094
134 346 43651/9566
134 347 541961/43047
134 350 -194057/86094
134 351 2633/4783
134 355 -681349/57396
134 358 -985/4783
134 362 -18348389/2066256
134 363 2980051/114792
134 364 30019/19132
134 365 -54885583/2525424
134 366 -27490303/7576272
134 370 36131/38264
134 371 11579/19132
134 372 -54542117/3788136
134 373 -55572515/3788136
134 374 8955/9566
134 375 11114503/473517
134 377 263185/57396
134 378 -43651/9566
134 379 -541961/43047
134 382 -39729995/1894068
134 383 10532/4783
134 387 681349/57396
134 388 11114503/947034
134 390 985/4783
134 394 5728561/1262712
134 395 -305825/114792
134 396 74027/19132
134 397 -42113/19132
134 398 -99255/9566
134 399 1933/9566
134 400 2526/4783
134 401 383291/114792
134 402 37078635161/204559344
134 403 20187832693/68186448
134 404 -4179863651/34093224
134 405 -4343266891/17046612
134 407 -11114503/947034
134 409 8586483839/409118688
134 410 43257/19132
134 411 -4972153535/34093224
134 412 3857309/243933
134 413 -907880147489/579584808
134 414 -72389479/975732
134 415 -1395211/81311
134 416 -527408512673/579584808
134 417 56370/4783
134 418 1829327/86094
134 419 639/9566
134 420 267410933/17046612
134 423 -110592337/16099578
134 424 -11114503/947034
134 426 4067/4783
134 432 -116688311/5366526
134 433 -110592337/16099578
134 434 626520049/32199156
134 435 -724804097/48298734
134 436 -173207407469/289792404
134 437 -1105465241/32199156
134 438 -110592337/32199156
134 439 66011545/10733052
134 440 -332879/86094
134 441 141008518075/579584808
134 442 -38821286101/144896202
134 443 2790422/81311
134 444 1291581/325244
134 445 -110592337/21466104
134 446 -1491851227/32199156
134 447 110592337/21466104
134 448 -4185633/162622
134 449 -7839547/487866
134 450 234422/731799
134 451 -224042090207/579584808
134 452 381413665/1951464
134 453 862344727/2927196
134 454 -34327135/731799
134 455 361730317/2927196
134 458 -21713807/3788136
134 459 -11114503/947034
134 460 88400825/3788136
134 461 -486462137/11364408
134 462 -1028349127/8523306
134 463 -1823795/105226
134 464 -11114503/1894068
134 465 11114503/947034
134 467 8151052291/34093224
134 468 -189681625/34093224
134 469 -2455769/86094
134 470 -11114503/1262712
134 471 108569035/3788136
134 472 11114503/1262712
134 473 2632853/344376
134 474 -851695139/34093224
134 475 541961/86094
134 476 541961/86094
134 477 123797/172188
134 478 332879/86094
134 479 294367/172188
134 480 -51109/57396
134 483 114011/38264
134 484 -3082/4783
134 486 -187043/38264
134 487 69005/19132
134 488 -85581/38264
134 489 2473/9566
134 490 119123/38264
134 491 -15786/4783
134 492 54775/38264
134 493 -6849/4783
134 494 3332/4783
134 495 -5581/9566
134 496 -2526/4783
134 497 4623/4783
134 498 -10524/4783
134 499 94801/19132
134 530 -6249540089/70252704
134 531 -3386064995/2195397
135 79 -279/68
135 80 -30/17
135 81 -27/34
135 82 269/34
135 83 -431/34
135 84 -771/68
135 89 631/17
135 90 -12/17
135 91 24/17
135 93 -24/17
135 96 60/17
135 97 -21/68
135 98 27/17
135 99 -3/34
135 102 12/17
135 103 -1471/34
135 104 2837/34
135 105 -105/34
135 108 -1635/17
135 109 -1883/68
135 110 438/17
135 115 1815/34
135 116 1329/68
135 121 -1431/34
135 136 -9/34
135 137 108/17
135 138 3/2
135 139 24/17
135 140 531/17
135 153 -4949/136
135 154 12/17
135 155 -6/17
135 156 33/34
135 157 -9/34
135 158 -12/17
135 161 69/34
135 162 -6/17
135 163 -24/17
135 164 24/17
135 167 -12/17
135 168 24/17
135 169 15/17
135 171 -15/17
135 172 -9/17
135 173 24/17
135 175 18/17
135 176 -18/17
135 178 12/17
135 184 24/17
135 185 -12/17
135 186 12/17
135 189 -5/2
135 190 -7/17
135 191 21/68
135 192 -18/17
135 195 39/17
135 196 -27/34
135 197 3/34
135 199 -12/17
135 200 12/17
135 202 12/17
135 208 -30/17
135 209 12/17
135 210 -12/17
135 212 12/17
135 215 -201/68
135 216 10961/204
135 217 -3513/34
135 218 2509/68
135 221 7459/68
135 222 3321/68
135 223 -1202/17
135 225 -1877/17
135 226 -82/17
135 227 2837/34
135 233 -484/17
135 234 -1198/17
135 236 -12/17
135 238 2341/51
135 239 -167/51
135 240 382/17
135 245 1077/68
135 247 -1001/68
135 252 -703/17
135 267 -3/2
135 268 1775/34
135 269 -3/2
135 270 -24/17
135 271 1027/34
135 278 12/17
135 285 -3745/408
135 286 -257/34
135 291 583/34
135 306 957/34
135 307 12/17
135 308 24/17
135 309 -37/2
135 316 -12/17
135 323 9779/408
135 412 60/17
135 413 -1474/17
135 414 -24/17
135 415 -12/17
135 416 -730/17
135 423 -12/17
135 432 -18/17
135 433 -12/17
135 434 36/17
135 435 -141/34
135 436 -641/17
135 437 -42/17
135 438 -6/17
135 439 12/17
135 441 479/17
135 442 -433/34
135 443 24/17
135 444 -21/17
135 445 -9/17
135 446 -36/17
135 447 9/17
135 448 -18/17
135 449 27/17
135 450 3/17
135 451 -358/17
135 452 327/34
135 453 531/34
135 454 -24/17
135 455 126/17
135 530 -563/136
135 531 -1065/17
136 1 -1/12
136 5 1/12
137 1 1/12
137 5 -1/12
138 79 1204/459
138 80 4331/1683
138 81 -100/153
138 82 29534/15147
138 83 4189/459
138 84 1381/153
138 85 -10/9
138 86 -71/99
138 88 -4552/891
138 89 -11644/459
138 90 4517/1683
138 91 -2846/1683
138 92 26/9
138 93 824/561
138 94 -26/9
138 95 2/9
138 96 -13150/1683
138 97 320/153
138 98 26/17
138 99 -26/17
138 100 -2/9
138 101 -28/99
138 102 -440/153
138 103 364459/30294
138 104 -49004/1377
138 105 -40243/5049
138 106 4/3
138 107 -20/9
138 108 66745/1683
138 109 9002/459
138 110 -3038/153
138 114 -1724/81
138 115 -5990/153
138 116 -1736/153
138 118 2/33
138 120 2903/297
138 121 3982/153
138 122 -2/3
138 123 16/9
138 125 22/9
138 126 -355/99
138 129 164/99
138 132 27673/1782
138 133 239/11
138 135 -70/27
138 136 4/51
138 137 530/459
138 139 -2846/1683
138 140 -58577/5049
138 142 -50/99
138 144 -1745/297
138 153 9221/306
138 154 805/459
138 155 -62/1683
138 156 -3629/1683
138 157 1730/1683
138 158 -821/1683
138 159 -14/9
138 160 16/9
138 161 -596/187
138 162 -62/1683
138 163 -2390/1683
138 164 2390/1683
138 165 28/9
138 166 -28/9
138 167 30/17
138 168 -4393/1683
138 169 -5081/1683
138 170 19/9
138 171 5081/1683
138 172 655/1683
138 173 -824/561
138 174 1
138 175 -1310/1683
138 176 45/17
138 177 -4/9
138 178 -11300/1683
138 179 -4/9
138 180 -2/9
138 181 -11/9
138 182 8/9
138 183 10/3
138 184 248/1683
138 185 -124/1683
138 186 124/1683
138 189 4687/594
138 190 5/459
138 191 -133/153
138 192 133/153
138 193 -11/9
138 194 26/11
138 195 -325/153
138 196 -13/17
138 197 26/17
138 198 2/33
138 199 32/153
138 200 -13/17
138 201 -2/33
138 202 -32/153
138 203 1/9
138 204 2/9
138 205 8/3
138 206 80/99
138 207 -40/9
138 208 4/51
138 209 -158/51
138 210 -124/1683
138 211 226/99
138 212 124/1683
138 213 -116/99
138 215 661/153
138 216 -836714/45441
138 217 400553/10098
138 218 -161497/15147
138 219 2/9
138 220 16/9
138 221 -621562/15147
138 222 -137288/5049
138 223 443723/15147
138 224 -1
138 225 919049/15147
138 226 108025/15147
138 227 -49004/1377
138 228 11/9
138 229 -4/3
138 230 -1/3
138 231 10/9
138 232 20/9
138 233 118171/15147
138 234 283972/15147
138 236 -124/1683
138 238 -1325020/45441
138 239 5144/1377
138 240 -6949/459
138 242 29/33
138 244 -2228/297
138 245 -2282/153
138 247 4076/459
138 249 -2/33
138 251 18569/891
138 252 14158/459
138 257 29/66
138 259 -145/99
138 260 -58/33
138 263 8614/297
138 264 13763/891
138 266 -13729/891
138 268 -319555/15147
138 270 -2390/1683
138 271 -367121/15147
138 273 2/33
138 275 1873/891
138 278 4612/1683
138 279 -116/99
138 285 56273/5508
138 286 2575/459
138 288 -1/3
138 290 -4157/891
138 291 -6242/459
138 296 25/99
138 298 8/11
138 301 -13639/891
138 302 -1724/81
138 304 386/99
138 306 -37802/1683
138 307 -158/51
138 308 2390/1683
138 309 430/81
138 311 -2/33
138 313 440/81
138 316 -4612/1683
138 317 116/99
138 323 -37391/2754
138 324 -8/27
138 325 -2/9
138 328 5/9
138 334 -2/9
138 337 -2
138 345 -14/9
138 347 28/9
138 350 4/9
138 355 -8/3
138 362 -125/54
138 363 -7/3
138 365 149/66
138 366 413/198
138 372 151/99
138 373 145/99
138 375 -232/99
138 377 2/3
138 379 -28/9
138 382 182/99
138 387 8/3
138 388 -116/99
138 394 35/22
138 402 -95803/5346
138 403 -52079/1782
138 404 10993/891
138 405 22426/891
138 407 116/99
138 409 -20197/10692
138 411 12565/891
138 412 -8/51
138 413 642283/15147
138 414 316/51
138 415 30/17
138 416 462442/15147
138 418 -16/9
138 420 -1478/891
138 423 -124/1683
138 424 116/99
138 432 -419/561
138 433 -124/1683
138 434 -3793/1683
138 435 1087/5049
138 436 220292/15147
138 437 2660/1683
138 438 -62/1683
138 439 -208/561
138 440 -2/9
138 441 75181/15147
138 442 95321/15147
138 443 -60/17
138 444 10/17
138 445 -592/561
138 446 7363/1683
138 447 31/561
138 448 45/17
138 449 44/51
138 450 -8/153
138 451 162733/15147
138 452 -338/51
138 453 -1048/153
138 454 676/153
138 455 -1288/153
138 458 61/99
138 459 116/99
138 460 -235/99
138 461 1291/297
138 462 10724/891
138 463 20/11
138 464 58/99
138 465 -116/99
138 467 -21233/891
138 468 395/891
138 469 28/9
138 470 29/33
138 471 -305/99
138 472 -29/33
138 473 -7/9
138 474 2257/891
138 475 14/9
138 476 14/9
138 477 4/9
138 478 2/9
138 479 8/9
138 480 -2/3
138 481 -1
138 530 -6707/1836
138 531 35261/459
139 472 -1
142 11 -1/12
142 13 1/6
142 14 -1/12
142 15 1/12
142 20 1/6
142 27 -1/12
142 28 1/6
142 29 -1/6
142 31 -1/6
142 32 -1/12
142 33 1/12
142 38 1/6
142 44 -1/6
142 62 1/6
142 64 1/6
142 78 -1/36
143 11 1/12
143 14 1/12
143 15 -1/12
143 19 -1/6
143 20 -1/6
143 32 1/12
143 33 -1/12
143 37 -1/6
143 38 -1/6
143 43 1/6
143 44 1/6
143 57 1/12
143 58 1/6
143 60 -1/6
143 68 -1/6
143 78 1/36
151 82 22/9
151 88 -22/9
151 103 -83/9
151 104 124/9
151 105 -14/3
151 108 -14
151 114 -124/9
151 120 14/3
151 132 83/9
151 133 14
151 135 -8/3
151 137 8/3
151 140 14/3
151 144 -14/3
151 216 344/27
151 217 -61/3
151 218 82/9
151 221 184/9
151 222 14/3
151 223 -122/9
151 225 -86/9
151 226 20/9
151 227 124/9
151 233 -46/9
151 234 -166/9
151 238 31/27
151 244 -14/3
151 251 122/9
151 263 61/3
151 264 86/9
151 266 -82/9
151 268 82/9
151 271 -16/9
151 275 16/9
151 290 -20/9
151 301 -82/9
151 302 -124/9
151 309 -40/9
151 313 40/9
151 402 -344/27
151 403 -184/9
151 404 46/9
151 405 166/9
151 409 -31/27
151 411 106/9
151 413 -106/9
151 416 14/9
151 420 -14/9
151 435 -10/3
151 436 -80/9
151 441 158/9
151 442 -2/9
151 451 -22/9
151 453 2
151 461 10/3
151 462 80/9
151 467 -158/9
151 468 2/9
151 474 22/9
152 453 -2
153 0 -551/216
153 1 -1/6
153 2 13/36
153 4 13/72
153 5 17/72
153 6 11/72
153 7 23/72
153 10 -11/18
153 11 1/6
153 12 -1/3
153 14 -1/12
153 15 1/12
153 16 -1/12
153 17 1/12
153 21 1/6
153 22 1/6
153 23 -1/6
153 24 1/6
153 25 -1/6
153 33 -1/12
153 41 1/6
153 44 1/6
153 46 -1/12
153 49 -1/12
153 54 -1/12
153 61 1/3
153 78 -1/18
154 0 551/216
154 1 1/6
154 4 -13/72
154 5 -17/72
154 6 -23/72
154 7 -11/72
154 8 -13/36
154 10 11/18
154 11 -1/6
154 14 1/12
154 15 -1/12
154 16 -1/12
154 17 1/12
154 18 1/3
154 33 1/12
154 36 -1/6
154 40 -1/6
154 42 1/6
154 44 -1/6
154 46 1/12
154 47 1/6
154 49 1/12
154 52 -1/6
154 54 1/12
154 55 -1/6
154 59 -1/3
154 78 1/18
156 0 37259/6624
156 1 2/3
156 4 -13/12
156 6 -1/24
156 7 -1/24
156 10 5/12
157 79 206006899/26344764
157 80 378079187/96597468
157 81 -4584622/2195397
157 82 -4774274105/434688606
157 83 225521800/6586191
157 84 282424465/8781588
157 85 680774/129141
157 86 -46986185/5682204
157 87 -112955/28698
157 88 -233769826/12784959
157 89 -1104336569/13172382
157 90 276500333/96597468
157 91 -137312935/48298734
157 92 -1876265/258282
157 93 11190104/8049789
157 94 1876265/258282
157 95 375253/258282
157 96 42954679/48298734
157 97 19703297/2195397
157 98 4158509/487866
157 99 -4158509/487866
157 100 -1122829/258282
157 101 -4195993/1420551
157 102 -30237350/2195397
157 103 129353009455/1738754424
157 104 -6489445573/39517146
157 105 -6573926143/289792404
157 106 -375253/86094
157 107 373987/129141
157 108 20176297495/96597468
157 109 1089004363/13172382
157 110 -341287465/4390794
157 114 -87804407/1162269
157 115 -361418879/2195397
157 116 -107143169/2195397
157 117 37613/14349
157 118 1421401/947034
157 120 628728911/17046612
157 121 524862257/4390794
157 122 21131/86094
157 123 -458432/129141
157 124 -17379/9566
157 125 -904034/129141
157 126 -38356723/5682204
157 127 101323/14349
157 129 15526007/1420551
157 130 208255/57396
157 131 5885/9566
157 132 5749580641/102279672
157 133 15832781/210452
157 134 69814/14349
157 135 -4733435/774846
157 136 -625520/731799
157 137 -68960771/13172382
157 138 36508/4783
157 139 -137312935/48298734
157 140 -20080571759/289792404
157 141 -11632/4783
157 142 -20743105/2841102
157 143 -5836/14349
157 144 -340168025/17046612
157 149 -8533/14349
157 153 1612712207/17563176
157 154 38681821/26344764
157 155 16929809/48298734
157 156 -603790093/193194936
157 157 -510589061/193194936
157 158 558346801/96597468
157 159 375253/129141
157 160 -375253/258282
157 161 -136313827/21466104
157 162 16929809/48298734
157 163 418002179/48298734
157 164 -418002179/48298734
157 165 -750506/129141
157 166 750506/129141
157 167 1044983/487866
157 168 -344219569/96597468
157 169 476729443/96597468
157 170 -750506/129141
157 171 -476729443/96597468
157 172 -90028679/96597468
157 173 -11190104/8049789
157 175 90028679/48298734
157 176 7392599/975732
157 177 -375253/129141
157 178 -156932561/24149367
157 179 376519/258282
157 180 -375253/258282
157 181 -375253/258282
157 182 373987/258282
157 183 -375253/86094
157 184 -33859618/24149367
157 185 16929809/24149367
157 186 -16929809/24149367
157 189 108394663/34093224
157 190 -27318277/26344764
157 191 -98503285/8781588
157 192 98503285/8781588
157 193 1158241/516564
157 194 324173/157839
157 195 -51494911/8781588
157 196 -4158509/975732
157 197 4158509/487866
157 198 1678537/947034
157 199 30538352/2195397
157 200 -4158509/975732
157 201 -1678537/947034
157 202 -30538352/2195397
157 203 1122829/516564
157 204 305125/258282
157 205 -5902/43047
157 206 2673505/2841102
157 207 -149011/129141
157 208 -625520/731799
157 209 -18309523/1463598
157 210 16929809/24149367
157 211 24410879/2841102
157 212 -16929809/24149367
157 213 -6236933/1420551
157 214 2405/4783
157 215 137679355/8781588
157 216 -416245747087/5216263272
157 217 53502124339/289792404
157 218 -21686207453/434688606
157 219 375253/258282
157 220 -1873733/516564
157 221 -363620925677/1738754424
157 222 -16789034923/144896202
157 223 106466608241/869377212
157 225 237769613441/869377212
157 226 28011486397/869377212
157 227 -6489445573/39517146
157 228 -375886/129141
157 229 375253/86094
157 230 375253/86094
157 231 -373987/258282
157 232 -373987/129141
157 233 45541430863/869377212
157 234 21632748739/217344303
157 236 16929809/24149367
157 238 -1394433208381/10432526544
157 239 917616617/79034292
157 240 -794256551/13172382
157 242 6236933/1894068
157 244 -112657709/4261653
157 245 -232472083/4390794
157 247 461677357/13172382
157 249 -1678537/947034
157 251 3879422033/51139836
157 252 788370520/6586191
157 257 6236933/3788136
157 259 -31184665/5682204
157 260 -6236933/947034
157 263 884583179/8523306
157 264 2687756891/51139836
157 265 -1
157 266 -2842889833/51139836
157 268 -88841595319/869377212
157 269 -91279/14349
157 270 418002179/48298734
157 271 -89498174963/869377212
157 273 1678537/947034
157 275 385258201/51139836
157 278 -244139809/48298734
157 279 -6236933/1420551
157 281 1
157 285 4913334697/158068584
157 286 473164819/26344764
157 287 48223/28698
157 288 24767/172188
157 289 11404/14349
157 290 -951107429/51139836
157 291 -241447286/6586191
157 292 -32833/9566
157 293 3896/14349
157 294 -30977/14349
157 295 -54859/14349
157 296 34518757/5682204
157 298 92402/52613
157 299 -2723/9566
157 300 -14639/14349
157 301 -2882804383/51139836
157 302 -87804407/1162269
157 303 -27/4783
157 304 48093481/2841102
157 306 -2045777381/24149367
157 307 -8999065/1463598
157 308 -418002179/48298734
157 309 32006044/1162269
157 310 -22408/4783
157 311 -1678537/947034
157 313 23557550/1162269
157 316 244139809/48298734
157 317 6236933/1420551
157 319 -2378/4783
157 323 -5722808665/79034292
157 324 -626639/387423
157 325 -64844/129141
157 326 77845/19132
157 328 -394612/129141
157 334 62407/129141
157 335 5609/28698
157 337 9095/4783
157 338 27509/57396
157 339 43291/14349
157 342 -23089/28698
157 345 375253/129141
157 346 -18245/14349
157 347 -750506/129141
157 350 713977/129141
157 351 -7265/14349
157 355 374831/86094
157 358 1399/14349
157 362 10353013/3099384
157 363 -1279889/172188
157 364 -112955/28698
157 365 37898813/3788136
157 366 23001293/11364408
157 370 -208255/57396
157 371 5609/28698
157 372 41255887/5682204
157 373 31184665/5682204
157 374 -23182/4783
157 375 -12473866/1420551
157 377 -376097/86094
157 378 18245/14349
157 379 750506/129141
157 382 8703385/2841102
157 383 -29060/14349
157 387 -374831/86094
157 388 -6236933/1420551
157 390 -1399/14349
157 394 -727634/473517
157 395 -303497/172188
157 396 27895/14349
157 397 -3839/28698
157 398 5808/4783
157 399 -32234/14349
157 400 -2405/4783
157 401 -492667/172188
157 402 -19651311571/306839016
157 403 -10598970023/102279672
157 404 2452035961/51139836
157 405 2290806101/25569918
157 407 6236933/1420551
157 409 -2113372429/613678032
157 410 -35643/9566
157 411 2289613885/51139836
157 412 1251040/731799
157 413 167040991921/869377212
157 414 12723799/731799
157 415 1044983/487866
157 416 31449842332/217344303
157 417 28232/4783
157 418 -166717/129141
157 419 12690/4783
157 420 -200643163/25569918
157 423 16929809/24149367
157 424 6236933/1420551
157 426 1318/14349
157 432 150620599/32199156
157 433 16929809/24149367
157 434 7937837/96597468
157 435 -3395291675/289792404
157 436 12122628737/217344303
157 437 94051181/24149367
157 438 16929809/48298734
157 439 12183145/16099578
157 440 375886/129141
157 441 24737671243/869377212
157 442 36301194365/869377212
157 443 -1044983/243933
157 444 -405719/162622
157 445 16929809/32199156
157 446 551126203/96597468
157 447 -16929809/32199156
157 448 1044983/325244
157 449 3804188/731799
157 450 358744/2195397
157 451 42581183455/869377212
157 452 -21549551/731799
157 453 -162995981/4390794
157 454 22163449/2195397
157 455 -31977022/2195397
157 458 17509477/5682204
157 459 6236933/1420551
157 460 -54931075/5682204
157 461 299603107/17046612
157 462 574398497/12784959
157 463 1319245/157839
157 464 6236933/2841102
157 465 -6236933/1420551
157 467 -4531387001/51139836
157 468 -16028125/51139836
157 469 2104159/129141
157 470 6236933/1894068
157 471 -87547385/5682204
157 472 -6236933/1894068
157 473 -1286203/516564
157 474 520528729/51139836
157 475 -375253/129141
157 476 -375253/129141
157 477 -376519/258282
157 478 -375886/129141
157 479 377785/258282
157 480 243671/86094
157 483 -137407/57396
157 484 11632/14349
157 486 61135/57396
157 487 25181/28698
157 488 45555/19132
157 489 -24314/14349
157 490 -62431/57396
157 491 -1296/4783
157 492 58813/57396
157 493 19126/4783
157 494 18022/14349
157 495 2645/14349
157 496 2405/4783
157 497 -5816/4783
157 498 -864/4783
157 499 -396833/28698
157 530 385621003/26344764
157 531 3358908757/13172382
158 79 1735/408
158 80 83/68
158 81 -3/34
158 82 -1123/102
158 83 3107/204
158 84 1727/136
158 89 -4141/102
158 90 -7/17
158 91 -20/17
158 93 20/17
158 96 -83/34
158 97 43/68
158 98 3/17
158 99 -3/17
158 102 -37/34
158 103 10789/204
158 104 -5123/51
158 105 181/34
158 108 3983/34
158 109 13733/408
158 110 -2157/68
158 115 -1126/17
158 116 -1507/68
158 121 864/17
158 136 15/68
158 137 -265/34
158 139 -20/17
158 140 -2569/68
158 153 2047/51
158 154 -98/51
158 155 37/68
158 156 1/272
158 157 111/272
158 158 10/17
158 161 -307/272
158 162 37/68
158 163 20/17
158 164 -20/17
158 167 3/34
158 168 -23/34
158 169 -185/136
158 171 185/136
158 172 111/136
158 173 -20/17
158 175 -111/68
158 176 9/68
158 178 31/34
158 184 -37/17
158 185 37/34
158 186 -37/34
158 189 65/48
158 190 103/102
158 191 -43/68
158 192 43/68
158 195 -249/68
158 196 -3/34
158 197 3/17
158 199 37/34
158 200 -3/34
158 202 -37/34
158 208 83/68
158 209 -3/34
158 210 37/34
158 212 -37/34
158 215 1299/272
158 216 -152875/2448
158 217 33297/272
158 218 -4543/102
158 221 -106703/816
158 222 -7949/136
158 223 8543/102
158 225 27253/204
158 226 290/51
158 227 -5123/51
158 233 3661/102
158 234 16961/204
158 236 37/34
158 238 -273385/4896
158 239 613/153
158 240 -10411/408
158 245 -1365/68
158 247 3361/204
158 252 2531/51
158 267 1
158 268 -12785/204
158 270 20/17
158 271 -1849/51
158 278 -37/34
158 285 63953/4896
158 286 787/102
158 291 -886/51
158 305 -1
158 306 -2207/68
158 307 -3/34
158 308 -20/17
158 309 253/12
158 316 37/34
158 323 -79835/2448
158 412 -49/34
158 413 5249/51
158 414 3/17
158 415 3/34
158 416 5401/102
158 423 37/34
158 432 77/68
158 433 37/34
158 434 -47/17
158 435 235/68
158 436 2206/51
158 437 191/68
158 438 37/68
158 439 -37/34
158 441 -6235/204
158 442 1703/102
158 443 -3/17
158 444 19/68
158 445 111/136
158 446 13/17
158 447 -111/136
158 448 9/68
158 449 63/68
158 450 -5/34
158 451 4991/204
158 452 -783/68
158 453 -1191/68
158 454 3/17
158 455 -437/68
158 530 11461/1632
158 531 8817/136
159 79 1287222599/158068584
159 80 262485002/72448101
159 81 -17716061/13172382
159 82 -17495630369/1304065818
159 83 8137829593/316137168
159 84 2727569305/105379056
159 85 299753/387423
159 86 -39313027/34093224
159 87 -30019/172188
159 88 -220155433/38354877
159 89 -11781786377/158068584
159 90 718162997/289792404
159 91 -386844115/144896202
159 92 -2709805/1549692
159 93 224113841/96597468
159 94 2709805/1549692
159 95 541961/1549692
159 96 -745899887/144896202
159 97 166849159/52689528
159 98 9067339/2927196
159 99 -9067339/2927196
159 100 -631871/1549692
159 101 1598263/8523306
159 102 -95984915/26344764
159 103 822835058027/10432526544
159 104 -75698403391/474205752
159 105 -907652623/217344303
159 106 -541961/516564
159 107 960125/774846
159 108 110492349245/579584808
159 109 9979065565/158068584
159 110 -1538556545/26344764
159 114 -167038687/6973614
159 115 -6451419253/52689528
159 116 -2187997921/52689528
159 117 6164/43047
159 118 -3052699/5682204
159 119 1/6
159 120 1110935101/102279672
159 121 4879970141/52689528
159 122 200641/516564
159 123 -428321/387423
159 124 -1453/19132
159 125 -467591/387423
159 126 -74821865/34093224
159 127 23855/86094
159 129 10137827/4261653
159 130 7433/344376
159 131 7969/57396
159 132 10682507531/613678032
159 133 31026271/1262712
159 134 25025/86094
159 135 -14473585/4649076
159 136 3857309/4390794
159 137 -404651873/39517146
159 138 75463/57396
159 139 -386844115/144896202
159 140 -108833963269/1738754424
159 141 -3649/9566
159 142 -3754055/17046612
159 143 1286/43047
159 144 -682106275/102279672
159 149 1541/43047
159 153 15914103995/210758112
159 154 33403327/79034292
159 155 110592337/289792404
159 156 -3204428999/1159169616
159 157 -478996645/1159169616
159 158 172721059/72448101
159 159 541961/774846
159 160 -541961/1549692
159 161 -622173515/128796624
159 162 110592337/289792404
159 163 589537529/144896202
159 164 -589537529/144896202
159 165 -541961/387423
159 166 541961/387423
159 167 1395211/731799
159 168 -939347671/289792404
159 169 257811971/579584808
159 170 -541961/387423
159 171 -257811971/579584808
159 172 285476933/579584808
159 173 -224113841/96597468
159 175 -285476933/289792404
159 176 10652513/2927196
159 177 -541961/774846
159 178 -232530629/72448101
159 179 123797/1549692
159 180 -541961/1549692
159 181 -541961/1549692
159 182 960125/1549692
159 183 -541961/516564
159 184 -110592337/72448101
159 185 110592337/144896202
159 186 -110592337/144896202
159 189 994564361/204559344
159 190 169274893/158068584
159 191 -115374745/26344764
159 192 115374745/26344764
159 193 3758843/3099384
159 194 36833/473517
159 195 -84031013/13172382
159 196 -9067339/5854392
159 197 9067339/2927196
159 198 -171733/5682204
159 199 149143439/26344764
159 200 -9067339/5854392
159 201 171733/5682204
159 202 -149143439/26344764
159 203 631871/3099384
159 204 -243757/1549692
159 205 -260581/129141
159 206 21205661/17046612
159 207 -265841/774846
159 208 3857309/4390794
159 209 -41967659/8781588
159 210 110592337/144896202
159 211 43999249/17046612
159 212 -110592337/144896202
159 213 -11114503/8523306
159 214 842/14349
159 215 506824025/52689528
159 216 -184913345855/1956098727
159 217 333696470333/1738754424
159 218 -655613629945/10432526544
159 219 541961/1549692
159 220 -3546133/3099384
159 221 -135587515630/652032909
159 222 -347361536363/3477508848
159 223 677397292897/5216263272
159 225 1197369753493/5216263272
159 226 44267201839/2608131636
159 227 -75698403391/474205752
159 228 -332879/774846
159 229 541961/516564
159 230 541961/516564
159 231 -960125/1549692
159 232 -960125/774846
159 233 271500643889/5216263272
159 234 641028129053/5216263272
159 236 110592337/144896202
159 238 -6389582332007/62595159264
159 239 7513127315/948411504
159 240 -7492173443/158068584
159 242 11114503/11364408
159 244 -108090347/12784959
159 245 -3999091751/105379056
159 247 1182246019/39517146
159 249 171733/5682204
159 250 -1/6
159 251 7160020603/306839016
159 252 7147213231/79034292
159 257 11114503/22728816
159 259 -55572515/34093224
159 260 -11114503/5682204
159 261 1/12
159 263 1666512589/51139836
159 264 5378018281/306839016
159 265 -1/6
159 266 -5303383403/306839016
159 268 -128825437781/1304065818
159 269 -139087/172188
159 270 589537529/144896202
159 271 -372123368269/5216263272
159 272 1/6
159 273 -171733/5682204
159 275 724503491/306839016
159 278 -603421463/289792404
159 279 -11114503/8523306
159 285 44758416163/1896823008
159 286 619267943/39517146
159 287 -59923/172188
159 288 -327911/1033128
159 289 -6865/86094
159 290 -1571561839/306839016
159 291 -667347917/19758573
159 292 -6537/19132
159 293 43651/86094
159 294 -25825/86094
159 295 36710/43047
159 296 7937399/34093224
159 298 350903/315678
159 299 -32317/57396
159 300 110681/86094
159 301 -5246412953/306839016
159 302 -167038687/6973614
159 303 -1684/14349
159 304 71471471/17046612
159 306 -37684927681/579584808
159 307 -17437111/4390794
159 308 -589537529/144896202
159 309 915597569/27894456
159 310 3553/9566
159 311 171733/5682204
159 313 21098150/3486807
159 316 603421463/289792404
159 317 11114503/8523306
159 319 842/14349
159 323 -104546237381/1896823008
159 324 -170990/1162269
159 325 47903/774846
159 326 11759/114792
159 328 -136777/387423
159 334 32821/387423
159 335 -11579/172188
159 337 23621/28698
159 338 53455/344376
159 339 2818/43047
159 342 -11579/172188
159 345 541961/774846
159 346 -43651/86094
159 347 -541961/387423
159 350 194057/774846
159 351 -2633/43047
159 355 681349/516564
159 358 985/43047
159 362 18348389/18596304
159 363 -2980051/1033128
159 364 -30019/172188
159 365 54885583/22728816
159 366 27490303/68186448
159 370 -36131/344376
159 371 -11579/172188
159 372 54542117/34093224
159 373 55572515/34093224
159 374 -995/9566
159 375 -11114503/4261653
159 377 -263185/516564
159 378 43651/86094
159 379 541961/387423
159 382 39729995/17046612
159 383 -10532/43047
159 387 -681349/516564
159 388 -11114503/8523306
159 390 -985/43047
159 394 -5728561/11364408
159 395 305825/1033128
159 396 -74027/172188
159 397 42113/172188
159 398 33085/28698
159 399 -1933/86094
159 400 -842/14349
159 401 -383291/1033128
159 402 -37078635161/1841034096
159 403 -20187832693/613678032
159 404 4179863651/306839016
159 405 4343266891/153419508
159 407 11114503/8523306
159 409 -8586483839/3682068192
159 410 -14419/57396
159 411 4972153535/306839016
159 412 -3857309/2195397
159 413 907880147489/5216263272
159 414 72389479/8781588
159 415 1395211/731799
159 416 527408512673/5216263272
159 417 -18790/14349
159 418 -1829327/774846
159 419 -71/9566
159 420 -267410933/153419508
159 423 110592337/144896202
159 424 11114503/8523306
159 426 -4067/43047
159 432 116688311/48298734
159 433 110592337/144896202
159 434 -626520049/289792404
159 435 724804097/434688606
159 436 173207407469/2608131636
159 437 1105465241/289792404
159 438 110592337/289792404
159 439 -66011545/96597468
159 440 332879/774846
159 441 -141008518075/5216263272
159 442 38821286101/1304065818
159 443 -2790422/731799
159 444 -143509/325244
159 445 110592337/193194936
159 446 1491851227/289792404
159 447 -110592337/193194936
159 448 1395211/487866
159 449 7839547/4390794
159 450 -234422/6586191
159 451 224042090207/5216263272
159 452 -381413665/17563176
159 453 -862344727/26344764
159 454 34327135/6586191
159 455 -361730317/26344764
159 458 21713807/34093224
159 459 11114503/8523306
159 460 -88400825/34093224
159 461 486462137/102279672
159 462 1028349127/76709754
159 463 1823795/947034
159 464 11114503/17046612
159 465 -11114503/8523306
159 467 -8151052291/306839016
159 468 189681625/306839016
159 469 2455769/774846
159 470 11114503/11364408
159 471 -108569035/34093224
159 472 -11114503/11364408
159 473 -2632853/3099384
159 474 851695139/306839016
159 475 -541961/774846
159 476 -541961/774846
159 477 -123797/1549692
159 478 -332879/774846
159 479 -294367/1549692
159 480 51109/516564
159 483 -114011/344376
159 484 3082/43047
159 486 187043/344376
159 487 -69005/172188
159 488 9509/38264
159 489 -2473/86094
159 490 -119123/344376
159 491 1754/4783
159 492 -54775/344376
159 493 761/4783
159 494 -3332/43047
159 495 5581/86094
159 496 842/14349
159 497 -1541/14349
159 498 3508/14349
159 499 -94801/172188
159 530 6249540089/632274336
159 531 3386064995/19758573
160 79 31/68
160 80 10/51
160 81 3/34
160 82 -269/306
160 83 431/306
160 84 257/204
160 89 -631/153
160 90 4/51
160 91 -8/51
160 93 8/51
160 96 -20/51
160 97 7/204
160 98 -3/17
160 99 1/102
160 102 -4/51
160 103 1471/306
160 104 -2837/306
160 105 35/102
160 108 545/51
160 109 1883/612
160 110 -146/51
160 115 -605/102
160 116 -443/204
160 121 159/34
160 136 1/34
160 137 -12/17
160 138 -1/6
160 139 -8/51
160 140 -59/17
160 153 4949/1224
160 154 -4/51
160 155 2/51
160 156 -11/102
160 157 1/34
160 158 4/51
160 161 -23/102
160 162 2/51
160 163 8/51
160 164 -8/51
160 167 4/51
160 168 -8/51
160 169 -5/51
160 171 5/51
160 172 1/17
160 173 -8/51
160 175 -2/17
160 176 2/17
160 178 -4/51
160 184 -8/51
160 185 4/51
160 186 -4/51
160 189 5/18
160 190 7/153
160 191 -7/204
160 192 2/17
160 195 -13/51
160 196 3/34
160 197 -1/102
160 199 4/51
160 200 -4/51
160 202 -4/51
160 208 10/51
160 209 -4/51
160 210 4/51
160 212 -4/51
160 215 67/204
160 216 -10961/1836
160 217 1171/102
160 218 -2509/612
160 221 -7459/612
160 222 -369/68
160 223 1202/153
160 225 1877/153
160 226 82/153
160 227 -2837/306
160 233 484/153
160 234 1198/153
160 236 4/51
160 238 -2341/459
160 239 167/459
160 240 -382/153
160 245 -359/204
160 247 1001/612
160 252 703/153
160 267 1/6
160 268 -1775/306
160 269 1/6
160 270 8/51
160 271 -1027/306
160 278 -4/51
160 285 3745/3672
160 286 257/306
160 291 -583/306
160 306 -319/102
160 307 -4/51
160 308 -8/51
160 309 37/18
160 316 4/51
160 323 -9779/3672
160 412 -20/51
160 413 1474/153
160 414 8/51
160 415 4/51
160 416 730/153
160 423 4/51
160 432 2/17
160 433 4/51
160 434 -4/17
160 435 47/102
160 436 641/153
160 437 14/51
160 438 2/51
160 439 -4/51
160 441 -479/153
160 442 433/306
160 443 -8/51
160 444 7/51
160 445 1/17
160 446 4/17
160 447 -1/17
160 448 2/17
160 449 -3/17
160 450 -1/51
160 451 358/153
160 452 -109/102
160 453 -59/34
160 454 8/51
160 455 -14/17
160 530 563/1224
160 531 355/51
169 11 1/4
169 13 -1/2
169 14 1/2
169 15 -1/2
169 20 -1/2
169 27 1/4
169 28 -1/2
169 29 1/2
169 31 1/2
169 38 -1/2
169 44 1/2
169 62 -1/2
169 78 1/6
170 11 -1/4
170 14 -1/2
170 15 1/2
170 19 1/2
170 20 1/2
170 37 1/2
170 38 1/2
170 43 -1/2
170 44 -1/2
170 57 -1/4
170 58 -1/2
170 60 1/2
170 78 -1/6
171 1 1/3
171 3 1/3
171 4 -1/3
171 9 -1/3
174 11 -1/24
174 16 1/12
174 20 1/12
174 27 1/24
174 30 -1/12
174 45 1/24
174 47 -1/12
174 55 1/24
174 56 -1/12
174 59 -1/12
174 62 1/12
174 67 -1/12
174 69 1/12
174 72 1/12
175 11 1/24
175 17 -1/12
175 20 -1/12
175 21 -1/24
175 25 1/12
175 26 1/12
175 50 -1/24
175 53 1/12
175 57 -1/24
175 60 -1/12
175 61 1/12
175 66 1/12
175 70 -1/12
175 71 -1/12
176 79 3352731203/1896823008
176 80 5515632349/6955017696
176 81 -90499639/316137168
176 82 -211394552099/62595159264
176 83 51439053323/7587292032
176 84 16450626881/2529097344
176 85 4338277/9298152
176 86 -658259795/818237376
176 87 -1506953/4132512
176 88 -1672510073/920517048
176 89 -68042475679/3793646016
176 90 1881322169/3477508848
176 91 -1016660281/1738754424
176 92 -19877381/37192608
176 93 983238955/2318339232
176 94 19877381/37192608
176 95 5972857/37192608
176 96 -387329387/434688606
176 97 1594047977/1264548672
176 98 72041111/70252704
176 99 -72041111/70252704
176 100 -16845379/37192608
176 101 -73371775/204559344
176 102 -1232049421/632274336
176 103 4844551527325/250380637056
176 104 -451162376057/11380938048
176 105 -14605216369/10432526544
176 106 -4193581/12397536
176 107 2180809/18596304
176 108 664847437939/13910035392
176 109 61382456339/3793646016
176 110 -9602428459/632274336
176 111 1/108
176 113 1/72
176 114 -1254743183/167366736
176 115 -40177434923/1264548672
176 116 -12969939035/1264548672
176 117 288037/1033128
176 118 27014041/136372896
176 119 -1/72
176 120 9069612245/2454712128
176 121 30008411281/1264548672
176 122 -32155/12397536
176 123 -1665319/9298152
176 124 -1087081/4132512
176 125 -587213/1162269
176 126 -673214473/818237376
176 127 1261963/2066256
176 129 118523137/102279672
176 130 2918027/8265024
176 131 95879/4132512
176 132 82417536787/14728272768
176 133 225349895/30305088
176 134 443377/1033128
176 135 -62186537/111577824
176 136 -28802171/105379056
176 137 -1126640369/474205752
176 138 2010827/4132512
176 139 -1016660281/1738754424
176 140 -655104101507/41730106176
176 141 -8215/28698
176 142 -332042719/409118688
176 143 -17227/172188
176 144 -4826185643/2454712128
176 148 -1/108
176 149 5513/516564
176 153 95206202995/5058194688
176 154 17336261/118551438
176 155 584329337/6955017696
176 156 -16223980555/27820070784
176 157 -4026888773/27820070784
176 158 4450317815/6955017696
176 159 3476131/18596304
176 160 -979405/37192608
176 161 -3462475243/3091118976
176 162 584329337/6955017696
176 163 833348389/869377212
176 164 -833348389/869377212
176 165 -3476131/9298152
176 166 3476131/9298152
176 167 14636275/35126352
176 168 -1232825753/1738754424
176 169 2278645291/13910035392
176 170 -1931777/4649076
176 171 -2278645291/13910035392
176 172 -31535411/13910035392
176 173 -983238955/2318339232
176 174 1/24
176 175 31535411/6955017696
176 176 2358928/2195397
176 177 -5972857/18596304
176 178 -1034922587/869377212
176 179 4771453/37192608
176 180 -5972857/37192608
176 181 -7522549/37192608
176 182 7174261/37192608
176 183 -2643889/12397536
176 184 -584329337/1738754424
176 185 584329337/3477508848
176 186 -584329337/3477508848
176 189 5714831605/4909424256
176 190 -548868439/3793646016
176 191 -209770835/158068584
176 192 209770835/158068584
176 193 4948159/74385216
176 194 480581/1420551
176 195 -522589769/632274336
176 196 -72041111/140505408
176 197 72041111/70252704
176 198 27343315/136372896
176 199 1029796681/632274336
176 200 -72041111/140505408
176 201 -27343315/136372896
176 202 -1029796681/632274336
176 203 16845379/74385216
176 204 5883055/37192608
176 205 991435/3099384
176 206 8259013/409118688
176 207 -5912323/18596304
176 208 -28802171/105379056
176 209 -326125843/210758112
176 210 584329337/3477508848
176 211 331244405/409118688
176 212 -584329337/3477508848
176 213 -89875823/204559344
176 214 54013/1033128
176 215 2680452283/1264548672
176 216 -8428057762631/375570955584
176 217 244271910617/5216263272
176 218 -3781363941563/250380637056
176 219 4939729/37192608
176 220 -16942361/74385216
176 221 -6394119647689/125190318528
176 222 -2100476618785/83460212352
176 223 3956626537991/125190318528
176 224 -7/108
176 225 7307589454991/125190318528
176 226 147677774383/31297579632
176 227 -451162376057/11380938048
176 228 -2277131/9298152
176 229 4193581/12397536
176 230 4997125/12397536
176 231 -2180809/37192608
176 232 -2180809/18596304
176 233 1621471880239/125190318528
176 234 3654650393497/125190318528
176 236 584329337/3477508848
176 238 -39638873661943/1502283822336
176 239 48115931911/22761876096
176 240 -5674819745/474205752
176 241 1/144
176 242 89875823/272745792
176 243 -1/144
176 244 -804022705/306839016
176 245 -25380273049/2529097344
176 247 1752565931/237102876
176 248 -1/36
176 249 -27343315/136372896
176 250 1/72
176 251 55657375619/7364136384
176 252 2762083355/118551438
176 253 1/54
176 255 1/54
176 256 -1/72
176 257 89875823/545491584
176 259 -449379115/818237376
176 260 -89875823/136372896
176 261 -13/432
176 262 5/108
176 263 12657151061/1227356064
176 264 38144414273/7364136384
176 266 -40730143123/7364136384
176 268 -382902740867/15648789816
176 269 -1828661/4132512
176 270 833348389/869377212
176 271 -2354991238373/125190318528
176 272 -1/36
176 273 27343315/136372896
176 274 1/54
176 275 5513808715/7364136384
176 278 -2876542951/6955017696
176 279 -89875823/204559344
176 281 1/24
176 285 284084589671/45523752192
176 286 908281063/237102876
176 287 995285/4132512
176 288 1020641/24795072
176 289 38795/344376
176 290 -13828756151/7364136384
176 291 -15605492269/1896823008
176 292 -1180925/4132512
176 293 1663/688752
176 294 -333941/2066256
176 295 -590011/1033128
176 296 532885999/818237376
176 298 304547/2525424
176 299 322919/4132512
176 300 -788459/2066256
176 301 -41433106177/7364136384
176 302 -1254743183/167366736
176 303 -54013/516564
176 304 707237767/409118688
176 306 -230536311791/13910035392
176 307 -58216033/52689528
176 308 -833348389/869377212
176 309 5129158855/669466944
176 310 -1360247/2066256
176 311 -27343315/136372896
176 312 -1/54
176 313 84813821/41841684
176 316 2876542951/6955017696
176 317 89875823/204559344
176 319 5483/516564
176 323 -630200916709/45523752192
176 324 -3305563/27894456
176 325 -1806983/18596304
176 326 3535693/8265024
176 328 -7148635/18596304
176 334 232639/4649076
176 335 145385/4132512
176 337 -34447/2066256
176 338 222079/8265024
176 339 121363/344376
176 342 11461/4132512
176 345 3476131/18596304
176 346 -30361/688752
176 347 -3476131/9298152
176 350 11364217/18596304
176 351 -27989/344376
176 355 3044357/12397536
176 357 -1/108
176 358 -5/86094
176 362 94727509/446311296
176 363 -643201/918336
176 364 -1478255/4132512
176 365 558752375/545491584
176 366 563382407/1636474752
176 370 -2669311/8265024
176 371 145385/4132512
176 372 613439005/818237376
176 373 449379115/818237376
176 374 -930877/2066256
176 375 -89875823/102279672
176 377 -5057129/12397536
176 378 30361/688752
176 379 3476131/9298152
176 382 81231631/409118688
176 383 -30026/129141
176 387 -3044357/12397536
176 388 -89875823/204559344
176 389 1/108
176 390 5/86094
176 394 -7647707/90915264
176 395 -2265121/8265024
176 396 1740107/4132512
176 397 155905/4132512
176 398 -22693/229584
176 399 -794273/2066256
176 400 -54013/1033128
176 401 -9882391/24795072
176 402 -281126489233/44184818304
176 403 -151437137165/14728272768
176 404 35523784171/7364136384
176 405 32750809571/3682068192
176 407 89875823/204559344
176 409 -25645779367/88369636608
176 410 -499103/1377504
176 411 32104174759/7364136384
176 412 28802171/52689528
176 413 5435481790471/125190318528
176 414 549699509/210758112
176 415 14636275/35126352
176 416 3361150837009/125190318528
176 417 138335/129141
176 418 36287/18596304
176 419 1000997/2066256
176 420 -2981242141/3682068192
176 423 584329337/3477508848
176 424 89875823/204559344
176 425 1/108
176 426 -65039/1033128
176 432 1305907631/2318339232
176 433 584329337/3477508848
176 434 -767641229/1738754424
176 435 -3197573153/10432526544
176 436 982421499727/62595159264
176 437 5819629135/6955017696
176 438 584329337/6955017696
176 439 -92132321/2318339232
176 440 5372155/18596304
176 441 -531000395009/125190318528
176 442 251539899659/31297579632
176 443 -14636275/17563176
176 444 -5903651/23417568
176 445 391134401/4636678464
176 446 3914642731/3477508848
176 447 -584329337/4636678464
176 448 14636275/23417568
176 449 60395171/105379056
176 450 2348165/158068584
176 451 1337353150321/125190318528
176 452 -2379841079/421516224
176 453 -2536277983/316137168
176 454 58316261/39517146
176 455 -1901594087/632274336
176 458 261781591/818237376
176 459 89875823/204559344
176 460 -801036529/818237376
176 461 4364685937/2454712128
176 462 8272498655/1841034096
176 463 19536523/22728816
176 464 89875823/409118688
176 465 -89875823/204559344
176 467 -65222738699/7364136384
176 468 -448675567/7364136384
176 469 31612225/18596304
176 470 89875823/272745792
176 471 -1308907955/818237376
176 472 -89875823/272745792
176 473 -21835669/74385216
176 474 7576677931/7364136384
176 475 -3476131/18596304
176 476 -3476131/18596304
176 477 -4771453/37192608
176 478 -5372155/18596304
176 479 8219125/37192608
176 480 3767129/12397536
176 481 -1/24
176 483 -1661351/8265024
176 484 54073/516564
176 486 221711/8265024
176 487 226105/1377504
176 488 560107/2755008
176 489 -279667/2066256
176 490 -26087/918336
176 491 -28817/258282
176 492 1358965/8265024
176 493 480335/1033128
176 494 21181/172188
176 495 8263/688752
176 496 54013/1033128
176 497 -95257/1033128
176 498 -8051/258282
176 499 -2042407/1377504
176 500 -2/3
176 501 -1/216
176 502 1/108
176 503 -1/36
176 504 -1/36
176 505 -1/72
176 530 42459168757/15174584064
176 531 11156379065/237102876
177 79 5/144
177 80 1/132
177 82 -43/297
177 83 11/72
177 84 7/48
177 86 -1/132
177 88 10/297
177 89 -29/72
177 90 -1/264
177 91 -1/132
177 93 1/132
177 96 -1/66
177 101 1/132
177 103 3035/4752
177 104 -32/27
177 105 73/792
177 108 365/264
177 109 53/144
177 110 -1/3
177 114 25/216
177 115 -17/24
177 116 -1/4
177 118 -1/132
177 120 -5/99
177 121 13/24
177 126 1/264
177 129 1/66
177 132 -395/4752
177 133 -35/264
177 135 1/36
177 137 -1/9
177 139 -1/132
177 140 -179/396
177 142 1/132
177 144 7/198
177 153 37/96
177 154 -1/72
177 155 1/264
177 156 1/1056
177 157 1/352
177 158 1/264
177 161 -7/1056
177 162 1/264
177 163 1/132
177 164 -1/132
177 168 -1/264
177 169 -5/528
177 171 5/528
177 172 1/176
177 173 -1/132
177 175 -1/88
177 178 1/132
177 184 -1/66
177 185 1/132
177 186 -1/132
177 189 25/3168
177 194 -1/264
177 198 -1/132
177 201 1/132
177 206 -1/264
177 210 1/132
177 211 -1/132
177 212 -1/132
177 213 1/132
177 216 -21361/28512
177 217 4625/3168
177 218 -1283/2376
177 221 -14813/9504
177 222 -1049/1584
177 223 2347/2376
177 225 452/297
177 226 125/2376
177 227 -32/27
177 233 995/2376
177 234 2441/2376
177 236 1/132
177 238 -35395/57024
177 239 17/432
177 240 -5/18
177 242 -1/176
177 244 59/1584
177 245 -5/24
177 247 13/72
177 249 1/132
177 251 -235/2376
177 252 19/36
177 257 -1/352
177 259 5/528
177 260 1/88
177 263 -467/3168
177 264 -217/2376
177 266 191/2376
177 268 -871/1188
177 270 1/132
177 271 -901/2376
177 273 -1/132
177 275 -23/2376
177 278 -1/132
177 279 1/132
177 285 121/864
177 286 7/72
177 290 5/297
177 291 -2/9
177 296 -1/264
177 298 -1/132
177 301 355/4752
177 302 25/216
177 304 -1/66
177 306 -95/264
177 308 -1/132
177 309 55/216
177 311 1/132
177 313 -1/54
177 316 1/132
177 317 -1/132
177 323 -269/864
177 363 1/72
177 365 -1/1056
177 366 7/1056
177 372 1/264
177 373 -5/528
177 375 1/66
177 382 -1/132
177 388 1/132
177 394 -25/3168
177 402 2617/28512
177 403 1481/9504
177 404 -137/2376
177 405 -37/297
177 407 -1/132
177 409 1603/57024
177 411 -221/2376
177 413 2861/2376
177 416 685/1188
177 420 -17/2376
177 423 1/132
177 424 -1/132
177 432 1/132
177 433 1/132
177 434 -5/264
177 435 19/396
177 436 307/594
177 437 5/264
177 438 1/264
177 439 -1/132
177 441 -128/297
177 442 469/2376
177 445 1/176
177 446 1/264
177 447 -1/176
177 449 1/24
177 451 167/594
177 452 -1/8
177 453 -5/24
177 455 -1/24
177 457 -2/3
177 458 -1/132
177 459 -1/132
177 460 5/264
177 461 -5/792
177 462 -53/1188
177 463 1/44
177 464 -1/264
177 465 1/132
177 467 199/2376
177 468 -5/297
177 470 -1/176
177 471 -1/264
177 472 -19/528
177 473 1/24
177 474 -1/297
177 530 29/288
177 531 7/9
180 79 2266075889/52689528
180 80 378079187/17563176
180 81 -25215421/2195397
180 82 -4774274105/79034292
180 83 1240369900/6586191
180 84 3106669115/17563176
180 85 3744257/129141
180 86 -46986185/1033128
180 87 -1242505/57396
180 88 -116884913/1162269
180 89 -12147702259/26344764
180 90 276500333/17563176
180 91 -137312935/8781588
180 92 -20638915/516564
180 93 5595052/731799
180 94 20638915/516564
180 95 4127783/516564
180 96 42954679/8781588
180 97 216736267/4390794
180 98 45743599/975732
180 99 -45743599/975732
180 100 -12351119/516564
180 101 -4195993/258282
180 102 -166305425/2195397
180 103 129353009455/316137168
180 104 -71383901303/79034292
180 105 -6573926143/52689528
180 106 -4127783/172188
180 107 4113857/258282
180 108 20176297495/17563176
180 109 11979047993/26344764
180 110 -3754162115/8781588
180 114 -965848477/2324538
180 115 -3975607669/4390794
180 116 -1178574859/4390794
180 117 413743/28698
180 118 1421401/172188
180 120 628728911/3099384
180 121 5773484827/8781588
180 122 232441/172188
180 123 -2521376/129141
180 124 -191169/19132
180 125 -4972187/129141
180 126 -38356723/1033128
180 127 1114553/28698
180 129 15526007/258282
180 130 2290805/114792
180 131 64735/19132
180 132 5749580641/18596304
180 133 15832781/38264
180 134 383977/14349
180 135 -52067785/1549692
180 136 -3440360/731799
180 137 -758568481/26344764
180 138 200794/4783
180 139 -137312935/8781588
180 140 -20080571759/52689528
180 141 -63976/4783
180 142 -20743105/516564
180 143 -32098/14349
180 144 -340168025/3099384
180 149 -93863/28698
180 153 17739834277/35126352
180 154 425500031/52689528
180 155 16929809/8781588
180 156 -603790093/35126352
180 157 -510589061/35126352
180 158 558346801/17563176
180 159 4127783/258282
180 160 -4127783/516564
180 161 -136313827/3902928
180 162 16929809/8781588
180 163 418002179/8781588
180 164 -418002179/8781588
180 165 -4127783/129141
180 166 4127783/129141
180 167 11494813/975732
180 168 -344219569/17563176
180 169 476729443/17563176
180 170 -4127783/129141
180 171 -476729443/17563176
180 172 -90028679/17563176
180 173 -5595052/731799
180 175 90028679/8781588
180 176 81318589/1951464
180 177 -4127783/258282
180 178 -156932561/4390794
180 179 4141709/516564
180 180 -4127783/516564
180 181 -4127783/516564
180 182 4113857/516564
180 183 -4127783/172188
180 184 -16929809/2195397
180 185 16929809/4390794
180 186 -16929809/4390794
180 189 108394663/6198768
180 190 -300501047/52689528
180 191 -1083536135/17563176
180 192 1083536135/17563176
180 193 12740651/1033128
180 194 324173/28698
180 195 -566444021/17563176
180 196 -45743599/1951464
180 197 45743599/975732
180 198 1678537/172188
180 199 167960936/2195397
180 200 -45743599/1951464
180 201 -1678537/172188
180 202 -167960936/2195397
180 203 12351119/1033128
180 204 3356375/516564
180 205 -32461/43047
180 206 2673505/516564
180 207 -1639121/258282
180 208 -3440360/731799
180 209 -201404753/2927196
180 210 16929809/4390794
180 211 24410879/516564
180 212 -16929809/4390794
180 213 -6236933/258282
180 214 26455/9566
180 215 1514472905/17563176
180 216 -416245747087/948411504
180 217 53502124339/52689528
180 218 -21686207453/79034292
180 219 4127783/516564
180 220 -20611063/1033128
180 221 -363620925677/316137168
180 222 -16789034923/26344764
180 223 106466608241/158068584
180 225 237769613441/158068584
180 226 28011486397/158068584
180 227 -71383901303/79034292
180 228 -2067373/129141
180 229 4127783/172188
180 230 4127783/172188
180 231 -4113857/516564
180 232 -4113857/258282
180 233 45541430863/158068584
180 234 21632748739/39517146
180 236 16929809/4390794
180 238 -1394433208381/1896823008
180 239 10093782787/158068584
180 240 -8736822061/26344764
180 242 6236933/344376
180 244 -112657709/774846
180 245 -2557192913/8781588
180 247 5078450927/26344764
180 249 -1678537/172188
180 251 3879422033/9298152
180 252 4336037860/6586191
180 257 6236933/688752
180 259 -31184665/1033128
180 260 -6236933/172188
180 263 884583179/1549692
180 264 2687756891/9298152
180 265 -11/2
180 266 -2842889833/9298152
180 268 -88841595319/158068584
180 269 -1004069/28698
180 270 418002179/8781588
180 271 -89498174963/158068584
180 273 1678537/172188
180 275 385258201/9298152
180 278 -244139809/8781588
180 279 -6236933/258282
180 281 11/2
180 285 54046681667/316137168
180 286 5204813009/52689528
180 287 530453/57396
180 288 272437/344376
180 289 62722/14349
180 290 -951107429/9298152
180 291 -1327960073/6586191
180 292 -361163/19132
180 293 21428/14349
180 294 -340747/28698
180 295 -603449/28698
180 296 34518757/1033128
180 298 46201/4783
180 299 -29953/19132
180 300 -161029/28698
180 301 -2882804383/9298152
180 302 -965848477/2324538
180 303 -297/9566
180 304 48093481/516564
180 306 -2045777381/4390794
180 307 -98989715/2927196
180 308 -418002179/8781588
180 309 176033242/1162269
180 310 -123244/4783
180 311 -1678537/172188
180 313 129566525/1162269
180 316 244139809/8781588
180 317 6236933/258282
180 319 -13079/4783
180 323 -62950895315/158068584
180 324 -6893029/774846
180 325 -356642/129141
180 326 856295/38264
180 328 -2170366/129141
180 334 686477/258282
180 335 61699/57396
180 337 100045/9566
180 338 302599/114792
180 339 476201/28698
180 342 -253979/57396
180 345 4127783/258282
180 346 -200695/28698
180 347 -4127783/129141
180 350 7853747/258282
180 351 -79915/28698
180 355 4123141/172188
180 358 15389/28698
180 362 113883143/6198768
180 363 -14078779/344376
180 364 -1242505/57396
180 365 37898813/688752
180 366 23001293/2066256
180 370 -2290805/114792
180 371 61699/57396
180 372 41255887/1033128
180 373 31184665/1033128
180 374 -127501/4783
180 375 -6236933/129141
180 377 -4137067/172188
180 378 200695/28698
180 379 4127783/129141
180 382 8703385/516564
180 383 -159830/14349
180 387 -4123141/172188
180 388 -6236933/258282
180 390 -15389/28698
180 394 -363817/43047
180 395 -3338467/344376
180 396 306845/28698
180 397 -42229/57396
180 398 31944/4783
180 399 -177287/14349
180 400 -26455/9566
180 401 -5419337/344376
180 402 -19651311571/55788912
180 403 -10598970023/18596304
180 404 2452035961/9298152
180 405 2290806101/4649076
180 407 6236933/258282
180 409 -2113372429/111577824
180 410 -392073/19132
180 411 2289613885/9298152
180 412 6880720/731799
180 413 167040991921/158068584
180 414 139961789/1463598
180 415 11494813/975732
180 416 15724921166/19758573
180 417 155276/4783
180 418 -1833887/258282
180 419 69795/4783
180 420 -200643163/4649076
180 423 16929809/4390794
180 424 6236933/258282
180 426 7249/14349
180 432 150620599/5854392
180 433 16929809/4390794
180 434 7937837/17563176
180 435 -3395291675/52689528
180 436 12122628737/39517146
180 437 94051181/4390794
180 438 16929809/8781588
180 439 12183145/2927196
180 440 2067373/129141
180 441 24737671243/158068584
180 442 36301194365/158068584
180 443 -11494813/487866
180 444 -4462909/325244
180 445 16929809/5854392
180 446 551126203/17563176
180 447 -16929809/5854392
180 448 11494813/650488
180 449 20923034/731799
180 450 1973092/2195397
180 451 42581183455/158068584
180 452 -237045061/1463598
180 453 -1792955791/8781588
180 454 243797939/4390794
180 455 -175873621/2195397
180 458 17509477/1033128
180 459 6236933/258282
180 460 -54931075/1033128
180 461 299603107/3099384
180 462 574398497/2324538
180 463 1319245/28698
180 464 6236933/516564
180 465 -6236933/258282
180 467 -4531387001/9298152
180 468 -16028125/9298152
180 469 23145749/258282
180 470 6236933/344376
180 471 -87547385/1033128
180 472 -6236933/344376
180 473 -14148233/1033128
180 474 520528729/9298152
180 475 -4127783/258282
180 476 -4127783/258282
180 477 -4141709/516564
180 478 -2067373/129141
180 479 4155635/516564
180 480 2680381/172188
180 483 -1511477/114792
180 484 63976/14349
180 486 672485/114792
180 487 276991/57396
180 488 501105/38264
180 489 -133727/14349
180 490 -686741/114792
180 491 -7128/4783
180 492 646943/114792
180 493 105193/4783
180 494 99121/14349
180 495 29095/28698
180 496 26455/9566
180 497 -31988/4783
180 498 -4752/4783
180 499 -4365163/57396
180 530 4241831033/52689528
180 531 36947996327/26344764
181 79 19085/816
181 80 913/136
181 81 -33/68
181 82 -12353/204
181 83 34177/408
181 84 18997/272
181 89 -45551/204
181 90 -77/34
181 91 -110/17
181 93 110/17
181 96 -913/68
181 97 473/136
181 98 33/34
181 99 -33/34
181 102 -407/68
181 103 118679/408
181 104 -56353/102
181 105 1991/68
181 108 43813/68
181 109 151063/816
181 110 -23727/136
181 115 -6193/17
181 116 -16577/136
181 121 4752/17
181 136 165/136
181 137 -2915/68
181 139 -110/17
181 140 -28259/136
181 153 22517/102
181 154 -539/51
181 155 407/136
181 156 11/544
181 157 1221/544
181 158 55/17
181 161 -3377/544
181 162 407/136
181 163 110/17
181 164 -110/17
181 167 33/68
181 168 -253/68
181 169 -2035/272
181 171 2035/272
181 172 1221/272
181 173 -110/17
181 175 -1221/136
181 176 99/136
181 178 341/68
181 184 -407/34
181 185 407/68
181 186 -407/68
181 189 715/96
181 190 1133/204
181 191 -473/136
181 192 473/136
181 195 -2739/136
181 196 -33/68
181 197 33/34
181 199 407/68
181 200 -33/68
181 202 -407/68
181 208 913/136
181 209 -33/68
181 210 407/68
181 212 -407/68
181 215 14289/544
181 216 -1681625/4896
181 217 366267/544
181 218 -49973/204
181 221 -1173733/1632
181 222 -87439/272
181 223 93973/204
181 225 299783/408
181 226 1595/51
181 227 -56353/102
181 233 40271/204
181 234 186571/408
181 236 407/68
181 238 -3007235/9792
181 239 6743/306
181 240 -114521/816
181 245 -15015/136
181 247 36971/408
181 252 27841/102
181 267 11/2
181 268 -140635/408
181 270 110/17
181 271 -20339/102
181 278 -407/68
181 285 703483/9792
181 286 8657/204
181 291 -4873/51
181 305 -11/2
181 306 -24277/136
181 307 -33/68
181 308 -110/17
181 309 2783/24
181 316 407/68
181 323 -878185/4896
181 412 -539/68
181 413 57739/102
181 414 33/34
181 415 33/68
181 416 59411/204
181 423 407/68
181 432 847/136
181 433 407/68
181 434 -517/34
181 435 2585/136
181 436 12133/51
181 437 2101/136
181 438 407/136
181 439 -407/68
181 441 -68585/408
181 442 18733/204
181 443 -33/34
181 444 209/136
181 445 1221/272
181 446 143/34
181 447 -1221/272
181 448 99/136
181 449 693/136
181 450 -55/68
181 451 54901/408
181 452 -8613/136
181 453 -13101/136
181 454 33/34
181 455 -4807/136
181 530 126071/3264
181 531 96987/272
182 11 1/24
182 17 -1/12
182 20 -1/12
182 21 -1/24
182 25 1/12
182 26 1/12
182 50 -1/24
182 53 1/12
182 57 -1/24
182 60 -1/12
182 61 1/12
182 66 1/12
182 70 -1/12
182 71 -1/12
183 11 -1/24
183 16 1/12
183 20 1/12
183 27 1/24
183 30 -1/12
183 45 1/24
183 47 -1/12
183 55 1/24
183 56 -1/12
183 59 -1/12
183 62 1/12
183 67 -1/12
183 69 1/12
183 72 1/12
185 1 -101/144
185 4 35/48
185 8 -1/36
185 11 5/6
185 12 -11/6
185 14 -5/6
185 15 11/12
185 18 1/12
185 21 11/12
185 22 11/6
185 23 -11/6
185 33 -11/12
185 36 -1/12
185 39 11/12
185 59 -1/6
185 61 11/6
185 63 11/6
186 1 97/144
186 2 1/36
186 4 -101/144
186 11 -5/6
186 12 -1/12
186 14 5/6
186 15 -11/12
186 18 11/6
186 22 1/12
186 33 11/12
186 36 -11/6
186 39 -11/12
186 42 11/6
186 55 -11/12
186 59 -11/6
186 61 1/6
186 65 -11/6
192 82 -11/6
192 88 11/6
192 103 83/12
192 104 -31/3
192 105 7/2
192 108 21/2
192 114 31/3
192 120 -7/2
192 132 -83/12
192 133 -21/2
192 135 2
192 137 -2
192 140 -7/2
192 144 7/2
192 216 -86/9
192 217 61/4
192 218 -41/6
192 221 -46/3
192 222 -7/2
192 223 61/6
192 225 43/6
192 226 -5/3
192 227 -31/3
192 233 23/6
192 234 83/6
192 238 -31/36
192 244 7/2
192 251 -61/6
192 263 -61/4
192 264 -43/6
192 266 41/6
192 268 -41/6
192 271 4/3
192 275 -4/3
192 290 5/3
192 301 41/6
192 302 31/3
192 309 10/3
192 313 -10/3
192 402 86/9
192 403 46/3
192 404 -23/6
192 405 -83/6
192 409 31/36
192 411 -53/6
192 413 53/6
192 416 -7/6
192 420 7/6
192 435 5/2
192 436 20/3
192 441 -79/6
192 442 1/6
192 451 11/6
192 453 -3/2
192 461 -5/2
192 462 -20/3
192 467 79/6
192 468 -1/6
192 474 -11/6
193 453 3/2
194 11 11/80
194 15 -11/40
194 39 11/80
194 59 11/40
194 61 11/40
194 63 11/40
194 65 11/40
194 73 -11/40
201 4 1/2
201 5 -1/2
204 1 1/12
204 2 -1/24
204 8 -1/24
204 11 1/8
204 15 -1/4
204 39 1/8
204 59 1/4
204 61 1/4
204 63 1/4
204 65 1/4
204 73 -1/4
205 27 1/8
205 30 -1/4
205 32 -1/8
205 34 1/4
205 38 1/4
205 49 -1/4
205 64 1/4
205 69 1/4
205 78 -1/24
206 32 1/8
206 35 -1/4
206 38 -1/4
206 53 1/4
206 54 1/4
206 57 -1/8
206 68 -1/4
206 70 -1/4
206 78 1/24
207 1 -1/2
207 5 1/2
209 0 -11/92
209 1 3/46
209 2 -13/552
209 4 1/276
209 6 -1/92
209 7 -1/92
209 8 -13/552
209 10 -1/46
209 11 -1/92
209 12 1/92
209 14 1/92
209 15 -1/92
209 18 1/92
209 21 -1/184
209 22 -1/92
209 23 1/92
209 33 1/92
209 36 -1/92
209 39 -1/92
209 42 1/92
209 55 -1/184
209 59 -1/92
209 61 -1/92
209 63 -1/92
209 65 -1/92
213 11 -1/24
213 13 1/12
213 15 1/12
213 16 -1/12
213 27 -1/24
213 29 -1/12
213 30 1/12
213 39 -1/24
213 40 1/12
213 45 -1/24
213 65 -1/12
213 72 -1/12
213 78 1/72
214 11 1/24
214 15 -1/12
214 17 1/12
214 19 -1/12
214 39 1/24
214 41 -1/12
214 43 1/12
214 50 1/24
214 53 -1/12
214 57 1/24
214 63 1/12
214 71 1/12
214 78 -1/72
217 1 1/72
217 2 5/36
217 4 -1/72
217 8 -5/36
217 12 1/12
217 16 1/12
217 17 -1/12
217 18 -1/12
217 21 -1/24
217 24 -1/12
217 25 1/12
217 40 1/12
217 41 -1/12
217 47 -1/12
217 52 1/12
217 55 1/24
217 59 1/12
217 61 -1/12
217 63 1/12
217 65 -1/12
224 39 -1/8
224 40 1/4
224 44 1/4
224 47 -1/4
224 55 1/8
224 56 -1/4
224 65 -1/4
224 67 -1/4
225 21 -1/8
225 25 1/4
225 26 1/4
225 39 1/8
225 41 -1/4
225 44 -1/4
225 63 1/4
225 66 1/4
226 0 13/4
229 11 1/8
229 14 1/8
229 15 -1/8
229 19 -1/4
229 20 -1/4
229 32 1/8
229 33 -1/8
229 37 -1/4
229 38 -1/4
229 43 1/4
229 44 1/4
229 57 1/8
229 58 1/4
229 60 -1/4
229 68 -1/4
229 78 1/24
230 11 -1/8
230 13 1/4
230 14 -1/8
230 15 1/8
230 20 1/4
230 27 -1/8
230 28 1/4
230 29 -1/4
230 31 -1/4
230 32 -1/8
230 33 1/8
230 38 1/4
230 44 -1/4
230 62 1/4
230 64 1/4
230 78 -1/24
243 1 1/4
243 3 -1/4
243 10 -1/4
244 1 -1/4
244 9 1/4
244 10 1/4
253 11 -1/8
253 12 1/4
253 14 1/8
253 15 -1/8
253 21 -1/8
253 22 -1/4
253 23 1/4
253 33 1/8
253 39 -1/8
253 61 -1/4
253 63 -1/4
254 11 1/8
254 14 -1/8
254 15 1/8
254 18 -1/4
254 33 -1/8
254 36 1/4
254 39 1/8
254 42 -1/4
254 55 1/8
254 59 1/4
254 65 1/4
257 1 -1/4
257 6 1/4
257 10 1/4
258 1 1/4
258 7 -1/4
258 10 -1/4
261 1 -1/6
261 4 1/6
267 1 -1/4
267 4 1/4
270 1 1/4
270 2 -1/4
271 1 -1/4
271 8 1/4
272 1 -1/6
272 5 1/6
273 1 -1/6
273 5 1/6
280 75 -11/28
281 75 1/70
283 5016 0


==> anc/uubggH/matrix_pmpp_0L_Nc0_Nf0 <==
4 0 -1
19 0 1
20 0 -1
71 0 2
158 5016 0


==> anc/uubggH/matrix_pmpp_1L_Nc0_Nf1 <==
3 2 -1/3
3 5 1/3
4 0 5/9
4 4 -1/6
4 5 -1/3
4 6 -1/12
4 7 -1/12
4 10 1/2
19 0 -5/9
19 4 1/6
19 5 1/3
19 6 1/12
19 7 1/12
19 10 -1/2
20 0 5/9
20 4 -1/6
20 5 -1/3
20 6 -1/12
20 7 -1/12
20 10 1/2
31 0 -1/6
32 0 1/6
36 0 1/6
71 0 -10/9
71 4 1/3
71 5 2/3
71 6 1/6
71 7 1/6
71 10 -1
72 5 -1/6
72 8 1/6
73 2 -1/6
73 5 1/6
158 5016 0


==> anc/uubggH/matrix_pmpp_1L_Nc1_Nf0 <==
1 11 1/4
1 12 -1
1 14 -1/2
1 15 1/2
1 16 -1/4
1 17 1/4
1 19 1/2
1 20 1/2
1 21 1/2
1 22 1/2
1 23 -1/2
1 24 1/2
1 25 -1/2
1 35 -1/2
1 37 1/2
1 41 1/2
1 43 -1/2
1 46 -1/4
1 49 -1/4
1 53 1/2
1 54 1/4
1 57 -1/2
1 58 -1/2
1 60 1/2
1 61 1
1 70 -1/2
1 78 -1/6
3 2 11/6
3 5 -11/6
3 21 -1/4
3 25 1/2
3 26 1/2
3 39 1/4
3 41 -1/2
3 44 -1/2
3 63 1/2
3 66 1/2
4 0 -71/36
4 4 11/12
4 5 11/6
4 6 1/12
4 7 5/6
4 10 -11/4
4 11 1
4 14 -1/2
4 15 1/2
4 16 1/2
4 17 -1/2
4 18 -2
4 33 -1/2
4 36 1
4 40 1
4 42 -1
4 44 1
4 46 -1/2
4 47 -1
4 49 -1/2
4 52 1
4 54 -1/2
4 55 1
4 59 2
4 78 -1/3
6 2 -3/4
6 5 3/4
7 2 -3/8
7 5 3/8
8 3 -3/4
8 6 3/4
10 11 -1/4
10 13 -1/2
10 14 1/2
10 15 -1/2
10 16 -1/4
10 17 1/4
10 18 1
10 20 -1/2
10 27 1/2
10 28 -1/2
10 29 1/2
10 30 -1/2
10 31 1/2
10 34 1/2
10 36 -1/2
10 40 -1/2
10 42 1/2
10 46 1/4
10 47 1/2
10 49 -1/4
10 52 -1/2
10 54 1/4
10 55 -1/2
10 59 -1
10 62 -1/2
10 69 1/2
10 78 1/6
13 5 1/2
13 6 -1/2
13 10 -1/2
13 39 3/4
13 40 -3/2
13 44 -3/2
13 47 3/2
13 55 -3/4
13 56 3/2
13 65 3/2
13 67 3/2
15 39 1/4
15 40 -1/2
15 44 -1/2
15 47 1/2
15 55 -1/4
15 56 1/2
15 65 1/2
15 67 1/2
19 0 20/9
19 4 -11/12
19 5 -13/12
19 6 -5/6
19 7 -5/6
19 10 2
19 11 -1
19 12 2
19 14 1/2
19 15 -1/2
19 16 1/2
19 17 -1/2
19 21 -1
19 22 -1
19 23 1
19 24 -1
19 25 1
19 33 1/2
19 41 -1
19 44 -1
19 46 1/2
19 49 1/2
19 54 1/2
19 61 -2
19 78 1/3
20 0 -20/9
20 4 11/12
20 5 13/12
20 6 5/6
20 7 5/6
20 10 -2
20 11 1
20 14 -1/2
20 15 1/2
20 16 1/2
20 17 -1/2
20 18 -2
20 33 -1/2
20 36 1
20 40 1
20 42 -1
20 44 1
20 46 -1/2
20 47 -1
20 49 -1/2
20 52 1
20 54 -1/2
20 55 1
20 59 2
20 78 -1/3
31 0 1/6
32 0 -1/6
36 0 -1/6
37 3 1/4
37 6 -1/4
40 2 -1/16
40 5 1/16
42 2 -1/8
42 5 1/8
47 5 1/2
47 8 -1/2
48 0 1/2
52 6 1/2
52 8 -1/2
52 10 1/2
54 0 -1/4
56 5 3/2
56 8 -3/2
69 2 -3/2
69 5 3/2
71 0 40/9
71 4 -11/6
71 5 -13/6
71 6 -5/3
71 7 -5/3
71 10 4
71 11 -2
71 12 2
71 14 1
71 15 -1
71 18 2
71 21 -1
71 22 -1
71 23 1
71 24 -1
71 25 1
71 33 1
71 36 -1
71 40 -1
71 41 -1
71 42 1
71 44 -2
71 46 1
71 47 1
71 49 1
71 52 -1
71 54 1
71 55 -1
71 59 -2
71 61 -2
71 78 2/3
72 5 11/12
72 8 -11/12
73 2 11/12
73 5 -11/12
101 0 -1/2
152 76 1/2
153 75 1/2
158 5016 0


==> anc/uubggH/matrix_pmpp_2L_Nc0_Nf2 <==
3 2 10/27
3 5 -10/27
3 21 -1/9
3 22 -1/18
3 24 -1/36
3 25 -1/36
3 26 5/18
3 33 1/18
3 39 1/9
3 40 1/36
3 41 1/36
3 44 -5/18
4 0 -25/81
4 4 5/27
4 5 10/27
4 6 5/54
4 7 5/54
4 10 -5/9
4 32 -1/24
4 33 -1/18
4 34 -1/72
4 35 -1/72
4 38 5/36
4 39 -1/9
4 40 -1/36
4 41 -1/36
4 44 5/18
4 45 -5/288
4 46 -1/144
4 49 1/24
4 50 -5/288
4 54 1/24
4 78 -11/54
19 0 25/81
19 4 -5/27
19 5 -10/27
19 6 -5/54
19 7 -5/54
19 10 5/9
19 32 1/24
19 33 1/18
19 34 1/72
19 35 1/72
19 38 -5/36
19 39 1/9
19 40 1/36
19 41 1/36
19 44 -5/18
19 45 5/288
19 46 1/144
19 49 -1/24
19 50 5/288
19 54 -1/24
19 78 11/54
20 0 -25/81
20 4 5/27
20 5 10/27
20 6 5/54
20 7 5/54
20 10 -5/9
20 32 -1/24
20 33 -1/18
20 34 -1/72
20 35 -1/72
20 38 5/36
20 39 -1/9
20 40 -1/36
20 41 -1/36
20 44 5/18
20 45 -5/288
20 46 -1/144
20 49 1/24
20 50 -5/288
20 54 1/24
20 78 -11/54
31 0 5/27
31 4 -1/36
31 5 -1/18
31 6 -1/72
31 7 -1/72
31 8 -1/18
31 10 5/36
32 0 -5/27
32 2 1/18
32 4 1/36
32 5 1/18
32 6 1/72
32 7 1/72
32 10 -5/36
36 0 -5/27
36 4 1/12
36 5 1/18
36 6 1/72
36 7 1/72
36 10 -5/36
71 0 50/81
71 4 -10/27
71 5 -20/27
71 6 -5/27
71 7 -5/27
71 10 10/9
71 32 1/12
71 33 1/9
71 34 1/36
71 35 1/36
71 38 -5/18
71 39 2/9
71 40 1/18
71 41 1/18
71 44 -5/9
71 45 5/144
71 46 1/72
71 49 -1/12
71 50 5/144
71 54 -1/12
71 78 11/27
72 5 5/27
72 8 -5/27
72 33 -1/36
72 36 1/36
72 39 -1/18
72 40 -1/72
72 41 -1/72
72 44 5/36
72 47 1/72
72 52 1/72
72 55 1/18
72 56 -5/36
73 2 5/27
73 5 -5/27
73 21 -1/18
73 22 -1/36
73 24 -1/72
73 25 -1/72
73 26 5/36
73 33 1/36
73 39 1/18
73 40 1/72
73 41 1/72
73 44 -5/36
158 5016 0


==> anc/uubggH/matrix_pmpp_2L_Nc1_Nf1 <==
0 1 17/6
0 2 1/4
0 5 -1/4
0 8 -17/6
0 11 17/24
0 14 -1/24
0 15 -29/24
0 17 -1/12
0 18 -1/6
0 19 1/12
0 32 -1/24
0 33 1/24
0 37 1/12
0 38 1/12
0 39 7/12
0 41 1/12
0 43 -1/12
0 46 -1/6
0 47 1/6
0 49 -1/6
0 50 -1/24
0 52 1/6
0 53 1/12
0 54 -1/6
0 55 -1/12
0 56 1/3
0 57 -1/12
0 58 -1/12
0 59 4/3
0 61 4/3
0 63 1
0 65 5/4
0 67 1/3
0 68 1/12
0 70 -1/12
0 71 -1/12
0 73 -7/6
0 78 -1/8
0 79 3170114557/2529097344
0 80 272048039/579584808
0 81 -7008653/26344764
0 82 -133022794475/41730106176
0 83 10212689785/2529097344
0 84 1825643369/421516224
0 85 2347471/6198768
0 86 6718145/272745792
0 87 -99755/688752
0 88 29032447/153419508
0 89 -14818881311/1264548672
0 90 -56032117/2318339232
0 91 -489866749/1159169616
0 92 -2790575/6198768
0 93 32124937/96597468
0 94 2790575/6198768
0 95 558115/6198768
0 96 -230993563/579584808
0 97 295336681/421516224
0 98 4677317/11708784
0 99 -4677317/11708784
0 100 821963/6198768
0 101 -41600743/136372896
0 102 -183198233/210758112
0 103 667773135361/41730106176
0 104 -114806547823/3793646016
0 105 15532378603/13910035392
0 106 -558115/2066256
0 107 549815/1549692
0 108 82351137733/2318339232
0 109 199634599/19758573
0 110 -1944732869/210758112
0 114 22602769/27894456
0 115 -8200890493/421516224
0 116 -184530823/26344764
0 117 5932/43047
0 118 5985935/45457632
0 120 -242143571/818237376
0 121 1577887187/105379056
0 122 372649/1033128
0 123 -1959101/3099384
0 124 -148559/229584
0 125 -590005/1549692
0 126 82193587/272745792
0 127 11297/43047
0 129 -18864103/136372896
0 130 588913/1377504
0 131 -43267/76528
0 132 -2715474385/4909424256
0 133 -9019141/10101696
0 134 -21821/344376
0 135 7674359/37192608
0 136 372643/17563176
0 137 -183434591/79034292
0 138 -29743/459168
0 139 -489866749/1159169616
0 140 -39742481443/3477508848
0 141 -6315/38264
0 142 -23517557/136372896
0 143 -6959/172188
0 144 208626161/818237376
0 149 9379/688752
0 153 10306671421/843032448
0 154 -294156881/632274336
0 155 381408091/2318339232
0 156 -920095805/9273356928
0 157 -525655807/9273356928
0 158 1116071779/2318339232
0 159 558115/3099384
0 160 -558115/6198768
0 161 -582237245/1030372992
0 162 381408091/2318339232
0 163 907336769/1159169616
0 164 -907336769/1159169616
0 165 -558115/1549692
0 166 558115/1549692
0 167 547771/5854392
0 168 -706784065/2318339232
0 169 -237160375/4636678464
0 170 -558115/1549692
0 171 237160375/4636678464
0 172 1131807473/4636678464
0 173 -32124937/96597468
0 175 -1131807473/2318339232
0 176 3783103/11708784
0 177 -558115/3099384
0 178 158282375/1159169616
0 179 2075/774846
0 180 -558115/6198768
0 181 -558115/6198768
0 182 549815/3099384
0 183 -558115/2066256
0 184 -381408091/579584808
0 185 381408091/1159169616
0 186 -381408091/1159169616
0 189 649004795/1636474752
0 190 168129845/632274336
0 191 -310250951/421516224
0 192 310250951/421516224
0 193 438655/12397536
0 194 -2092015/15152544
0 195 -631596371/421516224
0 196 -4677317/23417568
0 197 4677317/11708784
0 198 2358443/45457632
0 199 226059245/210758112
0 200 -4677317/23417568
0 201 -2358443/45457632
0 202 -226059245/210758112
0 203 -821963/12397536
0 204 1569337/6198768
0 205 -210103/1033128
0 206 -39486751/136372896
0 207 7205183/12397536
0 208 -1090955/17563176
0 209 -10200161/17563176
0 210 381408091/1159169616
0 211 -7001465/34093224
0 212 -381408091/1159169616
0 213 2492189/68186448
0 214 -4337/76528
0 215 876996821/421516224
0 216 -2407292849611/125190318528
0 217 1038075695581/27820070784
0 218 -1104826127041/83460212352
0 219 558115/6198768
0 220 -3873605/12397536
0 221 -418118403803/10432526544
0 222 -493081122881/27820070784
0 223 16534827988/652032909
0 225 210485800433/5216263272
0 226 39511474753/20865053088
0 227 -114806547823/3793646016
0 228 -574715/6198768
0 229 558115/2066256
0 230 558115/2066256
0 231 -549815/3099384
0 232 -549815/1549692
0 233 112685295113/10432526544
0 234 265101794321/10432526544
0 236 381408091/1159169616
0 238 -8507829142115/500761274112
0 239 4831066231/3793646016
0 240 -19478862721/2529097344
0 242 -2492189/90915264
0 244 119567143/409118688
0 245 -5077116059/843032448
0 247 6218647321/1264548672
0 249 -2358443/45457632
0 251 -1786436081/2454712128
0 252 18204815057/1264548672
0 257 -2492189/181830528
0 259 12460945/272745792
0 260 2492189/45457632
0 263 -439797881/409118688
0 264 -1637413307/2454712128
0 266 1363165189/2454712128
0 268 -804748399637/41730106176
0 269 -20695/1377504
0 270 907336769/1159169616
0 271 -460958866669/41730106176
0 273 2358443/45457632
0 275 -190293601/2454712128
0 278 -795773911/1159169616
0 279 2492189/68186448
0 285 27300819869/7587292032
0 286 715395491/316137168
0 287 107507/1377504
0 288 1453975/8265024
0 289 26453/688752
0 290 261911561/2454712128
0 291 -5741906299/1264548672
0 292 35757/153056
0 293 -56179/344376
0 294 -51821/344376
0 295 -98777/688752
0 296 25003547/272745792
0 298 -319681/841808
0 299 -1057/28698
0 300 -1085/344376
0 301 1256433397/2454712128
0 302 22602769/27894456
0 303 4337/38264
0 304 -5586235/136372896
0 306 -45725165623/4636678464
0 307 -39745199/70252704
0 308 -907336769/1159169616
0 309 1455971885/223155648
0 310 -13793/229584
0 311 -2358443/45457632
0 313 -9619793/55788912
0 316 795773911/1159169616
0 317 -2492189/68186448
0 319 -4337/76528
0 323 -72646102411/7587292032
0 324 1286545/9298152
0 325 -178699/1549692
0 326 -50273/229584
0 328 -478925/1549692
0 334 317549/6198768
0 335 408161/688752
0 337 -5803/114792
0 338 87457/688752
0 339 374405/688752
0 342 350765/688752
0 344 -1/12
0 345 558115/3099384
0 346 27481/344376
0 347 -558115/1549692
0 349 -1/12
0 350 373687/3099384
0 351 -114727/688752
0 355 184655/516564
0 358 -12103/172188
0 362 11258935/74385216
0 363 707669/8265024
0 364 -99755/688752
0 365 -3027173/181830528
0 366 30035263/545491584
0 370 -588913/1377504
0 371 408161/688752
0 372 1689713/272745792
0 373 -12460945/272745792
0 374 -9473/57396
0 375 2492189/34093224
0 376 1/12
0 377 -197105/2066256
0 378 -27481/344376
0 379 558115/1549692
0 381 1/12
0 382 -5556011/17046612
0 383 -14219/344376
0 387 -184655/516564
0 388 2492189/68186448
0 390 12103/172188
0 394 -59348009/181830528
0 395 -80923/516564
0 396 109207/1377504
0 397 -326825/688752
0 398 83/229584
0 399 -430705/688752
0 400 4337/76528
0 401 70853/4132512
0 402 9824367007/14728272768
0 403 5480182163/4909424256
0 404 -798048673/2454712128
0 405 -1165279163/1227356064
0 407 -2492189/68186448
0 409 5460916693/29456545536
0 410 32489/76528
0 411 -1769120653/2454712128
0 412 89789/2195397
0 413 328282088573/10432526544
0 414 86151967/70252704
0 415 547771/5854392
0 416 332800950745/20865053088
0 417 1075/4783
0 418 4683947/12397536
0 419 50949/76528
0 420 -6156995/1227356064
0 423 381408091/1159169616
0 424 -2492189/68186448
0 426 14827/344376
0 432 107395405/193194936
0 433 381408091/1159169616
0 434 -1598029093/2318339232
0 435 17047387205/13910035392
0 436 279132088133/20865053088
0 437 2123957771/2318339232
0 438 381408091/2318339232
0 439 -126101297/386389872
0 440 574715/6198768
0 441 -49843335503/5216263272
0 442 204643034821/41730106176
0 443 -547771/2927196
0 444 -29773/1951464
0 445 381408091/1545559488
0 446 923701381/2318339232
0 447 -381408091/1545559488
0 448 547771/3902928
0 449 6164011/35126352
0 450 -323771/52689528
0 451 156819660157/20865053088
0 452 -492776761/140505408
0 453 -2281087793/421516224
0 454 7208947/13172382
0 455 -480006871/210758112
0 458 2090951/272745792
0 459 -2492189/68186448
0 460 12862183/272745792
0 461 -74279671/818237376
0 462 -234065147/613678032
0 463 -22291/7576272
0 464 -2492189/136372896
0 465 2492189/68186448
0 467 1883377169/2454712128
0 468 -202607591/2454712128
0 469 398411/6198768
0 470 -2492189/90915264
0 471 -10454755/272745792
0 472 2492189/90915264
0 473 -2391461/24795072
0 474 -135295921/2454712128
0 475 -558115/3099384
0 476 -558115/3099384
0 477 -2075/774846
0 478 -574715/6198768
0 479 -524915/6198768
0 480 650/129141
0 483 -33895/1377504
0 484 9379/344376
0 485 -10/3
0 486 29575/1377504
0 487 -14867/344376
0 488 27031/459168
0 489 -95347/688752
0 490 -36403/1377504
0 491 1369/57396
0 492 57997/1377504
0 493 2101/9566
0 494 19927/344376
0 495 55417/688752
0 496 -4337/76528
0 497 1817/28698
0 498 77/38264
0 499 -191561/688752
0 530 4559505475/2529097344
0 531 16158873125/632274336
1 11 -5/18
1 12 10/9
1 14 5/9
1 15 -5/9
1 16 5/18
1 17 -5/18
1 19 -5/9
1 20 -5/9
1 21 -5/9
1 22 -5/9
1 23 5/9
1 24 -5/9
1 25 5/9
1 35 5/9
1 37 -5/9
1 41 -5/9
1 43 5/9
1 46 5/18
1 49 5/18
1 53 -5/9
1 54 -5/18
1 57 5/9
1 58 5/9
1 60 -5/9
1 61 -10/9
1 70 5/9
1 78 5/27
1 79 -1843/44064
1 80 6979/40392
1 81 361/3672
1 82 1586273/727056
1 83 -37253/22032
1 84 -16339/14688
1 85 -49/432
1 86 805/4752
1 88 -4387/10692
1 89 7795/2754
1 90 8149/10098
1 91 130/5049
1 92 35/108
1 93 263/6732
1 94 -35/108
1 95 -7/108
1 96 -14833/20196
1 97 -751/1836
1 98 -40/153
1 99 29/306
1 100 -5/27
1 101 59/297
1 102 1447/1836
1 103 -11511923/1454112
1 104 223999/16524
1 105 -439789/242352
1 106 7/36
1 107 -29/108
1 108 -1301015/80784
1 109 -9575/2754
1 110 6193/1836
1 111 -1/12
1 112 -13/36
1 114 -1453/486
1 115 26525/3672
1 116 14935/7344
1 117 1/24
1 118 -73/792
1 120 668/891
1 121 -38999/7344
1 122 -23/144
1 123 25/108
1 125 49/108
1 126 -3829/4752
1 128 3/8
1 129 -25/297
1 132 38497/21384
1 133 101/33
1 135 -119/162
1 136 467/1224
1 137 2917/2754
1 139 130/5049
1 140 1175485/242352
1 142 107/594
1 144 -1945/1782
1 146 -1/2
1 147 -1/36
1 153 -97507/29376
1 154 2927/2754
1 155 -8539/40392
1 156 -104767/161568
1 157 -4673/161568
1 158 -4187/20196
1 159 -7/54
1 160 7/108
1 161 -6451/17952
1 162 -8539/40392
1 163 -1439/5049
1 164 1439/5049
1 165 7/27
1 166 -7/27
1 167 27/68
1 168 -7759/20196
1 169 21751/80784
1 170 7/27
1 171 -21751/80784
1 172 -25991/80784
1 173 -263/6732
1 175 25991/40392
1 176 8/17
1 177 7/54
1 178 -6191/5049
1 179 1/216
1 180 7/108
1 181 7/108
1 182 -29/216
1 183 7/36
1 184 8539/10098
1 185 -8539/20196
1 186 8539/20196
1 189 19441/28512
1 190 -709/5508
1 191 158/459
1 192 -479/1836
1 193 41/216
1 194 37/132
1 195 1307/1836
1 196 20/153
1 197 -109/612
1 198 -73/792
1 199 -937/1836
1 200 29/612
1 201 7/792
1 202 937/1836
1 203 5/54
1 204 -25/108
1 205 -5/18
1 206 1249/2376
1 207 -73/108
1 208 875/1224
1 209 19/102
1 210 -8539/20196
1 211 919/1188
1 212 8539/20196
1 213 -611/1188
1 215 -1715/1632
1 216 36559949/4362336
1 217 -3955613/242352
1 218 2379343/363528
1 219 -7/108
1 220 25/108
1 221 25728229/1454112
1 222 1809853/242352
1 223 -8198005/727056
1 225 -12517069/727056
1 226 -42323/181764
1 227 223999/16524
1 228 13/216
1 229 -7/36
1 230 -7/36
1 231 29/216
1 232 29/108
1 233 -4432139/727056
1 234 -8269277/727056
1 236 -8539/20196
1 238 60866687/8724672
1 239 -58451/132192
1 240 112249/44064
1 242 32/99
1 244 -10429/7128
1 245 15607/7344
1 246 1/8
1 247 -33421/22032
1 249 43/198
1 251 7505/2673
1 252 -115799/22032
1 254 -1/12
1 256 -1/24
1 257 -103/792
1 259 73/2376
1 260 -325/792
1 263 27887/7128
1 264 33233/10692
1 266 -24157/10692
1 267 1/3
1 268 6565121/727056
1 270 -1439/5049
1 271 1494611/363528
1 273 -5/99
1 275 1213/10692
1 277 -1/4
1 278 27737/40392
1 279 -289/594
1 285 -37577/33048
1 286 -13721/22032
1 288 -11/18
1 290 -3035/10692
1 291 28735/22032
1 293 1/24
1 296 -115/2376
1 297 -1/24
1 298 431/396
1 301 -38927/21384
1 302 -1453/486
1 304 23/1188
1 305 -1/6
1 306 54763/20196
1 307 19/102
1 308 1439/5049
1 309 -1249/486
1 311 5/99
1 313 307/486
1 315 1/6
1 316 -27737/40392
1 317 289/594
1 323 984389/264384
1 324 1/324
1 325 1/432
1 328 29/432
1 329 1/24
1 330 -1/24
1 332 1/24
1 333 -1/24
1 334 1/432
1 336 1/24
1 337 1/24
1 340 -1/24
1 341 -1/24
1 343 1/24
1 344 1/4
1 345 -7/54
1 347 7/27
1 350 -7/54
1 354 -1/24
1 355 -19/72
1 362 -61/1296
1 363 -59/72
1 365 233/264
1 366 2179/4752
1 372 -985/2376
1 373 -865/2376
1 375 -2741/2376
1 376 -1/12
1 377 1/18
1 379 -7/27
1 382 1073/1188
1 386 -17/24
1 387 19/72
1 388 -611/1188
1 394 -697/2376
1 402 -151177/64152
1 403 -83231/21384
1 404 15481/10692
1 405 36517/10692
1 406 1/6
1 407 611/1188
1 409 -103291/128304
1 411 7951/2673
1 412 -773/612
1 413 -9306677/727056
1 414 -19/51
1 415 27/68
1 416 -4647173/727056
1 418 -103/108
1 420 3703/10692
1 422 7/12
1 423 -8539/20196
1 424 161/297
1 432 -4765/13464
1 433 -8539/20196
1 434 3680/5049
1 435 -97193/242352
1 436 -1011103/181764
1 437 -26657/40392
1 438 -8539/40392
1 439 5755/13464
1 440 -13/216
1 441 3386785/727056
1 442 -1657951/727056
1 443 -27/34
1 444 71/408
1 445 -8539/26928
1 446 7889/10098
1 447 8539/26928
1 448 81/136
1 449 -269/1224
1 450 -59/1836
1 451 -2008769/727056
1 452 409/306
1 453 10547/7344
1 454 491/918
1 455 1249/3672
1 457 -8/3
1 458 -151/594
1 459 149/1188
1 460 -233/594
1 461 365/1782
1 462 3044/2673
1 463 19/198
1 464 -37/594
1 465 -611/1188
1 466 -1/6
1 467 -21101/10692
1 468 1567/5346
1 469 -13/54
1 470 32/99
1 471 130/297
1 472 1/99
1 473 -31/108
1 474 155/5346
1 475 7/54
1 476 7/54
1 477 -1/216
1 478 13/216
1 479 2/27
1 480 -1/18
1 514 1/6
1 515 -1/18
1 530 -25577/22032
1 531 -97687/22032
3 1 -1/72
3 2 -131/27
3 4 -5/72
3 5 158/27
3 7 -1
3 8 1/12
3 10 -1
3 21 7/8
3 22 11/18
3 23 -1/4
3 24 31/72
3 25 9/8
3 26 -19/9
3 33 -11/18
3 39 -5/8
3 40 -31/72
3 41 -9/8
3 44 19/9
3 63 25/36
3 66 25/36
3 79 -2636184431/316137168
3 80 -994807147/289792404
3 81 9311819/6586191
3 82 86816999545/5216263272
3 83 -9413789945/316137168
3 84 -191891765/6586191
3 85 -2959621/1549692
3 86 93298793/34093224
3 87 228737/172188
3 88 244328246/38354877
3 89 12833109757/158068584
3 90 -292081085/144896202
3 91 188614801/72448101
3 92 3877535/1549692
3 93 -203146465/96597468
3 94 -3877535/1549692
3 95 -775507/1549692
3 96 279873860/72448101
3 97 -251794577/52689528
3 98 -11199395/2927196
3 99 11687261/2927196
3 100 2063623/1549692
3 101 5140364/4261653
3 102 172909231/26344764
3 103 -476944683191/5216263272
3 104 87155115341/474205752
3 105 5787174409/1738754424
3 106 775507/516564
3 107 -700171/774846
3 108 -31936160863/144896202
3 109 -5700764155/79034292
3 110 883427513/13172382
3 114 91772485/3486807
3 115 7406827913/52689528
3 116 1232117377/26344764
3 117 -36553/43047
3 118 -4010293/5682204
3 120 -1314047261/102279672
3 121 -2801141009/26344764
3 122 -113537/516564
3 123 1050059/774846
3 124 52979/57396
3 125 1870547/774846
3 126 83088349/34093224
3 127 -206533/86094
3 129 -15233959/4261653
3 130 -483187/344376
3 131 2857/19132
3 132 -12018120463/613678032
3 133 -33099131/1262712
3 134 -132289/86094
3 135 9909977/4649076
3 136 396646/2195397
3 137 475540561/39517146
3 138 -96647/57396
3 139 188614801/72448101
3 140 31543672793/434688606
3 141 11102/14349
3 142 43261309/17046612
3 143 5126/43047
3 144 711179663/102279672
3 149 8798/43047
3 153 -548879096/6586191
3 154 316339/19758573
3 155 -136881659/289792404
3 156 2747293657/1159169616
3 157 749513495/1159169616
3 158 -812289029/289792404
3 159 -775507/774846
3 160 775507/1549692
3 161 598201993/128796624
3 162 -136881659/289792404
3 163 -333634610/72448101
3 164 333634610/72448101
3 165 775507/387423
3 166 -775507/387423
3 167 -2427757/1463598
3 168 214481372/72448101
3 169 -475750177/579584808
3 170 775507/387423
3 171 475750177/579584808
3 172 -92429695/579584808
3 173 203146465/96597468
3 175 92429695/289792404
3 176 -2955028/731799
3 177 775507/774846
3 178 251460934/72448101
3 179 -850843/1549692
3 180 775507/1549692
3 181 775507/1549692
3 182 -700171/1549692
3 183 775507/516564
3 184 136881659/72448101
3 185 -136881659/144896202
3 186 136881659/144896202
3 189 -844849567/204559344
3 190 -19743185/158068584
3 191 281049571/52689528
3 192 -143817881/26344764
3 193 -3829187/6198768
3 194 -5649355/7576272
3 195 278123953/52689528
3 196 10711529/5854392
3 197 -11687261/2927196
3 198 -1512935/2841102
3 199 -42868357/6586191
3 200 12175127/5854392
3 201 4446421/5682204
3 202 178059619/26344764
3 203 -2321905/3099384
3 204 -1700549/3099384
3 205 -99353/1033128
3 206 -9338387/34093224
3 207 108907/3099384
3 208 1128445/2195397
3 209 50220217/8781588
3 210 -136881659/144896202
3 211 -47903177/17046612
3 212 136881659/144896202
3 213 13035491/8523306
3 214 -5405/28698
3 215 -528687853/52689528
3 216 1672821685457/15648789816
3 217 -763301944481/3477508848
3 218 755062774379/10432526544
3 219 -775507/1549692
3 220 3726863/3099384
3 221 1244366212723/5216263272
3 222 397999524697/3477508848
3 223 -386212148803/2608131636
3 225 -345070136309/1304065818
3 226 -50910873593/2608131636
3 227 87155115341/474205752
3 228 813175/774846
3 229 -775507/516564
3 230 -775507/516564
3 231 700171/1549692
3 232 700171/774846
3 233 -39749688437/652032909
3 234 -365621200217/2608131636
3 236 -136881659/144896202
3 238 7371072472483/62595159264
3 239 -2153621503/237102876
3 240 17009307413/316137168
3 242 -13035491/11364408
3 244 471006253/51139836
3 245 4609937551/105379056
3 247 -661898164/19758573
3 249 1512935/2841102
3 251 -8108868527/306839016
3 252 -16388954851/158068584
3 257 -13035491/22728816
3 259 65177455/34093224
3 260 13035491/5682204
3 263 -1849073375/51139836
3 264 -5619185189/306839016
3 265 1/3
3 266 5942439691/306839016
3 268 593233978045/5216263272
3 269 65594/43047
3 270 -333634610/72448101
3 271 430110451151/5216263272
3 273 -1512935/2841102
3 275 -805314271/306839016
3 278 694734913/289792404
3 279 13035491/8523306
3 281 -1/3
3 285 -25666590763/948411504
3 286 -2724238255/158068584
3 287 -425839/688752
3 288 -391531/2066256
3 289 -49439/172188
3 290 1987515815/306839016
3 291 1447963097/39517146
3 292 16451/14349
3 293 16615/344376
3 294 34078/43047
3 295 445639/344376
3 296 -9466973/4261653
3 298 -290795/1262712
3 299 6239/57396
3 300 15361/43047
3 301 6025505155/306839016
3 302 91772485/3486807
3 303 -3539/28698
3 304 -100477933/17046612
3 305 -1/3
3 306 42537090437/579584808
3 307 16590023/4390794
3 308 333634610/72448101
3 309 -1028032633/27894456
3 310 21262/14349
3 311 3499387/5682204
3 313 -49237019/6973614
3 316 -694734913/289792404
3 317 -13035491/8523306
3 319 4472/14349
3 323 60316621301/948411504
3 324 598864/1162269
3 325 214373/774846
3 326 -156871/114792
3 328 921307/774846
3 334 -62117/387423
3 335 -70121/172188
3 337 -4281/9566
3 338 -86405/344376
3 339 -52211/43047
3 342 -12725/172188
3 345 -775507/774846
3 346 98177/344376
3 347 775507/387423
3 350 -5827795/3099384
3 351 7045/43047
3 355 -750395/516564
3 358 -5113/86094
3 362 -19157773/18596304
3 363 2677865/1033128
3 364 228737/172188
3 365 -79175003/22728816
3 366 -47501735/68186448
3 370 483187/344376
3 371 -70121/172188
3 372 -86173777/34093224
3 373 -65177455/34093224
3 374 47893/28698
3 375 13035491/4261653
3 377 825731/516564
3 378 -69479/344376
3 379 -775507/387423
3 382 -34541711/34093224
3 383 28180/43047
3 387 750395/516564
3 388 13035491/8523306
3 390 5113/86094
3 394 6691583/11364408
3 395 725753/1033128
3 396 -35000/43047
3 397 44903/172188
3 398 -1907/4783
3 399 93653/86094
3 400 5405/28698
3 401 1051495/1033128
3 402 41077942129/1841034096
3 403 22155990653/613678032
3 404 -5124343327/306839016
3 405 -4788624317/153419508
3 407 -13035491/8523306
3 409 4430516971/3682068192
3 410 61171/57396
3 411 -4787895379/306839016
3 412 -793292/2195397
3 413 -519419573015/2608131636
3 414 -20498612/2195397
3 415 -2427757/1463598
3 416 -77049052787/652032909
3 417 -8881/4783
3 418 292847/1549692
3 419 -11545/9566
3 420 419102059/153419508
3 423 -136881659/144896202
3 424 -13035491/8523306
3 426 -7865/43047
3 432 -268050293/96597468
3 433 -136881659/144896202
3 434 158679155/72448101
3 435 -764775757/1738754424
3 436 -194705972233/2608131636
3 437 -1165104181/289792404
3 438 -136881659/289792404
3 439 38218559/96597468
3 440 -813175/774846
3 441 74481687271/2608131636
3 442 -186281971145/5216263272
3 443 2427757/731799
3 444 1025611/975732
3 445 -136881659/193194936
3 446 -669310687/144896202
3 447 136881659/193194936
3 448 -2427757/975732
3 449 -10639151/4390794
3 450 3991/6586191
3 451 -127642058153/2608131636
3 452 440375981/17563176
3 453 1949617195/52689528
3 454 -35033432/6586191
3 455 355379789/26344764
3 458 -36569143/34093224
3 459 -13035491/8523306
3 460 114782089/34093224
3 461 -626052409/102279672
3 462 -1200533837/76709754
3 463 -2755813/947034
3 464 -13035491/17046612
3 465 13035491/8523306
3 467 9471029615/306839016
3 468 32889847/306839016
3 469 -4394179/774846
3 470 -13035491/11364408
3 471 182845715/34093224
3 472 13035491/11364408
3 473 2481265/3099384
3 474 -1087718095/306839016
3 475 775507/774846
3 476 775507/774846
3 477 850843/1549692
3 478 813175/774846
3 479 -926179/1549692
3 480 -556397/516564
3 483 251353/344376
3 484 -11102/43047
3 486 -106549/344376
3 487 -41855/172188
3 488 -89513/114792
3 489 57179/86094
3 490 108865/344376
3 491 386/4783
3 492 -162187/344376
3 493 -7217/4783
3 494 -37609/86094
3 495 -4777/43047
3 496 -5405/28698
3 497 5551/14349
3 498 772/14349
3 499 862787/172188
3 530 -1064156255/79034292
3 531 -15378176347/79034292
3 532 -1690/459
3 533 -504449/44064
3 534 1509269/44064
3 535 3938/459
3 536 -30529/1836
3 537 -768583/22032
3 540 5603/612
3 543 156617/4896
3 544 -8935/1224
3 545 1258559/80784
3 546 62525/3672
3 547 -137119/4896
3 548 -275335/7344
3 551 10129/2992
3 554 6807059/80784
3 555 -34843/7344
3 556 -2972689/40392
3 557 503425/4896
3 558 381757/3672
3 561 -1813/2244
3 563 131/198
3 564 -137725/459
3 565 -19177/459
3 566 85927/918
3 567 175985/3672
3 570 -274597/13464
3 573 -1891783/20196
3 574 -167129/3672
3 575 -51545/816
3 578 23461/816
3 581 1487263/14688
3 582 -96481/1836
3 585 23231/816
3 588 620411/3672
3 600 15/176
3 602 -31/198
3 603 -62741/748
3 608 -131/198
3 611 -40/153
3 612 1130/153
3 613 -1/9
3 614 100/153
3 615 4907/153
3 633 -62813/2448
3 634 -36937/7344
3 635 465193/80784
3 636 239/204
3 637 -721/612
3 638 -7567/918
3 641 4225/2992
3 644 491765/26928
3 645 -852637/80784
3 647 -2263/3672
3 648 9839/561
3 651 -12097/4488
3 654 -1089437/40392
3 655 -40507/432
3 656 1370473/7344
3 657 -7271/2448
3 661 -22205/102
3 662 -35059/544
3 663 422615/7344
3 669 104429/816
3 670 273403/7344
3 673 12097/4488
3 676 -6023077/80784
3 691 -10129/1496
3 699 -223/2448
3 700 3475/204
3 702 6007/3672
3 703 522353/7344
3 711 -2/17
3 716 -26695343/323136
3 717 80255/7344
3 719 27127/3672
3 720 -25025/1836
3 723 3581/1496
3 726 -125233/7344
3 727 7626955/20196
3 728 -5345119/7344
3 729 739777/26928
3 732 1267921/1496
3 733 1216763/4896
3 734 -1709251/7344
3 737 325/204
3 739 101/36
3 740 -1186607/2448
3 741 -1205389/7344
3 744 -830/561
3 746 -295/264
3 747 931067/2448
3 759 13/44
3 762 -1843/561
3 765 -3107/1584
3 766 -265/88
3 768 7/12
3 769 361/816
3 770 -11963/204
3 771 9/68
3 772 -346673/40392
3 773 -22195189/80784
3 775 -5/44
3 777 223/264
3 780 -2/17
3 785 9058375/29376
3 786 273565/5508
3 787 -99961/612
3 788 -559993/2448
3 791 5646785/53856
3 794 2639035/26928
3 795 8750/51
3 796 31699/72
3 799 -247919/1224
3 802 -34961/144
3 803 -40175/1836
3 806 64189/8976
3 809 -41993549/80784
3 822 706671/2992
3 830 -11966/459
3 833 -31193/459
3 841 2/17
3 846 4313681/121176
3 847 -63058/1377
3 848 -423581/3672
3 851 56825/816
3 854 1398923/14688
3 855 323113/1836
3 858 -26219/408
3 861 1746481/7344
3 875 -25/36
3 876 -18239/136
3 881 -101/36
3 884 1/18
3 885 27146/459
3 886 8/9
3 887 46/51
3 888 71207/918
3 898 -2/17
3 905 -1104001/22032
3 906 211133/1836
3 909 -806/17
3 912 -1848811/7344
3 924 -9/88
3 926 91/528
3 927 116269/1122
3 932 295/264
3 935 -137/612
3 936 43937/612
3 937 3787/612
3 938 13439/1836
3 939 219179/1224
3 949 2/17
3 956 -4011637/22032
3 1034 9/176
3 1037 -4/11
3 1041 1373/3168
3 1042 147/176
3 1044 -7/24
3 1045 13/136
3 1046 -6529/408
3 1047 -1
3 1048 -12097/4488
3 1049 -230965/2992
3 1051 9/88
3 1054 -133/528
3 1066 249115/2992
3 1093 3107/1584
3 1114 265/88
3 1116 -7/12
3 1117 203/816
3 1118 -39962/459
3 1119 -1069/153
3 1120 -12739/13464
3 1121 -3718633/80784
3 1123 5/44
3 1126 -223/264
3 1131 2/17
3 1138 -41/153
3 1139 2/17
3 1140 14/153
3 1141 -35/17
3 1142 -15892/459
3 1143 -73/153
3 1144 1/17
3 1145 -2/17
3 1147 10705/459
3 1148 -6748/459
3 1149 236/153
3 1150 19/51
3 1151 3/34
3 1152 -286/153
3 1153 -3/34
3 1154 -59/51
3 1155 -13/17
3 1156 -13/153
3 1157 -9473/459
3 1158 1459/153
3 1159 2513/153
3 1160 -236/153
3 1161 491/153
3 1243 -218237/9792
3 1244 -26555/306
3 1245 -1681/918
3 1246 -3671/612
3 1247 45527/9792
3 1248 -8609/29376
3 1249 -9665/3672
3 1252 -401/306
3 1255 409885/29376
3 1256 511145/80784
3 1257 -719269/107712
3 1258 226283/323136
3 1259 461183/80784
3 1262 123/187
3 1265 -243059/9792
3 1266 13333/2448
3 1267 14809/4896
3 1268 17315/2448
3 1271 -5701/2992
3 1274 -29093/6336
3 1275 -1901/1632
3 1276 479/7344
3 1279 369/748
3 1282 17375/6336
3 1283 -9149/1632
3 1286 6703/4488
3 1289 1105195/80784
3 1301 1/96
3 1304 -36413/8976
3 1313 1561/612
3 1315 4681/2448
3 1324 1561/1224
3 1329 -2996635/484704
3 1330 -244979/242352
3 1332 834949/80784
3 1333 -19411/1584
3 1336 123/187
3 1339 18421/1188
3 1340 -291851/26928
3 1341 -448135/53856
3 1345 448135/53856
3 1346 677965/161568
3 1347 -25799/1683
3 1350 12097/4488
3 1353 -1059725/80784
3 1354 60035/3672
3 1357 -12097/4488
3 1360 -420041/40392
3 1375 563/408
3 1378 -223/2448
3 1379 -89627/6732
3 1380 4237/1836
3 1381 92141/6732
3 1383 -3019/561
3 1386 491965/40392
3 1387 10474301/88128
3 1388 -6692527/29376
3 1389 1285499/14688
3 1392 -8161/2992
3 1395 79138267/323136
3 1396 816971/7344
3 1397 -70421/459
3 1400 -615/374
3 1403 -13321511/53856
3 1404 -103237/7344
3 1407 1355023/7344
3 1417 615/374
3 1421 -53795/918
3 1423 -571721/3672
3 1426 -1561/1224
3 1428 199208167/1938816
3 1429 -361973/44064
3 1430 26557/544
3 1433 369/374
3 1436 20239/561
3 1437 -31613/1224
3 1440 -12097/4488
3 1443 -3562463/40392
3 1456 -369/187
3 1464 53585/459
3 1466 -7615/3672
3 1467 63973/918
3 1474 249/136
3 1479 -42370049/1938816
3 1480 -546239/22032
3 1483 785/408
3 1486 28537/612
3 1497 -1/48
3 1500 -5173/4488
3 1508 131747/1836
3 1509 4237/1836
3 1510 -61/216
3 1511 -961/24
3 1517 643/1224
3 1522 234151/6336
3 1591 17/144
3 1594 1/48
3 1602 -492/187
3 1604 246/187
3 1610 -246/187
3 1615 10037/2112
3 1654 223/1224
3 1655 -3882101/20196
3 1656 -4237/918
3 1657 -523751/40392
3 1658 -740071/7344
3 1667 10579/3366
3 1672 -5129/3672
3 1673 -1561/1224
3 1674 24307/7344
3 1675 -1271/204
3 1676 -99583/1224
3 1677 -25199/7344
3 1678 -1561/2448
3 1679 1561/1224
3 1681 404621/7344
3 1682 -228287/7344
3 1683 4303/459
3 1684 223/2448
3 1685 -1561/1632
3 1686 -74423/7344
3 1687 1561/1632
3 1688 -1561/816
3 1689 -2453/2448
3 1690 223/3672
3 1691 -339599/7344
3 1692 3367/153
3 1693 259859/7344
3 1694 -13157/3672
3 1695 125713/7344
3 1765 -18366803/1938816
3 1766 -3420707/14688
3 1767 61981/22032
3 1769 -78799/7344
3 1770 205061/22032
3 1773 15109/13464
3 1776 -16939/816
3 1782 -17371/7344
3 1783 20147/1836
3 1786 -3581/1496
3 1789 136297/7344
3 1790 -577/68
3 1793 1697/748
3 1796 -60917/7344
3 1808 -19/44
3 1811 -25291/4488
3 1815 -151/816
3 1817 -19783/1836
3 1818 48469/8976
3 1819 5/44
3 1820 -89627/13464
3 1821 3/22
3 1823 1622537/44064
3 1824 -443278411/969408
3 1825 287904689/323136
3 1826 -51344215/161568
3 1829 -307247539/323136
3 1830 -17249627/40392
3 1831 12281221/20196
3 1834 26223311/26928
3 1835 3726047/80784
3 1838 -5345119/7344
3 1845 10051273/40392
3 1848 12197945/20196
3 1851 89627/13464
3 1855 -795866347/1938816
3 1856 1339355/44064
3 1857 -161987/864
3 1860 -2017/2244
3 1862 265/264
3 1863 -240709/1632
3 1864 145237/1224
3 1867 830/561
3 1869 -2059/792
3 1870 75265/216
3 1878 -27/176
3 1880 15/88
3 1881 3941/1122
3 1884 -124/33
3 1885 -1753/792
3 1886 1553/792
3 1887 -1/6
3 1888 -2287570/5049
3 1889 107/36
3 1890 328985/40392
3 1891 -10804631/40392
3 1893 5/44
3 1895 -215/792
3 1897 -82147/13464
3 1898 3/22
3 1901 15636835/176256
3 1902 347813/5508
3 1905 -427/408
3 1907 361/792
3 1908 -932653/7344
3 1916 25/88
3 1919 -5485/2244
3 1922 184/99
3 1923 101/36
3 1925 -3/11
3 1926 -1/612
3 1927 -9987929/40392
3 1928 -769/102
3 1929 -424157/40392
3 1930 5581/36
3 1932 -5/44
3 1934 -23/36
3 1936 37957/4488
3 1937 -3/22
3 1940 -10080625/44064
3 1994 1/88
3 1996 -25/176
3 1997 7/16
3 2000 -5/88
3 2001 -15/88
3 2003 3/11
3 2004 13/136
3 2006 -247/102
3 2007 246/187
3 2009 -19/22
3 2013 -246/187
3 2014 5/44
3 2018 400087/53856
3 2032 11063/4752
3 2033 6115/1584
3 2034 -1031/792
3 2039 -653/198
3 2042 -3/22
3 2045 4787/9504
3 2047 -1799/792
3 2048 235/2448
3 2049 30657163/40392
3 2050 11927/459
3 2051 703/5049
3 2052 31280687/80784
3 2054 -5/44
3 2056 13/198
3 2059 74557/6732
3 2060 -3/11
3 2064 310153/40392
3 2065 89627/13464
3 2066 -1426949/80784
3 2067 58841/2244
3 2068 1421405/4488
3 2069 1509493/80784
3 2070 89627/26928
3 2071 -89627/13464
3 2073 -17801461/80784
3 2074 9671425/80784
3 2075 -5956/459
3 2076 -907/2448
3 2077 89627/17952
3 2078 1399681/80784
3 2079 -89627/17952
3 2080 14593/2448
3 2081 11609/2448
3 2082 -1315/3672
3 2083 14531287/80784
3 2084 -103673/1224
3 2085 -971303/7344
3 2086 52595/3672
3 2087 -409201/7344
3 2088 -1/88
3 2089 -3/22
3 2090 19/88
3 2091 -107/264
3 2092 -140/99
3 2093 -1/11
3 2094 -3/44
3 2095 3/22
3 2097 2239/792
3 2098 -163/792
3 2100 -9/88
3 2101 5/88
3 2102 9/88
3 2103 1/4
3 2104 -191/792
3 2148 5100919/176256
3 2149 955559/1632
3 2151 1859/24
3 2152 3534565/11016
3 2155 -5116085/40392
3 2158 9000523/969408
3 2159 -10973/72
3 2160 -263797/459
3 2163 1485243/5984
3 2166 5453495/35904
3 2167 1620679/7344
3 2170 -1185241/13464
3 2173 36616807/53856
3 2186 -892063/3366
3 2198 3398411/323136
3 2199 73
3 2200 1435841/7344
3 2203 -177811/1496
3 2206 -4282231/26928
3 2207 -1594225/3672
3 2210 4548397/26928
3 2213 -11533441/20196
3 2222 7307017/26928
3 2229 -374/9
3 2232 -207/2
3 2239 -5/9
3 2244 83029/1496
3 2245 -127139/3672
3 2248 356627/26928
3 2251 1537251/2992
3 2258 -247919/1224
3 2266 -619349/3672
3 2269 -787009/1836
3 2276 -551/306
3 2281 13172057/44064
3 2335 1852901/26928
3 2338 1133531/6732
3 2345 246/187
3 2350 -18449803/161568
3 2380 -253457/20196
3 2383 -19517/5049
3 2391 -19829/4488
3 2482 12585343/1938816
3 2484 -1111/216
3 2485 67475/5508
3 2488 2501/306
3 2491 1045277/44064
3 2492 91327/816
3 2495 -21461/408
3 2498 620531/14688
3 2510 3/176
3 2512 -17/66
3 2513 -121651/2992
3 2518 -265/264
3 2521 -1/9
3 2522 689/9
3 2523 -4/9
3 2524 -14/9
3 2525 277/6
3 2535 5/9
3 2542 -19705/1632
3 2543 -13473/136
3 2546 4649/136
3 2549 -812567/3672
3 2561 9/88
3 2563 877/1584
3 2564 447077/4488
3 2569 2059/792
3 2572 2/9
3 2573 328699/918
3 2574 -37/12
3 2575 -9383/1836
3 2576 295145/1836
3 2586 127/102
3 2593 -1687009/44064
3 2669 3/352
3 2671 -5/176
3 2672 3/176
3 2676 235/264
3 2677 769/1584
3 2679 -701/1584
3 2681 -3375533/26928
3 2682 1
3 2683 12097/4488
3 2684 -2016961/26928
3 2686 -9/88
3 2689 101/1584
3 2693 -246/187
3 2694 -1/44
3 2700 309985/11968
3 2726 124/33
3 2746 1753/792
3 2748 -1553/792
3 2749 1/9
3 2750 -1183877/10098
3 2751 1/9
3 2752 -3703/4488
3 2753 -2551195/40392
3 2755 -5/44
3 2758 215/792
3 2763 52007/13464
3 2764 -3/22
3 2770 -19/18
3 2771 -5/9
3 2772 17/9
3 2773 -38/9
3 2774 -487/9
3 2775 -43/18
3 2776 -5/18
3 2777 5/9
3 2779 665/18
3 2780 -379/18
3 2781 2
3 2782 1/18
3 2783 -5/12
3 2784 -25/9
3 2785 5/12
3 2786 -3/2
3 2787 -11/18
3 2788 1/9
3 2789 -63/2
3 2790 44/3
3 2791 24
3 2792 -2
3 2793 145/18
3 2882 -1819327/176256
3 2884 -12451/108
3 2885 -1044539/22032
3 2888 43861/2448
3 2891 405989/3672
3 2903 13/96
3 2905 -25/1584
3 2906 -32213/816
3 2911 -361/792
3 2914 -1/9
3 2915 663451/3672
3 2916 8555/918
3 2917 12239/1836
3 2918 -8023/72
3 2928 -551/306
3 2934 1453073/11016
3 3007 163/792
3 3010 -293/528
3 3014 -575/1584
3 3015 -25/36
3 3017 -7/88
3 3019 -314353/4488
3 3020 -247/102
3 3021 -12097/4488
3 3022 392/9
3 3024 9/88
3 3027 1/9
3 3029 246/187
3 3030 1/44
3 3035 -6534745/107712
3 3061 -184/99
3 3081 -101/36
3 3083 3/11
3 3084 23/102
3 3085 -21970591/40392
3 3086 -767/54
3 3087 -203591/40392
3 3088 -998743/3672
3 3090 5/44
3 3093 23/36
3 3098 -83731/13464
3 3099 3/22
3 3105 -15545/3672
3 3106 -551/306
3 3107 25463/3672
3 3108 -11791/612
3 3109 -15277/68
3 3110 -8599/918
3 3111 -551/612
3 3112 551/306
3 3114 581047/3672
3 3115 -78037/918
3 3116 8933/918
3 3117 23/204
3 3118 -551/408
3 3119 -47971/3672
3 3120 551/408
3 3121 -8933/1224
3 3122 -253/204
3 3123 1/918
3 3124 -477061/3672
3 3125 73201/1224
3 3126 367027/3672
3 3127 -8933/918
3 3128 15712/459
3 3216 -340039/22032
3 3217 -628561/1224
3 3713 47/288
3 3715 -21/352
3 3716 -877/3168
3 3720 -13/176
3 3721 15/88
3 3723 -1/22
3 3726 -1/2
3 3730 -21/44
3 3739 -1/44
3 3745 361/1056
3 3772 -5279/9504
3 3773 -2863/3168
3 3775 197/1584
3 3783 637/792
3 3788 1/44
3 3793 -2081/19008
3 3795 857/1584
3 3796 -13/68
3 3797 5692565/26928
3 3798 247/51
3 3799 563/408
3 3800 1461391/13464
3 3802 67/88
3 3805 61/792
3 3810 246/187
3 3811 -5/44
3 3818 18001/8976
3 3819 246/187
3 3820 -35713/8976
3 3821 65819/8976
3 3822 148822/1683
3 3823 20953/4488
3 3824 123/187
3 3825 -246/187
3 3827 -1646347/26928
3 3828 905821/26928
3 3829 -563/204
3 3830 -13/136
3 3831 369/374
3 3832 36869/8976
3 3833 -369/374
3 3834 563/272
3 3835 143/136
3 3836 -13/204
3 3837 1372319/26928
3 3838 -404/17
3 3839 -7789/204
3 3840 563/204
3 3841 -5767/408
3 3846 -7/176
3 3847 1/44
3 3848 1/176
3 3849 -1/528
3 3850 97/396
3 3851 -3/44
3 3852 1/88
3 3853 -1/44
3 3855 -805/1584
3 3856 223/1584
3 3857 -1/4
3 3858 3/176
3 3859 35/176
3 3860 -3/176
3 3861 -9/16
3 3862 5/1584
3 3930 676835/53856
3 3931 47843/272
3 4088 -11063/4752
3 4098 -6115/1584
3 4100 1031/792
3 4110 653/198
3 4115 3/22
3 4223 -4787/9504
3 4246 1799/792
3 4247 1/6
3 4257 -689/1224
3 4267 -54301/10098
3 4268 103/72
3 4270 -5477/2448
3 4271 20/9
3 4273 69113/14688
3 4276 -243659/80784
3 4280 -1/8
3 4282 -1/24
3 4291 -13/198
3 4305 -19829/4488
3 4307 3/22
3 4316 7/24
3 4323 -1587/748
3 4324 -19829/4488
3 4325 26177/2992
3 4326 -2269/3366
3 4327 -133955/40392
3 4328 -57917/8976
3 4329 -19829/8976
3 4330 19829/4488
3 4332 149827/80784
3 4333 84431/80784
3 4334 -91/306
3 4335 -139/816
3 4336 -19829/5984
3 4337 10363/26928
3 4338 19829/5984
3 4339 3259/816
3 4340 -1735/816
3 4341 45/136
3 4342 175999/80784
3 4343 106/153
3 4344 -19877/2448
3 4345 -1285/1224
3 4346 25027/2448
3 4350 1/88
3 4351 3/22
3 4352 -19/88
3 4353 107/264
3 4354 140/99
3 4355 1/11
3 4356 3/44
3 4357 -3/22
3 4359 -2239/792
3 4360 163/792
3 4362 9/88
3 4363 -5/88
3 4364 -9/88
3 4365 -1/4
3 4366 191/792
3 4431 -1/3
3 4432 311/288
3 4434 -1/9
3 4441 37/9
3 4444 1
3 4445 1/9
3 4447 -1/9
3 4452 1
3 4460 20/27
3 4461 1/9
3 4463 181/72
3 4464 8/9
3 4465 -7/36
3 4466 169/36
3 4467 -2/3
3 4468 20/9
3 4469 2/9
3 4549 -17/96
3 4556 -3/4
3 4563 -5/32
3 4567 -1/3
3 4668 1/2
3 4670 1/4
3 5015 1008223/165240
3 5016 1910677/14688
4 0 24403/2592
4 1 -89/72
4 2 -1/12
4 4 -59/36
4 5 -131/27
4 6 -115/432
4 7 -493/432
4 10 1687/216
4 11 -244033/39024
4 12 22297/2168
4 14 222353/39024
4 15 -222353/39024
4 16 -5/9
4 17 5/9
4 18 20/9
4 21 -22297/4336
4 22 -22297/2168
4 23 22297/2168
4 32 11/24
4 33 82067/13008
4 34 13/144
4 35 31/144
4 36 -10/9
4 38 -55/36
4 39 -148099/39024
4 40 -103/72
4 41 31/72
4 42 49/36
4 44 -14/3
4 45 7/72
4 46 91/144
4 47 29/18
4 49 41/144
4 50 41/144
4 52 -10/9
4 54 -13/144
4 55 -107/72
4 56 1/2
4 59 -20/9
4 61 -22297/2168
4 63 -22297/2168
4 65 3/4
4 67 3/4
4 78 553/216
4 79 -90868901/2927196
4 80 -258819383/21466104
4 81 648481/162622
4 82 6515195075/96597468
4 83 -794350267/7805856
4 84 -264408597/2601952
4 85 -63711/19132
4 86 1795773/841808
4 87 8965/38264
4 88 24051595/2841102
4 89 1140785659/3902928
4 90 -106247879/21466104
4 91 103225517/10733052
4 92 689225/114792
4 93 -60224673/7155368
4 94 -689225/114792
4 95 -137845/114792
4 96 90744169/5366526
4 97 -45974101/3902928
4 98 -5782797/650488
4 99 5782797/650488
4 100 34997/38264
4 101 842239/631356
4 102 30410557/1951464
4 103 -273764767487/772779744
4 104 24270142447/35126352
4 105 -316634287/32199156
4 106 137845/38264
4 107 -237913/57396
4 108 -35032612897/42932208
4 109 -242911207/975732
4 110 18686777/81311
4 111 1/24
4 112 -1/8
4 113 -2/3
4 114 18134701/516564
4 115 1877973361/3902928
4 116 651904549/3902928
4 117 23011/114792
4 118 -54337/210452
4 119 1/6
4 120 -126409069/7576272
4 121 -480965291/1300976
4 122 -103513/57396
4 123 114751/28698
4 124 85467/38264
4 125 187673/57396
4 126 8000579/2525424
4 127 -7537/57396
4 129 -3211061/631356
4 130 -122077/76528
4 131 123279/38264
4 132 -1177154051/45457632
4 133 -29760191/841808
4 134 -5615/28698
4 135 1198897/344376
4 136 -1420813/1951464
4 137 74484127/1463598
4 138 -19901/114792
4 139 103225517/10733052
4 140 34297315711/128796624
4 141 113/9566
4 142 2839379/1262712
4 143 -1163/4783
4 144 71671723/7576272
4 149 -7231/28698
4 153 -13793632289/46835136
4 154 22366643/5854392
4 155 -6357146/2683263
4 156 144390755/21466104
4 157 6705577/10733052
4 158 -90278281/10733052
4 159 -137845/57396
4 160 137845/114792
4 161 108083485/7155368
4 162 -6357146/2683263
4 163 -154779547/10733052
4 164 154779547/10733052
4 165 137845/28698
4 166 -137845/28698
4 167 -4760759/975732
4 168 207962215/21466104
4 169 2002905/1788842
4 170 137845/28698
4 171 -2002905/1788842
4 172 -69221453/21466104
4 173 60224673/7155368
4 175 69221453/10733052
4 176 -817134/81311
4 177 137845/57396
4 178 60943829/10733052
4 179 -37777/114792
4 180 137845/114792
4 181 137845/114792
4 182 -237913/114792
4 183 137845/38264
4 184 25428584/2683263
4 185 -12714292/2683263
4 186 12714292/2683263
4 189 -55807085/3788136
4 190 -45827249/11708784
4 191 4401263/325244
4 192 -4401263/325244
4 193 -402415/229584
4 194 335455/631356
4 195 15300225/650488
4 196 5782797/1300976
4 197 -5782797/650488
4 198 -210523/420904
4 199 -11822255/650488
4 200 5782797/1300976
4 201 210523/420904
4 202 11822255/650488
4 203 -34997/76528
4 204 -95719/114792
4 205 37178/14349
4 206 29329/420904
4 207 -45853/19132
4 208 -2396545/1951464
4 209 23554015/1951464
4 210 -12714292/2683263
4 211 -3084745/1262712
4 212 12714292/2683263
4 213 1257775/631356
4 214 1054/14349
4 215 -820270307/23417568
4 216 981472549091/2318339232
4 217 -216567897739/257593248
4 218 224050859521/772779744
4 219 -137845/114792
4 220 889361/229584
4 221 699417601183/772779744
4 222 106836565949/257593248
4 223 -220251248077/386389872
4 225 -367230016687/386389872
4 226 -10730176849/193194936
4 227 24270142447/35126352
4 228 87811/57396
4 229 -137845/38264
4 230 -137845/38264
4 231 237913/114792
4 232 237913/57396
4 233 -90795824549/386389872
4 234 -216070332755/386389872
4 236 -12714292/2683263
4 238 237185184103/579584808
4 239 -715358533/23417568
4 240 365556245/1951464
4 242 -1257775/841808
4 243 1/3
4 244 23343091/1894068
4 245 386374825/2601952
4 247 -19472995/162622
4 248 1/8
4 249 144739/315678
4 250 -1/3
4 251 -792328531/22728816
4 252 -231414793/650488
4 254 -1/12
4 255 -1/12
4 256 -1/12
4 257 -1257775/1683616
4 258 1/4
4 259 6288875/2525424
4 260 3668099/1262712
4 261 7/12
4 262 -5/6
4 263 -182037457/3788136
4 264 -565832497/22728816
4 265 1/2
4 266 582911675/22728816
4 267 -1/3
4 268 83199775567/193194936
4 269 16039/114792
4 270 -154779547/10733052
4 271 106054121329/386389872
4 272 1/6
4 273 -210523/420904
4 275 -79229099/22728816
4 278 197758097/21466104
4 279 1257775/631356
4 281 1/6
4 285 -545098669/5854392
4 286 -88983673/1463598
4 287 -719/114792
4 288 -66155/229584
4 289 1483/28698
4 290 186814447/22728816
4 291 42480553/325244
4 292 5277/38264
4 293 -12923/28698
4 294 5585/14349
4 295 -40301/57396
4 296 -4064779/2525424
4 298 -12893/315678
4 299 -5209/114792
4 300 8843/57396
4 301 585777869/22728816
4 302 18134701/516564
4 303 -2108/14349
4 304 -9122891/1262712
4 305 1/3
4 306 10752489371/42932208
4 307 2910169/243933
4 308 154779547/10733052
4 309 -300383039/2066256
4 310 2817/19132
4 311 210523/420904
4 313 -2379737/258282
4 316 -197758097/21466104
4 317 -1257775/631356
4 319 -2675/28698
4 323 3463877051/15611712
4 324 8023/86094
4 325 90665/114792
4 326 -136625/229584
4 328 104001/38264
4 334 -46945/114792
4 335 -236365/114792
4 337 -32831/57396
4 338 -189023/229584
4 339 -8541/9566
4 342 -91543/38264
4 344 -1/6
4 345 -137845/57396
4 346 1931/57396
4 347 137845/28698
4 349 -1/3
4 350 -100355/57396
4 351 4197/9566
4 355 -171201/38264
4 358 2278/14349
4 362 -2773403/1377504
4 363 2493271/688752
4 364 17329/114792
4 365 -7130967/1683616
4 366 -5212699/5050848
4 369 -1/12
4 370 289703/229584
4 371 -293761/114792
4 372 -7552013/2525424
4 373 -6288875/2525424
4 374 2695/57396
4 375 1257775/315678
4 376 1/6
4 377 71133/38264
4 378 -1931/57396
4 379 -137845/28698
4 381 1/3
4 382 -876935/1262712
4 383 3611/4783
4 387 171201/38264
4 388 1257775/631356
4 390 -2278/14349
4 394 5858261/1894068
4 395 589963/688752
4 396 -57873/38264
4 397 35453/38264
4 398 -1/19132
4 399 72303/19132
4 400 -1054/14349
4 401 253583/229584
4 402 4046309177/136372896
4 403 2190047797/45457632
4 404 -486812555/22728816
4 405 -472535215/11364408
4 407 -1257775/631356
4 409 621236423/272745792
4 410 -41477/38264
4 411 -497826839/22728816
4 412 1908679/975732
4 413 -282835765001/386389872
4 414 -46769713/1951464
4 415 -4760759/975732
4 416 -152774440169/386389872
4 417 -4673/14349
4 418 11153/57396
4 419 -67651/19132
4 420 36815393/11364408
4 423 -12714292/2683263
4 424 -1257775/631356
4 426 5123/28698
4 432 -205636715/21466104
4 433 -12714292/2683263
4 434 255100159/21466104
4 435 -1133216101/64398312
4 436 -57087057317/193194936
4 437 -179511269/10733052
4 438 -6357146/2683263
4 439 94650037/21466104
4 440 -87811/57396
4 441 67286603569/386389872
4 442 -5840039855/48298734
4 443 4760759/487866
4 444 2216105/975732
4 445 -3178573/894421
4 446 -104232971/7155368
4 447 3178573/894421
4 448 -4760759/650488
4 449 -3379439/650488
4 450 114605/325244
4 451 -68494532981/386389872
4 452 111410955/1300976
4 453 32282902/243933
4 454 -3552062/243933
4 455 16410793/325244
4 458 -3147119/2525424
4 459 -1257775/631356
4 460 10693769/2525424
4 461 -58499945/7576272
4 462 -116028403/5682204
4 463 -734149/210452
4 464 -1257775/1262712
4 465 1257775/631356
4 467 916896523/22728816
4 468 -5598313/22728816
4 469 -371981/57396
4 470 -1257775/841808
4 471 15735595/2525424
4 472 1257775/841808
4 473 611033/229584
4 474 -101901227/22728816
4 475 137845/57396
4 476 137845/57396
4 477 37777/114792
4 478 87811/57396
4 479 62291/114792
4 480 -188503/114792
4 483 24847/229584
4 484 -816/4783
4 486 -66695/229584
4 487 18007/38264
4 488 -20763/76528
4 489 6645/19132
4 490 8311/229584
4 491 -247/4783
4 492 -215941/229584
4 493 -62053/28698
4 494 2987/28698
4 495 15583/57396
4 496 1054/14349
4 497 2561/28698
4 498 -5771/28698
4 499 547861/114792
4 530 -1057584005/23417568
4 531 -7381362721/11708784
5 1 863/24
5 5 -16
5 6 -9/8
5 7 5/2
5 8 -265/12
5 9 3/4
5 10 17/8
5 11 1837/2168
5 12 -1717/3252
5 14 -753/2168
5 15 753/2168
5 16 1/6
5 17 -2/3
5 18 -1/6
5 19 -1/2
5 20 -1
5 21 91/6504
5 22 753/1084
5 23 -753/1084
5 24 -1/6
5 25 2/3
5 26 1/2
5 32 1/4
5 33 -753/2168
5 37 -1/2
5 38 -1/2
5 39 241/1084
5 40 1/6
5 41 -1/6
5 42 -1/4
5 43 1/2
5 44 1/2
5 47 -1/6
5 50 -1/4
5 52 1/6
5 53 1/2
5 55 5/24
5 58 1/2
5 59 1/6
5 60 -1
5 61 3343/3252
5 63 1175/3252
5 65 1/12
5 66 1/2
5 68 -1/2
5 70 -1/2
5 71 -1/2
5 78 1/6
5 79 -9319/1904
5 80 -10229/4760
5 81 551/3570
5 82 948917/128520
5 83 -188911/14280
5 84 -131401/9520
5 86 -1/8
5 88 49/54
5 89 296743/7140
5 90 -1673/680
5 91 649/476
5 93 -649/476
5 96 10229/2380
5 97 -1707/2380
5 98 -551/1785
5 99 551/1785
5 101 -1/12
5 102 4019/3570
5 103 -2806709/64260
5 104 2809181/32130
5 105 412/5355
5 108 -104321/1020
5 109 -474377/14280
5 110 53971/1785
5 112 7/6
5 114 1031/108
5 115 112402/1785
5 116 112661/4760
5 118 1/12
5 120 -125/72
5 121 -239313/4760
5 126 49/24
5 128 -3/2
5 129 -11/12
5 132 -2257/432
5 133 -77/8
5 135 67/36
5 136 -263/476
5 137 30679/4284
5 139 649/476
5 140 52531/1530
5 142 -1/12
5 144 251/72
5 146 3/2
5 147 1/6
5 153 -6803033/171360
5 154 -1149/680
5 155 247/2380
5 156 22681/9520
5 157 741/9520
5 158 -649/952
5 161 28183/9520
5 162 247/2380
5 163 -649/476
5 164 649/476
5 167 -3739/2380
5 168 10723/4760
5 169 -247/952
5 171 247/952
5 172 741/4760
5 173 649/476
5 175 -741/2380
5 176 -11217/4760
5 178 1993/595
5 184 -247/595
5 185 247/1190
5 186 -247/1190
5 189 -1247/336
5 190 -16217/21420
5 191 1707/2380
5 192 -1707/2380
5 194 -3/4
5 195 10669/3570
5 196 551/3570
5 197 -551/1785
5 198 1/12
5 199 -4019/3570
5 200 551/3570
5 201 -1/12
5 202 4019/3570
5 206 -3/4
5 207 19/12
5 208 -3627/2380
5 209 551/3570
5 210 247/1190
5 211 -3/2
5 212 -247/1190
5 213 3/2
5 215 -352799/85680
5 216 8448043/154224
5 217 -9245527/85680
5 218 665651/18360
5 221 29644303/257040
5 222 559921/10710
5 223 -4664501/64260
5 225 -7672913/64260
5 226 -191761/25704
5 227 2809181/32130
5 233 -122423/4590
5 234 -1336751/18360
5 236 247/1190
5 238 2252539/44064
5 239 -115159/28560
5 240 723733/28560
5 242 -5/4
5 244 353/72
5 245 8087/408
5 247 -238523/14280
5 249 -7/12
5 251 -1901/216
5 252 -674047/14280
5 257 3/8
5 259 1/12
5 260 11/6
5 263 -1733/144
5 264 -2279/216
5 266 1561/216
5 267 -34/35
5 268 170603/3213
5 270 -649/476
5 271 4396537/128520
5 273 1/12
5 275 -1/216
5 277 1/2
5 278 -247/1190
5 279 4/3
5 285 -572633/42840
5 286 -120997/14280
5 288 17/8
5 290 107/216
5 291 87109/4760
5 296 1/24
5 297 1/2
5 298 -11/3
5 301 271/54
5 302 1031/108
5 304 7/12
5 305 34/35
5 306 40949/1190
5 307 551/3570
5 308 649/476
5 309 -73673/3780
5 311 -1/12
5 313 -56/27
5 315 -1/2
5 316 247/1190
5 317 -4/3
5 323 148069/4896
5 363 17/8
5 365 -8/3
5 366 -41/24
5 372 11/8
5 373 11/12
5 375 3
5 382 -3/2
5 386 2
5 388 3/2
5 394 103/72
5 402 2245/324
5 403 661/54
5 404 -949/216
5 405 -1097/108
5 406 -1/2
5 407 -3/2
5 409 989/324
5 411 -2089/216
5 412 353/170
5 413 -6083491/64260
5 414 -551/1785
5 415 -3739/2380
5 416 -6304259/128520
5 418 19/12
5 420 -38/27
5 422 -3/2
5 423 247/1190
5 424 -5/3
5 432 -393/680
5 433 247/1190
5 434 1269/4760
5 435 -13283/4284
5 436 -622886/16065
5 437 -626/595
5 438 247/2380
5 439 -247/1190
5 441 159515/6426
5 442 -953861/64260
5 443 3739/1190
5 444 159/2380
5 445 741/4760
5 446 -18201/4760
5 447 -741/4760
5 448 -11217/4760
5 449 -63/170
5 450 263/714
5 451 -107309/4590
5 452 77171/7140
5 453 270299/14280
5 454 -3739/1190
5 455 7989/1190
5 457 4
5 458 17/24
5 459 -1/6
5 460 25/24
5 461 -67/72
5 462 -103/27
5 463 -1/6
5 464 1/6
5 465 3/2
5 466 1/2
5 467 1253/216
5 468 -89/216
5 469 1/2
5 470 -3/4
5 471 -25/24
5 473 29/24
5 474 -115/216
5 514 -1/2
5 515 1/3
5 530 -253493/42840
5 531 -3720527/42840
6 1 5243/240
6 2 1295/288
6 4 -121/144
6 5 -1261/32
6 6 9/16
6 7 5/12
6 8 517/40
6 10 47/48
6 11 11/40
6 12 -1/12
6 14 -1/8
6 15 -7/40
6 16 1/6
6 17 -1/6
6 18 -1/6
6 21 13/24
6 22 1/8
6 23 -1/2
6 24 -11/48
6 25 -55/48
6 26 -5/8
6 39 1/40
6 40 11/48
6 41 55/48
6 44 5/8
6 47 -1/6
6 52 1/6
6 55 1/12
6 59 43/60
6 61 2/15
6 63 -1/30
6 65 2/15
6 66 -5/4
6 73 -3/10
6 78 -1/24
7 1 -2641/1440
7 2 -805/96
7 4 -121/288
7 5 187/48
7 6 9/32
7 8 517/80
7 10 9/32
7 11 3/20
7 12 -1/24
7 14 -1/16
7 15 -9/80
7 16 1/12
7 17 -1/12
7 18 -1/12
7 21 1/3
7 22 1/16
7 23 -1/4
7 24 -11/96
7 25 -67/96
7 26 -7/16
7 39 -3/80
7 40 11/96
7 41 67/96
7 44 7/16
7 47 -1/12
7 52 1/12
7 55 1/24
7 59 23/60
7 61 11/120
7 63 -7/60
7 65 11/120
7 66 -3/4
7 73 -7/40
7 78 -1/48
7 79 15/16
7 80 53/176
7 82 -1951/792
7 83 133/48
7 84 23/8
7 86 13/176
7 88 50/99
7 89 -203/24
7 90 23/176
7 91 -21/88
7 93 21/88
7 96 -53/88
7 97 1/8
7 101 -1/88
7 102 -1/4
7 103 37643/3168
7 104 -1607/72
7 105 763/528
7 108 4541/176
7 109 83/12
7 110 -25/4
7 114 19/9
7 115 -105/8
7 116 -5
7 118 1/88
7 120 -499/528
7 121 21/2
7 126 43/176
7 129 -13/88
7 132 -4841/3168
7 133 -383/176
7 135 7/24
7 137 -49/24
7 138 -1/4
7 139 -21/88
7 140 -4471/528
7 142 -1/88
7 144 313/528
7 153 389/48
7 154 -5/48
7 155 5/88
7 156 -61/352
7 157 15/352
7 158 21/176
7 161 -123/352
7 162 5/88
7 163 21/88
7 164 -21/88
7 167 1/8
7 168 -43/176
7 169 -25/176
7 171 25/176
7 172 15/176
7 173 -21/88
7 175 -15/88
7 176 3/16
7 178 -3/22
7 184 -5/22
7 185 5/44
7 186 -5/44
7 189 455/1056
7 190 1/8
7 191 -1/8
7 192 1/8
7 194 -2/11
7 195 -1/2
7 198 1/88
7 199 1/4
7 200 -1/8
7 201 21/88
7 206 -27/88
7 207 1/8
7 209 -1/4
7 210 5/44
7 211 -4/11
7 212 -5/44
7 213 5/44
7 215 1/2
7 216 -137561/9504
7 217 14681/528
7 218 -1004/99
7 221 -93601/3168
7 222 -6631/528
7 223 29839/1584
7 225 45301/1584
7 226 1613/1584
7 227 -1607/72
7 233 12095/1584
7 234 15505/792
7 236 5/44
7 238 -220997/19008
7 239 55/72
7 240 -253/48
7 242 -15/176
7 244 197/264
7 245 -63/16
7 247 85/24
7 249 -1/88
7 251 -3241/1584
7 252 233/24
7 257 -15/352
7 259 25/176
7 260 15/88
7 263 -757/264
7 264 -2467/1584
7 266 2405/1584
7 268 -21941/1584
7 269 1/4
7 270 21/88
7 271 -11419/1584
7 273 1/88
7 275 -329/1584
7 278 -5/44
7 279 5/44
7 285 181/72
7 286 15/8
7 288 -1/16
7 290 697/1584
7 291 -97/24
7 296 23/176
7 298 -5/44
7 301 2369/1584
7 302 19/9
7 304 -31/88
7 306 -309/44
7 307 -1/4
7 308 -21/88
7 309 359/72
7 311 -1/88
7 313 -19/36
7 316 5/44
7 317 -5/44
7 323 -871/144
7 363 13/48
7 365 -71/352
7 366 -9/352
7 372 -23/176
7 373 -25/176
7 375 5/22
7 378 -1/4
7 382 -4/11
7 388 5/44
7 394 -5/352
7 402 16847/9504
7 403 9187/3168
7 404 -1865/1584
7 405 -1975/792
7 407 -5/44
7 409 4253/19008
7 411 -2309/1584
7 413 36299/1584
7 414 1/2
7 415 1/8
7 416 8467/792
7 418 3/8
7 420 113/792
7 423 5/44
7 424 -5/44
7 432 31/176
7 433 5/44
7 434 -61/176
7 435 611/528
7 436 1997/198
7 437 9/22
7 438 5/88
7 439 -5/44
7 441 -13639/1584
7 442 5515/1584
7 443 -1/4
7 445 15/176
7 446 65/176
7 447 -15/176
7 448 3/16
7 451 8627/1584
7 452 -19/8
7 453 -33/8
7 454 1/4
7 455 -5/4
7 458 -9/176
7 459 -5/44
7 460 39/176
7 461 -215/528
7 462 -463/396
7 463 -7/44
7 464 -5/88
7 465 5/44
7 467 3673/1584
7 468 -103/1584
7 469 -1/4
7 470 -15/176
7 471 45/176
7 472 15/176
7 473 -1/16
7 474 -377/1584
7 530 3/2
7 531 52/3
8 1 -1/12
8 3 4/3
8 6 -4/3
8 8 1/12
8 12 1/4
8 13 -1/4
8 16 5/8
8 17 -3/8
8 18 -1/4
8 21 -1/8
8 24 -1/4
8 25 1/4
8 28 -1/8
8 30 -5/16
8 31 3/8
8 34 1/8
8 39 1/8
8 41 -1/4
8 44 -1/4
8 45 5/16
8 46 3/16
8 47 -1/4
8 49 -1/4
8 51 -1/16
8 52 1/4
8 54 1/8
8 55 1/8
8 61 -1/4
8 63 1/4
8 69 1/4
8 72 1/4
8 78 1/12
9 4 1/2
9 6 -1/2
9 10 -1/2
9 27 1/2
9 28 -1/2
9 30 -1/2
9 31 1/2
9 34 1/2
9 49 -1/2
9 69 1
9 78 1/12
9 79 -602/459
9 80 -4331/3366
9 81 50/153
9 82 -14767/15147
9 83 -4189/918
9 84 -1381/306
9 85 5/9
9 86 71/198
9 88 2276/891
9 89 5822/459
9 90 -4517/3366
9 91 1423/1683
9 92 -13/9
9 93 -412/561
9 94 13/9
9 95 -1/9
9 96 6575/1683
9 97 -160/153
9 98 -13/17
9 99 13/17
9 100 1/9
9 101 14/99
9 102 220/153
9 103 -364459/60588
9 104 24502/1377
9 105 40243/10098
9 106 -2/3
9 107 10/9
9 108 -66745/3366
9 109 -4501/459
9 110 1519/153
9 114 862/81
9 115 2995/153
9 116 868/153
9 118 -1/33
9 120 -2903/594
9 121 -1991/153
9 122 1/3
9 123 -8/9
9 125 -11/9
9 126 355/198
9 129 -82/99
9 132 -27673/3564
9 133 -239/22
9 135 35/27
9 136 -2/51
9 137 -265/459
9 139 1423/1683
9 140 58577/10098
9 142 25/99
9 144 1745/594
9 153 -9221/612
9 154 -805/918
9 155 31/1683
9 156 3629/3366
9 157 -865/1683
9 158 821/3366
9 159 7/9
9 160 -8/9
9 161 298/187
9 162 31/1683
9 163 1195/1683
9 164 -1195/1683
9 165 -14/9
9 166 14/9
9 167 -15/17
9 168 4393/3366
9 169 5081/3366
9 170 -19/18
9 171 -5081/3366
9 172 -655/3366
9 173 412/561
9 174 -1/2
9 175 655/1683
9 176 -45/34
9 177 2/9
9 178 5650/1683
9 179 2/9
9 180 1/9
9 181 11/18
9 182 -4/9
9 183 -5/3
9 184 -124/1683
9 185 62/1683
9 186 -62/1683
9 189 -4687/1188
9 190 -5/918
9 191 133/306
9 192 -133/306
9 193 11/18
9 194 -13/11
9 195 325/306
9 196 13/34
9 197 -13/17
9 198 -1/33
9 199 -16/153
9 200 13/34
9 201 1/33
9 202 16/153
9 203 -1/18
9 204 -1/9
9 205 -4/3
9 206 -40/99
9 207 20/9
9 208 -2/51
9 209 79/51
9 210 62/1683
9 211 -113/99
9 212 -62/1683
9 213 58/99
9 215 -661/306
9 216 418357/45441
9 217 -400553/20196
9 218 161497/30294
9 219 -1/9
9 220 -8/9
9 221 310781/15147
9 222 68644/5049
9 223 -443723/30294
9 224 1/2
9 225 -919049/30294
9 226 -108025/30294
9 227 24502/1377
9 228 -11/18
9 229 2/3
9 230 1/6
9 231 -5/9
9 232 -10/9
9 233 -118171/30294
9 234 -141986/15147
9 236 62/1683
9 238 662510/45441
9 239 -2572/1377
9 240 6949/918
9 242 -29/66
9 244 1114/297
9 245 1141/153
9 247 -2038/459
9 249 1/33
9 251 -18569/1782
9 252 -7079/459
9 257 -29/132
9 259 145/198
9 260 29/33
9 263 -4307/297
9 264 -13763/1782
9 266 13729/1782
9 268 319555/30294
9 270 1195/1683
9 271 367121/30294
9 273 -1/33
9 275 -1873/1782
9 278 -2306/1683
9 279 58/99
9 285 -56273/11016
9 286 -2575/918
9 288 1/6
9 290 4157/1782
9 291 3121/459
9 296 -25/198
9 298 -4/11
9 301 13639/1782
9 302 862/81
9 304 -193/99
9 306 18901/1683
9 307 79/51
9 308 -1195/1683
9 309 -215/81
9 311 1/33
9 313 -220/81
9 316 2306/1683
9 317 -58/99
9 323 37391/5508
9 324 4/27
9 325 1/9
9 328 -5/18
9 334 1/9
9 337 1
9 345 7/9
9 347 -14/9
9 350 -2/9
9 355 4/3
9 362 125/108
9 363 7/6
9 365 -149/132
9 366 -413/396
9 372 -151/198
9 373 -145/198
9 375 116/99
9 377 -1/3
9 379 14/9
9 382 -91/99
9 387 -4/3
9 388 58/99
9 394 -35/44
9 402 95803/10692
9 403 52079/3564
9 404 -10993/1782
9 405 -11213/891
9 407 -58/99
9 409 20197/21384
9 411 -12565/1782
9 412 4/51
9 413 -642283/30294
9 414 -158/51
9 415 -15/17
9 416 -231221/15147
9 418 8/9
9 420 739/891
9 423 62/1683
9 424 -58/99
9 432 419/1122
9 433 62/1683
9 434 3793/3366
9 435 -1087/10098
9 436 -110146/15147
9 437 -1330/1683
9 438 31/1683
9 439 104/561
9 440 1/9
9 441 -75181/30294
9 442 -95321/30294
9 443 30/17
9 444 -5/17
9 445 296/561
9 446 -7363/3366
9 447 -31/1122
9 448 -45/34
9 449 -22/51
9 450 4/153
9 451 -162733/30294
9 452 169/51
9 453 524/153
9 454 -338/153
9 455 644/153
9 458 -61/198
9 459 -58/99
9 460 235/198
9 461 -1291/594
9 462 -5362/891
9 463 -10/11
9 464 -29/99
9 465 58/99
9 467 21233/1782
9 468 -395/1782
9 469 -14/9
9 470 -29/66
9 471 305/198
9 472 29/66
9 473 7/18
9 474 -2257/1782
9 475 -7/9
9 476 -7/9
9 477 -2/9
9 478 -1/9
9 479 -4/9
9 480 1/3
9 481 1/2
9 530 6707/3672
9 531 -35261/918
10 1 427/16
10 5 7/4
10 6 -5/8
10 8 -445/16
10 10 -5/8
10 11 5/18
10 12 1/4
10 13 5/9
10 14 -5/9
10 15 5/9
10 16 19/36
10 17 -19/36
10 18 -49/36
10 20 5/9
10 21 -1/8
10 24 -1/4
10 25 1/4
10 27 -5/9
10 28 5/9
10 29 -5/9
10 30 5/9
10 31 -5/9
10 34 -5/9
10 36 5/9
10 39 1/8
10 40 5/9
10 41 -1/4
10 42 -5/9
10 44 -1/4
10 46 -5/18
10 47 -5/9
10 49 5/18
10 52 29/36
10 54 -5/18
10 55 5/9
10 56 1/4
10 59 49/36
10 61 -1/4
10 62 5/9
10 63 1/4
10 67 1/2
10 69 -5/9
10 78 -31/216
10 79 -530885243023/11380938048
10 80 -201782484851/10432526544
10 81 391142890/59275719
10 82 17998786729325/187785477792
10 83 -1872677686747/11380938048
10 84 -303638921615/1896823008
10 85 -375441347/55788912
10 86 12591248557/1227356064
10 87 13733741/3099384
10 88 18826370411/690387786
10 89 2580818606837/5690469024
10 90 -14369973919/1304065818
10 91 19226948557/1304065818
10 92 222732503/27894456
10 93 -20854265425/1738754424
10 94 -222732503/27894456
10 95 -76711219/27894456
10 96 145786508837/5216263272
10 97 -45908502739/1896823008
10 98 -996449363/52689528
10 99 996449363/52689528
10 100 159397531/27894456
10 101 3179979403/613678032
10 102 33391930259/948411504
10 103 -24444148686559/46946369448
10 104 17724253285309/17071407072
10 105 220101642857/62595159264
10 106 5486882/1162269
10 107 -51181661/27894456
10 108 -6434018459045/5216263272
10 109 -1123955460527/2845234512
10 110 349909187813/948411504
10 111 -61/324
10 112 1/12
10 113 -59/108
10 114 14142334709/125525052
10 115 1459923205111/1896823008
10 116 121561979095/474205752
10 117 -12156727/3099384
10 118 -505967501/204559344
10 119 77/108
10 120 -202545324349/3682068192
10 121 -137782613347/237102876
10 122 -13605169/18596304
10 123 21730243/6973614
10 124 16121035/3099384
10 125 92808389/13947228
10 126 16279934051/1227356064
10 127 -2557951/387423
10 129 -10252670909/613678032
10 130 -32936873/6198768
10 131 4952827/3099384
10 132 -1852161427439/22092409152
10 133 -5100137179/45457632
10 134 -8330837/1549692
10 135 1524075385/167366736
10 136 60083807/19758573
10 137 101079242711/1422617256
10 138 -28497265/6198768
10 139 19226948557/1304065818
10 140 12659914479185/31297579632
10 141 778295/172188
10 142 6686725085/613678032
10 143 111125/86094
10 144 109574643055/3682068192
10 145 1/3
10 148 71/162
10 149 -2095735/3099384
10 153 -1770447661735/3793646016
10 154 123380609/177827157
10 155 -28940897833/10432526544
10 156 543184350059/41730106176
10 157 25878735781/41730106176
10 158 -66306988919/5216263272
10 159 -36505321/13947228
10 160 -2925731/27894456
10 161 120019992479/4636678464
10 162 -28940897833/10432526544
10 163 -13026721792/652032909
10 164 13026721792/652032909
10 165 36505321/6973614
10 166 -36505321/6973614
10 167 -484514105/52689528
10 168 86420793509/5216263272
10 169 35480568733/20865053088
10 170 18833795/3486807
10 171 -35480568733/20865053088
10 172 -52077155507/20865053088
10 173 20854265425/1738754424
10 174 -1/6
10 175 52077155507/10432526544
10 176 -2196911923/105379056
10 177 75936373/13947228
10 178 113280506041/5216263272
10 179 -23225627/13947228
10 180 76711219/27894456
10 181 81360295/27894456
10 182 -13371398/3486807
10 183 23619919/9298152
10 184 28940897833/2608131636
10 185 -28940897833/5216263272
10 186 28940897833/5216263272
10 189 -212786180261/7364136384
10 190 -2739174083/2845234512
10 191 47260719017/1896823008
10 192 -47260719017/1896823008
10 193 -39771067/55788912
10 194 -326068469/68186448
10 195 51386850905/1896823008
10 196 996449363/105379056
10 197 -996449363/52689528
10 198 -541153883/204559344
10 199 -29324630483/948411504
10 200 996449363/105379056
10 201 541153883/204559344
10 202 29324630483/948411504
10 203 -159397531/55788912
10 204 -70750807/27894456
10 205 -4984436/1162269
10 206 -62207363/613678032
10 207 244477549/55788912
10 208 60083807/19758573
10 209 553085255/19758573
10 210 -28940897833/5216263272
10 211 -1686048979/153419508
10 212 28940897833/5216263272
10 213 2009218627/306839016
10 214 -2432413/3099384
10 215 -96940286063/1896823008
10 216 346355033382451/563356433376
10 217 -155995783586329/125190318528
10 218 158000982159367/375570955584
10 219 -38485483/27894456
10 220 189840443/55788912
10 221 126384889523023/93892738896
10 222 79799602211183/125190318528
10 223 -79322819149061/93892738896
10 224 539/648
10 225 -137859977236913/93892738896
10 226 -2311340798053/23473184724
10 227 17724253285309/17071407072
10 228 97248179/27894456
10 229 -23109797/4649076
10 230 -26008295/4649076
10 231 3126212/3486807
10 232 51181661/27894456
10 233 -32493083015167/93892738896
10 234 -4739658452212/5868296181
10 235 -1/6
10 236 -28940897833/5216263272
10 238 1452280602483917/2253425733504
10 239 -841867625815/17071407072
10 240 3351466222651/11380938048
10 241 -59/216
10 242 -2009218627/409118688
10 243 59/216
10 244 72580971437/1841034096
10 245 905788552577/3793646016
10 247 -1056619364791/5690469024
10 248 22/27
10 249 541153883/204559344
10 250 -17/27
10 251 -1249717574287/11046204576
10 252 -3226483200839/5690469024
10 253 -221/324
10 254 1/12
10 255 -325/648
10 256 91/216
10 257 -2009218627/818237376
10 258 -1/8
10 259 10046093135/1227356064
10 260 2017741933/204559344
10 261 743/648
10 262 -539/324
10 263 -284955299071/1841034096
10 264 -865779537349/11046204576
10 265 -1/3
10 266 915801525227/11046204576
10 268 120471379800197/187785477792
10 269 26828353/6198768
10 270 -13026721792/652032909
10 271 83491262414569/187785477792
10 272 -7/54
10 273 -541153883/204559344
10 274 -44/81
10 275 -124105364159/11046204576
10 276 1/4
10 278 47415597241/5216263272
10 279 2009218627/306839016
10 281 -1/18
10 285 -1281717874415/8535703536
10 286 -271544017741/2845234512
10 287 -22291633/6198768
10 288 -28673479/37192608
10 289 -540937/688752
10 290 306414046471/11046204576
10 291 1177800677989/5690469024
10 292 17986069/6198768
10 293 -263803/1033128
10 294 7565725/3099384
10 295 24357211/3099384
10 296 -10663966727/1227356064
10 298 -4989913/3788136
10 299 -8949313/6198768
10 300 1694933/387423
10 301 928676773667/11046204576
10 302 14142334709/125525052
10 303 2690695/1549692
10 304 -15495113549/613678032
10 306 8350634585197/20865053088
10 307 7481118077/316137168
10 308 13026721792/652032909
10 309 -211802360723/1004200416
10 310 3442802/387423
10 311 541153883/204559344
10 312 44/81
10 313 -7589001115/251050104
10 314 -1/6
10 316 -47415597241/5216263272
10 317 -2009218627/306839016
10 319 -2260225/3099384
10 323 11694012567559/34142814144
10 324 92463427/83683368
10 325 100029353/55788912
10 326 -17225213/3099384
10 328 386445799/55788912
10 331 1/24
10 334 -45470983/55788912
10 335 -5107445/3099384
10 337 3843887/3099384
10 338 -2197301/3099384
10 339 -5912561/1033128
10 342 -6551911/3099384
10 345 -69523835/27894456
10 346 34769/129141
10 347 36505321/6973614
10 350 -115074169/13947228
10 351 932119/1033128
10 353 35/72
10 355 -4116466/1162269
10 357 71/162
10 358 -27415/516564
10 362 -1043968435/334733472
10 363 132850433/12397536
10 364 12499727/3099384
10 365 -12210708667/818237376
10 366 -14855233099/2454712128
10 367 -1/24
10 368 1/24
10 369 1/24
10 370 25054489/6198768
10 371 -4332599/3099384
10 372 -13293016433/1227356064
10 373 -10046093135/1227356064
10 374 1861873/387423
10 375 2009218627/153419508
10 377 26554249/4649076
10 378 -34769/129141
10 379 -36505321/6973614
10 382 -105058280/38354877
10 383 5645327/1549692
10 385 1/24
10 387 4116466/1162269
10 388 2009218627/306839016
10 389 -71/162
10 390 27415/516564
10 394 152672857/90915264
10 395 28772003/6198768
10 396 -51537361/6198768
10 397 -1030165/3099384
10 398 52099/28698
10 399 22830247/3099384
10 400 2432413/3099384
10 401 316548089/37192608
10 402 6330369975569/66277227456
10 403 3414271468957/22092409152
10 404 -789944655359/11046204576
10 405 -737945459869/5523102288
10 407 -2009218627/306839016
10 409 680186233931/132554454912
10 410 4447859/1033128
10 411 -737478456755/11046204576
10 412 -120167614/19758573
10 413 -104484775552411/93892738896
10 414 -16245367645/316137168
10 415 -484514105/52689528
10 416 -59921853917239/93892738896
10 417 -23388323/1549692
10 418 5224621/55788912
10 419 -26830747/3099384
10 420 64648742027/5523102288
10 421 -5/12
10 423 -28940897833/5216263272
10 424 -2009218627/306839016
10 425 -71/162
10 426 1132037/774846
10 432 -44384890723/3477508848
10 433 -28796001631/5216263272
10 434 20634451631/1304065818
10 435 -739748942657/62595159264
10 436 -40292579701667/93892738896
10 437 -240638281955/10432526544
10 438 -28940897833/10432526544
10 439 6751504445/1738754424
10 440 -123162473/27894456
10 441 18770968450367/93892738896
10 442 -36352445419909/187785477792
10 443 484514105/26344764
10 444 80226971/17563176
10 445 -27781728217/6955017696
10 446 -16798461238/652032909
10 447 28940897833/6955017696
10 448 -484514105/35126352
10 449 -812994215/79034292
10 450 3483773/59275719
10 451 -12745761116477/46946369448
10 452 86215409839/632274336
10 453 386204475971/1896823008
10 454 -6942463627/237102876
10 455 72547167283/948411504
10 458 -5641898903/1227356064
10 459 -2009218627/306839016
10 460 17697210665/1227356064
10 461 -96522927833/3682068192
10 462 -185040992173/2761551144
10 463 -425062085/34093224
10 464 -2009218627/613678032
10 465 2009218627/306839016
10 467 1459769560399/11046204576
10 468 5192119895/11046204576
10 469 -678021731/27894456
10 470 -2009218627/409118688
10 471 28209494515/1227356064
10 472 2009218627/409118688
10 473 617879357/111577824
10 474 -167697527471/11046204576
10 475 36505321/13947228
10 476 9223186/3486807
10 477 23225627/13947228
10 478 123162473/27894456
10 479 -84377737/27894456
10 480 -5175685/1162269
10 481 1/6
10 483 7329505/3099384
10 484 -2267923/1549692
10 486 -195962/387423
10 487 -373247/258282
10 488 -2403281/1033128
10 489 4350461/3099384
10 490 135829/1033128
10 491 538786/387423
10 492 -3589225/1549692
10 493 -10501285/1549692
10 494 -177071/172188
10 495 288539/1033128
10 496 -2432413/3099384
10 497 712057/774846
10 498 118249/1549692
10 499 20608955/1033128
10 500 8/3
10 501 233/324
10 502 -61/324
10 503 79/108
10 504 5/54
10 505 95/108
10 506 1/9
10 516 -1/36
10 517 -1/9
10 530 -393482124569/5690469024
10 531 -767875127639/711308628
12 63 -1
12 78 1/6
12 79 2683/204
12 80 985/187
12 81 -25/17
12 82 -89987/3366
12 83 8711/204
12 84 1413/34
12 86 -13/22
12 88 -400/99
12 89 -12469/102
12 90 547/187
12 91 -754/187
12 93 754/187
12 96 -1970/187
12 97 143/34
12 98 50/17
12 99 -50/17
12 101 1/11
12 102 -93/17
12 103 241289/1683
12 104 -86365/306
12 105 5047/1122
12 108 61936/187
12 109 10451/102
12 110 -1618/17
12 114 -152/9
12 115 -6735/34
12 116 -1165/17
12 118 -1/11
12 120 499/66
12 121 2585/17
12 126 -43/22
12 129 13/11
12 132 4841/396
12 133 383/22
12 135 -7/3
12 136 3/17
12 137 -1066/51
12 138 -1
12 139 -754/187
12 140 -60914/561
12 142 1/11
12 144 -313/66
12 153 12479/102
12 154 -41/51
12 155 146/187
12 156 -1313/374
12 157 219/374
12 158 377/187
12 161 -2359/374
12 162 146/187
12 163 754/187
12 164 -754/187
12 167 42/17
12 168 -839/187
12 169 -365/187
12 171 365/187
12 172 219/187
12 173 -754/187
12 175 -438/187
12 176 63/17
12 178 -632/187
12 184 -584/187
12 185 292/187
12 186 -292/187
12 189 515/66
12 190 65/51
12 191 -143/34
12 192 143/34
12 194 5/11
12 195 -273/34
12 196 -25/17
12 197 50/17
12 198 -1/11
12 199 93/17
12 200 -25/17
12 201 1/11
12 202 -93/17
12 206 5/11
12 207 -1
12 208 3/17
12 209 -76/17
12 210 292/187
12 211 10/11
12 212 -292/187
12 213 -10/11
12 215 2459/204
12 216 -3486623/20196
12 217 192391/561
12 218 -800323/6732
12 221 -2473525/6732
12 222 -379997/2244
12 223 392591/1683
12 225 652412/1683
12 226 37423/1683
12 227 -86365/306
12 233 158305/1683
12 234 383776/1683
12 236 292/187
12 238 -1678991/10098
12 239 1864/153
12 240 -15755/204
12 242 15/22
12 244 -197/33
12 245 -4101/68
12 247 5081/102
12 249 1/11
12 251 3241/198
12 252 15001/102
12 257 15/44
12 259 -25/22
12 260 -15/11
12 263 757/33
12 264 2467/198
12 266 -2405/198
12 268 -584531/3366
12 269 1
12 270 754/187
12 271 -376315/3366
12 273 -1/11
12 275 329/198
12 278 -292/187
12 279 -10/11
12 285 47219/1224
12 286 1294/51
12 288 -1/2
12 290 -697/198
12 291 -5705/102
12 296 21/22
12 298 10/11
12 301 -2369/198
12 302 -152/9
12 304 31/11
12 306 -38927/374
12 307 -76/17
12 308 -754/187
12 309 1073/18
12 311 1/11
12 313 38/9
12 316 292/187
12 317 10/11
12 323 -55271/612
12 363 -13/6
12 365 71/44
12 366 9/44
12 372 23/22
12 373 25/22
12 375 -20/11
12 378 -1
12 382 10/11
12 388 -10/11
12 394 -7/132
12 402 -16847/1188
12 403 -9187/396
12 404 1865/198
12 405 1975/99
12 407 10/11
12 409 -4253/2376
12 411 2309/198
12 412 -6/17
12 413 502615/1683
12 414 152/17
12 415 42/17
12 416 270574/1683
12 418 -1
12 420 -113/99
12 423 292/187
12 424 10/11
12 432 523/187
12 433 292/187
12 434 -961/187
12 435 8423/1122
12 436 203279/1683
12 437 1192/187
12 438 146/187
12 439 -292/187
12 441 -120728/1683
12 442 164833/3366
12 443 -84/17
12 444 -3/17
12 445 219/187
12 446 1301/187
12 447 -219/187
12 448 63/17
12 449 33/17
12 450 -2/17
12 451 122245/1683
12 452 -1187/34
12 453 -1867/34
12 454 84/17
12 455 -356/17
12 458 9/22
12 459 10/11
12 460 -39/22
12 461 215/66
12 462 926/99
12 463 14/11
12 464 5/11
12 465 -10/11
12 467 -3673/198
12 468 103/198
12 469 2
12 470 15/22
12 471 -45/22
12 472 -15/22
12 473 -3/2
12 474 377/198
12 530 7331/408
12 531 8407/34
12 532 845/153
12 533 504449/29376
12 534 -1509269/29376
12 535 -1969/153
12 536 30529/1224
12 537 768583/14688
12 540 -5603/408
12 543 -156617/3264
12 544 8935/816
12 545 -1258559/53856
12 546 -62525/2448
12 547 137119/3264
12 548 275335/4896
12 551 -30387/5984
12 554 -6807059/53856
12 555 34843/4896
12 556 2972689/26928
12 557 -503425/3264
12 558 -381757/2448
12 561 1813/1496
12 563 -131/132
12 564 137725/306
12 565 19177/306
12 566 -85927/612
12 567 -175985/2448
12 570 274597/8976
12 573 1891783/13464
12 574 167129/2448
12 575 51545/544
12 578 -23461/544
12 581 -1487263/9792
12 582 96481/1224
12 585 -23231/544
12 588 -620411/2448
12 600 -45/352
12 602 31/132
12 603 188223/1496
12 608 131/132
12 611 20/51
12 612 -565/51
12 613 1/6
12 614 -50/51
12 615 -4907/102
12 633 62813/1632
12 634 36937/4896
12 635 -465193/53856
12 636 -239/136
12 637 721/408
12 638 7567/612
12 641 -12675/5984
12 644 -491765/17952
12 645 852637/53856
12 647 2263/2448
12 648 -9839/374
12 651 12097/2992
12 654 1089437/26928
12 655 40507/288
12 656 -1370473/4896
12 657 7271/1632
12 661 22205/68
12 662 105177/1088
12 663 -422615/4896
12 669 -104429/544
12 670 -273403/4896
12 673 -12097/2992
12 676 6023077/53856
12 691 30387/2992
12 699 223/1632
12 700 -3475/136
12 702 -6007/2448
12 703 -522353/4896
12 711 3/17
12 716 26695343/215424
12 717 -80255/4896
12 719 -27127/2448
12 720 25025/1224
12 723 -10743/2992
12 726 125233/4896
12 727 -7626955/13464
12 728 5345119/4896
12 729 -739777/17952
12 732 -3803763/2992
12 733 -1216763/3264
12 734 1709251/4896
12 737 -325/136
12 739 -101/24
12 740 1186607/1632
12 741 1205389/4896
12 744 415/187
12 746 295/176
12 747 -931067/1632
12 759 -39/88
12 762 1843/374
12 765 3107/1056
12 766 795/176
12 768 -7/8
12 769 -361/544
12 770 11963/136
12 771 -27/136
12 772 346673/26928
12 773 22195189/53856
12 775 15/88
12 777 -223/176
12 780 3/17
12 785 -9058375/19584
12 786 -273565/3672
12 787 99961/408
12 788 559993/1632
12 791 -5646785/35904
12 794 -2639035/17952
12 795 -4375/17
12 796 -31699/48
12 799 247919/816
12 802 34961/96
12 803 40175/1224
12 806 -64189/5984
12 809 41993549/53856
12 822 -2120013/5984
12 830 5983/153
12 833 31193/306
12 841 -3/17
12 846 -4313681/80784
12 847 31529/459
12 848 423581/2448
12 851 -56825/544
12 854 -1398923/9792
12 855 -323113/1224
12 858 26219/272
12 861 -1746481/4896
12 875 25/24
12 876 54717/272
12 881 101/24
12 884 -1/12
12 885 -13573/153
12 886 -4/3
12 887 -23/17
12 888 -71207/612
12 898 3/17
12 905 1104001/14688
12 906 -211133/1224
12 909 1209/17
12 912 1848811/4896
12 924 27/176
12 926 -91/352
12 927 -116269/748
12 932 -295/176
12 935 137/408
12 936 -43937/408
12 937 -3787/408
12 938 -13439/1224
12 939 -219179/816
12 949 -3/17
12 956 4011637/14688
12 1034 -27/352
12 1037 6/11
12 1041 -1373/2112
12 1042 -441/352
12 1044 7/16
12 1045 -39/272
12 1046 6529/272
12 1047 3/2
12 1048 12097/2992
12 1049 692895/5984
12 1051 -27/176
12 1054 133/352
12 1066 -747345/5984
12 1093 -3107/1056
12 1114 -795/176
12 1116 7/8
12 1117 -203/544
12 1118 19981/153
12 1119 1069/102
12 1120 12739/8976
12 1121 3718633/53856
12 1123 -15/88
12 1126 223/176
12 1131 -3/17
12 1138 41/102
12 1139 -3/17
12 1140 -7/51
12 1141 105/34
12 1142 7946/153
12 1143 73/102
12 1144 -3/34
12 1145 3/17
12 1147 -10705/306
12 1148 3374/153
12 1149 -118/51
12 1150 -19/34
12 1151 -9/68
12 1152 143/51
12 1153 9/68
12 1154 59/34
12 1155 39/34
12 1156 13/102
12 1157 9473/306
12 1158 -1459/102
12 1159 -2513/102
12 1160 118/51
12 1161 -491/102
12 1243 218237/6528
12 1244 26555/204
12 1245 1681/612
12 1246 3671/408
12 1247 -45527/6528
12 1248 8609/19584
12 1249 9665/2448
12 1252 401/204
12 1255 -409885/19584
12 1256 -511145/53856
12 1257 719269/71808
12 1258 -226283/215424
12 1259 -461183/53856
12 1262 -369/374
12 1265 243059/6528
12 1266 -13333/1632
12 1267 -14809/3264
12 1268 -17315/1632
12 1271 17103/5984
12 1274 29093/4224
12 1275 1901/1088
12 1276 -479/4896
12 1279 -1107/1496
12 1282 -17375/4224
12 1283 9149/1088
12 1286 -6703/2992
12 1289 -1105195/53856
12 1301 -1/64
12 1304 36413/5984
12 1313 -1561/408
12 1315 -4681/1632
12 1324 -1561/816
12 1329 2996635/323136
12 1330 244979/161568
12 1332 -834949/53856
12 1333 19411/1056
12 1336 -369/374
12 1339 -18421/792
12 1340 291851/17952
12 1341 448135/35904
12 1345 -448135/35904
12 1346 -677965/107712
12 1347 25799/1122
12 1350 -12097/2992
12 1353 1059725/53856
12 1354 -60035/2448
12 1357 12097/2992
12 1360 420041/26928
12 1375 -563/272
12 1378 223/1632
12 1379 89627/4488
12 1380 -4237/1224
12 1381 -92141/4488
12 1383 3019/374
12 1386 -491965/26928
12 1387 -10474301/58752
12 1388 6692527/19584
12 1389 -1285499/9792
12 1392 24483/5984
12 1395 -79138267/215424
12 1396 -816971/4896
12 1397 70421/306
12 1400 1845/748
12 1403 13321511/35904
12 1404 103237/4896
12 1407 -1355023/4896
12 1417 -1845/748
12 1421 53795/612
12 1423 571721/2448
12 1426 1561/816
12 1428 -199208167/1292544
12 1429 361973/29376
12 1430 -79671/1088
12 1433 -1107/748
12 1436 -20239/374
12 1437 31613/816
12 1440 12097/2992
12 1443 3562463/26928
12 1456 1107/374
12 1464 -53585/306
12 1466 7615/2448
12 1467 -63973/612
12 1474 -747/272
12 1479 42370049/1292544
12 1480 546239/14688
12 1483 -785/272
12 1486 -28537/408
12 1497 1/32
12 1500 5173/2992
12 1508 -131747/1224
12 1509 -4237/1224
12 1510 61/144
12 1511 961/16
12 1517 -643/816
12 1522 -234151/4224
12 1591 -17/96
12 1594 -1/32
12 1602 738/187
12 1604 -369/187
12 1610 369/187
12 1615 -10037/1408
12 1654 -223/816
12 1655 3882101/13464
12 1656 4237/612
12 1657 523751/26928
12 1658 740071/4896
12 1667 -10579/2244
12 1672 5129/2448
12 1673 1561/816
12 1674 -24307/4896
12 1675 1271/136
12 1676 99583/816
12 1677 25199/4896
12 1678 1561/1632
12 1679 -1561/816
12 1681 -404621/4896
12 1682 228287/4896
12 1683 -4303/306
12 1684 -223/1632
12 1685 1561/1088
12 1686 74423/4896
12 1687 -1561/1088
12 1688 1561/544
12 1689 2453/1632
12 1690 -223/2448
12 1691 339599/4896
12 1692 -3367/102
12 1693 -259859/4896
12 1694 13157/2448
12 1695 -125713/4896
12 1765 18366803/1292544
12 1766 3420707/9792
12 1767 -61981/14688
12 1769 78799/4896
12 1770 -205061/14688
12 1773 -15109/8976
12 1776 16939/544
12 1782 17371/4896
12 1783 -20147/1224
12 1786 10743/2992
12 1789 -136297/4896
12 1790 1731/136
12 1793 -5091/1496
12 1796 60917/4896
12 1808 57/88
12 1811 25291/2992
12 1815 151/544
12 1817 19783/1224
12 1818 -48469/5984
12 1819 -15/88
12 1820 89627/8976
12 1821 -9/44
12 1823 -1622537/29376
12 1824 443278411/646272
12 1825 -287904689/215424
12 1826 51344215/107712
12 1829 307247539/215424
12 1830 17249627/26928
12 1831 -12281221/13464
12 1834 -26223311/17952
12 1835 -3726047/53856
12 1838 5345119/4896
12 1845 -10051273/26928
12 1848 -12197945/13464
12 1851 -89627/8976
12 1855 795866347/1292544
12 1856 -1339355/29376
12 1857 161987/576
12 1860 2017/1496
12 1862 -265/176
12 1863 240709/1088
12 1864 -145237/816
12 1867 -415/187
12 1869 2059/528
12 1870 -75265/144
12 1878 81/352
12 1880 -45/176
12 1881 -3941/748
12 1884 62/11
12 1885 1753/528
12 1886 -1553/528
12 1887 1/4
12 1888 1143785/1683
12 1889 -107/24
12 1890 -328985/26928
12 1891 10804631/26928
12 1893 -15/88
12 1895 215/528
12 1897 82147/8976
12 1898 -9/44
12 1901 -15636835/117504
12 1902 -347813/3672
12 1905 427/272
12 1907 -361/528
12 1908 932653/4896
12 1916 -75/176
12 1919 5485/1496
12 1922 -92/33
12 1923 -101/24
12 1925 9/22
12 1926 1/408
12 1927 9987929/26928
12 1928 769/68
12 1929 424157/26928
12 1930 -5581/24
12 1932 15/88
12 1934 23/24
12 1936 -37957/2992
12 1937 9/44
12 1940 10080625/29376
12 1994 -3/176
12 1996 75/352
12 1997 -21/32
12 2000 15/176
12 2001 45/176
12 2003 -9/22
12 2004 -39/272
12 2006 247/68
12 2007 -369/187
12 2009 57/44
12 2013 369/187
12 2014 -15/88
12 2018 -400087/35904
12 2032 -11063/3168
12 2033 -6115/1056
12 2034 1031/528
12 2039 653/132
12 2042 9/44
12 2045 -4787/6336
12 2047 1799/528
12 2048 -235/1632
12 2049 -30657163/26928
12 2050 -11927/306
12 2051 -703/3366
12 2052 -31280687/53856
12 2054 15/88
12 2056 -13/132
12 2059 -74557/4488
12 2060 9/22
12 2064 -310153/26928
12 2065 -89627/8976
12 2066 1426949/53856
12 2067 -58841/1496
12 2068 -1421405/2992
12 2069 -1509493/53856
12 2070 -89627/17952
12 2071 89627/8976
12 2073 17801461/53856
12 2074 -9671425/53856
12 2075 2978/153
12 2076 907/1632
12 2077 -89627/11968
12 2078 -1399681/53856
12 2079 89627/11968
12 2080 -14593/1632
12 2081 -11609/1632
12 2082 1315/2448
12 2083 -14531287/53856
12 2084 103673/816
12 2085 971303/4896
12 2086 -52595/2448
12 2087 409201/4896
12 2088 3/176
12 2089 9/44
12 2090 -57/176
12 2091 107/176
12 2092 70/33
12 2093 3/22
12 2094 9/88
12 2095 -9/44
12 2097 -2239/528
12 2098 163/528
12 2100 27/176
12 2101 -15/176
12 2102 -27/176
12 2103 -3/8
12 2104 191/528
12 2148 -5100919/117504
12 2149 -955559/1088
12 2151 -1859/16
12 2152 -3534565/7344
12 2155 5116085/26928
12 2158 -9000523/646272
12 2159 10973/48
12 2160 263797/306
12 2163 -4455729/11968
12 2166 -5453495/23936
12 2167 -1620679/4896
12 2170 1185241/8976
12 2173 -36616807/35904
12 2186 892063/2244
12 2198 -3398411/215424
12 2199 -219/2
12 2200 -1435841/4896
12 2203 533433/2992
12 2206 4282231/17952
12 2207 1594225/2448
12 2210 -4548397/17952
12 2213 11533441/13464
12 2222 -7307017/17952
12 2229 187/3
12 2232 621/4
12 2239 5/6
12 2244 -249087/2992
12 2245 127139/2448
12 2248 -356627/17952
12 2251 -4611753/5984
12 2258 247919/816
12 2266 619349/2448
12 2269 787009/1224
12 2276 551/204
12 2281 -13172057/29376
12 2335 -1852901/17952
12 2338 -1133531/4488
12 2345 -369/187
12 2350 18449803/107712
12 2380 253457/13464
12 2383 19517/3366
12 2391 19829/2992
12 2482 -12585343/1292544
12 2484 1111/144
12 2485 -67475/3672
12 2488 -2501/204
12 2491 -1045277/29376
12 2492 -91327/544
12 2495 21461/272
12 2498 -620531/9792
12 2510 -9/352
12 2512 17/44
12 2513 364953/5984
12 2518 265/176
12 2521 1/6
12 2522 -689/6
12 2523 2/3
12 2524 7/3
12 2525 -277/4
12 2535 -5/6
12 2542 19705/1088
12 2543 40419/272
12 2546 -13947/272
12 2549 812567/2448
12 2561 -27/176
12 2563 -877/1056
12 2564 -447077/2992
12 2569 -2059/528
12 2572 -1/3
12 2573 -328699/612
12 2574 37/8
12 2575 9383/1224
12 2576 -295145/1224
12 2586 -127/68
12 2593 1687009/29376
12 2669 -9/704
12 2671 15/352
12 2672 -9/352
12 2676 -235/176
12 2677 -769/1056
12 2679 701/1056
12 2681 3375533/17952
12 2682 -3/2
12 2683 -12097/2992
12 2684 2016961/17952
12 2686 27/176
12 2689 -101/1056
12 2693 369/187
12 2694 3/88
12 2700 -929955/23936
12 2726 -62/11
12 2746 -1753/528
12 2748 1553/528
12 2749 -1/6
12 2750 1183877/6732
12 2751 -1/6
12 2752 3703/2992
12 2753 2551195/26928
12 2755 15/88
12 2758 -215/528
12 2763 -52007/8976
12 2764 9/44
12 2770 19/12
12 2771 5/6
12 2772 -17/6
12 2773 19/3
12 2774 487/6
12 2775 43/12
12 2776 5/12
12 2777 -5/6
12 2779 -665/12
12 2780 379/12
12 2781 -3
12 2782 -1/12
12 2783 5/8
12 2784 25/6
12 2785 -5/8
12 2786 9/4
12 2787 11/12
12 2788 -1/6
12 2789 189/4
12 2790 -22
12 2791 -36
12 2792 3
12 2793 -145/12
12 2882 1819327/117504
12 2884 12451/72
12 2885 1044539/14688
12 2888 -43861/1632
12 2891 -405989/2448
12 2903 -13/64
12 2905 25/1056
12 2906 32213/544
12 2911 361/528
12 2914 1/6
12 2915 -663451/2448
12 2916 -8555/612
12 2917 -12239/1224
12 2918 8023/48
12 2928 551/204
12 2934 -1453073/7344
12 3007 -163/528
12 3010 293/352
12 3014 575/1056
12 3015 25/24
12 3017 21/176
12 3019 314353/2992
12 3020 247/68
12 3021 12097/2992
12 3022 -196/3
12 3024 -27/176
12 3027 -1/6
12 3029 -369/187
12 3030 -3/88
12 3035 6534745/71808
12 3061 92/33
12 3081 101/24
12 3083 -9/22
12 3084 -23/68
12 3085 21970591/26928
12 3086 767/36
12 3087 203591/26928
12 3088 998743/2448
12 3090 -15/88
12 3093 -23/24
12 3098 83731/8976
12 3099 -9/44
12 3105 15545/2448
12 3106 551/204
12 3107 -25463/2448
12 3108 11791/408
12 3109 45831/136
12 3110 8599/612
12 3111 551/408
12 3112 -551/204
12 3114 -581047/2448
12 3115 78037/612
12 3116 -8933/612
12 3117 -23/136
12 3118 551/272
12 3119 47971/2448
12 3120 -551/272
12 3121 8933/816
12 3122 253/136
12 3123 -1/612
12 3124 477061/2448
12 3125 -73201/816
12 3126 -367027/2448
12 3127 8933/612
12 3128 -7856/153
12 3216 340039/14688
12 3217 628561/816
12 3713 -47/192
12 3715 63/704
12 3716 877/2112
12 3720 39/352
12 3721 -45/176
12 3723 3/44
12 3726 3/4
12 3730 63/88
12 3739 3/88
12 3745 -361/704
12 3772 5279/6336
12 3773 2863/2112
12 3775 -197/1056
12 3783 -637/528
12 3788 -3/88
12 3793 2081/12672
12 3795 -857/1056
12 3796 39/136
12 3797 -5692565/17952
12 3798 -247/34
12 3799 -563/272
12 3800 -1461391/8976
12 3802 -201/176
12 3805 -61/528
12 3810 -369/187
12 3811 15/88
12 3818 -18001/5984
12 3819 -369/187
12 3820 35713/5984
12 3821 -65819/5984
12 3822 -74411/561
12 3823 -20953/2992
12 3824 -369/374
12 3825 369/187
12 3827 1646347/17952
12 3828 -905821/17952
12 3829 563/136
12 3830 39/272
12 3831 -1107/748
12 3832 -36869/5984
12 3833 1107/748
12 3834 -1689/544
12 3835 -429/272
12 3836 13/136
12 3837 -1372319/17952
12 3838 606/17
12 3839 7789/136
12 3840 -563/136
12 3841 5767/272
12 3846 21/352
12 3847 -3/88
12 3848 -3/352
12 3849 1/352
12 3850 -97/264
12 3851 9/88
12 3852 -3/176
12 3853 3/88
12 3855 805/1056
12 3856 -223/1056
12 3857 3/8
12 3858 -9/352
12 3859 -105/352
12 3860 9/352
12 3861 27/32
12 3862 -5/1056
12 3930 -676835/35904
12 3931 -143529/544
12 4088 11063/3168
12 4098 6115/1056
12 4100 -1031/528
12 4110 -653/132
12 4115 -9/44
12 4223 4787/6336
12 4246 -1799/528
12 4247 -1/4
12 4257 689/816
12 4267 54301/6732
12 4268 -103/48
12 4270 5477/1632
12 4271 -10/3
12 4273 -69113/9792
12 4276 243659/53856
12 4280 3/16
12 4282 1/16
12 4291 13/132
12 4305 19829/2992
12 4307 -9/44
12 4316 -7/16
12 4323 4761/1496
12 4324 19829/2992
12 4325 -78531/5984
12 4326 2269/2244
12 4327 133955/26928
12 4328 57917/5984
12 4329 19829/5984
12 4330 -19829/2992
12 4332 -149827/53856
12 4333 -84431/53856
12 4334 91/204
12 4335 139/544
12 4336 59487/11968
12 4337 -10363/17952
12 4338 -59487/11968
12 4339 -3259/544
12 4340 1735/544
12 4341 -135/272
12 4342 -175999/53856
12 4343 -53/51
12 4344 19877/1632
12 4345 1285/816
12 4346 -25027/1632
12 4350 -3/176
12 4351 -9/44
12 4352 57/176
12 4353 -107/176
12 4354 -70/33
12 4355 -3/22
12 4356 -9/88
12 4357 9/44
12 4359 2239/528
12 4360 -163/528
12 4362 -27/176
12 4363 15/176
12 4364 27/176
12 4365 3/8
12 4366 -191/528
12 4431 1/2
12 4432 -311/192
12 4434 1/6
12 4441 -37/6
12 4444 -3/2
12 4445 -1/6
12 4447 1/6
12 4452 -3/2
12 4460 -10/9
12 4461 -1/6
12 4463 -181/48
12 4464 -4/3
12 4465 7/24
12 4466 -169/24
12 4467 1
12 4468 -10/3
12 4469 -1/3
12 4549 17/64
12 4556 9/8
12 4563 15/64
12 4567 1/2
12 4668 -3/4
12 4670 -3/8
12 5015 -1008223/110160
12 5016 -1910677/9792
13 5 -47/36
13 6 47/36
13 10 47/36
13 33 1/12
13 34 -1/12
13 38 -1/12
13 39 -4/3
13 40 23/8
13 41 1/24
13 42 1/6
13 44 29/12
13 45 -1/8
13 46 -1/24
13 47 -3
13 49 5/24
13 54 -1/24
13 55 17/12
13 56 -3
13 65 -8/3
13 67 -17/6
13 78 1/3
13 79 -42872605/105379056
13 80 -46906813/193194936
13 81 177322/2195397
13 82 768255995/1738754424
13 83 -50519395/26344764
13 84 -65777971/35126352
13 85 -166097/516564
13 86 6395053/11364408
13 87 17485/57396
13 88 15312844/12784959
13 89 30463462/6586191
13 90 -78596833/193194936
13 91 12114491/96597468
13 92 40225/129141
13 93 -2032277/32199156
13 94 -40225/129141
13 95 -8045/129141
13 96 10800853/96597468
13 97 -4609367/8781588
13 98 -235631/487866
13 99 235631/487866
13 100 83023/258282
13 101 843109/5682204
13 102 3900079/4390794
13 103 -1575224359/434688606
13 104 681617225/79034292
13 105 484055371/289792404
13 106 8045/43047
13 107 -27569/258282
13 108 -1079801287/96597468
13 109 -123816173/26344764
13 110 19376473/4390794
13 114 5752658/1162269
13 115 20428031/2195397
13 116 51442771/17563176
13 117 -1631/14349
13 118 -163043/1894068
13 120 -82269043/34093224
13 121 -123096179/17563176
13 122 7805/172188
13 123 49615/258282
13 124 2129/9566
13 125 54949/258282
13 126 5710961/11364408
13 127 -7927/14349
13 129 -3609941/5682204
13 130 -18979/57396
13 131 249/4783
13 132 -753041033/204559344
13 133 -2075853/420904
13 134 -4015/14349
13 135 627655/1549692
13 136 768581/2927196
13 137 9093355/26344764
13 138 -3193/9566
13 139 12114491/96597468
13 140 1124515151/289792404
13 141 1631/9566
13 142 2669615/5682204
13 143 -2021/14349
13 144 44620825/34093224
13 149 -1631/57396
13 153 -350525915/70252704
13 154 -23059685/52689528
13 155 2640835/48298734
13 156 8834291/24149367
13 157 31993145/193194936
13 158 -48220451/193194936
13 159 -16090/129141
13 160 8045/129141
13 161 9362311/21466104
13 162 2640835/48298734
13 163 -36185131/96597468
13 164 36185131/96597468
13 165 32180/129141
13 166 -32180/129141
13 167 -229069/975732
13 168 57470153/193194936
13 169 -37274815/96597468
13 170 32180/129141
13 171 37274815/96597468
13 172 7401211/48298734
13 173 2032277/32199156
13 175 -7401211/24149367
13 176 -1069333/1951464
13 177 16090/129141
13 178 17419709/24149367
13 179 -36791/516564
13 180 8045/129141
13 181 8045/129141
13 182 -27569/516564
13 183 8045/43047
13 184 -5281670/24149367
13 185 2640835/24149367
13 186 -2640835/24149367
13 189 -5939255/17046612
13 190 3872201/13172382
13 191 1386487/2195397
13 192 -1386487/2195397
13 193 -55093/516564
13 194 -124445/631356
13 195 -3135035/8781588
13 196 235631/975732
13 197 -235631/487866
13 198 -215381/1894068
13 199 -3425269/4390794
13 200 235631/975732
13 201 215381/1894068
13 202 3425269/4390794
13 203 -83023/516564
13 204 -8953/258282
13 205 -4655/43047
13 206 -615809/5682204
13 207 126991/516564
13 208 768581/2927196
13 209 2270825/2927196
13 210 2640835/24149367
13 211 -863014/1420551
13 212 -2640835/24149367
13 213 816229/2841102
13 214 -19/19132
13 215 -1669159/8781588
13 216 2529722573/652032909
13 217 -2771343055/289792404
13 218 979499627/434688606
13 219 -8045/129141
13 220 75839/516564
13 221 9505478629/869377212
13 222 1815914885/289792404
13 223 -5370164621/869377212
13 225 -3255778541/217344303
13 226 -3579790967/1738754424
13 227 681617225/79034292
13 228 68971/516564
13 229 -8045/43047
13 230 -8045/43047
13 231 27569/516564
13 232 27569/258282
13 233 -980616851/434688606
13 234 -8653800899/1738754424
13 236 2640835/24149367
13 238 78310039387/10432526544
13 239 -190937651/316137168
13 240 354662119/105379056
13 242 -816229/3788136
13 244 29528909/17046612
13 245 25507673/8781588
13 247 -50419937/26344764
13 248 -1/4
13 249 215381/1894068
13 251 -508035529/102279672
13 252 -360051899/52689528
13 255 1/4
13 257 -816229/7576272
13 259 4081145/11364408
13 260 816229/1894068
13 261 -1/8
13 262 1/4
13 263 -115887877/17046612
13 264 -352545283/102279672
13 266 372371429/102279672
13 268 2197519361/434688606
13 269 4393/14349
13 270 -36185131/96597468
13 271 10128198835/1738754424
13 272 1/4
13 273 -215381/1894068
13 274 1/4
13 275 -50470313/102279672
13 278 6627383/96597468
13 279 816229/2841102
13 285 -34947176/19758573
13 286 -27501541/26344764
13 287 -8015/229584
13 288 59917/688752
13 289 15907/114792
13 290 124304377/102279672
13 291 22873855/13172382
13 292 -5695/38264
13 293 -17521/114792
13 294 -13631/28698
13 295 104285/114792
13 296 -4436567/11364408
13 298 -132725/420904
13 299 -3785/38264
13 300 -1138/14349
13 301 377421329/102279672
13 302 5752658/1162269
13 303 19/9566
13 304 -6274703/5682204
13 306 253050937/48298734
13 307 1374653/2927196
13 308 36185131/96597468
13 309 -6662677/4649076
13 310 2747/4783
13 311 215381/1894068
13 313 -3083275/2324538
13 316 -6627383/96597468
13 317 -816229/2841102
13 319 -19/19132
13 323 2867890919/632274336
13 324 214265/1549692
13 325 6695/129141
13 326 1199/38264
13 328 30076/129141
13 334 -51871/516564
13 335 1849/114792
13 337 -100/4783
13 338 93259/229584
13 339 -92981/114792
13 342 -3125/28698
13 345 -16090/129141
13 346 793/28698
13 347 32180/129141
13 349 3/8
13 350 -45988/129141
13 351 37633/114792
13 355 -30643/172188
13 358 787/28698
13 362 -531149/6198768
13 363 166915/344376
13 364 17485/57396
13 365 -4942669/7576272
13 366 -4560925/22728816
13 370 61567/229584
13 371 1849/114792
13 372 -5373431/11364408
13 373 -4081145/11364408
13 374 1425/4783
13 375 816229/1420551
13 377 17627/86094
13 378 -793/28698
13 379 -32180/129141
13 381 1/8
13 382 -357146/1420551
13 383 50089/114792
13 387 30643/172188
13 388 816229/2841102
13 390 -787/28698
13 394 337081/3788136
13 395 -38687/344376
13 396 102349/114792
13 397 2314/14349
13 398 13615/19132
13 399 15416/14349
13 400 19/19132
13 401 -613793/688752
13 402 2574564623/613678032
13 403 1388852899/204559344
13 404 -320641193/102279672
13 405 -300152263/51139836
13 407 -816229/2841102
13 409 283114877/1227356064
13 410 1115/9566
13 411 -300852005/102279672
13 412 -768581/1463598
13 413 -9250036303/869377212
13 414 -891148/731799
13 415 -229069/975732
13 416 -14383448543/1738754424
13 417 -8162/4783
13 418 71131/516564
13 419 -22643/19132
13 420 26135969/51139836
13 423 2640835/24149367
13 424 -816229/2841102
13 426 422/14349
13 432 -8540597/64398312
13 433 2640835/24149367
13 434 -54209509/193194936
13 435 244520717/289792404
13 436 -1198385569/434688606
13 437 3730519/96597468
13 438 2640835/48298734
13 439 -5814419/32199156
13 440 -68971/516564
13 441 -2039198401/869377212
13 442 -1063812427/434688606
13 443 229069/487866
13 444 33247/325244
13 445 2640835/32199156
13 446 -102825815/193194936
13 447 -2640835/32199156
13 448 -229069/650488
13 449 -783443/2927196
13 450 -140669/4390794
13 451 -2402099155/869377212
13 452 4869443/2927196
13 453 40979009/17563176
13 454 -3155741/4390794
13 455 5026435/8781588
13 458 -2278601/11364408
13 459 -816229/2841102
13 460 7175975/11364408
13 461 -39144791/34093224
13 462 -75178111/25569918
13 463 -171935/315678
13 464 -816229/5682204
13 465 816229/2841102
13 467 593126713/102279672
13 468 1801625/102279672
13 469 -273617/258282
13 470 -816229/3788136
13 471 11393005/11364408
13 472 816229/3788136
13 473 122111/1033128
13 474 -68018777/102279672
13 475 16090/129141
13 476 16090/129141
13 477 36791/516564
13 478 68971/516564
13 479 -20701/258282
13 480 -7837/43047
13 483 12017/114792
13 484 -1631/28698
13 486 2329/114792
13 487 -4697/28698
13 488 -5485/38264
13 489 1469/14349
13 490 -1417/114792
13 491 456/4783
13 492 -5603/114792
13 493 -2653/9566
13 494 -2939/28698
13 495 -1507/28698
13 496 -19/19132
13 497 1631/19132
13 498 304/4783
13 499 24923/28698
13 530 -99717133/105379056
13 531 -877789705/52689528
14 532 1690/459
14 533 504449/44064
14 534 -1509269/44064
14 535 -3938/459
14 536 30529/1836
14 537 768583/22032
14 540 -5603/612
14 543 -156617/4896
14 544 8935/1224
14 545 -1258559/80784
14 546 -62525/3672
14 547 137119/4896
14 548 275335/7344
14 551 -10129/2992
14 554 -6807059/80784
14 555 34843/7344
14 556 2972689/40392
14 557 -503425/4896
14 558 -381757/3672
14 561 1813/2244
14 563 -131/198
14 564 137725/459
14 565 19177/459
14 566 -85927/918
14 567 -175985/3672
14 570 274597/13464
14 573 1891783/20196
14 574 167129/3672
14 575 51545/816
14 578 -23461/816
14 581 -1487263/14688
14 582 96481/1836
14 585 -23231/816
14 588 -620411/3672
14 600 -15/176
14 602 31/198
14 603 62741/748
14 608 131/198
14 611 40/153
14 612 -1130/153
14 613 1/9
14 614 -100/153
14 615 -4907/153
14 633 62813/2448
14 634 36937/7344
14 635 -465193/80784
14 636 -239/204
14 637 721/612
14 638 7567/918
14 641 -4225/2992
14 644 -491765/26928
14 645 852637/80784
14 647 2263/3672
14 648 -9839/561
14 651 12097/4488
14 654 1089437/40392
14 655 40507/432
14 656 -1370473/7344
14 657 7271/2448
14 661 22205/102
14 662 35059/544
14 663 -422615/7344
14 669 -104429/816
14 670 -273403/7344
14 673 -12097/4488
14 676 6023077/80784
14 691 10129/1496
14 699 223/2448
14 700 -3475/204
14 702 -6007/3672
14 703 -522353/7344
14 711 2/17
14 716 26695343/323136
14 717 -80255/7344
14 719 -27127/3672
14 720 25025/1836
14 723 -3581/1496
14 726 125233/7344
14 727 -7626955/20196
14 728 5345119/7344
14 729 -739777/26928
14 732 -1267921/1496
14 733 -1216763/4896
14 734 1709251/7344
14 737 -325/204
14 739 -101/36
14 740 1186607/2448
14 741 1205389/7344
14 744 830/561
14 746 295/264
14 747 -931067/2448
14 759 -13/44
14 762 1843/561
14 765 3107/1584
14 766 265/88
14 768 -7/12
14 769 -361/816
14 770 11963/204
14 771 -9/68
14 772 346673/40392
14 773 22195189/80784
14 775 5/44
14 777 -223/264
14 780 2/17
14 785 -9058375/29376
14 786 -273565/5508
14 787 99961/612
14 788 559993/2448
14 791 -5646785/53856
14 794 -2639035/26928
14 795 -8750/51
14 796 -31699/72
14 799 247919/1224
14 802 34961/144
14 803 40175/1836
14 806 -64189/8976
14 809 41993549/80784
14 822 -706671/2992
14 830 11966/459
14 833 31193/459
14 841 -2/17
14 846 -4313681/121176
14 847 63058/1377
14 848 423581/3672
14 851 -56825/816
14 854 -1398923/14688
14 855 -323113/1836
14 858 26219/408
14 861 -1746481/7344
14 875 25/36
14 876 18239/136
14 881 101/36
14 884 -1/18
14 885 -27146/459
14 886 -8/9
14 887 -46/51
14 888 -71207/918
14 898 2/17
14 905 1104001/22032
14 906 -211133/1836
14 909 806/17
14 912 1848811/7344
14 924 9/88
14 926 -91/528
14 927 -116269/1122
14 932 -295/264
14 935 137/612
14 936 -43937/612
14 937 -3787/612
14 938 -13439/1836
14 939 -219179/1224
14 949 -2/17
14 956 4011637/22032
14 1034 -9/176
14 1037 4/11
14 1041 -1373/3168
14 1042 -147/176
14 1044 7/24
14 1045 -13/136
14 1046 6529/408
14 1047 1
14 1048 12097/4488
14 1049 230965/2992
14 1051 -9/88
14 1054 133/528
14 1066 -249115/2992
14 1093 -3107/1584
14 1114 -265/88
14 1116 7/12
14 1117 -203/816
14 1118 39962/459
14 1119 1069/153
14 1120 12739/13464
14 1121 3718633/80784
14 1123 -5/44
14 1126 223/264
14 1131 -2/17
14 1138 41/153
14 1139 -2/17
14 1140 -14/153
14 1141 35/17
14 1142 15892/459
14 1143 73/153
14 1144 -1/17
14 1145 2/17
14 1147 -10705/459
14 1148 6748/459
14 1149 -236/153
14 1150 -19/51
14 1151 -3/34
14 1152 286/153
14 1153 3/34
14 1154 59/51
14 1155 13/17
14 1156 13/153
14 1157 9473/459
14 1158 -1459/153
14 1159 -2513/153
14 1160 236/153
14 1161 -491/153
14 1243 218237/9792
14 1244 26555/306
14 1245 1681/918
14 1246 3671/612
14 1247 -45527/9792
14 1248 8609/29376
14 1249 9665/3672
14 1252 401/306
14 1255 -409885/29376
14 1256 -511145/80784
14 1257 719269/107712
14 1258 -226283/323136
14 1259 -461183/80784
14 1262 -123/187
14 1265 243059/9792
14 1266 -13333/2448
14 1267 -14809/4896
14 1268 -17315/2448
14 1271 5701/2992
14 1274 29093/6336
14 1275 1901/1632
14 1276 -479/7344
14 1279 -369/748
14 1282 -17375/6336
14 1283 9149/1632
14 1286 -6703/4488
14 1289 -1105195/80784
14 1301 -1/96
14 1304 36413/8976
14 1313 -1561/612
14 1315 -4681/2448
14 1324 -1561/1224
14 1329 2996635/484704
14 1330 244979/242352
14 1332 -834949/80784
14 1333 19411/1584
14 1336 -123/187
14 1339 -18421/1188
14 1340 291851/26928
14 1341 448135/53856
14 1345 -448135/53856
14 1346 -677965/161568
14 1347 25799/1683
14 1350 -12097/4488
14 1353 1059725/80784
14 1354 -60035/3672
14 1357 12097/4488
14 1360 420041/40392
14 1375 -563/408
14 1378 223/2448
14 1379 89627/6732
14 1380 -4237/1836
14 1381 -92141/6732
14 1383 3019/561
14 1386 -491965/40392
14 1387 -10474301/88128
14 1388 6692527/29376
14 1389 -1285499/14688
14 1392 8161/2992
14 1395 -79138267/323136
14 1396 -816971/7344
14 1397 70421/459
14 1400 615/374
14 1403 13321511/53856
14 1404 103237/7344
14 1407 -1355023/7344
14 1417 -615/374
14 1421 53795/918
14 1423 571721/3672
14 1426 1561/1224
14 1428 -199208167/1938816
14 1429 361973/44064
14 1430 -26557/544
14 1433 -369/374
14 1436 -20239/561
14 1437 31613/1224
14 1440 12097/4488
14 1443 3562463/40392
14 1456 369/187
14 1464 -53585/459
14 1466 7615/3672
14 1467 -63973/918
14 1474 -249/136
14 1479 42370049/1938816
14 1480 546239/22032
14 1483 -785/408
14 1486 -28537/612
14 1497 1/48
14 1500 5173/4488
14 1508 -131747/1836
14 1509 -4237/1836
14 1510 61/216
14 1511 961/24
14 1517 -643/1224
14 1522 -234151/6336
14 1591 -17/144
14 1594 -1/48
14 1602 492/187
14 1604 -246/187
14 1610 246/187
14 1615 -10037/2112
14 1654 -223/1224
14 1655 3882101/20196
14 1656 4237/918
14 1657 523751/40392
14 1658 740071/7344
14 1667 -10579/3366
14 1672 5129/3672
14 1673 1561/1224
14 1674 -24307/7344
14 1675 1271/204
14 1676 99583/1224
14 1677 25199/7344
14 1678 1561/2448
14 1679 -1561/1224
14 1681 -404621/7344
14 1682 228287/7344
14 1683 -4303/459
14 1684 -223/2448
14 1685 1561/1632
14 1686 74423/7344
14 1687 -1561/1632
14 1688 1561/816
14 1689 2453/2448
14 1690 -223/3672
14 1691 339599/7344
14 1692 -3367/153
14 1693 -259859/7344
14 1694 13157/3672
14 1695 -125713/7344
14 1765 18366803/1938816
14 1766 3420707/14688
14 1767 -61981/22032
14 1769 78799/7344
14 1770 -205061/22032
14 1773 -15109/13464
14 1776 16939/816
14 1782 17371/7344
14 1783 -20147/1836
14 1786 3581/1496
14 1789 -136297/7344
14 1790 577/68
14 1793 -1697/748
14 1796 60917/7344
14 1808 19/44
14 1811 25291/4488
14 1815 151/816
14 1817 19783/1836
14 1818 -48469/8976
14 1819 -5/44
14 1820 89627/13464
14 1821 -3/22
14 1823 -1622537/44064
14 1824 443278411/969408
14 1825 -287904689/323136
14 1826 51344215/161568
14 1829 307247539/323136
14 1830 17249627/40392
14 1831 -12281221/20196
14 1834 -26223311/26928
14 1835 -3726047/80784
14 1838 5345119/7344
14 1845 -10051273/40392
14 1848 -12197945/20196
14 1851 -89627/13464
14 1855 795866347/1938816
14 1856 -1339355/44064
14 1857 161987/864
14 1860 2017/2244
14 1862 -265/264
14 1863 240709/1632
14 1864 -145237/1224
14 1867 -830/561
14 1869 2059/792
14 1870 -75265/216
14 1878 27/176
14 1880 -15/88
14 1881 -3941/1122
14 1884 124/33
14 1885 1753/792
14 1886 -1553/792
14 1887 1/6
14 1888 2287570/5049
14 1889 -107/36
14 1890 -328985/40392
14 1891 10804631/40392
14 1893 -5/44
14 1895 215/792
14 1897 82147/13464
14 1898 -3/22
14 1901 -15636835/176256
14 1902 -347813/5508
14 1905 427/408
14 1907 -361/792
14 1908 932653/7344
14 1916 -25/88
14 1919 5485/2244
14 1922 -184/99
14 1923 -101/36
14 1925 3/11
14 1926 1/612
14 1927 9987929/40392
14 1928 769/102
14 1929 424157/40392
14 1930 -5581/36
14 1932 5/44
14 1934 23/36
14 1936 -37957/4488
14 1937 3/22
14 1940 10080625/44064
14 1994 -1/88
14 1996 25/176
14 1997 -7/16
14 2000 5/88
14 2001 15/88
14 2003 -3/11
14 2004 -13/136
14 2006 247/102
14 2007 -246/187
14 2009 19/22
14 2013 246/187
14 2014 -5/44
14 2018 -400087/53856
14 2032 -11063/4752
14 2033 -6115/1584
14 2034 1031/792
14 2039 653/198
14 2042 3/22
14 2045 -4787/9504
14 2047 1799/792
14 2048 -235/2448
14 2049 -30657163/40392
14 2050 -11927/459
14 2051 -703/5049
14 2052 -31280687/80784
14 2054 5/44
14 2056 -13/198
14 2059 -74557/6732
14 2060 3/11
14 2064 -310153/40392
14 2065 -89627/13464
14 2066 1426949/80784
14 2067 -58841/2244
14 2068 -1421405/4488
14 2069 -1509493/80784
14 2070 -89627/26928
14 2071 89627/13464
14 2073 17801461/80784
14 2074 -9671425/80784
14 2075 5956/459
14 2076 907/2448
14 2077 -89627/17952
14 2078 -1399681/80784
14 2079 89627/17952
14 2080 -14593/2448
14 2081 -11609/2448
14 2082 1315/3672
14 2083 -14531287/80784
14 2084 103673/1224
14 2085 971303/7344
14 2086 -52595/3672
14 2087 409201/7344
14 2088 1/88
14 2089 3/22
14 2090 -19/88
14 2091 107/264
14 2092 140/99
14 2093 1/11
14 2094 3/44
14 2095 -3/22
14 2097 -2239/792
14 2098 163/792
14 2100 9/88
14 2101 -5/88
14 2102 -9/88
14 2103 -1/4
14 2104 191/792
14 2148 -5100919/176256
14 2149 -955559/1632
14 2151 -1859/24
14 2152 -3534565/11016
14 2155 5116085/40392
14 2158 -9000523/969408
14 2159 10973/72
14 2160 263797/459
14 2163 -1485243/5984
14 2166 -5453495/35904
14 2167 -1620679/7344
14 2170 1185241/13464
14 2173 -36616807/53856
14 2186 892063/3366
14 2198 -3398411/323136
14 2199 -73
14 2200 -1435841/7344
14 2203 177811/1496
14 2206 4282231/26928
14 2207 1594225/3672
14 2210 -4548397/26928
14 2213 11533441/20196
14 2222 -7307017/26928
14 2229 374/9
14 2232 207/2
14 2239 5/9
14 2244 -83029/1496
14 2245 127139/3672
14 2248 -356627/26928
14 2251 -1537251/2992
14 2258 247919/1224
14 2266 619349/3672
14 2269 787009/1836
14 2276 551/306
14 2281 -13172057/44064
14 2335 -1852901/26928
14 2338 -1133531/6732
14 2345 -246/187
14 2350 18449803/161568
14 2380 253457/20196
14 2383 19517/5049
14 2391 19829/4488
14 2482 -12585343/1938816
14 2484 1111/216
14 2485 -67475/5508
14 2488 -2501/306
14 2491 -1045277/44064
14 2492 -91327/816
14 2495 21461/408
14 2498 -620531/14688
14 2510 -3/176
14 2512 17/66
14 2513 121651/2992
14 2518 265/264
14 2521 1/9
14 2522 -689/9
14 2523 4/9
14 2524 14/9
14 2525 -277/6
14 2535 -5/9
14 2542 19705/1632
14 2543 13473/136
14 2546 -4649/136
14 2549 812567/3672
14 2561 -9/88
14 2563 -877/1584
14 2564 -447077/4488
14 2569 -2059/792
14 2572 -2/9
14 2573 -328699/918
14 2574 37/12
14 2575 9383/1836
14 2576 -295145/1836
14 2586 -127/102
14 2593 1687009/44064
14 2669 -3/352
14 2671 5/176
14 2672 -3/176
14 2676 -235/264
14 2677 -769/1584
14 2679 701/1584
14 2681 3375533/26928
14 2682 -1
14 2683 -12097/4488
14 2684 2016961/26928
14 2686 9/88
14 2689 -101/1584
14 2693 246/187
14 2694 1/44
14 2700 -309985/11968
14 2726 -124/33
14 2746 -1753/792
14 2748 1553/792
14 2749 -1/9
14 2750 1183877/10098
14 2751 -1/9
14 2752 3703/4488
14 2753 2551195/40392
14 2755 5/44
14 2758 -215/792
14 2763 -52007/13464
14 2764 3/22
14 2770 19/18
14 2771 5/9
14 2772 -17/9
14 2773 38/9
14 2774 487/9
14 2775 43/18
14 2776 5/18
14 2777 -5/9
14 2779 -665/18
14 2780 379/18
14 2781 -2
14 2782 -1/18
14 2783 5/12
14 2784 25/9
14 2785 -5/12
14 2786 3/2
14 2787 11/18
14 2788 -1/9
14 2789 63/2
14 2790 -44/3
14 2791 -24
14 2792 2
14 2793 -145/18
14 2882 1819327/176256
14 2884 12451/108
14 2885 1044539/22032
14 2888 -43861/2448
14 2891 -405989/3672
14 2903 -13/96
14 2905 25/1584
14 2906 32213/816
14 2911 361/792
14 2914 1/9
14 2915 -663451/3672
14 2916 -8555/918
14 2917 -12239/1836
14 2918 8023/72
14 2928 551/306
14 2934 -1453073/11016
14 3007 -163/792
14 3010 293/528
14 3014 575/1584
14 3015 25/36
14 3017 7/88
14 3019 314353/4488
14 3020 247/102
14 3021 12097/4488
14 3022 -392/9
14 3024 -9/88
14 3027 -1/9
14 3029 -246/187
14 3030 -1/44
14 3035 6534745/107712
14 3061 184/99
14 3081 101/36
14 3083 -3/11
14 3084 -23/102
14 3085 21970591/40392
14 3086 767/54
14 3087 203591/40392
14 3088 998743/3672
14 3090 -5/44
14 3093 -23/36
14 3098 83731/13464
14 3099 -3/22
14 3105 15545/3672
14 3106 551/306
14 3107 -25463/3672
14 3108 11791/612
14 3109 15277/68
14 3110 8599/918
14 3111 551/612
14 3112 -551/306
14 3114 -581047/3672
14 3115 78037/918
14 3116 -8933/918
14 3117 -23/204
14 3118 551/408
14 3119 47971/3672
14 3120 -551/408
14 3121 8933/1224
14 3122 253/204
14 3123 -1/918
14 3124 477061/3672
14 3125 -73201/1224
14 3126 -367027/3672
14 3127 8933/918
14 3128 -15712/459
14 3216 340039/22032
14 3217 628561/1224
14 3713 -47/288
14 3715 21/352
14 3716 877/3168
14 3720 13/176
14 3721 -15/88
14 3723 1/22
14 3726 1/2
14 3730 21/44
14 3739 1/44
14 3745 -361/1056
14 3772 5279/9504
14 3773 2863/3168
14 3775 -197/1584
14 3783 -637/792
14 3788 -1/44
14 3793 2081/19008
14 3795 -857/1584
14 3796 13/68
14 3797 -5692565/26928
14 3798 -247/51
14 3799 -563/408
14 3800 -1461391/13464
14 3802 -67/88
14 3805 -61/792
14 3810 -246/187
14 3811 5/44
14 3818 -18001/8976
14 3819 -246/187
14 3820 35713/8976
14 3821 -65819/8976
14 3822 -148822/1683
14 3823 -20953/4488
14 3824 -123/187
14 3825 246/187
14 3827 1646347/26928
14 3828 -905821/26928
14 3829 563/204
14 3830 13/136
14 3831 -369/374
14 3832 -36869/8976
14 3833 369/374
14 3834 -563/272
14 3835 -143/136
14 3836 13/204
14 3837 -1372319/26928
14 3838 404/17
14 3839 7789/204
14 3840 -563/204
14 3841 5767/408
14 3846 7/176
14 3847 -1/44
14 3848 -1/176
14 3849 1/528
14 3850 -97/396
14 3851 3/44
14 3852 -1/88
14 3853 1/44
14 3855 805/1584
14 3856 -223/1584
14 3857 1/4
14 3858 -3/176
14 3859 -35/176
14 3860 3/176
14 3861 9/16
14 3862 -5/1584
14 3930 -676835/53856
14 3931 -47843/272
14 4088 11063/4752
14 4098 6115/1584
14 4100 -1031/792
14 4110 -653/198
14 4115 -3/22
14 4223 4787/9504
14 4246 -1799/792
14 4247 -1/6
14 4257 689/1224
14 4267 54301/10098
14 4268 -103/72
14 4270 5477/2448
14 4271 -20/9
14 4273 -69113/14688
14 4276 243659/80784
14 4280 1/8
14 4282 1/24
14 4291 13/198
14 4305 19829/4488
14 4307 -3/22
14 4316 -7/24
14 4323 1587/748
14 4324 19829/4488
14 4325 -26177/2992
14 4326 2269/3366
14 4327 133955/40392
14 4328 57917/8976
14 4329 19829/8976
14 4330 -19829/4488
14 4332 -149827/80784
14 4333 -84431/80784
14 4334 91/306
14 4335 139/816
14 4336 19829/5984
14 4337 -10363/26928
14 4338 -19829/5984
14 4339 -3259/816
14 4340 1735/816
14 4341 -45/136
14 4342 -175999/80784
14 4343 -106/153
14 4344 19877/2448
14 4345 1285/1224
14 4346 -25027/2448
14 4350 -1/88
14 4351 -3/22
14 4352 19/88
14 4353 -107/264
14 4354 -140/99
14 4355 -1/11
14 4356 -3/44
14 4357 3/22
14 4359 2239/792
14 4360 -163/792
14 4362 -9/88
14 4363 5/88
14 4364 9/88
14 4365 1/4
14 4366 -191/792
14 4431 1/3
14 4432 -311/288
14 4434 1/9
14 4441 -37/9
14 4444 -1
14 4445 -1/9
14 4447 1/9
14 4452 -1
14 4460 -20/27
14 4461 -1/9
14 4463 -181/72
14 4464 -8/9
14 4465 7/36
14 4466 -169/36
14 4467 2/3
14 4468 -20/9
14 4469 -2/9
14 4549 17/96
14 4556 3/4
14 4563 5/32
14 4567 1/3
14 4668 -1/2
14 4670 -1/4
14 5015 -1008223/165240
14 5016 -1910677/14688
15 39 -47/72
15 40 47/36
15 44 47/36
15 47 -47/36
15 55 47/72
15 56 -47/36
15 65 -47/36
15 67 -47/36
15 79 -1021010533/158068584
15 80 -395884571/144896202
15 81 12679405/13172382
15 82 15650667991/1304065818
15 83 -6592743737/316137168
15 84 -2200380029/105379056
15 85 -572753/774846
15 86 30000131/34093224
15 87 41609/172188
15 88 136067501/38354877
15 89 9469623589/158068584
15 90 -476739445/289792404
15 91 298926347/144896202
15 92 2126705/1549692
15 93 -172771309/96597468
15 94 -2126705/1549692
15 95 -425341/1549692
15 96 553152841/144896202
15 97 -134348639/52689528
15 98 -6636083/2927196
15 99 6636083/2927196
15 100 529831/1549692
15 101 727189/8523306
15 102 83631019/26344764
15 103 -699952565335/10432526544
15 104 63441292715/474205752
15 105 299073956/217344303
15 106 425341/516564
15 107 -739903/774846
15 108 -92248593193/579584808
15 109 -8064244145/158068584
15 110 1242816055/26344764
15 114 103005755/6973614
15 115 5207561393/52689528
15 116 1779673247/52689528
15 117 -3544/43047
15 118 1074791/5682204
15 120 -696913781/102279672
15 121 -3964048069/52689528
15 122 -166991/516564
15 123 383245/387423
15 124 21871/57396
15 125 324562/387423
15 126 44297761/34093224
15 127 -38065/86094
15 129 -6785503/4261653
15 130 -127567/344376
15 131 14783/57396
15 132 -6622994563/613678032
15 133 -6335517/420904
15 134 -10211/43047
15 135 8164457/4649076
15 136 -2039869/4390794
15 137 360717127/39517146
15 138 -12773/19132
15 139 298926347/144896202
15 140 90702239765/1738754424
15 141 1772/14349
15 142 7282519/17046612
15 143 -6019/43047
15 144 415761083/102279672
15 149 -886/43047
15 153 -12780652039/210758112
15 154 2404465/79034292
15 155 -105009899/289792404
15 156 2221987477/1159169616
15 157 321280439/1159169616
15 158 -134385662/72448101
15 159 -425341/774846
15 160 425341/1549692
15 161 461765281/128796624
15 162 -105009899/289792404
15 163 -458003881/144896202
15 164 458003881/144896202
15 165 425341/387423
15 166 -425341/387423
15 167 -979376/731799
15 168 686759243/289792404
15 169 -111260641/579584808
15 170 425341/387423
15 171 111260641/579584808
15 172 -273598351/579584808
15 173 172771309/96597468
15 175 273598351/289792404
15 176 -7692349/2927196
15 177 425341/774846
15 178 151769335/72448101
15 179 -110779/1549692
15 180 425341/1549692
15 181 425341/1549692
15 182 -739903/1549692
15 183 425341/516564
15 184 105009899/72448101
15 185 -105009899/144896202
15 186 105009899/144896202
15 189 -726547291/204559344
15 190 -111172001/158068584
15 191 87034697/26344764
15 192 -87034697/26344764
15 193 -2336515/3099384
15 194 -19408/473517
15 195 30690080/6586191
15 196 6636083/5854392
15 197 -6636083/2927196
15 198 -362227/5682204
15 199 -114344647/26344764
15 200 6636083/5854392
15 201 362227/5682204
15 202 114344647/26344764
15 203 -529831/3099384
15 204 -33427/1549692
15 205 150557/129141
15 206 -10267753/17046612
15 207 -2591/774846
15 208 -2039869/4390794
15 209 30146155/8781588
15 210 -105009899/144896202
15 211 -27099041/17046612
15 212 105009899/144896202
15 213 6958271/8523306
15 214 -240/4783
15 215 -381214399/52689528
15 216 1255532797775/15648789816
15 217 -140473269605/869377212
15 218 563274353045/10432526544
15 219 -425341/1549692
15 220 2755829/3099384
15 221 911178723775/5216263272
15 222 286370860387/3477508848
15 223 -570452127989/5216263272
15 225 -986514673037/5216263272
15 226 -33644966705/2608131636
15 227 63441292715/474205752
15 228 134030/387423
15 229 -425341/516564
15 230 -425341/516564
15 231 739903/1549692
15 232 739903/774846
15 233 -231218332021/5216263272
15 234 -548111571349/5216263272
15 236 -105009899/144896202
15 238 5201976594877/62595159264
15 239 -6018315535/948411504
15 240 6059925703/158068584
15 242 -6958271/11364408
15 244 66525322/12784959
15 245 3222867979/105379056
15 247 -3832020215/158068584
15 248 -1/12
15 249 362227/5682204
15 251 -4445914547/306839016
15 252 -1444294853/19758573
15 255 1/12
15 257 -6958271/22728816
15 259 34791355/34093224
15 260 6958271/5682204
15 261 -1/24
15 262 1/12
15 263 -1029938045/51139836
15 264 -3279554129/306839016
15 266 3284969971/306839016
15 268 54113248700/652032909
15 269 71411/172188
15 270 -458003881/144896202
15 271 298214499881/5216263272
15 272 1/12
15 273 -362227/5682204
15 274 1/12
15 275 -447940891/306839016
15 278 507459193/289792404
15 279 6958271/8523306
15 285 -36158947961/1896823008
15 286 -996675017/79034292
15 287 133649/688752
15 288 253493/2066256
15 289 36769/172188
15 290 1002201335/306839016
15 291 4260122393/158068584
15 292 10033/114792
15 293 -101441/344376
15 294 -1217/43047
15 295 -66863/344376
15 296 -10045411/34093224
15 298 -709657/1262712
15 299 3815/19132
15 300 -35552/43047
15 301 3268327945/306839016
15 302 103005755/6973614
15 303 480/4783
15 304 -46858783/17046612
15 306 30236222801/579584808
15 307 13252097/4390794
15 308 458003881/144896202
15 309 -773821537/27894456
15 310 -2251/14349
15 311 362227/5682204
15 313 -13192552/3486807
15 316 -507459193/289792404
15 317 -6958271/8523306
15 319 -240/4783
15 323 85596971077/1896823008
15 324 487597/4649076
15 325 25747/387423
15 326 -1639/28698
15 328 718949/1549692
15 334 -45641/387423
15 335 -88525/344376
15 337 -11939/28698
15 338 -6223/688752
15 339 -143965/344376
15 342 -51437/172188
15 345 -425341/774846
15 346 21773/86094
15 347 425341/387423
15 349 1/24
15 350 -281629/774846
15 351 65717/344376
15 355 -530195/516564
15 358 -1274/43047
15 362 -11560537/18596304
15 363 1792355/1033128
15 364 41609/172188
15 365 -36240263/22728816
15 366 -23036039/68186448
15 370 240785/688752
15 371 -88525/344376
15 372 -36964717/34093224
15 373 -34791355/34093224
15 374 6313/28698
15 375 6958271/4261653
15 377 215633/516564
15 378 -21773/86094
15 379 -425341/387423
15 381 1/24
15 382 -20903203/17046612
15 383 105029/344376
15 387 530195/516564
15 388 6958271/8523306
15 390 1274/43047
15 394 5921969/11364408
15 395 -105151/1033128
15 396 178397/344376
15 397 25259/172188
15 398 -1216/4783
15 399 69467/86094
15 400 240/4783
15 401 -61219/516564
15 402 22907399569/1841034096
15 403 12445595213/613678032
15 404 -2645001787/306839016
15 405 -2680362827/153419508
15 407 -6958271/8523306
15 409 4659711031/3682068192
15 410 -565/57396
15 411 -2980366039/306839016
15 412 2039869/2195397
15 413 -752646655573/5216263272
15 414 -54429503/8781588
15 415 -979376/731799
15 416 -425616591757/5216263272
15 417 11725/57396
15 418 900751/774846
15 419 -43069/57396
15 420 180801109/153419508
15 423 -105009899/144896202
15 424 -6958271/8523306
15 426 3046/43047
15 432 -46917815/24149367
15 433 -105009899/144896202
15 434 559888409/289792404
15 435 -461705033/217344303
15 436 -146594805601/2608131636
15 437 -912882391/289792404
15 438 -105009899/289792404
15 439 63101375/96597468
15 440 -134030/387423
15 441 140362615139/5216263272
15 442 -31850522969/1304065818
15 443 1958752/731799
15 444 123863/325244
15 445 -105009899/193194936
15 446 -1074592139/289792404
15 447 105009899/193194936
15 448 -489688/243933
15 449 -2837863/2195397
15 450 465113/13172382
15 451 -184334408239/5216263272
15 452 308510873/17563176
15 453 704825561/26344764
15 454 -24859565/6586191
15 455 281297579/26344764
15 458 -15003223/34093224
15 459 -6958271/8523306
15 460 56752849/34093224
15 461 -311597329/102279672
15 462 -643096727/76709754
15 463 -1220083/947034
15 464 -6958271/17046612
15 465 6958271/8523306
15 467 5091719195/306839016
15 468 -86338673/306839016
15 469 -1729609/774846
15 470 -6958271/11364408
15 471 75016115/34093224
15 472 6958271/11364408
15 473 1665493/3099384
15 474 -544480315/306839016
15 475 425341/774846
15 476 425341/774846
15 477 110779/1549692
15 478 134030/387423
15 479 203783/1549692
15 480 -94817/516564
15 483 60625/344376
15 484 -1772/43047
15 486 -94309/344376
15 487 32365/172188
15 488 -14021/114792
15 489 -487/86094
15 490 60361/344376
15 491 -875/4783
15 492 9881/344376
15 493 -4463/14349
15 494 1804/43047
15 495 -3125/86094
15 496 -240/4783
15 497 886/14349
15 498 -1750/14349
15 499 131633/172188
15 530 -5444677879/632274336
15 531 -10707019627/79034292
17 1 -121/864
17 4 121/864
18 5 1/2
18 7 -1/2
18 10 -1/2
19 0 -26095/2592
19 1 89/72
19 2 1/12
19 4 121/72
19 5 877/216
19 6 251/216
19 7 251/216
19 8 1/12
19 10 -1543/216
19 11 10/9
19 12 -20/9
19 14 -5/9
19 15 5/9
19 16 -5/9
19 17 5/9
19 21 10/9
19 22 10/9
19 23 -10/9
19 24 10/9
19 25 -10/9
19 32 -11/24
19 33 -25/24
19 34 -31/144
19 35 -31/144
19 38 101/72
19 39 -61/72
19 40 -53/144
19 41 107/144
19 44 79/24
19 45 -41/144
19 46 -25/36
19 49 1/36
19 50 -41/144
19 54 1/36
19 61 20/9
19 78 -227/108
19 79 -622531865/316137168
19 80 -630835739/579584808
19 81 10945559/26344764
19 82 6854269849/5216263272
19 83 -2633801351/316137168
19 84 -198873143/26344764
19 85 -2529151/1549692
19 86 39051601/17046612
19 87 228737/172188
19 88 210923774/38354877
19 89 3168283411/158068584
19 90 -473330525/579584808
19 91 227779159/289792404
19 92 3016595/1549692
19 93 -19159751/48298734
19 94 -3016595/1549692
19 95 -603319/1549692
19 96 -46088179/289792404
19 97 -119468099/52689528
19 98 -5517191/2927196
19 99 6980789/2927196
19 100 2407999/1549692
19 101 17505119/17046612
19 102 84404599/26344764
19 103 -142219800313/10432526544
19 104 15640359395/474205752
19 105 6288682571/869377212
19 106 603319/516564
19 107 -269701/774846
19 108 -24831620941/579584808
19 109 -3020578739/158068584
19 110 119657626/6586191
19 111 1/8
19 112 -1/24
19 114 79202761/3486807
19 115 2033701373/52689528
19 116 285858223/26344764
19 117 -306773/344376
19 118 -7719257/11364408
19 120 -284098073/25569918
19 121 -715427765/26344764
19 122 -97933/1033128
19 123 417412/387423
19 124 52979/57396
19 125 2406637/1549692
19 126 73876291/34093224
19 127 -206533/86094
19 129 -21212813/8523306
19 130 -483187/344376
19 131 2857/19132
19 132 -2594754961/153419508
19 133 -2378411/105226
19 134 -132289/86094
19 135 2100833/1162269
19 136 -1986317/8781588
19 137 904691/79034292
19 138 -106213/57396
19 139 227779159/289792404
19 140 24939296345/1738754424
19 141 11102/14349
19 142 9577726/4261653
19 143 5126/43047
19 144 153204317/25569918
19 149 8798/43047
19 153 -2401940525/105379056
19 154 -68195509/158068584
19 155 -26250869/289792404
19 156 1025413657/1159169616
19 157 823812617/1159169616
19 158 -904703077/579584808
19 159 -603319/774846
19 160 603319/1549692
19 161 226362007/128796624
19 162 -26250869/289792404
19 163 -679061771/289792404
19 164 679061771/289792404
19 165 603319/387423
19 166 -603319/387423
19 167 -1770479/2927196
19 168 578334001/579584808
19 169 -771310879/579584808
19 170 603319/387423
19 171 771310879/579584808
19 172 271661831/579584808
19 173 19159751/48298734
19 175 -271661831/289792404
19 176 -13409387/5854392
19 177 603319/774846
19 178 324233771/144896202
19 179 -936937/1549692
19 180 603319/1549692
19 181 603319/1549692
19 182 -269701/1549692
19 183 603319/516564
19 184 26250869/72448101
19 185 -26250869/144896202
19 186 26250869/144896202
19 189 -188641099/204559344
19 190 96828091/158068584
19 191 78386441/26344764
19 192 -21243158/6586191
19 193 -2969245/3099384
19 194 -1229389/1894068
19 195 17906195/26344764
19 196 5517191/5854392
19 197 -6492923/2927196
19 198 -2638447/5682204
19 199 -98336575/26344764
19 200 7468655/5854392
19 201 3585481/5682204
19 202 98336575/26344764
19 203 -2407999/3099384
19 204 -484375/1549692
19 205 68294/129141
19 206 -5982127/17046612
19 207 162071/1549692
19 208 -4913513/8781588
19 209 32915323/8781588
19 210 -26250869/144896202
19 211 -49108493/17046612
19 212 26250869/144896202
19 213 5635282/4261653
19 214 -5405/28698
19 215 -333798683/105379056
19 216 109072351345/7824394908
19 217 -61621386883/1738754424
19 218 84686849927/10432526544
19 219 -603319/1549692
19 220 2349359/3099384
19 221 106815317921/2608131636
19 222 87957123145/3477508848
19 223 -122418945353/5216263272
19 225 -313496377427/5216263272
19 226 -43678551709/5216263272
19 227 15640359395/474205752
19 228 385064/387423
19 229 -603319/516564
19 230 -603319/516564
19 231 269701/1549692
19 232 269701/774846
19 233 -52861435015/5216263272
19 234 -20859413467/1304065818
19 236 -26250869/144896202
19 238 1917067162627/62595159264
19 239 -1308632033/474205752
19 240 4485643703/316137168
19 242 -2817641/2841102
19 244 203196353/25569918
19 245 1291616509/105379056
19 246 -1/4
19 247 -1249240829/158068584
19 248 1/24
19 249 4803377/11364408
19 251 -1751059865/76709754
19 252 -4508327227/158068584
19 254 1/12
19 256 1/12
19 257 -2817641/5682204
19 259 14088205/8523306
19 260 11744081/5682204
19 263 -399064586/12784959
19 264 -1210578995/76709754
19 265 1/3
19 266 1282847791/76709754
19 267 -1/2
19 268 13422490385/652032909
19 269 276725/172188
19 270 -679061771/289792404
19 271 32887160363/1304065818
19 273 -777991/1420551
19 275 -173810773/76709754
19 278 328577131/289792404
19 279 5635282/4261653
19 281 -1/3
19 285 -12300357323/1896823008
19 286 -635339533/158068584
19 287 -110047/172188
19 288 -87121/516564
19 289 -49439/172188
19 290 430446671/76709754
19 291 1283841407/158068584
19 292 16451/14349
19 293 1133/172188
19 294 34078/43047
19 295 215645/172188
19 296 -17341207/8523306
19 298 -23431/631356
19 299 6239/57396
19 300 15361/43047
19 301 650838521/38354877
19 302 79202761/3486807
19 303 -3539/28698
19 304 -21815626/4261653
19 305 -1/6
19 306 11377347299/579584808
19 307 3968788/2195397
19 308 679061771/289792404
19 309 -134721289/27894456
19 310 21262/14349
19 311 777991/1420551
19 313 -21282367/3486807
19 316 -328577131/289792404
19 317 -5635282/4261653
19 319 4472/14349
19 323 15727763855/948411504
19 324 555817/1162269
19 325 900539/3099384
19 326 -156871/114792
19 328 3383899/3099384
19 330 1/12
19 334 -453889/3099384
19 335 -70121/172188
19 337 -4281/9566
19 338 -86405/344376
19 339 -52211/43047
19 342 -12725/172188
19 344 -1/3
19 345 -603319/774846
19 346 20957/86094
19 347 603319/387423
19 350 -658523/387423
19 351 7045/43047
19 355 -492113/516564
19 358 -5113/86094
19 362 -2292485/2324538
19 363 1145221/516564
19 364 228737/172188
19 365 -17200169/5682204
19 366 -20931289/34093224
19 370 483187/344376
19 371 -70121/172188
19 372 -18756151/8523306
19 373 -14088205/8523306
19 374 47893/28698
19 375 11270564/4261653
19 377 825731/516564
19 378 -20957/86094
19 379 -603319/387423
19 382 -20133481/17046612
19 383 28180/43047
19 387 492113/516564
19 388 5635282/4261653
19 390 5113/86094
19 394 1382453/11364408
19 395 725753/1033128
19 396 -35000/43047
19 397 44903/172188
19 398 -1907/4783
19 399 93653/86094
19 400 5405/28698
19 401 1051495/1033128
19 402 8865001825/460258524
19 403 4780175909/153419508
19 404 -1108930117/76709754
19 405 -1033286912/38354877
19 407 -5635282/4261653
19 409 924754825/920517048
19 410 61171/57396
19 411 -1028821501/76709754
19 412 6377111/4390794
19 413 -209835758377/5216263272
19 414 -46652861/8781588
19 415 -1770479/2927196
19 416 -45293412361/1304065818
19 417 -8881/4783
19 418 981599/1549692
19 419 -11545/9566
19 420 91204948/38354877
19 423 -26250869/144896202
19 424 -5635282/4261653
19 426 -7865/43047
19 432 -243854503/193194936
19 433 -26250869/144896202
19 434 -13496501/579584808
19 435 3388550845/869377212
19 436 -25665396685/2608131636
19 437 -153265883/144896202
19 438 -26250869/289792404
19 439 -40901827/96597468
19 440 -385064/387423
19 441 -68556258889/5216263272
19 442 -6203125999/652032909
19 443 1770479/1463598
19 444 30406/243933
19 445 -26250869/193194936
19 446 -928888843/579584808
19 447 26250869/193194936
19 448 -1770479/1951464
19 449 -10817881/8781588
19 450 -2273509/13172382
19 451 -55804103071/5216263272
19 452 122861309/17563176
19 453 424806361/52689528
19 454 -36447157/13172382
19 455 26480606/6586191
19 458 -7969255/8523306
19 459 -5635282/4261653
19 460 24875101/8523306
19 461 -135646069/25569918
19 462 -518929612/38354877
19 463 -1198544/473517
19 464 -2817641/4261653
19 465 5635282/4261653
19 467 2046659069/76709754
19 468 8599123/76709754
19 469 -1917284/387423
19 470 -2817641/2841102
19 471 39846275/8523306
19 472 2817641/2841102
19 473 702545/1549692
19 474 -235630141/76709754
19 475 603319/774846
19 476 603319/774846
19 477 936937/1549692
19 478 385064/387423
19 479 -1270555/1549692
19 480 -384209/516564
19 483 251353/344376
19 484 -11102/43047
19 486 -106549/344376
19 487 -41855/172188
19 488 -89513/114792
19 489 57179/86094
19 490 108865/344376
19 491 386/4783
19 492 -162187/344376
19 493 -7217/4783
19 494 -37609/86094
19 495 -4777/43047
19 496 -5405/28698
19 497 5551/14349
19 498 772/14349
19 499 862787/172188
19 530 -1961109217/632274336
19 531 -2442971807/39517146
20 0 26095/2592
20 1 -89/72
20 2 -1/12
20 4 -121/72
20 5 -877/216
20 6 -251/216
20 7 -251/216
20 8 -1/12
20 10 1543/216
20 11 -244033/39024
20 12 22297/2168
20 14 222353/39024
20 15 -222353/39024
20 16 -5/9
20 17 5/9
20 18 20/9
20 21 -22297/4336
20 22 -22297/2168
20 23 22297/2168
20 32 11/24
20 33 80441/13008
20 34 31/144
20 35 31/144
20 36 -10/9
20 38 -101/72
20 39 -167611/39024
20 40 -107/144
20 41 53/144
20 42 10/9
20 44 -79/24
20 45 41/144
20 46 25/36
20 47 10/9
20 49 -1/36
20 50 41/144
20 52 -10/9
20 54 -1/36
20 55 -10/9
20 59 -20/9
20 61 -22297/2168
20 63 -22297/2168
20 78 227/108
20 79 -90868901/2927196
20 80 -258819383/21466104
20 81 648481/162622
20 82 6515195075/96597468
20 83 -794350267/7805856
20 84 -264408597/2601952
20 85 -63711/19132
20 86 1795773/841808
20 87 8965/38264
20 88 24051595/2841102
20 89 1140785659/3902928
20 90 -106247879/21466104
20 91 103225517/10733052
20 92 689225/114792
20 93 -60224673/7155368
20 94 -689225/114792
20 95 -137845/114792
20 96 90744169/5366526
20 97 -45974101/3902928
20 98 -5782797/650488
20 99 5782797/650488
20 100 34997/38264
20 101 842239/631356
20 102 30410557/1951464
20 103 -273764767487/772779744
20 104 24270142447/35126352
20 105 -316634287/32199156
20 106 137845/38264
20 107 -237913/57396
20 108 -35032612897/42932208
20 109 -242911207/975732
20 110 18686777/81311
20 111 1/24
20 112 -1/8
20 113 -2/3
20 114 18134701/516564
20 115 1877973361/3902928
20 116 651904549/3902928
20 117 23011/114792
20 118 -54337/210452
20 119 1/6
20 120 -126409069/7576272
20 121 -480965291/1300976
20 122 -103513/57396
20 123 114751/28698
20 124 85467/38264
20 125 187673/57396
20 126 8000579/2525424
20 127 -7537/57396
20 129 -3211061/631356
20 130 -122077/76528
20 131 123279/38264
20 132 -1177154051/45457632
20 133 -29760191/841808
20 134 -5615/28698
20 135 1198897/344376
20 136 -1420813/1951464
20 137 74484127/1463598
20 138 -19901/114792
20 139 103225517/10733052
20 140 34297315711/128796624
20 141 113/9566
20 142 2839379/1262712
20 143 -1163/4783
20 144 71671723/7576272
20 149 -7231/28698
20 153 -13793632289/46835136
20 154 22366643/5854392
20 155 -6357146/2683263
20 156 144390755/21466104
20 157 6705577/10733052
20 158 -90278281/10733052
20 159 -137845/57396
20 160 137845/114792
20 161 108083485/7155368
20 162 -6357146/2683263
20 163 -154779547/10733052
20 164 154779547/10733052
20 165 137845/28698
20 166 -137845/28698
20 167 -4760759/975732
20 168 207962215/21466104
20 169 2002905/1788842
20 170 137845/28698
20 171 -2002905/1788842
20 172 -69221453/21466104
20 173 60224673/7155368
20 175 69221453/10733052
20 176 -817134/81311
20 177 137845/57396
20 178 60943829/10733052
20 179 -37777/114792
20 180 137845/114792
20 181 137845/114792
20 182 -237913/114792
20 183 137845/38264
20 184 25428584/2683263
20 185 -12714292/2683263
20 186 12714292/2683263
20 189 -55807085/3788136
20 190 -45827249/11708784
20 191 4401263/325244
20 192 -4401263/325244
20 193 -402415/229584
20 194 335455/631356
20 195 15300225/650488
20 196 5782797/1300976
20 197 -5782797/650488
20 198 -210523/420904
20 199 -11822255/650488
20 200 5782797/1300976
20 201 210523/420904
20 202 11822255/650488
20 203 -34997/76528
20 204 -95719/114792
20 205 37178/14349
20 206 29329/420904
20 207 -45853/19132
20 208 -2396545/1951464
20 209 23554015/1951464
20 210 -12714292/2683263
20 211 -3084745/1262712
20 212 12714292/2683263
20 213 1257775/631356
20 214 1054/14349
20 215 -820270307/23417568
20 216 981472549091/2318339232
20 217 -216567897739/257593248
20 218 224050859521/772779744
20 219 -137845/114792
20 220 889361/229584
20 221 699417601183/772779744
20 222 106836565949/257593248
20 223 -220251248077/386389872
20 225 -367230016687/386389872
20 226 -10730176849/193194936
20 227 24270142447/35126352
20 228 87811/57396
20 229 -137845/38264
20 230 -137845/38264
20 231 237913/114792
20 232 237913/57396
20 233 -90795824549/386389872
20 234 -216070332755/386389872
20 236 -12714292/2683263
20 238 237185184103/579584808
20 239 -715358533/23417568
20 240 365556245/1951464
20 242 -1257775/841808
20 243 1/3
20 244 23343091/1894068
20 245 386374825/2601952
20 247 -19472995/162622
20 248 1/8
20 249 144739/315678
20 250 -1/3
20 251 -792328531/22728816
20 252 -231414793/650488
20 254 -1/12
20 255 -1/12
20 256 -1/12
20 257 -1257775/1683616
20 258 1/4
20 259 6288875/2525424
20 260 3668099/1262712
20 261 7/12
20 262 -5/6
20 263 -182037457/3788136
20 264 -565832497/22728816
20 265 1/2
20 266 582911675/22728816
20 267 -1/3
20 268 83199775567/193194936
20 269 16039/114792
20 270 -154779547/10733052
20 271 106054121329/386389872
20 272 1/6
20 273 -210523/420904
20 275 -79229099/22728816
20 278 197758097/21466104
20 279 1257775/631356
20 281 1/6
20 285 -545098669/5854392
20 286 -88983673/1463598
20 287 -719/114792
20 288 -66155/229584
20 289 1483/28698
20 290 186814447/22728816
20 291 42480553/325244
20 292 5277/38264
20 293 -12923/28698
20 294 5585/14349
20 295 -40301/57396
20 296 -4064779/2525424
20 298 -12893/315678
20 299 -5209/114792
20 300 8843/57396
20 301 585777869/22728816
20 302 18134701/516564
20 303 -2108/14349
20 304 -9122891/1262712
20 305 1/3
20 306 10752489371/42932208
20 307 2910169/243933
20 308 154779547/10733052
20 309 -300383039/2066256
20 310 2817/19132
20 311 210523/420904
20 313 -2379737/258282
20 316 -197758097/21466104
20 317 -1257775/631356
20 319 -2675/28698
20 323 3463877051/15611712
20 324 8023/86094
20 325 90665/114792
20 326 -136625/229584
20 328 104001/38264
20 334 -46945/114792
20 335 -236365/114792
20 337 -32831/57396
20 338 -189023/229584
20 339 -8541/9566
20 342 -91543/38264
20 344 -1/6
20 345 -137845/57396
20 346 1931/57396
20 347 137845/28698
20 349 -1/3
20 350 -100355/57396
20 351 4197/9566
20 355 -171201/38264
20 358 2278/14349
20 362 -2773403/1377504
20 363 2493271/688752
20 364 17329/114792
20 365 -7130967/1683616
20 366 -5212699/5050848
20 369 -1/12
20 370 289703/229584
20 371 -293761/114792
20 372 -7552013/2525424
20 373 -6288875/2525424
20 374 2695/57396
20 375 1257775/315678
20 376 1/6
20 377 71133/38264
20 378 -1931/57396
20 379 -137845/28698
20 381 1/3
20 382 -876935/1262712
20 383 3611/4783
20 387 171201/38264
20 388 1257775/631356
20 390 -2278/14349
20 394 5858261/1894068
20 395 589963/688752
20 396 -57873/38264
20 397 35453/38264
20 398 -1/19132
20 399 72303/19132
20 400 -1054/14349
20 401 253583/229584
20 402 4046309177/136372896
20 403 2190047797/45457632
20 404 -486812555/22728816
20 405 -472535215/11364408
20 407 -1257775/631356
20 409 621236423/272745792
20 410 -41477/38264
20 411 -497826839/22728816
20 412 1908679/975732
20 413 -282835765001/386389872
20 414 -46769713/1951464
20 415 -4760759/975732
20 416 -152774440169/386389872
20 417 -4673/14349
20 418 11153/57396
20 419 -67651/19132
20 420 36815393/11364408
20 423 -12714292/2683263
20 424 -1257775/631356
20 426 5123/28698
20 432 -205636715/21466104
20 433 -12714292/2683263
20 434 255100159/21466104
20 435 -1133216101/64398312
20 436 -57087057317/193194936
20 437 -179511269/10733052
20 438 -6357146/2683263
20 439 94650037/21466104
20 440 -87811/57396
20 441 67286603569/386389872
20 442 -5840039855/48298734
20 443 4760759/487866
20 444 2216105/975732
20 445 -3178573/894421
20 446 -104232971/7155368
20 447 3178573/894421
20 448 -4760759/650488
20 449 -3379439/650488
20 450 114605/325244
20 451 -68494532981/386389872
20 452 111410955/1300976
20 453 32282902/243933
20 454 -3552062/243933
20 455 16410793/325244
20 458 -3147119/2525424
20 459 -1257775/631356
20 460 10693769/2525424
20 461 -58499945/7576272
20 462 -116028403/5682204
20 463 -734149/210452
20 464 -1257775/1262712
20 465 1257775/631356
20 467 916896523/22728816
20 468 -5598313/22728816
20 469 -371981/57396
20 470 -1257775/841808
20 471 15735595/2525424
20 472 1257775/841808
20 473 611033/229584
20 474 -101901227/22728816
20 475 137845/57396
20 476 137845/57396
20 477 37777/114792
20 478 87811/57396
20 479 62291/114792
20 480 -188503/114792
20 483 24847/229584
20 484 -816/4783
20 486 -66695/229584
20 487 18007/38264
20 488 -20763/76528
20 489 6645/19132
20 490 8311/229584
20 491 -247/4783
20 492 -215941/229584
20 493 -62053/28698
20 494 2987/28698
20 495 15583/57396
20 496 1054/14349
20 497 2561/28698
20 498 -5771/28698
20 499 547861/114792
20 530 -1057584005/23417568
20 531 -7381362721/11708784
21 1 1/12
21 5 -1/12
21 11 1/24
21 15 -1/12
21 17 1/12
21 19 -1/12
21 39 1/24
21 41 -1/12
21 43 1/12
21 50 1/24
21 53 -1/12
21 57 1/24
21 63 1/12
21 71 1/12
21 78 -1/72
22 1 1/12
22 5 -1/12
24 1 7/6
24 2 -7/6
24 5 11/4
24 8 -11/4
24 11 -1/6
24 15 1/3
24 39 -1/6
24 59 -1/3
24 61 -1/3
24 63 -1/3
24 65 -1/3
24 73 1/3
24 79 -517272557/37192608
24 80 -95668817/17046612
24 81 2944339/1549692
24 82 16924936909/613678032
24 83 -1545647831/37192608
24 84 -66072097/1549692
24 85 -912563/774846
24 86 -6076799/68186448
24 87 -48923/86094
24 88 101075273/38354877
24 89 2316833215/18596304
24 90 -38537795/17046612
24 91 38237497/8523306
24 92 3698075/1549692
24 93 -22779743/5682204
24 94 -3698075/1549692
24 95 -739615/1549692
24 96 35630761/4261653
24 97 -25456937/6198768
24 98 -552841/172188
24 99 552841/172188
24 100 -913109/1549692
24 101 -15239921/34093224
24 102 13679581/3099384
24 103 -45590815423/306839016
24 104 16110608885/55788912
24 105 -851759915/204559344
24 106 739615/516564
24 107 -2162401/774846
24 108 -1447995082/4261653
24 109 -1912300463/18596304
24 110 146324789/1549692
24 114 77598599/6973614
24 115 1224686039/6198768
24 116 217801993/3099384
24 117 50659/86094
24 118 8609749/11364408
24 120 -939610633/204559344
24 121 -236958157/1549692
24 122 -273547/258282
24 123 3680635/1549692
24 124 12428/14349
24 125 2309275/1549692
24 126 3535781/68186448
24 127 79691/86094
24 129 -36070163/34093224
24 130 -31187/172188
24 131 14337/9566
24 132 -9647508611/1227356064
24 133 -29811743/2525424
24 134 19768/43047
24 135 19392373/9298152
24 136 -1564625/1033128
24 137 24636127/1162269
24 138 4669/114792
24 139 38237497/8523306
24 140 5635509083/51139836
24 141 -3823/4783
24 142 -35328319/34093224
24 143 -13108/43047
24 144 671768227/204559344
24 149 18155/172188
24 153 -1543065407/12397536
24 154 8839979/4649076
24 155 -9521837/8523306
24 156 105641101/34093224
24 157 3977549/34093224
24 158 -15661198/4261653
24 159 -739615/774846
24 160 739615/1549692
24 161 26274997/3788136
24 162 -9521837/8523306
24 163 -54509027/8523306
24 164 54509027/8523306
24 165 739615/387423
24 166 -739615/387423
24 167 -193877/86094
24 168 76625143/17046612
24 169 15066125/17046612
24 170 739615/387423
24 171 -15066125/17046612
24 172 -9020098/4261653
24 173 22779743/5682204
24 175 18040196/4261653
24 176 -335041/86094
24 177 739615/774846
24 178 11829091/8523306
24 179 683171/1549692
24 180 739615/1549692
24 181 739615/1549692
24 182 -2162401/1549692
24 183 739615/516564
24 184 19043674/4261653
24 185 -9521837/4261653
24 186 9521837/4261653
24 189 -716231435/102279672
24 190 -29435839/9298152
24 191 32529643/6198768
24 192 -32529643/6198768
24 193 -3536353/3099384
24 194 3885595/3788136
24 195 84328615/6198768
24 196 552841/344376
24 197 -552841/172188
24 198 3817489/11364408
24 199 -22578505/3099384
24 200 552841/344376
24 201 -3817489/11364408
24 202 22578505/3099384
24 203 913109/3099384
24 204 172157/1549692
24 205 741577/258282
24 206 -17761181/34093224
24 207 -4972799/3099384
24 208 -1736813/1033128
24 209 2118833/516564
24 210 -9521837/4261653
24 211 -982382/4261653
24 212 9521837/4261653
24 213 9510631/17046612
24 214 6397/19132
24 215 -217699469/12397536
24 216 664135619629/3682068192
24 217 -72384399499/204559344
24 218 150190004999/1227356064
24 219 -739615/1549692
24 220 6543647/3099384
24 221 466479653687/1227356064
24 222 70766262913/409118688
24 223 -73817362627/306839016
24 225 -60470190305/153419508
24 226 -844584148/38354877
24 227 16110608885/55788912
24 228 14111/387423
24 229 -739615/516564
24 230 -739615/516564
24 231 2162401/1549692
24 232 2162401/774846
24 233 -30217157321/306839016
24 234 -72718183019/306839016
24 236 -9521837/4261653
24 238 621609248213/3682068192
24 239 -712105781/55788912
24 240 2912218445/37192608
24 242 -9510631/22728816
24 244 405757469/102279672
24 245 758962405/12397536
24 247 -933078329/18596304
24 249 -3817489/11364408
24 251 -6413099875/613678032
24 252 -2742252427/18596304
24 257 -9510631/45457632
24 259 47553155/68186448
24 260 9510631/11364408
24 263 -1530637771/102279672
24 264 -5284666465/613678032
24 266 4813372031/613678032
24 268 111055026439/613678032
24 269 -159227/344376
24 270 -54509027/8523306
24 271 68823448877/613678032
24 273 3817489/11364408
24 275 -664000883/613678032
24 278 78145289/17046612
24 279 9510631/17046612
24 285 -8535496901/223155648
24 286 -235962545/9298152
24 287 212701/344376
24 288 109481/2066256
24 289 86039/344376
24 290 1201627531/613678032
24 291 1007542121/18596304
24 292 -32537/38264
24 293 -25327/43047
24 294 7696/43047
24 295 -344803/172188
24 296 86027605/68186448
24 298 -40353/210452
24 299 38941/114792
24 300 -101431/86094
24 301 4615965887/613678032
24 302 77598599/6973614
24 303 -6397/9566
24 304 -44640401/34093224
24 306 7067376839/68186448
24 307 4715347/1033128
24 308 54509027/8523306
24 309 -3458557865/55788912
24 310 -25900/14349
24 311 -3817489/11364408
24 313 -36357451/13947228
24 316 -78145289/17046612
24 317 -9510631/17046612
24 319 6397/19132
24 323 2604012911/27894456
24 324 -1185941/4649076
24 325 267007/1549692
24 326 60695/57396
24 328 863711/1549692
24 334 15661/387423
24 335 -55439/43047
24 337 -8752/14349
24 338 -65161/172188
24 339 -24799/86094
24 342 -125227/86094
24 344 -1/6
24 345 -739615/774846
24 346 36305/86094
24 347 739615/387423
24 349 -1/6
24 350 542633/774846
24 351 -8912/43047
24 355 -1213877/516564
24 358 19709/86094
24 362 -2300909/2324538
24 363 3665059/2066256
24 364 -48923/86094
24 365 -32283199/45457632
24 366 -2056123/136372896
24 370 31187/172188
24 371 -55439/43047
24 372 -24648221/68186448
24 373 -47553155/68186448
24 374 -9208/14349
24 375 9510631/8523306
24 376 1/6
24 377 -208909/516564
24 378 -36305/86094
24 379 -739615/387423
24 381 1/6
24 382 -7933727/8523306
24 383 -28249/86094
24 387 1213877/516564
24 388 9510631/17046612
24 390 -19709/86094
24 394 73592483/45457632
24 395 -256465/1033128
24 396 25252/43047
24 397 63919/86094
24 398 -15475/28698
24 399 43469/86094
24 400 -6397/19132
24 401 -1302649/2066256
24 402 34117544045/3682068192
24 403 18783230089/1227356064
24 404 -3356458547/613678032
24 405 -4019333617/306839016
24 407 -9510631/17046612
24 409 12941315855/7364136384
24 410 -2549/4783
24 411 -5289741431/613678032
24 412 1650719/516564
24 413 -93834646523/306839016
24 414 -8517353/1033128
24 415 -193877/86094
24 416 -49202710679/306839016
24 417 30071/9566
24 418 3926125/3099384
24 419 -1917/9566
24 420 124212023/306839016
24 423 -9521837/4261653
24 424 -9510631/17046612
24 426 -18932/43047
24 432 -24517567/5682204
24 433 -9521837/4261653
24 434 98140663/17046612
24 435 -2013159751/204559344
24 436 -38729708779/306839016
24 437 -33401504/4261653
24 438 -9521837/8523306
24 439 15200743/5682204
24 440 -14111/387423
24 441 12192990767/153419508
24 442 -29581972481/613678032
24 443 193877/43047
24 444 67625/114792
24 445 -9521837/5682204
24 446 -115012789/17046612
24 447 9521837/5682204
24 448 -193877/57396
24 449 -2013997/1033128
24 450 474293/1549692
24 451 -22695672125/306839016
24 452 72635849/2066256
24 453 340880557/6198768
24 454 -2484508/387423
24 455 9123151/387423
24 458 -7568795/68186448
24 459 -9510631/17046612
24 460 64632581/68186448
24 461 -361205429/204559344
24 462 -885459601/153419508
24 463 -948857/1894068
24 464 -9510631/34093224
24 465 9510631/17046612
24 467 7062912259/613678032
24 468 -415576837/613678032
24 469 -599807/1549692
24 470 -9510631/22728816
24 471 37843975/68186448
24 472 9510631/22728816
24 473 8169977/6198768
24 474 -640698851/613678032
24 475 739615/774846
24 476 739615/774846
24 477 -683171/1549692
24 478 14111/387423
24 479 2105957/1549692
24 480 8980/129141
24 483 -44461/172188
24 484 18155/86094
24 485 -8/3
24 486 -22891/86094
24 487 60905/86094
24 488 9649/57396
24 489 14731/172188
24 490 30017/172188
24 491 -6199/14349
24 492 47341/172188
24 493 1415/4783
24 494 16175/86094
24 495 9611/172188
24 496 6397/19132
24 497 -3343/14349
24 498 -1909/4783
24 499 -88666/43047
24 530 -1228880113/74385216
24 531 -4785082883/18596304
25 1 -81/32
25 3 -1/2
25 5 -19/2
25 6 3/16
25 8 395/32
25 10 -5/16
25 11 1/8
25 14 -1/8
25 15 -1/8
25 33 1/8
25 39 -1/6
25 40 1/3
25 44 1/3
25 47 -1/3
25 55 1/6
25 56 -1/3
25 59 1/4
25 65 -1/3
25 67 -1/3
26 1 65/96
26 3 1/6
26 5 1/4
26 6 -1/16
26 8 -33/32
26 10 5/48
26 11 -1/24
26 14 1/24
26 15 1/24
26 33 -1/24
26 59 -1/12
27 1 -611/192
27 2 -1/2
27 5 -1/4
27 6 11/192
27 8 31/8
27 10 11/192
27 11 3/32
27 12 -5/48
27 14 -1/24
27 15 -1/24
27 16 -5/96
27 17 5/96
27 21 -11/96
27 24 5/48
27 25 11/48
27 26 1/3
27 33 1/24
27 39 11/96
27 41 -11/48
27 44 -11/48
27 46 -5/96
27 49 -5/96
27 54 -5/96
27 59 1/12
27 61 5/48
27 63 11/48
27 66 1/3
27 78 -5/144
28 1 1/2
28 8 -1/2
28 11 1/12
28 16 -1/6
28 20 -1/6
28 27 -1/12
28 30 1/6
28 45 -1/12
28 47 1/6
28 55 -1/12
28 56 1/6
28 59 1/6
28 62 -1/6
28 67 1/6
28 69 -1/6
28 72 -1/6
30 1 -387/32
30 3 -1/6
30 5 -1/2
30 6 11/48
30 8 401/32
30 10 1/16
30 11 1/24
30 12 -1/24
30 14 -1/24
30 15 -1/24
30 16 -1/24
30 17 1/24
30 18 1/24
30 21 1/48
30 24 1/24
30 25 -1/24
30 33 1/24
30 39 -1/48
30 41 1/24
30 44 1/24
30 52 -1/24
30 56 -1/24
30 59 1/24
30 61 1/24
30 63 -1/24
30 67 -1/24
31 0 -325/108
31 1 -2515/288
31 2 -5/4
31 4 -481/288
31 5 17/72
31 6 11/72
31 7 5/72
31 8 221/18
31 10 -31/36
31 11 -11555/1084
31 12 23381/1084
31 14 140015/13008
31 15 -140557/13008
31 18 -5/24
31 21 -23381/2168
31 22 -35207/1626
31 23 35207/1626
31 24 1/12
31 25 -1/12
31 33 140015/13008
31 36 1/8
31 39 -35207/3252
31 40 1/12
31 41 1/12
31 42 -1/8
31 44 1/6
31 46 -1/12
31 47 -1/12
31 49 -1/12
31 52 1/12
31 54 -1/12
31 55 5/48
31 59 1/4
31 61 -140015/6504
31 63 -47033/2168
31 65 1/12
31 73 -1/24
31 78 -1/18
32 0 325/108
32 1 2089/72
32 2 -13/36
32 4 -577/360
32 5 -17/72
32 6 -11/72
32 7 -17/72
32 8 -3301/120
32 10 25/36
32 11 17/48
32 12 5/24
32 14 -23/48
32 15 9/16
32 18 -1
32 21 -5/48
32 22 -1/8
32 23 1/8
32 24 -1/12
32 25 1/12
32 33 -23/48
32 36 13/12
32 39 25/48
32 40 -1/12
32 41 -1/12
32 42 -13/12
32 44 -1/6
32 46 1/12
32 47 1/12
32 49 1/12
32 52 -1/12
32 54 1/12
32 55 1/2
32 59 11/12
32 61 -7/24
32 63 -1/8
32 65 13/12
32 73 1/12
32 78 1/18
36 0 325/108
36 1 -131/6
36 2 -1/4
36 3 1/12
36 4 -13/24
36 5 -17/72
36 6 -11/72
36 7 -5/72
36 8 131/6
36 9 1/12
36 10 37/36
36 11 1/3
36 12 5/12
36 14 1/24
36 15 -31/24
36 16 1/4
36 17 -1/12
36 20 1/6
36 21 -5/24
36 22 -1/12
36 23 1/12
36 24 -1/3
36 25 1/3
36 32 1/12
36 33 1/24
36 34 -1/12
36 35 -1/12
36 38 -1/6
36 39 5/6
36 40 -1/12
36 41 -5/12
36 44 -1/2
36 45 1/24
36 46 1/6
36 49 1/4
36 50 1/24
36 54 1/4
36 59 7/6
36 60 1/12
36 61 3/4
36 62 1/12
36 63 19/12
36 64 -1/12
36 65 4/3
36 68 -1/12
36 71 1/12
36 72 1/12
36 73 -5/4
36 78 5/36
37 1 -1
37 3 -19/36
37 6 19/36
37 7 1/4
37 8 3/4
37 10 1/4
37 11 1/4
37 12 -1/4
37 13 1/6
37 16 -1/24
37 17 -1/8
37 18 -1/4
37 21 1/8
37 24 1/4
37 25 -1/4
37 27 -1/8
37 28 1/8
37 29 -1/12
37 30 13/48
37 31 -5/24
37 34 -1/8
37 39 -1/8
37 40 1/12
37 41 1/4
37 44 1/4
37 45 -7/48
37 46 -7/48
37 47 -1/4
37 49 1/12
37 51 1/48
37 52 1/4
37 54 -1/8
37 55 1/8
37 59 5/12
37 61 1/4
37 63 -1/4
37 69 -1/4
37 72 -1/6
37 78 -1/12
38 79 393/136
38 80 107/68
38 81 -23/204
38 82 -8053/3672
38 83 617/102
38 84 1063/136
38 86 1/8
38 88 -49/54
38 89 -2287/102
38 90 361/136
38 91 -55/68
38 93 55/68
38 96 -107/34
38 97 57/136
38 98 23/102
38 99 -23/102
38 101 1/12
38 102 -125/204
38 103 68831/3672
38 104 -18395/459
38 105 -1583/612
38 108 4799/102
38 109 14159/816
38 110 -6235/408
38 112 -7/6
38 114 -1031/108
38 115 -1619/51
38 116 -899/68
38 118 -1/12
38 120 125/72
38 121 3579/136
38 126 -49/24
38 128 3/2
38 129 11/12
38 132 2257/432
38 133 77/8
38 135 -67/36
38 136 61/136
38 137 -1067/306
38 139 -55/68
38 140 -20225/1224
38 142 1/12
38 144 -251/72
38 146 -3/2
38 147 -1/6
38 153 101731/4896
38 154 353/136
38 155 -49/136
38 156 -1297/544
38 157 -147/544
38 158 55/136
38 161 -1321/544
38 162 -49/136
38 163 55/68
38 164 -55/68
38 167 26/17
38 168 -263/136
38 169 245/272
38 171 -245/272
38 172 -147/272
38 173 -55/68
38 175 147/136
38 176 39/17
38 178 -257/68
38 184 49/34
38 185 -49/68
38 186 49/68
38 189 295/96
38 190 43/153
38 191 -57/136
38 192 57/136
38 194 3/4
38 195 -515/408
38 196 -23/204
38 197 23/102
38 198 -1/12
38 199 125/204
38 200 -23/204
38 201 1/12
38 202 -125/204
38 206 3/4
38 207 -19/12
38 208 129/136
38 209 -23/204
38 210 -49/68
38 211 3/2
38 212 49/68
38 213 -3/2
38 215 9137/4896
38 216 -1116473/44064
38 217 245767/4896
38 218 -56029/3672
38 221 -788509/14688
38 222 -60529/2448
38 223 30389/918
38 225 207191/3672
38 226 17551/3672
38 227 -18395/459
38 233 17903/1836
38 234 15428/459
38 236 -49/68
38 238 -2185211/88128
38 239 583/272
38 240 -5431/408
38 242 5/4
38 244 -353/72
38 245 -2113/204
38 247 1823/204
38 249 7/12
38 251 1901/216
38 252 9713/408
38 257 -3/8
38 259 -1/12
38 260 -11/6
38 263 1733/144
38 264 2279/216
38 266 -1561/216
38 267 1/2
38 268 -86485/3672
38 270 55/68
38 271 -62855/3672
38 273 -1/12
38 275 1/216
38 277 -1/2
38 278 49/68
38 279 -4/3
38 285 70589/9792
38 286 1973/408
38 288 -17/8
38 290 -107/216
38 291 -1375/136
38 296 -1/24
38 297 -1/2
38 298 11/3
38 301 -271/54
38 302 -1031/108
38 304 -7/12
38 305 -1/2
38 306 -2599/136
38 307 -23/204
38 308 -55/68
38 309 2063/216
38 311 1/12
38 313 56/27
38 315 1/2
38 316 -49/68
38 317 4/3
38 323 -18199/1224
38 363 -17/8
38 365 8/3
38 366 41/24
38 372 -11/8
38 373 -11/12
38 375 -3
38 382 3/2
38 386 -2
38 388 -3/2
38 394 -103/72
38 402 -2245/324
38 403 -661/54
38 404 949/216
38 405 1097/108
38 406 1/2
38 407 3/2
38 409 -989/324
38 411 2089/216
38 412 -95/68
38 413 84731/1836
38 414 23/102
38 415 26/17
38 416 88459/3672
38 418 -19/12
38 420 38/27
38 422 3/2
38 423 -49/68
38 424 5/3
38 432 3/68
38 433 -49/68
38 434 141/136
38 435 1801/1224
38 436 8437/459
38 437 -37/136
38 438 -49/136
38 439 49/68
38 441 -38243/3672
38 442 6401/918
38 443 -52/17
38 444 -27/136
38 445 -147/272
38 446 471/136
38 447 147/272
38 448 39/17
38 449 -9/136
38 450 -61/204
38 451 43495/3672
38 452 -2195/408
38 453 -2177/204
38 454 52/17
38 455 -501/136
38 457 -4
38 458 -17/24
38 459 1/6
38 460 -25/24
38 461 67/72
38 462 103/27
38 463 1/6
38 464 -1/6
38 465 -3/2
38 466 -1/2
38 467 -1253/216
38 468 89/216
38 469 -1/2
38 470 3/4
38 471 25/24
38 473 -29/24
38 474 115/216
38 514 1/2
38 515 -1/3
38 530 25523/9792
38 531 137783/2448
39 1 65/96
39 3 1/6
39 5 1/4
39 6 7/16
39 8 -49/32
39 10 29/48
39 11 -1/24
39 12 5/24
39 14 1/24
39 15 1/24
39 16 5/24
39 17 -5/24
39 18 -5/24
39 21 -5/48
39 24 -5/24
39 25 5/24
39 33 -1/24
39 39 1/16
39 40 1/12
39 41 -5/24
39 44 -1/8
39 47 -1/12
39 52 5/24
39 55 1/24
39 56 1/8
39 59 1/8
39 61 -5/24
39 63 5/24
39 65 -1/12
39 67 1/8
40 1 -2641/8640
40 2 -805/576
40 4 -121/1728
40 5 187/288
40 6 3/64
40 8 517/480
40 10 3/64
40 11 1/40
40 12 -1/144
40 14 -1/96
40 15 -3/160
40 16 1/72
40 17 -1/72
40 18 -1/72
40 21 -41/720
40 22 1/96
40 23 11/60
40 24 -11/576
40 25 -67/576
40 26 -7/96
40 39 -19/160
40 40 11/576
40 41 67/576
40 44 7/96
40 47 -1/72
40 52 1/72
40 55 1/144
40 59 23/360
40 61 11/720
40 63 -7/90
40 65 11/720
40 66 1/10
40 73 -7/240
40 78 1/160
40 79 -15/32
40 80 -53/352
40 82 1951/1584
40 83 -133/96
40 84 -23/16
40 86 -13/352
40 88 -25/99
40 89 203/48
40 90 -23/352
40 91 21/176
40 93 -21/176
40 96 53/176
40 97 -1/16
40 101 1/176
40 102 1/8
40 103 -37643/6336
40 104 1607/144
40 105 -763/1056
40 108 -4541/352
40 109 -83/24
40 110 25/8
40 114 -19/18
40 115 105/16
40 116 5/2
40 118 -1/176
40 120 499/1056
40 121 -21/4
40 126 -43/352
40 129 13/176
40 132 4841/6336
40 133 383/352
40 135 -7/48
40 137 49/48
40 138 1/8
40 139 21/176
40 140 4471/1056
40 142 1/176
40 144 -313/1056
40 153 -389/96
40 154 5/96
40 155 -5/176
40 156 61/704
40 157 -15/704
40 158 -21/352
40 161 123/704
40 162 -5/176
40 163 -21/176
40 164 21/176
40 167 -1/16
40 168 43/352
40 169 25/352
40 171 -25/352
40 172 -15/352
40 173 21/176
40 175 15/176
40 176 -3/32
40 178 3/44
40 184 5/44
40 185 -5/88
40 186 5/88
40 189 -455/2112
40 190 -1/16
40 191 1/16
40 192 -1/16
40 194 1/11
40 195 1/4
40 198 -1/176
40 199 -1/8
40 200 1/16
40 201 -21/176
40 206 27/176
40 207 -1/16
40 209 1/8
40 210 -5/88
40 211 2/11
40 212 5/88
40 213 -5/88
40 215 -1/4
40 216 137561/19008
40 217 -14681/1056
40 218 502/99
40 221 93601/6336
40 222 6631/1056
40 223 -29839/3168
40 225 -45301/3168
40 226 -1613/3168
40 227 1607/144
40 233 -12095/3168
40 234 -15505/1584
40 236 -5/88
40 238 220997/38016
40 239 -55/144
40 240 253/96
40 242 15/352
40 244 -197/528
40 245 63/32
40 247 -85/48
40 249 1/176
40 251 3241/3168
40 252 -233/48
40 257 15/704
40 259 -25/352
40 260 -15/176
40 263 757/528
40 264 2467/3168
40 266 -2405/3168
40 268 21941/3168
40 269 -1/8
40 270 -21/176
40 271 11419/3168
40 273 -1/176
40 275 329/3168
40 278 5/88
40 279 -5/88
40 285 -181/144
40 286 -15/16
40 288 1/32
40 290 -697/3168
40 291 97/48
40 296 -23/352
40 298 5/88
40 301 -2369/3168
40 302 -19/18
40 304 31/176
40 306 309/88
40 307 1/8
40 308 21/176
40 309 -359/144
40 311 1/176
40 313 19/72
40 316 -5/88
40 317 5/88
40 323 871/288
40 363 -13/96
40 365 71/704
40 366 9/704
40 372 23/352
40 373 25/352
40 375 -5/44
40 378 1/8
40 382 2/11
40 388 -5/88
40 394 5/704
40 402 -16847/19008
40 403 -9187/6336
40 404 1865/3168
40 405 1975/1584
40 407 5/88
40 409 -4253/38016
40 411 2309/3168
40 413 -36299/3168
40 414 -1/4
40 415 -1/16
40 416 -8467/1584
40 418 -3/16
40 420 -113/1584
40 423 -5/88
40 424 5/88
40 432 -31/352
40 433 -5/88
40 434 61/352
40 435 -611/1056
40 436 -1997/396
40 437 -9/44
40 438 -5/176
40 439 5/88
40 441 13639/3168
40 442 -5515/3168
40 443 1/8
40 445 -15/352
40 446 -65/352
40 447 15/352
40 448 -3/32
40 451 -8627/3168
40 452 19/16
40 453 33/16
40 454 -1/8
40 455 5/8
40 458 9/352
40 459 5/88
40 460 -39/352
40 461 215/1056
40 462 463/792
40 463 7/88
40 464 5/176
40 465 -5/88
40 467 -3673/3168
40 468 103/3168
40 469 1/8
40 470 15/352
40 471 -45/352
40 472 -15/352
40 473 1/32
40 474 377/3168
40 530 -3/4
40 531 -26/3
41 32 -1/8
41 35 1/4
41 38 1/4
41 53 -1/4
41 54 -1/4
41 57 1/8
41 68 1/4
41 70 1/4
41 78 -1/24
42 1 -241/90
42 2 -2699/288
42 4 -121/288
42 5 667/144
42 6 11/32
42 8 1199/160
42 10 11/32
42 11 1/6
42 12 -5/24
42 14 -5/48
42 15 -1/48
42 21 1/6
42 22 3/16
42 23 -1/6
42 24 -1/96
42 25 -25/96
42 26 -7/48
42 33 -1/12
42 39 1/16
42 40 1/96
42 41 25/96
42 44 7/48
42 59 1/3
42 61 1/8
42 63 5/12
42 65 1/8
42 73 -1/8
42 78 -1/48
42 79 -15/16
42 80 -53/176
42 82 1951/792
42 83 -133/48
42 84 -23/8
42 86 -13/176
42 88 -50/99
42 89 203/24
42 90 -23/176
42 91 21/88
42 93 -21/88
42 96 53/88
42 97 -1/8
42 101 1/88
42 102 1/4
42 103 -37643/3168
42 104 1607/72
42 105 -763/528
42 108 -4541/176
42 109 -83/12
42 110 25/4
42 114 -19/9
42 115 105/8
42 116 5
42 118 -1/88
42 120 499/528
42 121 -21/2
42 126 -43/176
42 129 13/88
42 132 4841/3168
42 133 383/176
42 135 -7/24
42 137 49/24
42 138 1/4
42 139 21/88
42 140 4471/528
42 142 1/88
42 144 -313/528
42 153 -389/48
42 154 5/48
42 155 -5/88
42 156 61/352
42 157 -15/352
42 158 -21/176
42 161 123/352
42 162 -5/88
42 163 -21/88
42 164 21/88
42 167 -1/8
42 168 43/176
42 169 25/176
42 171 -25/176
42 172 -15/176
42 173 21/88
42 175 15/88
42 176 -3/16
42 178 3/22
42 184 5/22
42 185 -5/44
42 186 5/44
42 189 -455/1056
42 190 -1/8
42 191 1/8
42 192 -1/8
42 194 2/11
42 195 1/2
42 198 -1/88
42 199 -1/4
42 200 1/8
42 201 -21/88
42 206 27/88
42 207 -1/8
42 209 1/4
42 210 -5/44
42 211 4/11
42 212 5/44
42 213 -5/44
42 215 -1/2
42 216 137561/9504
42 217 -14681/528
42 218 1004/99
42 221 93601/3168
42 222 6631/528
42 223 -29839/1584
42 225 -45301/1584
42 226 -1613/1584
42 227 1607/72
42 233 -12095/1584
42 234 -15505/792
42 236 -5/44
42 238 220997/19008
42 239 -55/72
42 240 253/48
42 242 15/176
42 244 -197/264
42 245 63/16
42 247 -85/24
42 249 1/88
42 251 3241/1584
42 252 -233/24
42 257 15/352
42 259 -25/176
42 260 -15/88
42 263 757/264
42 264 2467/1584
42 266 -2405/1584
42 268 21941/1584
42 269 -1/4
42 270 -21/88
42 271 11419/1584
42 273 -1/88
42 275 329/1584
42 278 5/44
42 279 -5/44
42 285 -181/72
42 286 -15/8
42 288 1/16
42 290 -697/1584
42 291 97/24
42 296 -23/176
42 298 5/44
42 301 -2369/1584
42 302 -19/9
42 304 31/88
42 306 309/44
42 307 1/4
42 308 21/88
42 309 -359/72
42 311 1/88
42 313 19/36
42 316 -5/44
42 317 5/44
42 323 871/144
42 363 -13/48
42 365 71/352
42 366 9/352
42 372 23/176
42 373 25/176
42 375 -5/22
42 378 1/4
42 382 4/11
42 388 -5/44
42 394 5/352
42 402 -16847/9504
42 403 -9187/3168
42 404 1865/1584
42 405 1975/792
42 407 5/44
42 409 -4253/19008
42 411 2309/1584
42 413 -36299/1584
42 414 -1/2
42 415 -1/8
42 416 -8467/792
42 418 -3/8
42 420 -113/792
42 423 -5/44
42 424 5/44
42 432 -31/176
42 433 -5/44
42 434 61/176
42 435 -611/528
42 436 -1997/198
42 437 -9/22
42 438 -5/88
42 439 5/44
42 441 13639/1584
42 442 -5515/1584
42 443 1/4
42 445 -15/176
42 446 -65/176
42 447 15/176
42 448 -3/16
42 451 -8627/1584
42 452 19/8
42 453 33/8
42 454 -1/4
42 455 5/4
42 458 9/176
42 459 5/44
42 460 -39/176
42 461 215/528
42 462 463/396
42 463 7/44
42 464 5/88
42 465 -5/44
42 467 -3673/1584
42 468 103/1584
42 469 1/4
42 470 15/176
42 471 -45/176
42 472 -15/176
42 473 1/16
42 474 377/1584
42 530 -3/2
42 531 -52/3
43 79 -959/408
43 80 -3039/2992
43 81 25/68
43 82 4735/1122
43 83 -1075/136
43 84 -511/68
43 86 39/176
43 88 50/33
43 89 1503/68
43 90 -1797/2992
43 91 1151/1496
43 93 -1151/1496
43 96 3039/1496
43 97 -63/68
43 98 -25/34
43 99 25/34
43 101 -3/88
43 102 19/17
43 103 -430127/17952
43 104 9841/204
43 105 959/2992
43 108 -170547/2992
43 109 -2543/136
43 110 1193/68
43 114 19/3
43 115 2475/68
43 116 825/68
43 118 3/88
43 120 -499/176
43 121 -1871/68
43 126 129/176
43 129 -39/88
43 132 -4841/1056
43 133 -1149/176
43 135 7/8
43 136 -3/68
43 137 433/136
43 139 1151/1496
43 140 55883/2992
43 142 -3/88
43 144 313/176
43 153 -6115/272
43 154 79/816
43 155 -207/1496
43 156 4215/5984
43 157 -621/5984
43 158 -1151/2992
43 161 7345/5984
43 162 -207/1496
43 163 -1151/1496
43 164 1151/1496
43 167 -67/136
43 168 2625/2992
43 169 1035/2992
43 171 -1035/2992
43 172 -621/2992
43 173 1151/1496
43 175 621/1496
43 176 -201/272
43 178 265/374
43 184 207/374
43 185 -207/748
43 186 207/748
43 189 -535/352
43 190 -79/408
43 191 63/68
43 192 -63/68
43 194 -13/44
43 195 205/136
43 196 25/68
43 197 -25/34
43 198 3/88
43 199 -19/17
43 200 33/136
43 201 19/88
43 202 93/68
43 206 -37/88
43 207 3/8
43 208 -3/68
43 209 59/68
43 210 -207/748
43 211 -13/22
43 212 207/748
43 213 15/44
43 215 -2051/816
43 216 1544903/53856
43 217 -173329/2992
43 218 175745/8976
43 221 1118611/17952
43 222 44545/1496
43 223 -354367/8976
43 225 -613177/8976
43 226 -40757/8976
43 227 9841/204
43 233 -142535/8976
43 234 -167989/4488
43 236 -207/748
43 238 3224993/107712
43 239 -931/408
43 240 1909/136
43 242 -45/176
43 244 197/88
43 245 1515/136
43 247 -303/34
43 249 -3/88
43 251 -3241/528
43 252 -460/17
43 257 -45/352
43 259 75/176
43 260 45/88
43 263 -757/88
43 264 -2467/528
43 266 2405/528
43 268 265355/8976
43 270 -1151/1496
43 271 186169/8976
43 273 3/88
43 275 -329/528
43 278 207/748
43 279 15/44
43 285 -3879/544
43 286 -1823/408
43 288 1/16
43 290 697/528
43 291 169/17
43 296 -19/176
43 298 -15/44
43 301 2369/528
43 302 19/3
43 304 -93/88
43 306 28421/1496
43 307 59/68
43 308 1151/1496
43 309 -119/12
43 311 -3/88
43 313 -19/12
43 316 -207/748
43 317 -15/44
43 323 281/17
43 363 13/16
43 365 -213/352
43 366 -27/352
43 372 -69/176
43 373 -75/176
43 375 15/22
43 382 -13/22
43 388 15/44
43 394 -1/1056
43 402 16847/3168
43 403 9187/1056
43 404 -1865/528
43 405 -1975/264
43 407 -15/44
43 409 4253/6336
43 411 -2309/528
43 412 3/34
43 413 -464459/8976
43 414 -59/34
43 415 -67/136
43 416 -132403/4488
43 418 5/8
43 420 113/264
43 423 -207/748
43 424 -15/44
43 432 -1565/2992
43 433 -207/748
43 434 2807/2992
43 435 -2153/2992
43 436 -45127/2244
43 437 -443/374
43 438 -207/1496
43 439 207/748
43 441 83683/8976
43 442 -78637/8976
43 443 67/68
43 444 3/68
43 445 -621/2992
43 446 -4099/2992
43 447 621/2992
43 448 -201/272
43 449 -33/68
43 450 1/34
43 451 -114107/8976
43 452 108/17
43 453 653/68
43 454 -67/68
43 455 271/68
43 458 -27/176
43 459 -15/44
43 460 117/176
43 461 -215/176
43 462 -463/132
43 463 -21/44
43 464 -15/88
43 465 15/44
43 467 3673/528
43 468 -103/528
43 469 -3/4
43 470 -45/176
43 471 135/176
43 472 45/176
43 473 5/16
43 474 -377/528
43 530 -4883/1632
43 531 -18149/408
44 79 -537383045/843032448
44 80 -136798967/386389872
44 81 2261183/17563176
44 82 10811208247/13910035392
44 83 -2863160573/843032448
44 84 -415166227/140505408
44 85 -573821/2066256
44 86 70029419/90915264
44 87 89221/229584
44 88 101895403/51139836
44 89 3265075387/421516224
44 90 -382705711/772779744
44 91 79076225/386389872
44 92 792325/2066256
44 93 -8240545/64398312
44 94 -792325/2066256
44 95 -158465/2066256
44 96 23950051/96597468
44 97 -111179153/140505408
44 98 -3011467/3902928
44 99 3011467/3902928
44 100 1062263/2066256
44 101 12496727/45457632
44 102 93089689/70252704
44 103 -82666971665/13910035392
44 104 17973211451/1264548672
44 105 10601253529/4636678464
44 106 158465/688752
44 107 34982/129141
44 108 -13951750169/772779744
44 109 -1630269013/210758112
44 110 519576247/70252704
44 114 76551253/9298152
44 115 2197339193/140505408
44 116 151069301/35126352
44 117 -15623/57396
44 118 -3003499/15152544
44 120 -1095577985/272745792
44 121 -381446815/35126352
44 122 5581/86094
44 123 -72773/1033128
44 124 21/76528
44 125 80905/258282
44 126 98935585/90915264
44 127 -36799/57396
44 129 -44370841/45457632
44 130 -84767/459168
44 131 -31225/76528
44 132 -10023244219/1636474752
44 133 -27614935/3367232
44 134 -44639/114792
44 135 8299949/12397536
44 136 3313913/11708784
44 137 22205921/52689528
44 138 -68173/153056
44 139 79076225/386389872
44 140 1824183125/289792404
44 141 15623/38264
44 142 35866513/45457632
44 143 7351/57396
44 144 593439611/272745792
44 149 -15623/229584
44 153 -2399821313/281010816
44 154 -99620099/210758112
44 155 36369259/772779744
44 156 1421715067/3091118976
44 157 583235057/3091118976
44 158 -256873955/772779744
44 159 -158465/1033128
44 160 158465/2066256
44 161 203289619/343457664
44 162 36369259/772779744
44 163 -197608045/386389872
44 164 197608045/386389872
44 165 158465/516564
44 166 -158465/516564
44 167 -291529/975732
44 168 309967193/772779744
44 169 -655973575/1545559488
44 170 158465/516564
44 171 655973575/1545559488
44 172 555503705/1545559488
44 173 8240545/64398312
44 175 -555503705/772779744
44 176 -1737541/1951464
44 177 158465/1033128
44 178 490458191/386389872
44 179 -298393/1033128
44 180 158465/2066256
44 181 158465/2066256
44 182 17491/129141
44 183 158465/688752
44 184 -36369259/193194936
44 185 36369259/386389872
44 186 -36369259/386389872
44 189 -270300925/545491584
44 190 101002553/210758112
44 191 137809891/140505408
44 192 -137809891/140505408
44 193 -783257/4132512
44 194 -1942465/5050848
44 195 -90825953/140505408
44 196 3011467/7805856
44 197 -3011467/3902928
44 198 -2898295/15152544
44 199 -83603485/70252704
44 200 3011467/7805856
44 201 2898295/15152544
44 202 83603485/70252704
44 203 -1062263/4132512
44 204 -172811/2066256
44 205 -46501/344376
44 206 -10611277/45457632
44 207 2042513/4132512
44 208 3313913/11708784
44 209 8365489/5854392
44 210 36369259/386389872
44 211 -6524503/5682204
44 212 -36369259/386389872
44 213 10868831/22728816
44 214 -13009/76528
44 215 -8503987/35126352
44 216 126746760919/20865053088
44 217 -142739123171/9273356928
44 218 108707407109/27820070784
44 219 -158465/2066256
44 220 -84317/4132512
44 221 242421952867/13910035392
44 222 95307713521/9273356928
44 223 -8781947981/869377212
44 225 -85779324707/3477508848
44 226 -22249479713/6955017696
44 227 17973211451/1264548672
44 228 755251/2066256
44 229 -158465/688752
44 230 -158465/688752
44 231 -17491/129141
44 232 -34982/129141
44 233 -13786782535/3477508848
44 234 -13308021659/1738754424
44 236 36369259/386389872
44 238 2039873434993/166920424704
44 239 -1229078315/1264548672
44 240 4624215857/843032448
44 242 -10868831/30305088
44 244 392908825/136372896
44 245 1343259463/281010816
44 247 -1374780569/421516224
44 249 2898295/15152544
44 251 -6762591323/818237376
44 252 -4666873765/421516224
44 257 -10868831/60610176
44 259 54344155/90915264
44 260 10868831/15152544
44 263 -1542288827/136372896
44 264 -4688824841/818237376
44 266 4956191431/818237376
44 268 115478467861/13910035392
44 269 207707/459168
44 270 -197608045/386389872
44 271 137101821929/13910035392
44 273 -2898295/15152544
44 275 -671694475/818237376
44 278 -29436421/386389872
44 279 10868831/22728816
44 285 -3602703371/1264548672
44 286 -23428979/13172382
44 287 -91195/459168
44 288 183949/2755008
44 289 -11893/229584
44 290 1656407507/818237376
44 291 1670347271/421516224
44 292 78669/153056
44 293 797/114792
44 294 13555/114792
44 295 126577/229584
44 296 -74780839/90915264
44 298 -267585/841808
44 299 277/38264
44 300 10231/114792
44 301 5024662639/818237376
44 302 76551253/9298152
44 303 13009/38264
44 304 -83689729/45457632
44 306 12670068743/1545559488
44 307 22868899/23417568
44 308 197608045/386389872
44 309 -162388405/74385216
44 310 59061/76528
44 311 2898295/15152544
44 313 -41054543/18596304
44 316 29436421/386389872
44 317 -10868831/22728816
44 319 -13009/76528
44 323 14865519449/2529097344
44 324 474493/3099384
44 325 7385/516564
44 326 -2674/4783
44 328 122581/516564
44 334 -153277/2066256
44 335 62429/229584
44 337 -4775/38264
44 338 3671/114792
44 339 -41857/229584
44 342 62429/229584
44 345 -158465/1033128
44 346 -797/114792
44 347 158465/516564
44 350 -617537/1033128
44 351 37607/229584
44 355 -6179/344376
44 358 -5851/57396
44 362 -5695013/24795072
44 363 2097863/2755008
44 364 89221/229584
44 365 -65937335/60610176
44 366 -43920923/181830528
44 370 84767/459168
44 371 62429/229584
44 372 -71733925/90915264
44 373 -54344155/90915264
44 374 9509/19132
44 375 10868831/11364408
44 377 450679/688752
44 378 797/114792
44 379 -158465/516564
44 382 -6256099/11364408
44 383 32167/114792
44 387 6179/344376
44 388 10868831/22728816
44 390 5851/57396
44 394 -9198455/60610176
44 395 102269/688752
44 396 -123095/459168
44 397 -65993/229584
44 398 -4371/76528
44 399 51677/229584
44 400 13009/76528
44 401 718151/1377504
44 402 34262941861/4909424256
44 403 18481384865/1636474752
44 404 -4271446987/818237376
44 405 -3994300337/409118688
44 407 -10868831/22728816
44 409 3723752839/9818848512
44 410 25739/76528
44 411 -3997572943/818237376
44 412 -3313913/5854392
44 413 -58842862423/3477508848
44 414 -56493443/23417568
44 415 -291529/975732
44 416 -97147990097/6955017696
44 417 -5371/4783
44 418 1484501/4132512
44 419 -27027/76528
44 420 348887767/409118688
44 423 36369259/386389872
44 424 -10868831/22728816
44 426 27325/114792
44 432 -26873131/128796624
44 433 36369259/386389872
44 434 -184932631/772779744
44 435 7254898307/4636678464
44 436 -29711985073/6955017696
44 437 -49044673/772779744
44 438 36369259/772779744
44 439 -49322747/128796624
44 440 -755251/2066256
44 441 -14780690437/3477508848
44 442 -57194158265/13910035392
44 443 291529/487866
44 444 119967/1300976
44 445 36369259/515186496
44 446 -540858161/772779744
44 447 -36369259/515186496
44 448 -291529/650488
44 449 -973685/2927196
44 450 -186862/2195397
44 451 -31089684239/6955017696
44 452 130592489/46835136
44 453 509654617/140505408
44 454 -7941427/8781588
44 455 68581181/70252704
44 458 -30432547/90915264
44 459 -10868831/22728816
44 460 95645533/90915264
44 461 -521702989/272745792
44 462 -1001019425/204559344
44 463 -2294521/2525424
44 464 -10868831/45457632
44 465 10868831/22728816
44 467 7897294043/818237376
44 468 26081059/818237376
44 469 -3655855/2066256
44 470 -10868831/30305088
44 471 152162735/90915264
44 472 10868831/30305088
44 473 489385/8265024
44 474 -906459067/818237376
44 475 158465/1033128
44 476 158465/1033128
44 477 298393/1033128
44 478 755251/2066256
44 479 -1035107/2066256
44 480 -76475/344376
44 483 109337/459168
44 484 -15623/114792
44 485 2
44 486 -21521/459168
44 487 -10333/57396
44 488 -32305/153056
44 489 18323/229584
44 490 14597/459168
44 491 1321/19132
44 492 -88931/459168
44 493 -2163/4783
44 494 -10979/114792
44 495 -25325/229584
44 496 -13009/76528
44 497 1355/9566
44 498 167/38264
44 499 397291/229584
44 530 -342907883/210758112
44 531 -1331334283/52689528
46 1 -11/80
46 4 11/80
46 79 1442048293/3161371680
46 80 2646554309/11591696160
46 81 -16046177/131723820
46 82 -6683983747/10432526544
46 83 39466315/19758573
46 84 395394251/210758112
46 85 2382709/7748460
46 86 -65780659/136372896
46 87 -158137/688752
46 88 -818194391/767097540
46 89 -7730355983/1580685840
46 90 1935502331/11591696160
46 91 -192238109/1159169616
46 92 -2626771/6198768
46 93 9791341/120746835
46 94 2626771/6198768
46 95 2626771/30993840
46 96 300682753/5795848080
46 97 137923079/263447640
46 98 29109563/58543920
46 99 -29109563/58543920
46 100 -7859803/30993840
46 101 -29371951/170466120
46 102 -21166145/26344764
46 103 181094213237/41730106176
46 104 -45426119011/4742057520
46 105 -46017483001/34775088480
46 106 -2626771/10331280
46 107 2617909/15496920
46 108 28246816493/2318339232
46 109 7623030541/1580685840
46 110 -477802451/105379056
46 114 -614630849/139472280
46 115 -2529932153/263447640
46 116 -750002183/263447640
46 117 263291/1721880
46 118 9949807/113644080
46 120 4401102377/2045593440
46 121 3674035799/526895280
46 122 147917/10331280
46 123 -401128/1937115
46 124 -40551/382640
46 125 -3164119/7748460
46 126 -268497061/681864480
46 127 709261/1721880
46 129 108682049/170466120
46 130 291557/1377504
46 131 8239/229584
46 132 40247064487/12273560640
46 133 110829467/25254240
46 134 244349/860940
46 135 -6626809/18596304
46 136 -109466/2195397
46 137 -482725397/1580685840
46 138 63889/143490
46 139 -192238109/1159169616
46 140 -140564002313/34775088480
46 141 -10178/71745
46 142 -29040347/68186448
46 143 -10213/430470
46 144 -476235235/409118688
46 149 -59731/1721880
46 153 11288985449/2107581120
46 154 270772747/3161371680
46 155 118508663/5795848080
46 156 -4226530651/23183392320
46 157 -3574123427/23183392320
46 158 3908427607/11591696160
46 159 2626771/15496920
46 160 -2626771/30993840
46 161 -954196789/2575932480
46 162 118508663/5795848080
46 163 2926015253/5795848080
46 164 -2926015253/5795848080
46 165 -2626771/7748460
46 166 2626771/7748460
46 167 7314881/58543920
46 168 -2409536983/11591696160
46 169 3337106101/11591696160
46 170 -2626771/7748460
46 171 -3337106101/11591696160
46 172 -630200753/11591696160
46 173 -9791341/120746835
46 175 630200753/5795848080
46 176 51748193/117087840
46 177 -2626771/15496920
46 178 -1098527927/2897924040
46 179 2635633/30993840
46 180 -2626771/30993840
46 181 -2626771/30993840
46 182 2617909/30993840
46 183 -2626771/10331280
46 184 -118508663/1448962020
46 185 118508663/2897924040
46 186 -118508663/2897924040
46 189 758762641/4091186880
46 190 -191227939/3161371680
46 191 -137904599/210758112
46 192 137904599/210758112
46 193 8107687/61987680
46 194 2269211/18940680
46 195 -360464377/1053790560
46 196 -29109563/117087840
46 197 29109563/58543920
46 198 11749759/113644080
46 199 26721058/32930955
46 200 -29109563/117087840
46 201 -11749759/113644080
46 202 -26721058/32930955
46 203 7859803/61987680
46 204 427175/6198768
46 205 -20657/2582820
46 206 3742907/68186448
46 207 -1043077/15496920
46 208 -109466/2195397
46 209 -128166661/175631760
46 210 118508663/2897924040
46 211 170876153/340932240
46 212 -118508663/2897924040
46 213 -43658531/170466120
46 214 3367/114792
46 215 192751097/210758112
46 216 -2913720229609/625951592640
46 217 374514870373/34775088480
46 218 -151803452171/52162632720
46 219 2626771/30993840
46 220 -13116131/61987680
46 221 -2545346479739/208650530880
46 222 -117523244461/17387544240
46 223 745266257687/104325265440
46 225 1664387294087/104325265440
46 226 196080404779/104325265440
46 227 -45426119011/4742057520
46 228 -1315601/7748460
46 229 2626771/10331280
46 230 2626771/10331280
46 231 -2617909/30993840
46 232 -2617909/15496920
46 233 318790016041/104325265440
46 234 151429241173/26081316360
46 236 118508663/2897924040
46 238 -9761032458667/1251903185280
46 239 6423316319/9484115040
46 240 -5559795857/1580685840
46 242 43658531/227288160
46 244 -788603963/511398360
46 245 -1627304581/526895280
46 247 3231741499/1580685840
46 249 -11749759/113644080
46 251 27155954231/6136780320
46 252 137964841/19758573
46 257 43658531/454576320
46 259 -43658531/136372896
46 260 -43658531/113644080
46 263 6192082253/1022796720
46 264 18814298237/6136780320
46 265 -7/120
46 266 -19900228831/6136780320
46 268 -621891167233/104325265440
46 269 -638953/1721880
46 270 2926015253/5795848080
46 271 -626487224741/104325265440
46 273 11749759/113644080
46 275 2696807407/6136780320
46 278 -1708978663/5795848080
46 279 -43658531/170466120
46 281 7/120
46 285 34393342879/18968230080
46 286 3312153733/3161371680
46 287 337561/3443760
46 288 173369/20662560
46 289 19957/430470
46 290 -6657752003/6136780320
46 291 -845065501/395171460
46 292 -229831/1147920
46 293 3409/215235
46 294 -216839/1721880
46 295 -384013/1721880
46 296 241631299/681864480
46 298 323407/3156780
46 299 -19061/1147920
46 300 -102473/1721880
46 301 -20179630681/6136780320
46 302 -614630849/139472280
46 303 -63/191320
46 304 336654367/340932240
46 306 -14320441667/2897924040
46 307 -12598691/35126352
46 308 -2926015253/5795848080
46 309 56010577/34868070
46 310 -19607/71745
46 311 -11749759/113644080
46 313 16490285/13947228
46 316 1708978663/5795848080
46 317 43658531/170466120
46 319 -8323/286980
46 323 -8011932131/1896823008
46 324 -4386473/46490760
46 325 -113477/3874230
46 326 108983/459168
46 328 -690571/3874230
46 334 436849/15496920
46 335 39263/3443760
46 337 12733/114792
46 338 192563/6887520
46 339 303037/1721880
46 342 -161623/3443760
46 345 2626771/15496920
46 346 -25543/344376
46 347 -2626771/7748460
46 350 4997839/15496920
46 351 -10171/344376
46 355 2623817/10331280
46 358 9793/1721880
46 362 72471091/371926080
46 363 -8959223/20662560
46 364 -158137/688752
46 365 265291691/454576320
46 366 161009051/1363728960
46 370 -291557/1377504
46 371 39263/3443760
46 372 288791209/681864480
46 373 43658531/136372896
46 374 -81137/286980
46 375 -43658531/85233060
46 377 -2632679/10331280
46 378 25543/344376
46 379 2626771/7748460
46 382 12184739/68186448
46 383 -10171/86094
46 387 -2623817/10331280
46 388 -43658531/170466120
46 390 -9793/1721880
46 394 -2546719/28411020
46 395 -2124479/20662560
46 396 39053/344376
46 397 -26873/3443760
46 398 1694/23915
46 399 -112819/860940
46 400 -3367/114792
46 401 -3448669/20662560
46 402 -137559180997/36820681920
46 403 -74192790161/12273560640
46 404 17164251727/6136780320
46 405 16035642707/3068390160
46 407 43658531/170466120
46 409 -14793607003/73641363840
46 410 -83167/382640
46 411 3205459439/1227356064
46 412 218932/2195397
46 413 1169286943447/104325265440
46 414 89066593/87815880
46 415 7314881/58543920
46 416 55037224081/6520329090
46 417 24703/71745
46 418 -1167019/15496920
46 419 2961/19132
46 420 -1404502141/3068390160
46 423 118508663/2897924040
46 424 43658531/170466120
46 426 4613/860940
46 432 1054344193/3863898720
46 433 118508663/2897924040
46 434 55564859/11591696160
46 435 -4753408345/6955017696
46 436 84858401159/26081316360
46 437 658358267/2897924040
46 438 118508663/5795848080
46 439 17056403/386389872
46 440 1315601/7748460
46 441 173163698701/104325265440
46 442 50821672111/20865053088
46 443 -7314881/29271960
46 444 -2840033/19514640
46 445 118508663/3863898720
46 446 3857883421/11591696160
46 447 -118508663/3863898720
46 448 7314881/39029280
46 449 6657329/21953970
46 450 313901/32930955
46 451 59613656837/20865053088
46 452 -150846857/87815880
46 453 -1140971867/526895280
46 454 155144143/263447640
46 455 -111919577/131723820
46 458 122566339/681864480
46 459 43658531/170466120
46 460 -76903505/136372896
46 461 2097221749/2045593440
46 462 4020789479/1534195080
46 463 1846943/3788136
46 464 43658531/340932240
46 465 -43658531/170466120
46 467 -31719709007/6136780320
46 468 -22439375/1227356064
46 469 14729113/15496920
46 470 43658531/227288160
46 471 -122566339/136372896
46 472 -43658531/227288160
46 473 -9003421/61987680
46 474 3643701103/6136780320
46 475 -2626771/15496920
46 476 -2626771/15496920
46 477 -2635633/30993840
46 478 -1315601/7748460
46 479 528899/6198768
46 480 1705697/10331280
46 483 -961849/6887520
46 484 10178/215235
46 486 85589/1377504
46 487 176267/3443760
46 488 21259/153056
46 489 -85099/860940
46 490 -437017/6887520
46 491 -378/23915
46 492 411691/6887520
46 493 66941/286980
46 494 63077/860940
46 495 3703/344376
46 496 3367/114792
46 497 -5089/71745
46 498 -252/23915
46 499 -2777831/3443760
46 530 2699347021/3161371680
46 531 23512361299/1580685840
47 1 381/16
47 5 -19/18
47 6 -3/8
47 8 -3223/144
47 10 -3/8
47 12 -5/12
47 16 -5/12
47 17 5/12
47 18 5/12
47 21 5/24
47 24 5/12
47 25 -5/12
47 33 1/12
47 36 -1/12
47 39 -1/24
47 40 -1/8
47 41 11/24
47 42 1/6
47 44 -1/6
47 47 1/8
47 52 -11/24
47 55 -1/3
47 56 1/6
47 59 -5/12
47 61 5/12
47 63 -5/12
47 65 1/3
47 78 1/24
47 79 19631177231/2950613568
47 80 42682520093/13523645520
47 81 -837022553/614711160
47 82 -2617284010331/243425619360
47 83 290488732663/14753067840
47 84 53680684727/2458844640
47 85 1032497/1033128
47 86 -36541535/45457632
47 87 -3523/28698
47 88 -51357791/12784959
47 89 -442570427189/7376533920
47 90 4821245171/1931949360
47 91 -3044030315/1352364552
47 92 -243980/129141
47 93 844346201/450788184
47 94 243980/129141
47 95 48796/129141
47 96 -27352768733/6761822760
47 97 7584020341/2458844640
47 98 100319287/34150620
47 99 -100319287/34150620
47 100 -55337/258282
47 101 -1701641/22728816
47 102 -4235930129/1229422320
47 103 3932351331991/60856404840
47 104 -2888663316277/22129601760
47 105 -323147678573/81141873120
47 106 -48796/43047
47 107 800063/516564
47 108 150711537839/965974680
47 109 377609740003/7376533920
47 110 -14361721103/307355580
47 114 -38930741/2324538
47 115 -240898624063/2458844640
47 116 -10602389543/307355580
47 117 -3817/28698
47 118 -2295485/7576272
47 120 1043001965/136372896
47 121 92196810361/1229422320
47 122 207451/344376
47 123 -859267/516564
47 124 -14173/19132
47 125 -235223/258282
47 126 -61351693/45457632
47 127 17909/57396
47 129 38037667/22728816
47 130 34031/57396
47 131 -8995/9566
47 132 9980816311/818237376
47 133 28846515/1683616
47 134 5885/57396
47 135 -13022681/6198768
47 136 64948493/81961488
47 137 -3208259185/368826696
47 138 45069/76528
47 139 -3044030315/1352364552
47 140 -148821434953/2897924040
47 141 3817/19132
47 142 -6571297/22728816
47 143 6490/14349
47 144 -632889959/136372896
47 149 -3817/114792
47 153 150279836267/2458844640
47 154 502255039/526895280
47 155 372241829/1690455690
47 156 -35982167171/13523645520
47 157 -3993191633/6761822760
47 158 6109980587/2704729104
47 159 97592/129141
47 160 -48796/129141
47 161 -3293898361/751313640
47 162 372241829/1690455690
47 163 5087997163/1352364552
47 164 -5087997163/1352364552
47 165 -195184/129141
47 166 195184/129141
47 167 123658757/68301240
47 168 -39704585461/13523645520
47 169 649741595/676182276
47 170 -195184/129141
47 171 -649741595/676182276
47 172 2359946189/6761822760
47 173 -844346201/450788184
47 175 -2359946189/3380911380
47 176 471651461/136602480
47 177 -97592/129141
47 178 -2656688603/845227845
47 179 -19327/1033128
47 180 -48796/129141
47 181 -48796/129141
47 182 800063/1033128
47 183 -48796/43047
47 184 -744483658/845227845
47 185 372241829/845227845
47 186 -372241829/845227845
47 189 2018656975/477305136
47 190 548791319/922066740
47 191 -10122821081/2458844640
47 192 10122821081/2458844640
47 193 1066723/1033128
47 194 -406493/2525424
47 195 -11974350893/2458844640
47 196 -100319287/68301240
47 197 100319287/34150620
47 198 129355/7576272
47 199 6511326749/1229422320
47 200 -100319287/68301240
47 201 -129355/7576272
47 202 -6511326749/1229422320
47 203 55337/516564
47 204 14927/258282
47 205 -318683/172188
47 206 16061065/22728816
47 207 819865/2066256
47 208 5678101/409807440
47 209 -227455489/51225930
47 210 372241829/845227845
47 211 19809469/11364408
47 212 -372241829/845227845
47 213 -10426139/11364408
47 214 -543/38264
47 215 37213237849/4917689280
47 216 -22918098882793/292110743232
47 217 12831816466793/81141873120
47 218 -3568409153581/69550176960
47 219 48796/129141
47 220 -1385615/1033128
47 221 -83470845381619/486851238720
47 222 -13219886129609/162283746240
47 223 12974153555393/121712809680
47 225 1421457742409/7607050605
47 226 339821620199/24342561936
47 227 -2888663316277/22129601760
47 228 -371041/1033128
47 229 48796/43047
47 230 48796/43047
47 231 -800063/1033128
47 232 -800063/516564
47 233 730062915013/17387544240
47 234 887999079377/8693772120
47 236 372241829/845227845
47 238 -3464156476301/41730106176
47 239 35756746411/5532400440
47 240 -568067553127/14753067840
47 242 10426139/15152544
47 244 -402751675/68186448
47 245 -4300351735/140505408
47 247 179497807267/7376533920
47 249 -129355/7576272
47 251 6693917687/409118688
47 252 532084279073/7376533920
47 257 10426139/30305088
47 259 -52130695/45457632
47 260 -10426139/7576272
47 263 1555021163/68186448
47 264 4990912829/409118688
47 266 -4953140539/409118688
47 267 -109/140
47 268 -3946837696759/48685123872
47 269 -61727/229584
47 270 5087997163/1352364552
47 271 -14023007515711/243425619360
47 273 129355/7576272
47 275 676146775/409118688
47 278 -13324264087/6761822760
47 279 -10426139/11364408
47 285 1656868175593/88518407040
47 286 24201686267/1844133480
47 287 -71609/229584
47 288 -99637/1377504
47 289 -16001/114792
47 290 -1485556583/409118688
47 291 -203597986183/7376533920
47 292 -11715/76528
47 293 9185/28698
47 294 -19003/57396
47 295 124883/114792
47 296 1027099/45457632
47 298 202789/420904
47 299 -2917/9566
47 300 51005/57396
47 301 -4911461791/409118688
47 302 -38930741/2324538
47 303 543/19132
47 304 68352001/22728816
47 305 109/140
47 306 -1445616781219/27047291040
47 307 -1709461217/409807440
47 308 -5087997163/1352364552
47 309 35689899293/1301741280
47 310 31325/38264
47 311 -129355/7576272
47 313 39563117/9298152
47 316 13324264087/6761822760
47 317 10426139/11364408
47 319 -543/38264
47 323 -54820711559/1264548672
47 324 -191587/1549692
47 325 -88831/516564
47 326 8589/76528
47 328 -345413/516564
47 334 170989/1033128
47 335 50153/57396
47 337 3939/9566
47 338 101503/229584
47 339 21541/114792
47 342 50153/57396
47 345 97592/129141
47 346 -9185/28698
47 347 -195184/129141
47 349 1/4
47 350 35132/129141
47 351 14269/114792
47 355 526933/344376
47 358 547/28698
47 362 4070485/6198768
47 363 -2852243/1377504
47 364 -3523/28698
47 365 52648115/30305088
47 366 36287375/90915264
47 370 -34031/57396
47 371 50153/57396
47 372 52906825/45457632
47 373 52130695/45457632
47 374 139/19132
47 375 -10426139/5682204
47 377 -58619/172188
47 378 9185/28698
47 379 195184/129141
47 382 16717853/11364408
47 383 -14509/57396
47 387 -526933/344376
47 388 -10426139/11364408
47 390 -547/28698
47 394 -28612339/30305088
47 395 -10075/688752
47 396 -56041/229584
47 397 -8219/14349
47 398 32643/38264
47 399 -113399/114792
47 400 543/38264
47 401 19313/344376
47 402 -34593128209/2454712128
47 403 -18818146685/818237376
47 404 3938415703/409118688
47 405 4050309353/204559344
47 407 10426139/11364408
47 409 -7612041091/4909424256
47 410 4227/9566
47 411 4582301467/409118688
47 412 -23601469/29271960
47 413 17431095288433/121712809680
47 414 3397943329/409807440
47 415 123658757/68301240
47 416 4962499220993/60856404840
47 417 -35801/19132
47 418 -3004331/2066256
47 419 20493/38264
47 420 -259127023/204559344
47 423 372241829/845227845
47 424 10426139/11364408
47 426 2723/57396
47 432 1353234307/643983120
47 433 372241829/845227845
47 434 -16912055863/13523645520
47 435 32860049083/16228374624
47 436 6727613991167/121712809680
47 437 19687053523/6761822760
47 438 372241829/1690455690
47 439 -1034809949/2253940920
47 440 371041/1033128
47 441 -148089130969/6085640484
47 442 5826989368261/243425619360
47 443 -123658757/34150620
47 444 -33775173/45534160
47 445 372241829/1126970460
47 446 64189019347/13523645520
47 447 -372241829/1126970460
47 448 123658757/45534160
47 449 62747693/58543920
47 450 1869055/122942232
47 451 614974971739/17387544240
47 452 -14441204677/819614880
47 453 -67155411647/2458844640
47 454 1577466733/307355580
47 455 -7053611381/614711160
47 458 21240343/45457632
47 459 10426139/11364408
47 460 -83797177/45457632
47 461 460690441/136372896
47 462 964223825/102279672
47 463 1759249/1262712
47 464 10426139/22728816
47 465 -10426139/11364408
47 467 -7639255367/409118688
47 468 157892729/409118688
47 469 2422495/1033128
47 470 10426139/15152544
47 471 -106201715/45457632
47 472 -10426139/15152544
47 473 -2731141/4132512
47 474 805917223/409118688
47 475 -97592/129141
47 476 -97592/129141
47 477 19327/1033128
47 478 -371041/1033128
47 479 -214511/516564
47 480 58945/344376
47 483 -704/14349
47 484 -3817/57396
47 486 9799/28698
47 487 -46187/114792
47 488 145/19132
47 489 8077/114792
47 490 -6541/28698
47 491 1733/4783
47 492 -1150/14349
47 493 3249/9566
47 494 -7969/57396
47 495 5747/114792
47 496 -543/38264
47 497 -483/19132
47 498 3027/19132
47 499 -22295/57396
47 530 226269419021/29506135680
47 531 1100077544641/7376533920
48 0 -121/72
48 1 1237/48
48 3 1/6
48 4 1/12
48 5 5/6
48 6 -19/12
48 7 1/24
48 8 -397/16
48 10 -15/8
49 27 1/8
49 30 -1/4
49 32 -1/8
49 34 1/4
49 38 1/4
49 49 -1/4
49 64 1/4
49 69 1/4
49 78 -1/24
50 1 -5/24
50 7 5/24
50 10 5/24
52 1 1/2
52 5 -1/2
52 6 -47/36
52 8 47/36
52 10 -47/36
52 34 1/12
52 36 -1/12
52 38 1/12
52 45 1/8
52 46 1/24
52 47 1/8
52 49 -5/24
52 52 -1/24
52 54 1/24
52 55 -1/4
52 56 7/12
52 78 -1/3
54 0 47/72
54 1 -439/16
54 4 -1/24
54 5 -1
54 6 77/48
54 7 -1/48
54 8 1279/48
54 10 11/6
56 1 1151/24
56 5 -59/12
56 6 -3/4
56 8 -1015/24
56 10 -3/4
56 11 753/1084
56 12 -1807/813
56 14 -1295/1084
56 15 1295/1084
56 16 -5/6
56 17 5/6
56 18 5/6
56 21 1807/1626
56 22 753/542
56 23 -753/542
56 24 5/6
56 25 -5/6
56 33 15/271
56 36 -1/4
56 39 753/1084
56 40 -17/24
56 41 23/24
56 44 -5/4
56 47 17/24
56 52 -23/24
56 55 -11/12
56 56 5/4
56 59 -5/6
56 61 1807/813
56 63 -361/813
56 65 4/3
56 78 1/12
56 79 -3123/1904
56 80 -2241/4760
56 81 81/2380
56 82 10107/2380
56 83 -27963/4760
56 84 -46629/9520
56 89 37269/2380
56 90 27/170
56 91 54/119
56 93 -54/119
56 96 2241/2380
56 97 -1161/4760
56 98 -81/1190
56 99 81/1190
56 102 999/2380
56 103 -97101/4760
56 104 46107/1190
56 105 -4887/2380
56 108 -15363/340
56 109 -123597/9520
56 110 58239/4760
56 115 15201/595
56 116 40689/4760
56 121 -11664/595
56 136 -81/952
56 137 1431/476
56 139 54/119
56 140 9909/680
56 153 -18423/1190
56 154 63/85
56 155 -999/4760
56 156 -27/19040
56 157 -2997/19040
56 158 -27/119
56 161 8289/19040
56 162 -999/4760
56 163 -54/119
56 164 54/119
56 167 -81/2380
56 168 621/2380
56 169 999/1904
56 171 -999/1904
56 172 -2997/9520
56 173 54/119
56 175 2997/4760
56 176 -243/4760
56 178 -837/2380
56 184 999/1190
56 185 -999/2380
56 186 999/2380
56 189 -117/224
56 190 -927/2380
56 191 1161/4760
56 192 -1161/4760
56 195 6723/4760
56 196 81/2380
56 197 -81/1190
56 199 -999/2380
56 200 81/2380
56 202 999/2380
56 208 -2241/4760
56 209 81/2380
56 210 -999/2380
56 212 999/2380
56 215 -35073/19040
56 216 91725/3808
56 217 -899019/19040
56 218 5841/340
56 221 960327/19040
56 222 214623/9520
56 223 -76887/2380
56 225 -245277/4760
56 226 -261/119
56 227 46107/1190
56 233 -4707/340
56 234 -21807/680
56 236 -999/2380
56 238 23433/1088
56 239 -1839/1190
56 240 93699/9520
56 245 1053/136
56 247 -30249/4760
56 252 -22779/1190
56 267 -27/70
56 268 23013/952
56 270 -54/119
56 271 16641/1190
56 278 999/2380
56 285 -191859/38080
56 286 -7083/2380
56 291 3987/595
56 305 27/70
56 306 59589/4760
56 307 81/2380
56 308 54/119
56 309 -2277/280
56 316 -999/2380
56 323 6843/544
56 412 189/340
56 413 -47241/1190
56 414 -81/1190
56 415 -81/2380
56 416 -48609/2380
56 423 -999/2380
56 432 -297/680
56 433 -999/2380
56 434 1269/1190
56 435 -1269/952
56 436 -9927/595
56 437 -5157/4760
56 438 -999/4760
56 439 999/2380
56 441 11223/952
56 442 -15327/2380
56 443 81/1190
56 444 -513/4760
56 445 -2997/9520
56 446 -351/1190
56 447 2997/9520
56 448 -243/4760
56 449 -243/680
56 450 27/476
56 451 -6417/680
56 452 21141/4760
56 453 32157/4760
56 454 -81/1190
56 455 11799/4760
56 530 -103149/38080
56 531 -238059/9520
57 79 602/459
57 80 4331/3366
57 81 -50/153
57 82 14767/15147
57 83 4189/918
57 84 1381/306
57 85 -5/9
57 86 -71/198
57 88 -2276/891
57 89 -5822/459
57 90 4517/3366
57 91 -1423/1683
57 92 13/9
57 93 412/561
57 94 -13/9
57 95 1/9
57 96 -6575/1683
57 97 160/153
57 98 13/17
57 99 -13/17
57 100 -1/9
57 101 -14/99
57 102 -220/153
57 103 364459/60588
57 104 -24502/1377
57 105 -40243/10098
57 106 2/3
57 107 -10/9
57 108 66745/3366
57 109 4501/459
57 110 -1519/153
57 114 -862/81
57 115 -2995/153
57 116 -868/153
57 118 1/33
57 120 2903/594
57 121 1991/153
57 122 -1/3
57 123 8/9
57 125 11/9
57 126 -355/198
57 129 82/99
57 132 27673/3564
57 133 239/22
57 135 -35/27
57 136 2/51
57 137 265/459
57 139 -1423/1683
57 140 -58577/10098
57 142 -25/99
57 144 -1745/594
57 153 9221/612
57 154 805/918
57 155 -31/1683
57 156 -3629/3366
57 157 865/1683
57 158 -821/3366
57 159 -7/9
57 160 8/9
57 161 -298/187
57 162 -31/1683
57 163 -1195/1683
57 164 1195/1683
57 165 14/9
57 166 -14/9
57 167 15/17
57 168 -4393/3366
57 169 -5081/3366
57 170 19/18
57 171 5081/3366
57 172 655/3366
57 173 -412/561
57 174 1/2
57 175 -655/1683
57 176 45/34
57 177 -2/9
57 178 -5650/1683
57 179 -2/9
57 180 -1/9
57 181 -11/18
57 182 4/9
57 183 5/3
57 184 124/1683
57 185 -62/1683
57 186 62/1683
57 189 4687/1188
57 190 5/918
57 191 -133/306
57 192 133/306
57 193 -11/18
57 194 13/11
57 195 -325/306
57 196 -13/34
57 197 13/17
57 198 1/33
57 199 16/153
57 200 -13/34
57 201 -1/33
57 202 -16/153
57 203 1/18
57 204 1/9
57 205 4/3
57 206 40/99
57 207 -20/9
57 208 2/51
57 209 -79/51
57 210 -62/1683
57 211 113/99
57 212 62/1683
57 213 -58/99
57 215 661/306
57 216 -418357/45441
57 217 400553/20196
57 218 -161497/30294
57 219 1/9
57 220 8/9
57 221 -310781/15147
57 222 -68644/5049
57 223 443723/30294
57 224 -1/2
57 225 919049/30294
57 226 108025/30294
57 227 -24502/1377
57 228 11/18
57 229 -2/3
57 230 -1/6
57 231 5/9
57 232 10/9
57 233 118171/30294
57 234 141986/15147
57 236 -62/1683
57 238 -662510/45441
57 239 2572/1377
57 240 -6949/918
57 242 29/66
57 244 -1114/297
57 245 -1141/153
57 247 2038/459
57 249 -1/33
57 251 18569/1782
57 252 7079/459
57 257 29/132
57 259 -145/198
57 260 -29/33
57 263 4307/297
57 264 13763/1782
57 266 -13729/1782
57 268 -319555/30294
57 270 -1195/1683
57 271 -367121/30294
57 273 1/33
57 275 1873/1782
57 278 2306/1683
57 279 -58/99
57 285 56273/11016
57 286 2575/918
57 288 -1/6
57 290 -4157/1782
57 291 -3121/459
57 296 25/198
57 298 4/11
57 301 -13639/1782
57 302 -862/81
57 304 193/99
57 306 -18901/1683
57 307 -79/51
57 308 1195/1683
57 309 215/81
57 311 -1/33
57 313 220/81
57 316 -2306/1683
57 317 58/99
57 323 -37391/5508
57 324 -4/27
57 325 -1/9
57 328 5/18
57 334 -1/9
57 337 -1
57 345 -7/9
57 347 14/9
57 350 2/9
57 355 -4/3
57 362 -125/108
57 363 -7/6
57 365 149/132
57 366 413/396
57 372 151/198
57 373 145/198
57 375 -116/99
57 377 1/3
57 379 -14/9
57 382 91/99
57 387 4/3
57 388 -58/99
57 394 35/44
57 402 -95803/10692
57 403 -52079/3564
57 404 10993/1782
57 405 11213/891
57 407 58/99
57 409 -20197/21384
57 411 12565/1782
57 412 -4/51
57 413 642283/30294
57 414 158/51
57 415 15/17
57 416 231221/15147
57 418 -8/9
57 420 -739/891
57 423 -62/1683
57 424 58/99
57 432 -419/1122
57 433 -62/1683
57 434 -3793/3366
57 435 1087/10098
57 436 110146/15147
57 437 1330/1683
57 438 -31/1683
57 439 -104/561
57 440 -1/9
57 441 75181/30294
57 442 95321/30294
57 443 -30/17
57 444 5/17
57 445 -296/561
57 446 7363/3366
57 447 31/1122
57 448 45/34
57 449 22/51
57 450 -4/153
57 451 162733/30294
57 452 -169/51
57 453 -524/153
57 454 338/153
57 455 -644/153
57 458 61/198
57 459 58/99
57 460 -235/198
57 461 1291/594
57 462 5362/891
57 463 10/11
57 464 29/99
57 465 -58/99
57 467 -21233/1782
57 468 395/1782
57 469 14/9
57 470 29/66
57 471 -305/198
57 472 -29/66
57 473 -7/18
57 474 2257/1782
57 475 7/9
57 476 7/9
57 477 2/9
57 478 1/9
57 479 4/9
57 480 -1/3
57 481 -1/2
57 530 -6707/3672
57 531 35261/918
62 79 17727067/2927196
62 80 25084733/10733052
62 81 -212176/243933
62 82 -312980104/24149367
62 83 25081127/1463598
62 84 8857361/487866
62 85 7919/14349
62 86 106000/157839
62 87 2020/4783
62 88 981986/1420551
62 89 -155177749/2927196
62 90 5246003/10733052
62 91 -10565881/5366526
62 92 -28925/28698
62 93 1580681/894421
62 94 28925/28698
62 95 5785/28698
62 96 -18593963/5366526
62 97 766051/487866
62 98 160439/162622
62 99 -160439/162622
62 100 21611/28698
62 101 24416/157839
62 102 -341699/243933
62 103 13036843219/193194936
62 104 -563562607/4390794
62 105 141288845/32199156
62 106 -5785/9566
62 107 23200/14349
62 108 1608705739/10733052
62 109 31487600/731799
62 110 -19140907/487866
62 114 359479/129141
62 115 -20022314/243933
62 116 -14768701/487866
62 117 -1640/4783
62 118 -37489/105226
62 120 -3054919/1894068
62 121 15722452/243933
62 122 7309/9566
62 123 -43393/28698
62 124 -4132/4783
62 125 -18655/28698
62 126 688757/631356
62 127 -3220/4783
62 129 -147845/315678
62 130 1276/4783
62 131 -6592/4783
62 132 -24981833/11364408
62 133 -537341/210452
62 134 -2609/4783
62 135 -11501/86094
62 136 138095/162622
62 137 -14633393/1463598
62 138 -2030/4783
62 139 -10565881/5366526
62 140 -1551552539/32199156
62 141 2460/4783
62 142 286553/315678
62 143 918/4783
62 144 1195201/1894068
62 149 -410/4783
62 153 51455029/975732
62 154 -4422725/2927196
62 155 3306455/5366526
62 156 -20411371/21466104
62 157 1265005/21466104
62 158 17056651/10733052
62 159 5785/14349
62 160 -5785/28698
62 161 -19698711/7155368
62 162 3306455/5366526
62 163 14893061/5366526
62 164 -14893061/5366526
62 165 -11570/14349
62 166 11570/14349
62 167 119787/162622
62 168 -18471823/10733052
62 169 -7877915/10733052
62 170 -11570/14349
62 171 7877915/10733052
62 172 14268985/10733052
62 173 -1580681/894421
62 175 -14268985/5366526
62 176 358681/325244
62 177 -5785/14349
62 178 1528294/2683263
62 179 -5815/14349
62 180 -5785/28698
62 181 -5785/28698
62 182 11600/14349
62 183 -5785/9566
62 184 -6612910/2683263
62 185 3306455/2683263
62 186 -3306455/2683263
62 189 10311025/3788136
62 190 5451689/2927196
62 191 -1857091/975732
62 192 1857091/975732
62 193 19117/57396
62 194 -43585/52613
62 195 -6983791/975732
62 196 -160439/325244
62 197 160439/162622
62 198 -25873/105226
62 199 687887/243933
62 200 -160439/325244
62 201 25873/105226
62 202 -687887/243933
62 203 -21611/57396
62 204 2617/28698
62 205 -6788/4783
62 206 -66293/315678
62 207 21554/14349
62 208 138095/162622
62 209 -156473/162622
62 210 3306455/2683263
62 211 -312733/315678
62 212 -3306455/2683263
62 213 29773/157839
62 214 -1507/4783
62 215 16577185/1951464
62 216 -47915251177/579584808
62 217 1280554975/8049789
62 218 -1362306499/24149367
62 219 5785/28698
62 220 -63755/57396
62 221 -32871710627/193194936
62 222 -1209819871/16099578
62 223 10474585457/96597468
62 225 16441630349/96597468
62 226 749962681/96597468
62 227 -563562607/4390794
62 228 5845/28698
62 229 5785/9566
62 230 5785/9566
62 231 -11600/14349
62 232 -23200/14349
62 233 4333456459/96597468
62 234 5264676947/48298734
62 236 3306455/2683263
62 238 -82699329103/1159169616
62 239 11738624/2195397
62 240 -96871891/2927196
62 242 -29773/210452
62 244 450721/473517
62 245 -12431509/487866
62 247 15656930/731799
62 249 25873/105226
62 251 -17125945/5682204
62 252 90222941/1463598
62 257 -29773/420904
62 259 148865/631356
62 260 29773/105226
62 263 -3713683/947034
62 264 -9508435/5682204
62 266 12231473/5682204
62 268 -7841081287/96597468
62 269 2558/4783
62 270 14893061/5366526
62 271 -4425279005/96597468
62 273 -25873/105226
62 275 -1624769/5682204
62 278 -6557450/2683263
62 279 29773/157839
62 285 69809281/4390794
62 286 7711969/731799
62 287 -1643/4783
62 288 3309/19132
62 289 -2117/19132
62 290 5236813/5682204
62 291 -32395645/1463598
62 292 8975/9566
62 293 528/4783
62 294 -466/4783
62 295 5392/4783
62 296 -687767/631356
62 298 -25328/52613
62 299 -3049/19132
62 300 2583/4783
62 301 13145351/5682204
62 302 359479/129141
62 303 3014/4783
62 304 -309953/315678
62 306 -114817487/2683263
62 307 -243445/162622
62 308 -14893061/5366526
62 309 3650890/129141
62 310 12353/9566
62 311 25873/105226
62 313 -111238/129141
62 316 6557450/2683263
62 317 -29773/157839
62 319 -1507/4783
62 323 -353884537/8781588
62 324 28859/86094
62 325 -4297/28698
62 326 -20001/19132
62 328 -8045/28698
62 334 -991/28698
62 335 5772/4783
62 337 496/4783
62 338 5329/19132
62 339 3867/9566
62 342 5772/4783
62 345 5785/14349
62 346 -528/4783
62 347 -11570/14349
62 350 -9497/14349
62 351 771/9566
62 355 5795/4783
62 358 -1097/4783
62 362 28693/86094
62 363 -609/19132
62 364 2020/4783
62 365 -252357/420904
62 366 -180769/1262712
62 370 -1276/4783
62 371 5772/4783
62 372 -304103/631356
62 373 -148865/631356
62 374 2498/4783
62 375 59546/157839
62 377 5825/9566
62 378 528/4783
62 379 11570/14349
62 382 -103799/315678
62 383 1542/4783
62 387 -5795/4783
62 388 29773/157839
62 390 1097/4783
62 394 -433571/420904
62 395 1331/14349
62 396 -7379/19132
62 397 -4336/4783
62 398 1629/9566
62 399 -4995/9566
62 400 1507/4783
62 401 26133/38264
62 402 82181675/34093224
62 403 43255327/11364408
62 404 -12776801/5682204
62 405 -9462061/2841102
62 407 -29773/157839
62 409 -17130475/68186448
62 410 3931/4783
62 411 -5893253/5682204
62 412 -138095/81311
62 413 12940314757/96597468
62 414 190983/81311
62 415 119787/162622
62 416 3174535451/48298734
62 417 -9451/4783
62 418 1190/14349
62 419 3159/9566
62 420 1466819/2841102
62 423 3306455/2683263
62 424 -29773/157839
62 426 1917/4783
62 432 7168657/3577684
62 433 3306455/2683263
62 434 -32690341/10733052
62 435 198628729/32199156
62 436 1395190955/24149367
62 437 10242623/2683263
62 438 3306455/5366526
62 439 -1464620/894421
62 440 -5845/28698
62 441 -4137706877/96597468
62 442 1923791897/96597468
62 443 -119787/81311
62 444 -28309/162622
62 445 3306455/3577684
62 446 26377765/10733052
62 447 -3306455/3577684
62 448 359361/325244
62 449 53181/81311
62 450 -47672/243933
62 451 3093346147/96597468
62 452 -1190101/81311
62 453 -5713918/243933
62 454 556051/243933
62 455 -2551630/243933
62 458 -137165/631356
62 459 -29773/157839
62 460 315803/631356
62 461 -1698107/1894068
62 462 -2715193/1420551
62 463 -27823/52613
62 464 -29773/315678
62 465 29773/157839
62 467 21202657/5682204
62 468 1308869/5682204
62 469 -17351/14349
62 470 -29773/210452
62 471 685825/631356
62 472 29773/210452
62 473 -31969/57396
62 474 -2913473/5682204
62 475 -5785/14349
62 476 -5785/14349
62 477 5815/14349
62 478 5845/28698
62 479 -29045/28698
62 480 -1927/9566
62 483 1311/4783
62 484 -820/4783
62 486 823/9566
62 487 -4415/9566
62 488 -904/4783
62 489 -388/4783
62 490 -313/4783
62 491 1182/4783
62 492 -1106/4783
62 493 -1456/4783
62 494 -504/4783
62 495 -221/4783
62 496 -1507/4783
62 497 1230/4783
62 498 788/4783
62 499 9498/4783
62 530 4938790/731799
62 531 150980131/1463598
65 1 -65/48
65 3 -1/3
65 5 -1/2
65 6 -7/8
65 8 49/16
65 10 -29/24
65 11 1/12
65 12 -5/12
65 14 -1/12
65 15 -1/12
65 16 -5/12
65 17 5/12
65 18 5/12
65 21 5/24
65 24 5/12
65 25 -5/12
65 33 1/12
65 39 -1/8
65 40 -1/6
65 41 5/12
65 44 1/4
65 47 1/6
65 52 -5/12
65 55 -1/12
65 56 -1/4
65 59 -1/4
65 61 5/12
65 63 -5/12
65 65 1/6
65 67 -1/4
66 1 -4939/384
66 2 6955/384
66 5 -23/4
66 6 -3/16
66 8 11/16
66 10 -3/16
66 11 -153849/1084
66 12 77060/271
66 14 307969/2168
66 15 -308511/2168
66 16 1/2
66 17 -1/2
66 18 -1/4
66 21 -38530/271
66 22 -153849/542
66 23 153849/542
66 24 -1/2
66 25 1/2
66 33 307427/2168
66 39 -7350335/52032
66 40 1/4
66 41 -1/4
66 42 -79/96
66 47 -1/4
66 52 1/4
66 55 103/192
66 59 1/2
66 61 -7259279/26016
66 63 -306885/1084
66 65 79/96
66 73 -511/96
67 79 -1735/68
67 80 -249/34
67 81 9/17
67 82 1123/17
67 83 -3107/34
67 84 -5181/68
67 89 4141/17
67 90 42/17
67 91 120/17
67 93 -120/17
67 96 249/17
67 97 -129/34
67 98 -18/17
67 99 18/17
67 102 111/17
67 103 -10789/34
67 104 10246/17
67 105 -543/17
67 108 -11949/17
67 109 -13733/68
67 110 6471/34
67 115 6756/17
67 116 4521/34
67 121 -5184/17
67 136 -45/34
67 137 795/17
67 139 120/17
67 140 7707/34
67 153 -4094/17
67 154 196/17
67 155 -111/34
67 156 -3/136
67 157 -333/136
67 158 -60/17
67 161 921/136
67 162 -111/34
67 163 -120/17
67 164 120/17
67 167 -9/17
67 168 69/17
67 169 555/68
67 171 -555/68
67 172 -333/68
67 173 120/17
67 175 333/34
67 176 -27/34
67 178 -93/17
67 184 222/17
67 185 -111/17
67 186 111/17
67 189 -65/8
67 190 -103/17
67 191 129/34
67 192 -129/34
67 195 747/34
67 196 9/17
67 197 -18/17
67 199 -111/17
67 200 9/17
67 202 111/17
67 208 -249/34
67 209 9/17
67 210 -111/17
67 212 111/17
67 215 -3897/136
67 216 152875/408
67 217 -99891/136
67 218 4543/17
67 221 106703/136
67 222 23847/68
67 223 -8543/17
67 225 -27253/34
67 226 -580/17
67 227 10246/17
67 233 -3661/17
67 234 -16961/34
67 236 -111/17
67 238 273385/816
67 239 -1226/51
67 240 10411/68
67 245 4095/34
67 247 -3361/34
67 252 -5062/17
67 267 -6
67 268 12785/34
67 270 -120/17
67 271 3698/17
67 278 111/17
67 285 -63953/816
67 286 -787/17
67 291 1772/17
67 305 6
67 306 6621/34
67 307 9/17
67 308 120/17
67 309 -253/2
67 316 -111/17
67 323 79835/408
67 412 147/17
67 413 -10498/17
67 414 -18/17
67 415 -9/17
67 416 -5401/17
67 423 -111/17
67 432 -231/34
67 433 -111/17
67 434 282/17
67 435 -705/34
67 436 -4412/17
67 437 -573/34
67 438 -111/34
67 439 111/17
67 441 6235/34
67 442 -1703/17
67 443 18/17
67 444 -57/34
67 445 -333/68
67 446 -78/17
67 447 333/68
67 448 -27/34
67 449 -189/34
67 450 15/17
67 451 -4991/34
67 452 2349/34
67 453 3573/34
67 454 -18/17
67 455 1311/34
67 530 -11461/272
67 531 -26451/68
68 11 -331/151760
68 12 331/75880
68 14 873/151760
68 15 -873/151760
68 21 -331/151760
68 22 -331/75880
68 23 331/75880
68 33 -211/151760
68 39 211/151760
68 61 -331/75880
68 63 211/75880
69 1 -2641/360
69 2 -805/24
69 4 -121/72
69 5 187/12
69 6 9/8
69 8 517/20
69 10 9/8
69 11 1/4
69 12 -1/6
69 14 -1/4
69 15 -1/4
69 16 -1/6
69 17 1/6
69 18 1/6
69 21 -1/6
69 22 1/4
69 23 -1
69 24 -11/24
69 25 5/24
69 26 5/4
69 39 5/4
69 40 11/24
69 41 -5/24
69 44 -5/4
69 47 1/6
69 52 -1/6
69 55 -1/12
69 59 5/6
69 61 1/6
69 63 7/3
69 65 1/6
69 73 -1/2
69 78 -1/12
70 11 1/8
70 17 -1/4
70 20 -1/4
70 21 -1/8
70 25 1/4
70 26 1/4
70 50 -1/8
70 53 1/4
70 57 -1/8
70 60 -1/4
70 61 1/4
70 66 1/4
70 70 -1/4
70 71 -1/4
71 0 -26095/1296
71 1 89/36
71 2 1/6
71 4 121/36
71 5 877/108
71 6 251/108
71 7 251/108
71 8 1/6
71 10 -1543/108
71 11 244033/19512
71 12 -222353/9756
71 14 -222353/19512
71 15 222353/19512
71 18 -20/9
71 21 222353/19512
71 22 211513/9756
71 23 -211513/9756
71 24 10/9
71 25 -10/9
71 32 -11/12
71 33 -80441/6504
71 34 -31/72
71 35 -31/72
71 36 10/9
71 38 101/36
71 39 167611/19512
71 40 3/8
71 41 3/8
71 42 -10/9
71 44 79/12
71 45 -41/72
71 46 -25/18
71 47 -10/9
71 49 1/18
71 50 -41/72
71 52 10/9
71 54 1/18
71 55 10/9
71 59 20/9
71 61 222353/9756
71 63 22297/1084
71 78 -227/54
71 79 9330261143/316137168
71 80 6335129495/579584808
71 81 -44395477/13172382
71 82 -180247470311/2608131636
71 83 60903067813/632274336
71 84 20297624101/210758112
71 85 787897/387423
71 86 -7792045/68186448
71 87 262625/344376
71 88 -167213281/76709754
71 89 -88064351789/316137168
71 90 1010897167/289792404
71 91 -1295484647/144896202
71 92 -13620205/3099384
71 93 1557514307/193194936
71 94 13620205/3099384
71 95 2724041/3099384
71 96 -2403471247/144896202
71 97 1057967983/105379056
71 98 40562635/5854392
71 99 -38611171/5854392
71 100 967345/3099384
71 101 -3083525/4261653
71 102 -720367343/52689528
71 103 7357381201421/20865053088
71 104 -644311328479/948411504
71 105 34340579159/1738754424
71 106 -2724041/1033128
71 107 5407865/1549692
71 108 924817877867/1159169616
71 109 74550749395/316137168
71 110 -11452388801/52689528
71 111 1/12
71 112 1/12
71 113 2/3
71 114 -125812231/13947228
71 115 -47897124733/105379056
71 116 -16845596035/105379056
71 117 -173951/172188
71 118 -818383/11364408
71 119 -1/3
71 120 890559235/204559344
71 121 37028473001/105379056
71 122 1675261/1033128
71 123 -2256719/774846
71 124 -175787/114792
71 125 -1488653/774846
71 126 -52205831/68186448
71 127 -283267/172188
71 129 44080579/17046612
71 130 452219/688752
71 131 -364087/114792
71 132 8207415869/1227356064
71 133 22796185/2525424
71 134 -44077/43047
71 135 -7445599/9298152
71 136 -2148793/8781588
71 137 -1040971391/19758573
71 138 -227053/114792
71 139 -1295484647/144896202
71 140 -903700271431/3477508848
71 141 3860/4783
71 142 -25391813/34093224
71 143 17047/43047
71 144 -491657461/204559344
71 149 41033/86094
71 153 117454252199/421516224
71 154 -205245827/39517146
71 155 1437778387/579584808
71 156 -12400512497/2318339232
71 157 238169825/2318339232
71 158 4119156295/579584808
71 159 2724041/1549692
71 160 -2724041/3099384
71 161 -3394787321/257593248
71 162 1437778387/579584808
71 163 902440157/72448101
71 164 -902440157/72448101
71 165 -2724041/774846
71 166 2724041/774846
71 167 11648393/2927196
71 168 -1224337777/144896202
71 169 -3113726599/1159169616
71 170 -2724041/774846
71 171 3113726599/1159169616
71 172 4298294003/1159169616
71 173 -1557514307/193194936
71 175 -4298294003/579584808
71 176 22655983/2927196
71 177 -2724041/1549692
71 178 -438062003/144896202
71 179 40217/3099384
71 180 -2724041/3099384
71 181 -2724041/3099384
71 182 5407865/3099384
71 183 -2724041/1033128
71 184 -1437778387/144896202
71 185 1437778387/289792404
71 186 -1437778387/289792404
71 189 5465318711/409118688
71 190 1338028453/316137168
71 191 -567956959/52689528
71 192 559175371/52689528
71 193 3035363/6198768
71 194 -1070605/947034
71 195 -594608315/26344764
71 196 -40562635/11708784
71 197 39586903/5854392
71 198 2944079/11364408
71 199 779631791/52689528
71 200 -38611171/11708784
71 201 -1050011/11364408
71 202 -779631791/52689528
71 203 -967345/6198768
71 204 2214479/3099384
71 205 -145256/129141
71 206 -35203951/34093224
71 207 2183399/774846
71 208 778403/8781588
71 209 -149380403/17563176
71 210 1437778387/289792404
71 211 -32330159/34093224
71 212 -1437778387/289792404
71 213 -8845681/17046612
71 214 -1261/14349
71 215 3389470577/105379056
71 216 -13233271574803/31297579632
71 217 2891202700229/3477508848
71 218 -6093937547869/20865053088
71 219 2724041/3099384
71 220 -18987853/6198768
71 221 -9305329927463/10432526544
71 222 -2789784718883/6955017696
71 223 5887894072915/10432526544
71 225 9568884697003/10432526544
71 226 124185883175/2608131636
71 227 -644311328479/948411504
71 228 -1382129/1549692
71 229 2724041/1033128
71 230 2724041/1033128
71 231 -5407865/3099384
71 232 -5407865/1549692
71 233 2435247448787/10432526544
71 234 5857093619441/10432526544
71 236 1437778387/289792404
71 238 -48732149499305/125190318528
71 239 54072417467/1896823008
71 240 -56172880757/316137168
71 242 8845681/22728816
71 243 -1/3
71 244 -161649475/51139836
71 245 -29475671447/210758112
71 246 -1/4
71 247 18119358917/158068584
71 248 -1/12
71 249 -2944079/11364408
71 250 1/2
71 251 5532003373/613678032
71 252 53143448653/158068584
71 254 1/6
71 255 1/12
71 256 1/6
71 257 8845681/45457632
71 258 -1/4
71 259 -44228405/68186448
71 260 -6951613/11364408
71 261 -2/3
71 262 5/6
71 263 1265513527/102279672
71 264 3883322191/613678032
71 266 -4060765781/613678032
71 268 -2211084704503/5216263272
71 269 565589/344376
71 270 902440157/72448101
71 271 -2671338885763/10432526544
71 272 -1/3
71 273 1997045/11364408
71 275 551004725/613678032
71 278 -4905618863/579584808
71 279 -8845681/17046612
71 281 -1/2
71 285 336316333771/3793646016
71 286 2286887947/39517146
71 287 -88909/344376
71 288 772723/2066256
71 289 -25739/86094
71 290 -1333971457/613678032
71 291 -2465639077/19758573
71 292 78349/114792
71 293 57007/172188
71 294 19784/43047
71 295 45931/43047
71 296 17918501/68186448
71 298 -257473/631356
71 299 63805/114792
71 300 -117157/172188
71 301 -4101840539/613678032
71 302 -125812231/13947228
71 303 -2261/14349
71 304 66483629/34093224
71 305 -1/3
71 306 -273245747701/1159169616
71 307 -89112721/8781588
71 308 -902440157/72448101
71 309 8083263497/55788912
71 310 6763/19132
71 311 -1997045/11364408
71 313 16718609/6973614
71 316 4905618863/579584808
71 317 8845681/17046612
71 319 11827/28698
71 323 -800669325737/3793646016
71 324 349478/1162269
71 325 -522689/774846
71 326 -30245/229584
71 328 -3124613/1549692
71 330 1/12
71 334 497807/1549692
71 335 616981/344376
71 337 -5243/57396
71 338 356203/688752
71 339 -3953/86094
71 342 846565/344376
71 344 -1/6
71 345 2724041/1549692
71 346 57785/172188
71 347 -2724041/774846
71 349 1/3
71 350 881849/1549692
71 351 -13513/43047
71 355 3618649/1033128
71 358 -2776/43047
71 362 37051445/37192608
71 363 -1617781/2066256
71 364 291323/344376
71 365 52216585/45457632
71 366 67489513/136372896
71 369 1/12
71 370 -165239/688752
71 371 789169/344376
71 372 56210675/68186448
71 373 44228405/68186448
71 374 21317/19132
71 375 -8845681/8523306
71 376 -1/6
71 377 -934825/1033128
71 378 -57785/172188
71 379 2724041/774846
71 381 -1/3
71 382 -51730837/34093224
71 383 -11005/43047
71 387 -3618649/1033128
71 388 -8845681/17046612
71 390 2776/43047
71 394 -34686335/11364408
71 395 -1410523/2066256
71 396 517321/344376
71 397 -239863/344376
71 398 -69241/57396
71 399 -580531/172188
71 400 1261/14349
71 401 -1085393/2066256
71 402 -28120658711/3682068192
71 403 -15189897115/1227356064
71 404 3454644437/613678032
71 405 3280636537/306839016
71 407 8845681/17046612
71 409 -3581918489/7364136384
71 410 215581/114792
71 411 3355469993/613678032
71 412 2148793/4390794
71 413 7431014032763/10432526544
71 414 333499915/17563176
71 415 11648393/2927196
71 416 3870869426117/10432526544
71 417 5441/14349
71 418 1311863/774846
71 419 56927/19132
71 420 -273634967/306839016
71 423 1437778387/289792404
71 424 8845681/17046612
71 426 -33467/86094
71 432 1682513005/193194936
71 433 1437778387/289792404
71 434 -1830822877/144896202
71 435 38681622457/1738754424
71 436 1537450284905/5216263272
71 437 9495273749/579584808
71 438 1437778387/579584808
71 439 -956012065/193194936
71 440 1382129/1549692
71 441 -2037615876397/10432526544
71 442 599765270177/5216263272
71 443 -11648393/1463598
71 444 -4274627/1951464
71 445 1437778387/386389872
71 446 3601866461/289792404
71 447 -1437778387/386389872
71 448 11648393/1951464
71 449 32260297/8781588
71 450 -6788855/13172382
71 451 1787484222881/10432526544
71 452 -2840243281/35126352
71 453 -6709232083/52689528
71 454 75572117/6586191
71 455 -2486133757/52689528
71 458 23682497/68186448
71 459 8845681/17046612
71 460 -76756583/68186448
71 461 419165639/204559344
71 462 815229925/153419508
71 463 1807121/1894068
71 464 8845681/34093224
71 465 -8845681/17046612
71 467 -6435955093/613678032
71 468 3734791/613678032
71 469 2827355/1549692
71 470 8845681/22728816
71 471 -118412485/68186448
71 472 -8845681/22728816
71 473 -14049491/6198768
71 474 729046517/613678032
71 475 -2724041/1549692
71 476 -2724041/1549692
71 477 -40217/3099384
71 478 -1382129/1549692
71 479 -2643607/3099384
71 480 1314013/1033128
71 483 416497/688752
71 484 -2014/43047
71 485 16/3
71 486 -242881/688752
71 487 -96221/344376
71 488 -101101/229584
71 489 41195/172188
71 490 382729/688752
71 491 -3302/14349
71 492 519461/688752
71 493 33539/28698
71 494 -18550/43047
71 495 -62297/172188
71 496 -1261/14349
71 497 6797/28698
71 498 1392/4783
71 499 -533929/344376
71 530 55703103521/1264548672
71 531 22815460037/39517146
72 1 1/144
72 2 -1/24
72 4 5/144
72 5 -131/54
72 8 131/54
72 11 -22297/8672
72 12 22297/4336
72 14 22297/8672
72 15 -22297/8672
72 21 -22297/8672
72 22 -22297/4336
72 23 22297/4336
72 33 224521/78048
72 36 -11/36
72 39 -162733/78048
72 40 31/144
72 41 31/144
72 42 1/8
72 44 -101/72
72 47 -31/144
72 52 -31/144
72 55 -11/18
72 56 101/72
72 61 -22297/4336
72 63 -22297/4336
72 79 -11417442305/632274336
72 80 -8845195673/1159169616
72 81 70284211/26344764
72 82 341939636905/10432526544
72 83 -73750478569/1264548672
72 84 -24272700397/421516224
72 85 -5885419/3099384
72 86 345704119/136372896
72 87 380497/688752
72 88 1629245245/153419508
72 89 105500499485/632274336
72 90 -5219909747/1159169616
72 91 3351208105/579584808
72 92 23440375/6198768
72 93 -1941915395/386389872
72 94 -23440375/6198768
72 95 -4688075/6198768
72 96 3107592799/289792404
72 97 -1435805605/210758112
72 98 -72914473/11708784
72 99 72914473/11708784
72 100 5526857/6198768
72 101 -70733/17046612
72 102 873531917/105379056
72 103 -7698242033333/41730106176
72 104 699479282599/1896823008
72 105 16195075843/3477508848
72 106 4688075/2066256
72 107 -7991711/3099384
72 108 -1017689012363/2318339232
72 109 -11196475781/79034292
72 110 3454915013/26344764
72 113 1/12
72 114 1234622635/27894456
72 115 57953607589/210758112
72 116 19687746175/210758112
72 117 -32975/172188
72 118 15389851/22728816
72 119 -1/6
72 120 -8289324685/409118688
72 121 -44019446219/210758112
72 122 -1705231/2066256
72 123 2025421/774846
72 124 40679/76528
72 125 1988365/774846
72 126 520975025/136372896
72 127 -419267/344376
72 129 -154287937/34093224
72 130 -843161/1377504
72 131 15507/76528
72 132 -79191369995/2454712128
72 133 -228491135/5050848
72 134 -135913/172188
72 135 101959585/18596304
72 136 -59079253/35126352
72 137 1951890505/79034292
72 138 -507835/229584
72 139 3351208105/579584808
72 140 1000053231697/6955017696
72 141 3524/14349
72 142 60512495/68186448
72 143 -20971/86094
72 144 5009518915/409118688
72 149 1259/86094
72 153 -142223328401/843032448
72 154 75043427/316137168
72 155 -604214321/579584808
72 156 12252462457/2318339232
72 157 1694037137/2318339232
72 158 -1495304545/289792404
72 159 -4688075/3099384
72 160 4688075/6198768
72 161 2569452889/257593248
72 162 -604214321/579584808
72 163 -5104548155/579584808
72 164 5104548155/579584808
72 165 4688075/1549692
72 166 -4688075/1549692
72 167 -21644237/5854392
72 168 7636767031/1159169616
72 169 -485608495/1159169616
72 170 4688075/1549692
72 171 485608495/1159169616
72 172 -776876435/579584808
72 173 1941915395/386389872
72 175 776876435/289792404
72 176 -21314567/2927196
72 177 4688075/3099384
72 178 3336020377/579584808
72 179 -1384439/6198768
72 180 4688075/6198768
72 181 4688075/6198768
72 182 -7991711/6198768
72 183 4688075/2066256
72 184 604214321/144896202
72 185 -604214321/289792404
72 186 604214321/289792404
72 189 -4051100095/409118688
72 190 -1517661127/632274336
72 191 956334679/105379056
72 192 -956334679/105379056
72 193 -28050809/12397536
72 194 -200825/1894068
72 195 738366683/52689528
72 196 72914473/23417568
72 197 -72914473/11708784
72 198 -1818395/22728816
72 199 -1256439101/105379056
72 200 72914473/23417568
72 201 1818395/22728816
72 202 1256439101/105379056
72 203 -5526857/12397536
72 204 521647/6198768
72 205 469249/129141
72 206 -136849553/68186448
72 207 335053/1549692
72 208 -67860841/35126352
72 209 330754847/35126352
72 210 -604214321/289792404
72 211 -323018299/68186448
72 212 604214321/289792404
72 213 82838695/34093224
72 214 -8783/57396
72 215 -8896298911/421516224
72 216 27588489568901/125190318528
72 217 -6185155162003/13910035392
72 218 6185972849305/41730106176
72 219 -4688075/6198768
72 220 30047647/12397536
72 221 20067734670037/41730106176
72 222 3168425582621/13910035392
72 223 -6283143304363/20865053088
72 225 -10916405552089/20865053088
72 226 -377074814821/10432526544
72 227 699479282599/1896823008
72 228 3036257/3099384
72 229 -4688075/2066256
72 230 -4688075/2066256
72 231 7991711/6198768
72 232 7991711/3099384
72 233 -2550204531443/20865053088
72 234 -6009774470837/20865053088
72 236 -604214321/289792404
72 238 28848340299769/125190318528
72 239 -67067306165/3793646016
72 240 67318093631/632274336
72 242 -82838695/45457632
72 244 199516880/12784959
72 245 35879116619/421516224
72 247 -21290102351/316137168
72 249 1818395/22728816
72 250 1/6
72 251 -53123446075/1227356064
72 252 -32140433921/158068584
72 257 -82838695/90915264
72 259 414193475/136372896
72 260 82838695/22728816
72 261 -1/8
72 263 -12332560645/204559344
72 264 -39507190825/1227356064
72 266 39294839195/1227356064
72 267 -1/6
72 268 1193253178937/5216263272
72 269 944647/688752
72 270 -5104548155/579584808
72 271 3320824318465/20865053088
72 273 -1818395/22728816
72 275 -5362694435/1227356064
72 278 5664647291/1159169616
72 279 82838695/34093224
72 281 -1/12
72 285 -100734590311/1896823008
72 286 -690646261/19758573
72 287 423445/688752
72 288 2074211/4132512
72 289 112765/344376
72 290 11834012095/1227356064
72 291 23821639961/316137168
72 292 156479/229584
72 293 -318127/344376
72 294 132625/344376
72 295 -61265/43047
72 296 -97117547/136372896
72 298 -2324609/1262712
72 299 195913/229584
72 300 -813269/344376
72 301 38995710065/1227356064
72 302 1234622635/27894456
72 303 22349/57396
72 304 -546634295/68186448
72 305 1/6
72 306 335381094211/2318339232
72 307 141288925/17563176
72 308 5104548155/579584808
72 309 -8497491395/111577824
72 310 -88253/114792
72 311 1818395/22728816
72 313 -39285815/3486807
72 316 -5664647291/1159169616
72 317 -82838695/34093224
72 319 -1000/14349
72 323 949608720065/7587292032
72 324 1368893/4649076
72 325 -7811/3099384
72 326 -186821/459168
72 328 386017/387423
72 334 -218189/774846
72 335 -176815/688752
72 337 -174211/114792
72 338 -420121/1377504
72 339 -26405/86094
72 342 -234211/688752
72 344 -1/12
72 345 -4688075/3099384
72 346 289429/344376
72 347 4688075/1549692
72 349 -1/6
72 350 -2502605/3099384
72 351 7058/43047
72 355 -5789287/2066256
72 358 -7259/86094
72 362 -144187931/74385216
72 363 21908119/4132512
72 364 495289/688752
72 365 -421467055/90915264
72 366 -247935103/272745792
72 370 1015349/1377504
72 371 -176815/688752
72 372 -425103845/136372896
72 373 -414193475/136372896
72 374 29937/38264
72 375 82838695/17046612
72 376 1/12
72 377 2485651/2066256
72 378 -289429/344376
72 379 -4688075/1549692
72 381 1/6
72 382 -267960989/68186448
72 383 28232/43047
72 387 5789287/2066256
72 388 82838695/34093224
72 390 7259/86094
72 394 28090673/22728816
72 395 -1002419/4132512
72 396 421145/688752
72 397 -48335/688752
72 398 -191995/114792
72 399 273793/344376
72 400 8783/57396
72 401 3121211/4132512
72 402 274337724425/7364136384
72 403 149190677605/2454712128
72 404 -31339291715/1227356064
72 405 -32115654115/613678032
72 407 -82838695/34093224
72 409 59274948575/14728272768
72 410 107933/229584
72 411 -36184754495/1227356064
72 412 63470047/17563176
72 413 -8306741656967/20865053088
72 414 -583810939/35126352
72 415 -21644237/5854392
72 416 -4731953122691/20865053088
72 417 31507/14349
72 418 5966041/1549692
72 419 -21101/38264
72 420 2081372285/613678032
72 423 -604214321/289792404
72 424 -82838695/34093224
72 426 23831/172188
72 432 -2104325599/386389872
72 433 -604214321/289792404
72 434 6431582623/1159169616
72 435 -4640234017/869377212
72 436 -1610782606421/10432526544
72 437 -1290962767/144896202
72 438 -604214321/579584808
72 439 719322397/386389872
72 440 -3036257/3099384
72 441 1489570883983/20865053088
72 442 -705564402113/10432526544
72 443 21644237/2927196
72 444 1822981/1951464
72 445 -604214321/386389872
72 446 -11922325957/1159169616
72 447 604214321/386389872
72 448 -21644237/3902928
72 449 -130730849/35126352
72 450 6798847/52689528
72 451 -2036923550567/20865053088
72 452 3426932383/70252704
72 453 7774082545/105379056
72 454 -68623852/6586191
72 455 789102493/26344764
72 458 -171132575/136372896
72 459 -82838695/34093224
72 460 668164745/136372896
72 461 -3672178505/409118688
72 462 -7659851695/306839016
72 463 -14109515/3788136
72 464 -82838695/68186448
72 465 82838695/34093224
72 467 60677121955/1227356064
72 468 -1199949865/1227356064
72 469 -19570865/3099384
72 470 -82838695/45457632
72 471 855662875/136372896
72 472 82838695/45457632
72 473 20094737/12397536
72 474 -6422220995/1227356064
72 475 4688075/3099384
72 476 4688075/3099384
72 477 1384439/6198768
72 478 3036257/3099384
72 479 1919197/6198768
72 480 -800455/2066256
72 483 796505/1377504
72 484 -11831/86094
72 486 -1264241/1377504
72 487 457751/688752
72 488 -60863/153056
72 489 15895/344376
72 490 884321/1377504
72 491 -9226/14349
72 492 274381/1377504
72 493 -33829/57396
72 494 16931/172188
72 495 -32773/344376
72 496 -8783/57396
72 497 11831/57396
72 498 -26197/57396
72 499 1228195/688752
72 530 -29811411061/1264548672
72 531 -235927611205/632274336
73 1 -1/144
73 2 -131/54
73 4 -5/144
73 5 131/54
73 8 1/24
73 21 11/18
73 22 11/36
73 23 -1/8
73 24 31/144
73 25 31/144
73 26 -101/72
73 33 -11/36
73 39 -35/72
73 40 -31/144
73 41 -31/144
73 44 101/72
73 79 -2833770161/632274336
73 80 -2105970335/1159169616
73 81 9311819/13172382
73 82 95383438639/10432526544
73 83 -9997765547/632274336
73 84 -818061191/52689528
73 85 -2959621/3099384
73 86 11452495/8523306
73 87 228737/344376
73 88 115707073/38354877
73 89 13724440939/316137168
73 90 -1218818471/1159169616
73 91 800562541/579584808
73 92 3877535/3099384
73 93 -54628561/48298734
73 94 -3877535/3099384
73 95 -775507/3099384
73 96 1235851481/579584808
73 97 -256185371/105379056
73 98 -11199395/5854392
73 99 11687261/5854392
73 100 2063623/3099384
73 101 20690597/34093224
73 102 177300025/52689528
73 103 -1036530695653/20865053088
73 104 94211121299/948411504
73 105 2056043249/1738754424
73 106 775507/1033128
73 107 -700171/1549692
73 108 -137713941229/1159169616
73 109 -6065200057/158068584
73 110 469156219/13172382
73 114 86865127/6973614
73 115 7867861283/105379056
73 116 1319933257/52689528
73 117 -36553/86094
73 118 -1013335/2841102
73 120 -624802951/102279672
73 121 -2985554357/52689528
73 122 -113537/1033128
73 123 1050059/1549692
73 124 52979/114792
73 125 1870547/1549692
73 126 38767643/34093224
73 127 -206533/172188
73 129 -59257003/34093224
73 130 -483187/688752
73 131 2857/38264
73 132 -5696474441/613678032
73 133 -5211207/420904
73 134 -132289/172188
73 135 4502995/4649076
73 136 198323/2195397
73 137 1058655575/158068584
73 138 -29027/38264
73 139 800562541/579584808
73 140 135990311159/3477508848
73 141 5551/14349
73 142 21695225/17046612
73 143 2563/43047
73 144 335379265/102279672
73 149 4399/43047
73 153 -4675702579/105379056
73 154 13507697/316137168
73 155 -36964661/144896202
73 156 1440606437/1159169616
73 157 179145635/579584808
73 158 -1670681395/1159169616
73 159 -775507/1549692
73 160 775507/3099384
73 161 78525719/32199156
73 162 -36964661/144896202
73 163 -1380641777/579584808
73 164 1380641777/579584808
73 165 775507/774846
73 166 -775507/774846
73 167 -5099447/5854392
73 168 1810253047/1159169616
73 169 -105216313/289792404
73 170 775507/774846
73 171 105216313/289792404
73 172 -62680325/579584808
73 173 54628561/48298734
73 175 62680325/289792404
73 176 -24372023/11708784
73 177 775507/1549692
73 178 258047125/144896202
73 179 -850843/3099384
73 180 775507/3099384
73 181 775507/3099384
73 182 -700171/3099384
73 183 775507/1033128
73 184 73929322/72448101
73 185 -36964661/72448101
73 186 36964661/72448101
73 189 -451804361/204559344
73 190 -6570803/316137168
73 191 143817881/52689528
73 192 -73006639/26344764
73 193 -1850023/6198768
73 194 -404203/947034
73 195 33393371/13172382
73 196 10711529/11708784
73 197 -11687261/5854392
73 198 -1771217/5682204
73 199 -178059619/52689528
73 200 11687261/11708784
73 201 2718251/5682204
73 202 186841207/52689528
73 203 -2321905/6198768
73 204 -914845/3099384
73 205 -8900/129141
73 206 -1183441/8523306
73 207 248165/3099384
73 208 1128445/4390794
73 209 48756619/17563176
73 210 -36964661/72448101
73 211 -49452869/34093224
73 212 36964661/72448101
73 213 6194893/8523306
73 214 -5405/57396
73 215 -524297059/105379056
73 216 3647644377631/62595159264
73 217 -827763191195/6955017696
73 218 825596489195/20865053088
73 219 -775507/3099384
73 220 3726863/6198768
73 221 2694223780043/20865053088
73 222 427114879711/6955017696
73 223 -837932748689/10432526544
73 225 -1479734224733/10432526544
73 226 -105362922547/10432526544
73 227 94211121299/948411504
73 228 813175/1549692
73 229 -775507/1033128
73 230 -775507/1033128
73 231 700171/3099384
73 232 700171/1549692
73 233 -344550834211/10432526544
73 234 -199830415351/2608131636
73 236 -36964661/72448101
73 238 1964062155823/31297579632
73 239 -1137184169/237102876
73 240 18120178295/632274336
73 242 -6194893/11364408
73 244 111391369/25569918
73 245 4886557573/210758112
73 247 -5674988993/316137168
73 249 1771217/5682204
73 251 -3845161273/306839016
73 252 -17398837471/316137168
73 257 -6194893/22728816
73 259 30974465/34093224
73 260 6194893/5682204
73 263 -875656819/51139836
73 264 -2650297171/306839016
73 265 1/6
73 266 2815927793/306839016
73 268 320701591811/5216263272
73 269 219329/344376
73 270 -1380641777/579584808
73 271 227589844747/5216263272
73 273 -1771217/5682204
73 275 -381413441/306839016
73 278 716688883/579584808
73 279 6194893/8523306
73 281 -1/6
73 285 -27256058191/1896823008
73 286 -2921823985/316137168
73 287 -110047/344376
73 288 -16271/129141
73 289 -49439/344376
73 290 948752269/306839016
73 291 6250690361/316137168
73 292 16451/28698
73 293 7741/172188
73 294 17039/43047
73 295 114997/172188
73 296 -8950409/8523306
73 298 -57275/315678
73 299 6239/114792
73 300 15361/86094
73 301 2859785063/306839016
73 302 86865127/6973614
73 303 -3539/57396
73 304 -48237281/17046612
73 305 -1/6
73 306 45250601129/1159169616
73 307 8660911/4390794
73 308 1380641777/579584808
73 309 -1120755871/55788912
73 310 10631/14349
73 311 1771217/5682204
73 313 -11695835/3486807
73 316 -716688883/579584808
73 317 -6194893/8523306
73 319 2236/14349
73 323 63745831415/1896823008
73 324 299432/1162269
73 325 214373/1549692
73 326 -156871/229584
73 328 921307/1549692
73 334 -62117/774846
73 335 -70121/344376
73 337 -4281/19132
73 338 -86405/688752
73 339 -52211/86094
73 342 -12725/344376
73 345 -775507/1549692
73 346 20957/172188
73 347 775507/774846
73 350 -744617/774846
73 351 7045/86094
73 355 -750395/1033128
73 358 -5113/172188
73 362 -19157773/37192608
73 363 155708/129141
73 364 228737/344376
73 365 -38059333/22728816
73 366 -23169733/68186448
73 370 483187/688752
73 371 -70121/344376
73 372 -41601767/34093224
73 373 -30974465/34093224
73 374 47893/57396
73 375 6194893/4261653
73 377 825731/1033128
73 378 -20957/172188
73 379 -775507/774846
73 382 -16689721/34093224
73 383 14090/43047
73 387 750395/1033128
73 388 6194893/8523306
73 390 5113/172188
73 394 13598401/45457632
73 395 725753/2066256
73 396 -17500/43047
73 397 44903/344376
73 398 -1907/9566
73 399 93653/172188
73 400 5405/57396
73 401 1051495/2066256
73 402 19451151851/1841034096
73 403 10484786143/613678032
73 404 -2441747681/306839016
73 405 -2266785421/153419508
73 407 -6194893/8523306
73 409 1940640149/3682068192
73 410 61171/114792
73 411 -2244854405/306839016
73 412 -396646/2195397
73 413 -1118529861733/10432526544
73 414 -81262649/17563176
73 415 -5099447/5854392
73 416 -326784637547/5216263272
73 417 -8881/9566
73 418 551129/3099384
73 419 -11545/19132
73 420 202254563/153419508
73 423 -36964661/72448101
73 424 -6194893/8523306
73 426 -7865/86094
73 432 -558786355/386389872
73 433 -36964661/72448101
73 434 1403352457/1159169616
73 435 -526540831/869377212
73 436 -212242803469/5216263272
73 437 -1244138473/579584808
73 438 -36964661/144896202
73 439 45536549/193194936
73 440 -813175/1549692
73 441 178906394225/10432526544
73 442 -12399349100/652032909
73 443 5099447/2927196
73 444 1025611/1951464
73 445 -36964661/96597468
73 446 -2819943553/1159169616
73 447 36964661/96597468
73 448 -5099447/3902928
73 449 -10639151/8781588
73 450 3991/13172382
73 451 -274223806225/10432526544
73 452 468184343/35126352
73 453 2094513397/105379056
73 454 -72262261/26344764
73 455 377333759/52689528
73 458 -17703437/34093224
73 459 -6194893/8523306
73 460 54872795/34093224
73 461 -299143547/102279672
73 462 -570370777/76709754
73 463 -1327685/947034
73 464 -6194893/17046612
73 465 6194893/8523306
73 467 4498347361/306839016
73 468 23095685/306839016
73 469 -2132519/774846
73 470 -6194893/11364408
73 471 88517185/34093224
73 472 6194893/11364408
73 473 588031/1549692
73 474 -519515969/306839016
73 475 775507/1549692
73 476 775507/1549692
73 477 850843/3099384
73 478 813175/1549692
73 479 -926179/3099384
73 480 -556397/1033128
73 483 251353/688752
73 484 -5551/43047
73 486 -106549/688752
73 487 -41855/344376
73 488 -89513/229584
73 489 57179/172188
73 490 108865/688752
73 491 193/4783
73 492 -162187/688752
73 493 -7217/9566
73 494 -37609/172188
73 495 -4777/86094
73 496 -5405/57396
73 497 5551/28698
73 498 386/14349
73 499 862787/344376
73 530 -1143190547/158068584
73 531 -16291461499/158068584
74 27 -1/8
74 28 1/4
74 31 -1/4
74 32 -1/8
74 38 1/4
74 64 1/4
74 69 -1/4
74 78 -1/12
75 79 1712907047/316137168
75 80 1348302635/579584808
75 81 -5439002/6586191
75 82 -52092293569/5216263272
75 83 11787712417/632274336
75 84 3866486905/210758112
75 85 1339909/1549692
75 86 -93759427/68186448
75 87 -169375/344376
75 88 -320744563/76709754
75 89 -16415749361/316137168
75 90 846950963/579584808
75 91 -505139953/289792404
75 92 -4855585/3099384
75 93 276227009/193194936
75 94 4855585/3099384
75 95 971117/3099384
75 96 -401752999/144896202
75 97 288570649/105379056
75 98 13914847/5854392
75 99 -13914847/5854392
75 100 -2247623/3099384
75 101 -5160773/17046612
75 102 -201546617/52689528
75 103 1179829482053/20865053088
75 104 -108302045851/948411504
75 105 -4598031247/1738754424
75 106 -971117/1033128
75 107 934169/1549692
75 108 158586651791/1159169616
75 109 7141123367/158068584
75 110 -552636671/13172382
75 114 -241971013/13947228
75 115 -9280109173/105379056
75 116 -3095914375/105379056
75 117 11968/43047
75 118 -120247/11364408
75 120 1679900305/204559344
75 121 6996902459/105379056
75 122 104017/1033128
75 123 -238699/387423
75 124 -6439/114792
75 125 -474982/387423
75 126 -116076965/68186448
75 127 145439/172188
75 129 9455599/4261653
75 130 214451/688752
75 131 13811/38264
75 132 15686425487/1227356064
75 133 44193155/2525424
75 134 28652/43047
75 135 -16431877/9298152
75 136 -3481697/17563176
75 137 -144448880/19758573
75 138 109927/114792
75 139 -505139953/289792404
75 140 -156637845517/3477508848
75 141 -5984/14349
75 142 -35045399/34093224
75 143 -4226/43047
75 144 -959096503/204559344
75 149 2992/43047
75 153 22362668633/421516224
75 154 19547449/158068584
75 155 20889653/72448101
75 156 -972288881/579584808
75 157 -29732480/72448101
75 158 524968295/289792404
75 159 971117/1549692
75 160 -971117/3099384
75 161 -202904993/64398312
75 162 20889653/72448101
75 163 868337711/289792404
75 164 -868337711/289792404
75 165 -971117/774846
75 166 971117/774846
75 167 3414371/2927196
75 168 -1181185411/579584808
75 169 38575307/72448101
75 170 -971117/774846
75 171 -38575307/72448101
75 172 62167681/579584808
75 173 -276227009/193194936
75 175 -62167681/289792404
75 176 3953975/1463598
75 177 -971117/1549692
75 178 -697436389/289792404
75 179 1008065/3099384
75 180 -971117/3099384
75 181 -971117/3099384
75 182 934169/3099384
75 183 -971117/1033128
75 184 -83558612/72448101
75 185 41779306/72448101
75 186 -41779306/72448101
75 189 295601783/102279672
75 190 66355033/316137168
75 191 -22172147/6586191
75 192 22172147/6586191
75 193 3893159/6198768
75 194 503827/1894068
75 195 -177462841/52689528
75 196 -13914847/11708784
75 197 13914847/5854392
75 198 2541335/11364408
75 199 229520729/52689528
75 200 -13914847/11708784
75 201 -2541335/11364408
75 202 -229520729/52689528
75 203 2247623/6198768
75 204 245231/3099384
75 205 -68564/129141
75 206 15421793/34093224
75 207 -355283/1549692
75 208 -3481697/17563176
75 209 -64765973/17563176
75 210 41779306/72448101
75 211 60962521/34093224
75 212 -41779306/72448101
75 213 -16722763/17046612
75 214 2507/14349
75 215 1302388129/210758112
75 216 -4170133071347/62595159264
75 217 949637487277/6955017696
75 218 -934065780829/20865053088
75 219 971117/3099384
75 220 -4781689/6198768
75 221 -3094676163055/20865053088
75 222 -496727838401/6955017696
75 223 961653968311/10432526544
75 225 1719852051253/10432526544
75 226 64314180883/5216263272
75 227 -108302045851/948411504
75 228 -989591/1549692
75 229 971117/1033128
75 230 971117/1033128
75 231 -934169/3099384
75 232 -934169/1549692
75 233 392480096867/10432526544
75 234 907204817345/10432526544
75 236 41779306/72448101
75 238 -2299860386987/31297579632
75 239 10754140805/1896823008
75 240 -10657461167/316137168
75 242 16722763/22728816
75 244 -311614525/51139836
75 245 -5750770067/210758112
75 247 3338195135/158068584
75 249 -2541335/11364408
75 251 10554512479/613678032
75 252 1279626260/19758573
75 257 16722763/45457632
75 259 -83613815/68186448
75 260 -16722763/11364408
75 263 2427625021/102279672
75 264 7570960693/613678032
75 266 -7769435063/613678032
75 268 -92219108365/1304065818
75 269 -249127/344376
75 270 868337711/289792404
75 271 -539263407553/10432526544
75 273 2541335/11364408
75 275 1056483575/613678032
75 278 -872121809/579584808
75 279 -16722763/17046612
75 285 31883601719/1896823008
75 286 1721376031/158068584
75 287 69251/344376
75 288 -135059/2066256
75 289 9661/86094
75 290 -2473744411/613678032
75 291 -3688338827/158068584
75 292 -26089/38264
75 293 40327/172188
75 294 -48763/172188
75 295 -17090/43047
75 296 68738663/68186448
75 298 371587/631356
75 299 -3373/114792
75 300 -28525/172188
75 301 -7797106697/613678032
75 302 -241971013/13947228
75 303 -5245/28698
75 304 120133967/34093224
75 305 1/6
75 306 -53461980547/1159169616
75 307 -12283325/4390794
75 308 -868337711/289792404
75 309 1284732623/55788912
75 310 -49933/57396
75 311 -2541335/11364408
75 313 31648607/6973614
75 316 872121809/579584808
75 317 16722763/17046612
75 319 77/9566
75 323 -149057042633/3793646016
75 324 -640457/2324538
75 325 -78979/1549692
75 326 171023/229584
75 328 -203933/387423
75 334 50137/774846
75 335 -76427/344376
75 337 10039/19132
75 338 19363/688752
75 339 12185/43047
75 342 -76427/344376
75 345 971117/1549692
75 346 -40327/172188
75 347 -971117/774846
75 350 1246427/1549692
75 351 -6863/86094
75 355 958801/1033128
75 358 4529/43047
75 362 29432717/37192608
75 363 -3760027/2066256
75 364 -169375/344376
75 365 93779155/45457632
75 366 49893643/136372896
75 370 -214451/688752
75 371 -76427/344376
75 372 98861825/68186448
75 373 83613815/68186448
75 374 -12719/19132
75 375 -16722763/8523306
75 377 -995749/1033128
75 378 40327/172188
75 379 971117/774846
75 382 33541127/34093224
75 383 -13726/43047
75 387 -958801/1033128
75 388 -16722763/17046612
75 390 -4529/43047
75 394 -6951391/22728816
75 395 -497755/2066256
75 396 151771/344376
75 397 140189/344376
75 398 9037/57396
75 399 -37573/172188
75 400 -2507/14349
75 401 -1382903/2066256
75 402 -53965500653/3682068192
75 403 -29223712345/1227356064
75 404 6456961751/613678032
75 405 6303856051/306839016
75 407 16722763/17046612
75 409 -8652354947/7364136384
75 410 -102155/114792
75 411 6691527539/613678032
75 412 2018099/8781588
75 413 1295179700483/10432526544
75 414 109785919/17563176
75 415 3414371/2927196
75 416 768931943603/10432526544
75 417 16208/14349
75 418 -1178051/1549692
75 419 6053/19132
75 420 -482135741/306839016
75 423 41779306/72448101
75 424 16722763/17046612
75 426 -6677/86094
75 432 345151645/193194936
75 433 41779306/72448101
75 434 -810411091/579584808
75 435 362512175/869377212
75 436 243253110533/5216263272
75 437 755815789/289792404
75 438 20889653/72448101
75 439 -48575431/193194936
75 440 989591/1549692
75 441 -183044746399/10432526544
75 442 114834268025/5216263272
75 443 -3414371/1463598
75 444 -450709/975732
75 445 20889653/48298734
75 446 1857230869/579584808
75 447 -20889653/48298734
75 448 3414371/1951464
75 449 21557687/17563176
75 450 753707/26344764
75 451 319491954491/10432526544
75 452 -551152099/35126352
75 453 -1223178595/52689528
75 454 23619164/6586191
75 455 -237205307/26344764
75 458 41069531/68186448
75 459 16722763/17046612
75 460 -141406109/68186448
75 461 773921597/204559344
75 462 1543043575/153419508
75 463 3210683/1894068
75 464 16722763/34093224
75 465 -16722763/17046612
75 467 -12196793239/613678032
75 468 92212093/613678032
75 469 4840265/1549692
75 470 16722763/22728816
75 471 -205347655/68186448
75 472 -16722763/22728816
75 473 -4531997/6198768
75 474 1348644791/613678032
75 475 -971117/1549692
75 476 -971117/1549692
75 477 -1008065/3099384
75 478 -989591/1549692
75 479 1045013/3099384
75 480 443293/1033128
75 483 -257903/688752
75 484 5984/43047
75 486 122111/688752
75 487 41731/344376
75 488 84235/229584
75 489 -34381/172188
75 490 -51671/688752
75 491 -1522/14349
75 492 128741/688752
75 493 17435/28698
75 494 11299/86094
75 495 7081/172188
75 496 2507/14349
75 497 -2992/14349
75 498 2174/14349
75 499 -787045/344376
75 530 1252469707/158068584
75 531 38809461295/316137168
76 79 -95152055/35126352
76 80 -34209733/32199156
76 81 1187027/2927196
76 82 800926825/144896202
76 83 -602854369/70252704
76 84 -199405633/23417568
76 85 -42139/172188
76 86 378607/7576272
76 87 1609/114792
76 88 6581563/8523306
76 89 871255121/35126352
76 90 -18927725/64398312
76 91 28305571/32199156
76 92 178705/344376
76 93 -16642525/21466104
76 94 -178705/344376
76 95 -35741/344376
76 96 48368765/32199156
76 97 -10790575/11708784
76 98 -533867/650488
76 99 533867/650488
76 100 3335/344376
76 101 -139837/1894068
76 102 6042467/5854392
76 103 -68412272099/2318339232
76 104 6066667747/105379056
76 105 -78063409/96597468
76 106 35741/114792
76 107 -56633/172188
76 108 -8734601501/128796624
76 109 -732430021/35126352
76 110 112927559/5854392
76 114 5010301/1549692
76 115 472992625/11708784
76 116 159872191/11708784
76 117 772/14349
76 118 224275/1262712
76 120 -32474317/22728816
76 121 -355803473/11708784
76 122 -7675/38264
76 123 20695/43047
76 124 27623/114792
76 125 7978/43047
76 126 1945505/7576272
76 127 -1051/19132
76 129 -140915/947034
76 130 -40105/229584
76 131 36887/114792
76 132 -317876195/136372896
76 133 -8456863/2525424
76 134 1663/28698
76 135 488593/1033128
76 136 -146725/487866
76 137 35374079/8781588
76 138 -25603/114792
76 139 28305571/32199156
76 140 8501379961/386389872
76 141 -386/4783
76 142 -242989/3788136
76 143 -774/4783
76 144 20807947/22728816
76 149 193/14349
76 153 -1186727359/46835136
76 154 9914633/17563176
76 155 -16497247/64398312
76 156 125202641/257593248
76 157 3976795/257593248
76 158 -6044534/8049789
76 159 -35741/172188
76 160 35741/344376
76 161 110382727/85864416
76 162 -16497247/64398312
76 163 -41672705/32199156
76 164 41672705/32199156
76 165 35741/86094
76 166 -35741/86094
76 167 -29819/81311
76 168 51922219/64398312
76 169 29017699/128796624
76 170 35741/86094
76 171 -29017699/128796624
76 172 -43938215/128796624
76 173 16642525/21466104
76 175 43938215/64398312
76 176 -1562693/1951464
76 177 35741/172188
76 178 2474041/8049789
76 179 -14849/344376
76 180 35741/344376
76 181 35741/344376
76 182 -56633/344376
76 183 35741/114792
76 184 16497247/16099578
76 185 -16497247/32199156
76 186 16497247/32199156
76 189 -56501471/45457632
76 190 -18307501/35126352
76 191 7032175/5854392
76 192 -7032175/5854392
76 193 -192575/688752
76 194 87317/631356
76 195 7274519/2927196
76 196 533867/1300976
76 197 -533867/650488
76 198 12887/420904
76 199 -9259547/5854392
76 200 533867/1300976
76 201 -12887/420904
76 202 9259547/5854392
76 203 -3335/688752
76 204 14881/344376
76 205 7885/14349
76 206 -680609/3788136
76 207 -34915/172188
76 208 -146725/487866
76 209 2335195/1951464
76 210 -16497247/32199156
76 211 -1070521/3788136
76 212 16497247/32199156
76 213 325903/1894068
76 214 -1661/28698
76 215 -9997141/2927196
76 216 122931183481/3477508848
76 217 -13523882569/193194936
76 218 56173291189/2318339232
76 219 -35741/344376
76 220 220489/688752
76 221 87262785869/1159169616
76 222 26818413323/772779744
76 223 -55236530281/1159169616
76 225 -91952054905/1159169616
76 226 -2640013507/579584808
76 227 6066667747/105379056
76 228 25295/172188
76 229 -35741/114792
76 230 -35741/114792
76 231 56633/344376
76 232 56633/172188
76 233 -23000222897/1159169616
76 234 -53692668761/1159169616
76 236 -16497247/32199156
76 238 475056586145/13910035392
76 239 -549432083/210758112
76 240 552887633/35126352
76 242 -325903/2525424
76 244 6502843/5682204
76 245 293229347/23417568
76 247 -174788585/17563176
76 249 -12887/420904
76 251 -212571187/68186448
76 252 -527678731/17563176
76 257 -325903/5050848
76 259 1629515/7576272
76 260 325903/1262712
76 263 -49824337/11364408
76 264 -163950289/68186448
76 266 158029403/68186448
76 268 10457681591/289792404
76 269 8729/114792
76 270 -41672705/32199156
76 271 26771608969/1159169616
76 273 12887/420904
76 275 -21647627/68186448
76 278 56951999/64398312
76 279 325903/1894068
76 285 -3285963937/421516224
76 286 -44199635/8781588
76 287 20023/114792
76 288 -187/76528
76 289 8731/57396
76 290 44770447/68186448
76 291 95149609/8781588
76 292 -539/38264
76 293 -8437/57396
76 294 -773/19132
76 295 -5198/14349
76 296 662749/7576272
76 298 -70391/631356
76 299 15143/114792
76 300 -32605/57396
76 301 154997069/68186448
76 302 5010301/1549692
76 303 1661/14349
76 304 -1944395/3788136
76 306 2662873105/128796624
76 307 364467/325244
76 308 41672705/32199156
76 309 -74905481/6198768
76 310 -4981/19132
76 311 -12887/420904
76 313 -619793/774846
76 316 -56951999/64398312
76 317 -325903/1894068
76 319 -1661/28698
76 323 7976747909/421516224
76 324 -5690/129141
76 325 10765/172188
76 326 211/76528
76 328 18661/86094
76 334 -3389/43047
76 335 -33799/114792
76 337 -1579/19132
76 338 -5499/76528
76 339 -811/14349
76 342 -33799/114792
76 345 -35741/172188
76 346 8437/57396
76 347 35741/86094
76 350 5773/172188
76 351 97/4783
76 355 -14235/38264
76 358 -2047/28698
76 362 -679265/4132512
76 363 102103/229584
76 364 1609/114792
76 365 -1474871/5050848
76 366 -1728751/15152544
76 370 40105/229584
76 371 -33799/114792
76 372 -1397549/7576272
76 373 -1629515/7576272
76 374 -3047/57396
76 375 325903/947034
76 377 7271/38264
76 378 -8437/57396
76 379 -35741/86094
76 382 -1197527/3788136
76 383 388/4783
76 387 14235/38264
76 388 325903/1894068
76 390 2047/28698
76 394 2114725/7576272
76 395 -5755/688752
76 396 7787/114792
76 397 7395/38264
76 398 -3591/19132
76 399 9267/19132
76 400 1661/28698
76 401 96605/688752
76 402 1109121689/409118688
76 403 605774101/136372896
76 404 -120545771/68186448
76 405 -130128751/34093224
76 407 -325903/1894068
76 409 303020711/818237376
76 410 -42125/114792
76 411 -155277431/68186448
76 412 146725/243933
76 413 -70465962737/1159169616
76 414 -1411713/650488
76 415 -29819/81311
76 416 -38268423905/1159169616
76 417 2529/4783
76 418 59705/172188
76 419 -6171/19132
76 420 6882785/34093224
76 423 -16497247/32199156
76 424 -325903/1894068
76 426 425/9566
76 432 -807916/894421
76 433 -16497247/32199156
76 434 80927425/64398312
76 435 -148927073/96597468
76 436 -14304275393/579584808
76 437 -106102883/64398312
76 438 -16497247/64398312
76 439 10072577/21466104
76 440 -25295/172188
76 441 16675115935/1159169616
76 442 -1437101867/144896202
76 443 59638/81311
76 444 104383/650488
76 445 -16497247/42932208
76 446 -75538867/64398312
76 447 16497247/42932208
76 448 -89457/162622
76 449 -216983/487866
76 450 51251/1463598
76 451 -17102390675/1159169616
76 452 9333643/1300976
76 453 63445627/5854392
76 454 -1681081/1463598
76 455 27232087/5854392
76 458 -535823/7576272
76 459 -325903/1894068
76 460 2491241/7576272
76 461 -13759817/22728816
76 462 -30204019/17046612
76 463 -143621/631356
76 464 -325903/3788136
76 465 325903/1894068
76 467 239814763/68186448
76 468 -7882057/68186448
76 469 -58253/172188
76 470 -325903/2525424
76 471 2679115/7576272
76 472 325903/2525424
76 473 121721/688752
76 474 -24166667/68186448
76 475 35741/172188
76 476 35741/172188
76 477 14849/344376
76 478 25295/172188
76 479 6043/344376
76 480 -4981/114792
76 483 -6071/229584
76 484 386/14349
76 486 -7369/229584
76 487 10063/114792
76 488 11545/229584
76 489 -5359/57396
76 490 -373/76528
76 491 -1583/14349
76 492 14093/229584
76 493 -1919/28698
76 494 2831/28698
76 495 -849/19132
76 496 -1661/28698
76 497 -193/4783
76 498 -1235/9566
76 499 2053/38264
76 530 -490384127/140505408
76 531 -885426515/17563176
77 1 35/16
77 6 -1/16
77 8 -17/8
77 10 -1/16
77 11 1/12
77 12 -1/12
77 14 -1/24
77 15 -1/24
77 21 1/12
77 22 1/12
77 23 -1/6
77 33 -1/24
77 39 1/8
77 59 1/6
77 61 1/12
77 63 1/4
77 65 1/12
77 73 -1/12
79 1 -81/32
79 5 -3/4
79 6 3/16
79 8 99/32
79 10 3/16
79 14 -1/8
79 15 -1/8
79 16 1/4
79 20 1/4
79 27 1/8
79 30 -1/4
79 33 1/8
79 39 1/8
79 40 -1/4
79 44 -1/4
79 45 1/8
79 62 1/4
79 65 1/4
79 69 1/4
79 72 1/4
80 1 -1/15
80 3 1/15
80 10 1/15
81 79 2266075889/1580685840
81 80 378079187/526895280
81 81 -25215421/65861910
81 82 -954854821/474205752
81 83 124036990/19758573
81 84 621333823/105379056
81 85 3744257/3874230
81 86 -9397237/6198768
81 87 -248501/344376
81 88 -116884913/34868070
81 89 -12147702259/790342920
81 90 276500333/526895280
81 91 -27462587/52689528
81 92 -4127783/3099384
81 93 2797526/10976985
81 94 4127783/3099384
81 95 4127783/15496920
81 96 42954679/263447640
81 97 216736267/131723820
81 98 45743599/29271960
81 99 -45743599/29271960
81 100 -12351119/15496920
81 101 -4195993/7748460
81 102 -33261085/13172382
81 103 25870601891/1896823008
81 104 -71383901303/2371028760
81 105 -6573926143/1580685840
81 106 -4127783/5165640
81 107 4113857/7748460
81 108 4035259499/105379056
81 109 11979047993/790342920
81 110 -750832423/52689528
81 114 -965848477/69736140
81 115 -3975607669/131723820
81 116 -1178574859/131723820
81 117 413743/860940
81 118 1421401/5165640
81 120 628728911/92981520
81 121 5773484827/263447640
81 122 232441/5165640
81 123 -1260688/1937115
81 124 -63723/191320
81 125 -4972187/3874230
81 126 -38356723/30993840
81 127 1114553/860940
81 129 15526007/7748460
81 130 458161/688752
81 131 12947/114792
81 132 5749580641/557889120
81 133 15832781/1147920
81 134 383977/430470
81 135 -10413557/9298152
81 136 -344036/2195397
81 137 -758568481/790342920
81 138 100397/71745
81 139 -27462587/52689528
81 140 -20080571759/1580685840
81 141 -31988/71745
81 142 -4148621/3099384
81 143 -16049/215235
81 144 -68033605/18596304
81 149 -93863/860940
81 153 17739834277/1053790560
81 154 425500031/1580685840
81 155 16929809/263447640
81 156 -603790093/1053790560
81 157 -510589061/1053790560
81 158 558346801/526895280
81 159 4127783/7748460
81 160 -4127783/15496920
81 161 -136313827/117087840
81 162 16929809/263447640
81 163 418002179/263447640
81 164 -418002179/263447640
81 165 -4127783/3874230
81 166 4127783/3874230
81 167 11494813/29271960
81 168 -344219569/526895280
81 169 476729443/526895280
81 170 -4127783/3874230
81 171 -476729443/526895280
81 172 -90028679/526895280
81 173 -2797526/10976985
81 175 90028679/263447640
81 176 81318589/58543920
81 177 -4127783/7748460
81 178 -156932561/131723820
81 179 4141709/15496920
81 180 -4127783/15496920
81 181 -4127783/15496920
81 182 4113857/15496920
81 183 -4127783/5165640
81 184 -16929809/65861910
81 185 16929809/131723820
81 186 -16929809/131723820
81 189 108394663/185963040
81 190 -300501047/1580685840
81 191 -216707227/105379056
81 192 216707227/105379056
81 193 12740651/30993840
81 194 324173/860940
81 195 -566444021/526895280
81 196 -45743599/58543920
81 197 45743599/29271960
81 198 1678537/5165640
81 199 83980468/32930955
81 200 -45743599/58543920
81 201 -1678537/5165640
81 202 -83980468/32930955
81 203 12351119/30993840
81 204 671275/3099384
81 205 -32461/1291410
81 206 534701/3099384
81 207 -1639121/7748460
81 208 -344036/2195397
81 209 -201404753/87815880
81 210 16929809/131723820
81 211 24410879/15496920
81 212 -16929809/131723820
81 213 -6236933/7748460
81 214 5291/57396
81 215 302894581/105379056
81 216 -416245747087/28452345120
81 217 53502124339/1580685840
81 218 -21686207453/2371028760
81 219 4127783/15496920
81 220 -20611063/30993840
81 221 -363620925677/9484115040
81 222 -16789034923/790342920
81 223 106466608241/4742057520
81 225 237769613441/4742057520
81 226 28011486397/4742057520
81 227 -71383901303/2371028760
81 228 -2067373/3874230
81 229 4127783/5165640
81 230 4127783/5165640
81 231 -4113857/15496920
81 232 -4113857/7748460
81 233 45541430863/4742057520
81 234 21632748739/1185514380
81 236 16929809/131723820
81 238 -1394433208381/56904690240
81 239 10093782787/4742057520
81 240 -8736822061/790342920
81 242 6236933/10331280
81 244 -112657709/23245380
81 245 -2557192913/263447640
81 247 5078450927/790342920
81 249 -1678537/5165640
81 251 3879422033/278944560
81 252 433603786/19758573
81 257 6236933/20662560
81 259 -6236933/6198768
81 260 -6236933/5165640
81 263 884583179/46490760
81 264 2687756891/278944560
81 265 -11/60
81 266 -2842889833/278944560
81 268 -88841595319/4742057520
81 269 -1004069/860940
81 270 418002179/263447640
81 271 -89498174963/4742057520
81 273 1678537/5165640
81 275 385258201/278944560
81 278 -244139809/263447640
81 279 -6236933/7748460
81 281 11/60
81 285 54046681667/9484115040
81 286 5204813009/1580685840
81 287 530453/1721880
81 288 272437/10331280
81 289 31361/215235
81 290 -951107429/278944560
81 291 -1327960073/197585730
81 292 -361163/573960
81 293 10714/215235
81 294 -340747/860940
81 295 -603449/860940
81 296 34518757/30993840
81 298 46201/143490
81 299 -29953/573960
81 300 -161029/860940
81 301 -2882804383/278944560
81 302 -965848477/69736140
81 303 -99/95660
81 304 48093481/15496920
81 306 -2045777381/131723820
81 307 -19797943/17563176
81 308 -418002179/263447640
81 309 88016621/17434035
81 310 -61622/71745
81 311 -1678537/5165640
81 313 25913305/6973614
81 316 244139809/263447640
81 317 6236933/7748460
81 319 -13079/143490
81 323 -12590179063/948411504
81 324 -6893029/23245380
81 325 -178321/1937115
81 326 171259/229584
81 328 -1085183/1937115
81 334 686477/7748460
81 335 61699/1721880
81 337 20009/57396
81 338 302599/3443760
81 339 476201/860940
81 342 -253979/1721880
81 345 4127783/7748460
81 346 -40139/172188
81 347 -4127783/3874230
81 350 7853747/7748460
81 351 -15983/172188
81 355 4123141/5165640
81 358 15389/860940
81 362 113883143/185963040
81 363 -14078779/10331280
81 364 -248501/344376
81 365 37898813/20662560
81 366 23001293/61987680
81 370 -458161/688752
81 371 61699/1721880
81 372 41255887/30993840
81 373 6236933/6198768
81 374 -127501/143490
81 375 -6236933/3874230
81 377 -4137067/5165640
81 378 40139/172188
81 379 4127783/3874230
81 382 1740677/3099384
81 383 -15983/43047
81 387 -4123141/5165640
81 388 -6236933/7748460
81 390 -15389/860940
81 394 -363817/1291410
81 395 -3338467/10331280
81 396 61369/172188
81 397 -42229/1721880
81 398 5324/23915
81 399 -177287/430470
81 400 -5291/57396
81 401 -5419337/10331280
81 402 -19651311571/1673667360
81 403 -10598970023/557889120
81 404 2452035961/278944560
81 405 2290806101/139472280
81 407 6236933/7748460
81 409 -2113372429/3347334720
81 410 -130691/191320
81 411 457922777/55788912
81 412 688072/2195397
81 413 167040991921/4742057520
81 414 139961789/43907940
81 415 11494813/29271960
81 416 7862460583/296378595
81 417 77638/71745
81 418 -1833887/7748460
81 419 4653/9566
81 420 -200643163/139472280
81 423 16929809/131723820
81 424 6236933/7748460
81 426 7249/430470
81 432 150620599/175631760
81 433 16929809/131723820
81 434 7937837/526895280
81 435 -679058335/316137168
81 436 12122628737/1185514380
81 437 94051181/131723820
81 438 16929809/263447640
81 439 2436629/17563176
81 440 2067373/3874230
81 441 24737671243/4742057520
81 442 7260238873/948411504
81 443 -11494813/14635980
81 444 -4462909/9757320
81 445 16929809/175631760
81 446 551126203/526895280
81 447 -16929809/175631760
81 448 11494813/19514640
81 449 10461517/10976985
81 450 986546/32930955
81 451 8516236691/948411504
81 452 -237045061/43907940
81 453 -1792955791/263447640
81 454 243797939/131723820
81 455 -175873621/65861910
81 458 17509477/30993840
81 459 6236933/7748460
81 460 -10986215/6198768
81 461 299603107/92981520
81 462 574398497/69736140
81 463 263849/172188
81 464 6236933/15496920
81 465 -6236933/7748460
81 467 -4531387001/278944560
81 468 -3205625/55788912
81 469 23145749/7748460
81 470 6236933/10331280
81 471 -17509477/6198768
81 472 -6236933/10331280
81 473 -14148233/30993840
81 474 520528729/278944560
81 475 -4127783/7748460
81 476 -4127783/7748460
81 477 -4141709/15496920
81 478 -2067373/3874230
81 479 831127/3099384
81 480 2680381/5165640
81 483 -1511477/3443760
81 484 31988/215235
81 486 134497/688752
81 487 276991/1721880
81 488 33407/76528
81 489 -133727/430470
81 490 -686741/3443760
81 491 -1188/23915
81 492 646943/3443760
81 493 105193/143490
81 494 99121/430470
81 495 5819/172188
81 496 5291/57396
81 497 -15994/71745
81 498 -792/23915
81 499 -4365163/1721880
81 530 4241831033/1580685840
81 531 36947996327/790342920
82 1 -665/192
82 2 -11179/576
82 5 28/3
82 6 21/32
82 8 1855/144
82 10 21/32
82 11 559619/16260
82 12 -6724913/97560
82 14 -2229533/65040
82 15 2229533/65040
82 16 -7/72
82 17 7/72
82 18 7/72
82 21 6724913/195120
82 22 559619/8130
82 23 -559619/8130
82 24 7/72
82 25 -7/72
82 33 -2247419/65040
82 39 4485353/130080
82 40 -7/72
82 41 7/72
82 42 7/48
82 47 7/72
82 52 -7/72
82 55 -35/288
82 59 -7/72
82 61 6724913/97560
82 63 1683193/24390
82 65 -7/144
82 78 -7/144
82 79 3817/3264
82 80 913/2720
82 81 -33/1360
82 82 -12353/4080
82 83 34177/8160
82 84 18997/5440
82 89 -45551/4080
82 90 -77/680
82 91 -11/34
82 93 11/34
82 96 -913/1360
82 97 473/2720
82 98 33/680
82 99 -33/680
82 102 -407/1360
82 103 118679/8160
82 104 -56353/2040
82 105 1991/1360
82 108 43813/1360
82 109 151063/16320
82 110 -23727/2720
82 115 -6193/340
82 116 -16577/2720
82 121 1188/85
82 136 33/544
82 137 -583/272
82 139 -11/34
82 140 -28259/2720
82 153 22517/2040
82 154 -539/1020
82 155 407/2720
82 156 11/10880
82 157 1221/10880
82 158 11/68
82 161 -3377/10880
82 162 407/2720
82 163 11/34
82 164 -11/34
82 167 33/1360
82 168 -253/1360
82 169 -407/1088
82 171 407/1088
82 172 1221/5440
82 173 -11/34
82 175 -1221/2720
82 176 99/2720
82 178 341/1360
82 184 -407/680
82 185 407/1360
82 186 -407/1360
82 189 143/384
82 190 1133/4080
82 191 -473/2720
82 192 473/2720
82 195 -2739/2720
82 196 -33/1360
82 197 33/680
82 199 407/1360
82 200 -33/1360
82 202 -407/1360
82 208 913/2720
82 209 -33/1360
82 210 407/1360
82 212 -407/1360
82 215 14289/10880
82 216 -336325/19584
82 217 366267/10880
82 218 -49973/4080
82 221 -1173733/32640
82 222 -87439/5440
82 223 93973/4080
82 225 299783/8160
82 226 319/204
82 227 -56353/2040
82 233 40271/4080
82 234 186571/8160
82 236 407/1360
82 238 -601447/39168
82 239 6743/6120
82 240 -114521/16320
82 245 -3003/544
82 247 36971/8160
82 252 27841/2040
82 267 11/40
82 268 -28127/1632
82 270 11/34
82 271 -20339/2040
82 278 -407/1360
82 285 703483/195840
82 286 8657/4080
82 291 -4873/1020
82 305 -11/40
82 306 -24277/2720
82 307 -33/1360
82 308 -11/34
82 309 2783/480
82 316 407/1360
82 323 -175637/19584
82 412 -539/1360
82 413 57739/2040
82 414 33/680
82 415 33/1360
82 416 59411/4080
82 423 407/1360
82 432 847/2720
82 433 407/1360
82 434 -517/680
82 435 517/544
82 436 12133/1020
82 437 2101/2720
82 438 407/2720
82 439 -407/1360
82 441 -13717/1632
82 442 18733/4080
82 443 -33/680
82 444 209/2720
82 445 1221/5440
82 446 143/680
82 447 -1221/5440
82 448 99/2720
82 449 693/2720
82 450 -11/272
82 451 54901/8160
82 452 -8613/2720
82 453 -13101/2720
82 454 33/680
82 455 -4807/2720
82 530 126071/65280
82 531 96987/5440
86 21 -1/20
86 23 1/10
86 39 -1/20
86 63 -1/10
86 66 1/10
86 78 1/60
88 1 -373/16
88 5 -3/4
88 6 3/8
88 8 379/16
88 10 3/8
88 67 -1/4
88 78 -1/24
89 1 1/3
89 5 -1/3
90 14 -1/8
90 15 1/8
90 33 1/8
90 39 -1/8
90 65 -1/4
91 79 -3817/7616
91 80 -2739/19040
91 81 99/9520
91 82 12353/9520
91 83 -34177/19040
91 84 -56991/38080
91 89 45551/9520
91 90 33/680
91 91 33/238
91 93 -33/238
91 96 2739/9520
91 97 -1419/19040
91 98 -99/4760
91 99 99/4760
91 102 1221/9520
91 103 -118679/19040
91 104 56353/4760
91 105 -5973/9520
91 108 -18777/1360
91 109 -151063/38080
91 110 71181/19040
91 115 18579/2380
91 116 49731/19040
91 121 -3564/595
91 136 -99/3808
91 137 1749/1904
91 139 33/238
91 140 12111/2720
91 153 -22517/4760
91 154 77/340
91 155 -1221/19040
91 156 -33/76160
91 157 -3663/76160
91 158 -33/476
91 161 10131/76160
91 162 -1221/19040
91 163 -33/238
91 164 33/238
91 167 -99/9520
91 168 759/9520
91 169 1221/7616
91 171 -1221/7616
91 172 -3663/38080
91 173 33/238
91 175 3663/19040
91 176 -297/19040
91 178 -1023/9520
91 184 1221/4760
91 185 -1221/9520
91 186 1221/9520
91 189 -143/896
91 190 -1133/9520
91 191 1419/19040
91 192 -1419/19040
91 195 8217/19040
91 196 99/9520
91 197 -99/4760
91 199 -1221/9520
91 200 99/9520
91 202 1221/9520
91 208 -2739/19040
91 209 99/9520
91 210 -1221/9520
91 212 1221/9520
91 215 -42867/76160
91 216 336325/45696
91 217 -1098801/76160
91 218 7139/1360
91 221 1173733/76160
91 222 262317/38080
91 223 -93973/9520
91 225 -299783/19040
91 226 -319/476
91 227 56353/4760
91 233 -5753/1360
91 234 -26653/2720
91 236 -1221/9520
91 238 85921/13056
91 239 -6743/14280
91 240 114521/38080
91 245 1287/544
91 247 -36971/19040
91 252 -27841/4760
91 267 -33/280
91 268 28127/3808
91 270 -33/238
91 271 20339/4760
91 278 1221/9520
91 285 -703483/456960
91 286 -8657/9520
91 291 4873/2380
91 305 33/280
91 306 72831/19040
91 307 99/9520
91 308 33/238
91 309 -2783/1120
91 316 -1221/9520
91 323 25091/6528
91 412 231/1360
91 413 -57739/4760
91 414 -99/4760
91 415 -99/9520
91 416 -59411/9520
91 423 -1221/9520
91 432 -363/2720
91 433 -1221/9520
91 434 1551/4760
91 435 -1551/3808
91 436 -12133/2380
91 437 -6303/19040
91 438 -1221/19040
91 439 1221/9520
91 441 13717/3808
91 442 -18733/9520
91 443 99/4760
91 444 -627/19040
91 445 -3663/38080
91 446 -429/4760
91 447 3663/38080
91 448 -297/19040
91 449 -297/2720
91 450 33/1904
91 451 -7843/2720
91 452 25839/19040
91 453 39303/19040
91 454 -99/4760
91 455 14421/19040
91 530 -126071/152320
91 531 -290961/38080
95 1 -2/3
95 5 2/3
96 1 -27/32
96 5 -1/4
96 6 1/16
96 8 33/32
96 10 1/16
96 11 1/24
96 13 -1/12
96 15 -1/12
96 16 1/12
96 27 1/24
96 29 1/12
96 30 -1/12
96 39 1/24
96 40 -1/12
96 45 1/24
96 65 1/12
96 72 1/12
96 78 -1/72
97 79 17727067/2927196
97 80 25084733/10733052
97 81 -212176/243933
97 82 -312980104/24149367
97 83 25081127/1463598
97 84 8857361/487866
97 85 7919/14349
97 86 106000/157839
97 87 2020/4783
97 88 981986/1420551
97 89 -155177749/2927196
97 90 5246003/10733052
97 91 -10565881/5366526
97 92 -28925/28698
97 93 1580681/894421
97 94 28925/28698
97 95 5785/28698
97 96 -18593963/5366526
97 97 766051/487866
97 98 160439/162622
97 99 -160439/162622
97 100 21611/28698
97 101 24416/157839
97 102 -341699/243933
97 103 13036843219/193194936
97 104 -563562607/4390794
97 105 141288845/32199156
97 106 -5785/9566
97 107 23200/14349
97 108 1608705739/10733052
97 109 31487600/731799
97 110 -19140907/487866
97 114 359479/129141
97 115 -20022314/243933
97 116 -14768701/487866
97 117 -1640/4783
97 118 -37489/105226
97 120 -3054919/1894068
97 121 15722452/243933
97 122 7309/9566
97 123 -43393/28698
97 124 -4132/4783
97 125 -18655/28698
97 126 688757/631356
97 127 -3220/4783
97 129 -147845/315678
97 130 1276/4783
97 131 -6592/4783
97 132 -24981833/11364408
97 133 -537341/210452
97 134 -2609/4783
97 135 -11501/86094
97 136 138095/162622
97 137 -14633393/1463598
97 138 -2030/4783
97 139 -10565881/5366526
97 140 -1551552539/32199156
97 141 2460/4783
97 142 286553/315678
97 143 918/4783
97 144 1195201/1894068
97 149 -410/4783
97 153 51455029/975732
97 154 -4422725/2927196
97 155 3306455/5366526
97 156 -20411371/21466104
97 157 1265005/21466104
97 158 17056651/10733052
97 159 5785/14349
97 160 -5785/28698
97 161 -19698711/7155368
97 162 3306455/5366526
97 163 14893061/5366526
97 164 -14893061/5366526
97 165 -11570/14349
97 166 11570/14349
97 167 119787/162622
97 168 -18471823/10733052
97 169 -7877915/10733052
97 170 -11570/14349
97 171 7877915/10733052
97 172 14268985/10733052
97 173 -1580681/894421
97 175 -14268985/5366526
97 176 358681/325244
97 177 -5785/14349
97 178 1528294/2683263
97 179 -5815/14349
97 180 -5785/28698
97 181 -5785/28698
97 182 11600/14349
97 183 -5785/9566
97 184 -6612910/2683263
97 185 3306455/2683263
97 186 -3306455/2683263
97 189 10311025/3788136
97 190 5451689/2927196
97 191 -1857091/975732
97 192 1857091/975732
97 193 19117/57396
97 194 -43585/52613
97 195 -6983791/975732
97 196 -160439/325244
97 197 160439/162622
97 198 -25873/105226
97 199 687887/243933
97 200 -160439/325244
97 201 25873/105226
97 202 -687887/243933
97 203 -21611/57396
97 204 2617/28698
97 205 -6788/4783
97 206 -66293/315678
97 207 21554/14349
97 208 138095/162622
97 209 -156473/162622
97 210 3306455/2683263
97 211 -312733/315678
97 212 -3306455/2683263
97 213 29773/157839
97 214 -1507/4783
97 215 16577185/1951464
97 216 -47915251177/579584808
97 217 1280554975/8049789
97 218 -1362306499/24149367
97 219 5785/28698
97 220 -63755/57396
97 221 -32871710627/193194936
97 222 -1209819871/16099578
97 223 10474585457/96597468
97 225 16441630349/96597468
97 226 749962681/96597468
97 227 -563562607/4390794
97 228 5845/28698
97 229 5785/9566
97 230 5785/9566
97 231 -11600/14349
97 232 -23200/14349
97 233 4333456459/96597468
97 234 5264676947/48298734
97 236 3306455/2683263
97 238 -82699329103/1159169616
97 239 11738624/2195397
97 240 -96871891/2927196
97 242 -29773/210452
97 244 450721/473517
97 245 -12431509/487866
97 247 15656930/731799
97 249 25873/105226
97 251 -17125945/5682204
97 252 90222941/1463598
97 257 -29773/420904
97 259 148865/631356
97 260 29773/105226
97 263 -3713683/947034
97 264 -9508435/5682204
97 266 12231473/5682204
97 268 -7841081287/96597468
97 269 2558/4783
97 270 14893061/5366526
97 271 -4425279005/96597468
97 273 -25873/105226
97 275 -1624769/5682204
97 278 -6557450/2683263
97 279 29773/157839
97 285 69809281/4390794
97 286 7711969/731799
97 287 -1643/4783
97 288 3309/19132
97 289 -2117/19132
97 290 5236813/5682204
97 291 -32395645/1463598
97 292 8975/9566
97 293 528/4783
97 294 -466/4783
97 295 5392/4783
97 296 -687767/631356
97 298 -25328/52613
97 299 -3049/19132
97 300 2583/4783
97 301 13145351/5682204
97 302 359479/129141
97 303 3014/4783
97 304 -309953/315678
97 306 -114817487/2683263
97 307 -243445/162622
97 308 -14893061/5366526
97 309 3650890/129141
97 310 12353/9566
97 311 25873/105226
97 313 -111238/129141
97 316 6557450/2683263
97 317 -29773/157839
97 319 -1507/4783
97 323 -353884537/8781588
97 324 28859/86094
97 325 -4297/28698
97 326 -20001/19132
97 328 -8045/28698
97 334 -991/28698
97 335 5772/4783
97 337 496/4783
97 338 5329/19132
97 339 3867/9566
97 342 5772/4783
97 345 5785/14349
97 346 -528/4783
97 347 -11570/14349
97 350 -9497/14349
97 351 771/9566
97 355 5795/4783
97 358 -1097/4783
97 362 28693/86094
97 363 -609/19132
97 364 2020/4783
97 365 -252357/420904
97 366 -180769/1262712
97 370 -1276/4783
97 371 5772/4783
97 372 -304103/631356
97 373 -148865/631356
97 374 2498/4783
97 375 59546/157839
97 377 5825/9566
97 378 528/4783
97 379 11570/14349
97 382 -103799/315678
97 383 1542/4783
97 387 -5795/4783
97 388 29773/157839
97 390 1097/4783
97 394 -433571/420904
97 395 1331/14349
97 396 -7379/19132
97 397 -4336/4783
97 398 1629/9566
97 399 -4995/9566
97 400 1507/4783
97 401 26133/38264
97 402 82181675/34093224
97 403 43255327/11364408
97 404 -12776801/5682204
97 405 -9462061/2841102
97 407 -29773/157839
97 409 -17130475/68186448
97 410 3931/4783
97 411 -5893253/5682204
97 412 -138095/81311
97 413 12940314757/96597468
97 414 190983/81311
97 415 119787/162622
97 416 3174535451/48298734
97 417 -9451/4783
97 418 1190/14349
97 419 3159/9566
97 420 1466819/2841102
97 423 3306455/2683263
97 424 -29773/157839
97 426 1917/4783
97 432 7168657/3577684
97 433 3306455/2683263
97 434 -32690341/10733052
97 435 198628729/32199156
97 436 1395190955/24149367
97 437 10242623/2683263
97 438 3306455/5366526
97 439 -1464620/894421
97 440 -5845/28698
97 441 -4137706877/96597468
97 442 1923791897/96597468
97 443 -119787/81311
97 444 -28309/162622
97 445 3306455/3577684
97 446 26377765/10733052
97 447 -3306455/3577684
97 448 359361/325244
97 449 53181/81311
97 450 -47672/243933
97 451 3093346147/96597468
97 452 -1190101/81311
97 453 -5713918/243933
97 454 556051/243933
97 455 -2551630/243933
97 458 -137165/631356
97 459 -29773/157839
97 460 315803/631356
97 461 -1698107/1894068
97 462 -2715193/1420551
97 463 -27823/52613
97 464 -29773/315678
97 465 29773/157839
97 467 21202657/5682204
97 468 1308869/5682204
97 469 -17351/14349
97 470 -29773/210452
97 471 685825/631356
97 472 29773/210452
97 473 -31969/57396
97 474 -2913473/5682204
97 475 -5785/14349
97 476 -5785/14349
97 477 5815/14349
97 478 5845/28698
97 479 -29045/28698
97 480 -1927/9566
97 483 1311/4783
97 484 -820/4783
97 486 823/9566
97 487 -4415/9566
97 488 -904/4783
97 489 -388/4783
97 490 -313/4783
97 491 1182/4783
97 492 -1106/4783
97 493 -1456/4783
97 494 -504/4783
97 495 -221/4783
97 496 -1507/4783
97 497 1230/4783
97 498 788/4783
97 499 9498/4783
97 530 4938790/731799
97 531 150980131/1463598
98 1 11/96
98 2 -11/96
98 11 -5371/542
98 12 5371/271
98 14 5371/542
98 15 -5371/542
98 21 -5371/542
98 22 -5371/271
98 23 5371/271
98 33 5371/542
98 39 -128633/13008
98 42 -1/24
98 55 1/48
98 61 -128633/6504
98 63 -5371/271
98 65 1/24
98 73 -1/24
99 59 -1/4
99 73 1/4
101 0 47/36
101 1 -743/48
101 4 -1/12
101 5 1/6
101 6 2/3
101 7 -1/24
101 8 685/48
101 10 9/8
102 1 35/12
102 6 -1/6
102 8 -11/4
102 10 -1/6
103 11 -1/8
103 16 -1/4
103 17 1/4
103 18 1/4
103 47 1/4
103 52 -1/4
103 55 -1/8
103 59 -1/4
106 1 -21/4
106 2 -815/24
106 5 16
106 6 9/8
106 8 265/12
106 10 9/8
106 11 1/4
106 12 -2/3
106 14 -1/4
106 15 1/4
106 16 -1/6
106 17 1/6
106 18 1/6
106 21 1/3
106 22 1/2
106 23 -1/2
106 24 1/6
106 25 -1/6
106 33 -1/4
106 39 1/4
106 40 -1/6
106 41 1/6
106 47 1/6
106 52 -1/6
106 55 -1/12
106 59 -1/6
106 61 1/6
106 63 1/3
106 65 1/6
106 73 1/2
106 78 -1/12
107 1 81/32
107 5 3/4
107 6 -3/16
107 8 -99/32
107 10 -3/16
107 11 -1/8
107 12 1/4
107 14 1/8
107 15 1/8
107 16 1/4
107 17 -1/4
107 18 -1/4
107 21 -1/8
107 24 -1/4
107 25 1/4
107 33 -1/8
107 40 1/4
107 41 -1/4
107 47 -1/4
107 52 1/4
107 55 1/8
107 61 -1/4
107 63 1/4
107 65 -1/4
110 61 -1/4
110 73 1/4
111 11 -1/8
111 12 1/4
111 16 1/8
111 17 -1/8
111 21 -1/8
111 24 -1/4
111 25 1/4
111 39 1/8
111 41 -1/4
111 44 -1/4
111 46 1/8
111 49 1/8
111 54 1/8
111 61 -1/4
111 63 1/4
111 78 1/12
112 1 1/4
112 5 -1/4
115 1 -27/32
115 5 -1/4
115 6 1/16
115 8 33/32
115 10 1/16
117 1 -35/12
117 4 1/6
117 8 11/4
120 11 1/8
120 15 -1/4
120 39 1/8
120 59 1/4
120 61 1/4
120 63 1/4
120 65 1/4
120 73 -1/4
121 1 1/3
121 5 -1/3
123 11 1/8
123 14 -1/8
123 15 1/8
123 18 -1/4
123 33 -1/8
123 36 1/4
123 39 1/8
123 42 -1/4
123 55 1/8
123 59 1/4
123 65 1/4
125 12 -1/4
125 16 -1/4
125 17 1/4
125 18 1/4
125 21 1/8
125 24 1/4
125 25 -1/4
125 40 -1/4
125 41 1/4
125 47 1/4
125 52 -1/4
125 55 -1/8
125 59 -1/4
125 61 1/4
125 63 -1/4
125 65 1/4
127 1 1/4
127 3 -1/4
127 10 -1/4
128 21 1/8
128 25 -1/4
128 26 -1/4
128 39 -1/8
128 41 1/4
128 44 1/4
128 63 -1/4
128 66 -1/4
130 1 -1/4
130 9 1/4
130 10 1/4
133 11 1/8
133 12 -1/4
133 14 -1/8
133 15 1/8
133 21 1/8
133 22 1/4
133 23 -1/4
133 33 -1/8
133 39 1/8
133 61 1/4
133 63 1/4
134 12 1/4
134 16 1/4
134 17 -1/4
134 18 -1/4
134 21 -1/8
134 24 -1/4
134 25 1/4
134 39 1/8
134 41 -1/4
134 44 -1/4
134 52 1/4
134 56 1/4
134 59 1/4
134 61 -1/4
134 63 1/4
134 67 1/4
135 6 1/4
135 8 -1/4
135 10 1/4
137 0 1/12
141 1 1/12
141 4 -1/12
145 1 1/4
145 5 -1/4
146 1 11/4
146 8 -11/4
147 1 -1/4
147 7 1/4
147 10 1/4
148 1 1/4
148 8 -1/4
149 1 -1/4
149 2 1/4
152 76 -5/9
152 152 1/6
152 284 1/12
152 361 1/8
152 393 1/8
152 429 -1/4
153 75 -49/72
153 151 5/24
153 187 -1/12
153 283 1/4
153 321 1/8
153 360 -1/24
153 392 1/24
153 428 -7/12
153 430 1/12
153 431 1/12
153 456 1/4
153 520 1/12
154 76 1/4
156 75 1/4
158 5016 0

